Measurement of Quasielastic-Like Neutrino Scattering at $\left< E_\nu \right> \sim 3.5$~ GeV on a Hydrocarbon Target

MINERvA presents a new analysis of neutrino induced quasielastic-like interactions in a hydrocarbon tracking target. We report a double-differential cross section using the muon transverse and longitudinal momentum. In addition, differential cross sections as a function of the square of the four-momentum transferred and the neutrino energy are calculated using a quasielastic hypothesis. Finally, an analysis of energy deposited near the interaction vertex is presented. These results are compared to modified GENIE predictions as well as a NuWro prediction. All results use a dataset produced by $3.34\times10^{20}$ protons on target creating a neutrino beam with a peak energy of approximately 3.5 GeV

==> anc/data_release/Covariance/cov_fullUncertainty_enuqe_qe.txt <==
1,1,7.434295e-79
1,2,3.934240e-79
1,3,3.281367e-79
1,4,1.495138e-79
1,5,-8.677497e-80
1,6,-1.902412e-79
1,7,-1.805644e-79
1,8,-4.365073e-80
1,9,9.203404e-80
1,10,9.577143e-80
1,11,1.941265e-79
1,12,-1.288537e-79
2,1,3.934240e-79
2,2,3.041391e-79
2,3,2.669181e-79
2,4,1.807988e-79
2,5,6.755860e-80
2,6,1.488405e-80
2,7,2.526156e-80
2,8,1.047402e-79
2,9,1.980797e-79
2,10,2.019116e-79
2,11,2.471540e-79
2,12,1.271173e-79
3,1,3.281367e-79
3,2,2.669181e-79
3,3,2.673700e-79
3,4,1.952730e-79
3,5,1.072995e-79
3,6,6.461202e-80
3,7,7.058657e-80
3,8,1.319044e-79
3,9,2.102430e-79
3,10,2.148543e-79
3,11,2.520447e-79
3,12,1.699918e-79
4,1,1.495138e-79
4,2,1.807988e-79
4,3,1.952730e-79
4,4,1.967074e-79
4,5,1.786956e-79
4,6,1.730843e-79
4,7,1.811024e-79
4,8,1.898873e-79
4,9,2.128262e-79
4,10,2.115443e-79
4,11,2.247417e-79
4,12,2.322281e-79
5,1,-8.677497e-80
5,2,6.755860e-80
5,3,1.072995e-79
5,4,1.786956e-79
5,5,2.827037e-79
5,6,3.382258e-79
5,7,3.546145e-79
5,8,2.878382e-79
5,9,2.292199e-79
5,10,2.194552e-79
5,11,1.952171e-79
5,12,3.302760e-79
6,1,-1.902412e-79
6,2,1.488405e-80
6,3,6.461202e-80
6,4,1.730843e-79
6,5,3.382258e-79
6,6,4.617789e-79
6,7,4.953105e-79
6,8,3.688232e-79
6,9,2.523654e-79
6,10,2.341835e-79
6,11,1.909539e-79
6,12,3.896053e-79
7,1,-1.805644e-79
7,2,2.526156e-80
7,3,7.058657e-80
7,4,1.811024e-79
7,5,3.546145e-79
7,6,4.953105e-79
7,7,5.740397e-79
7,8,4.366020e-79
7,9,3.046689e-79
7,10,2.841074e-79
7,11,2.379406e-79
7,12,4.469518e-79
8,1,-4.365073e-80
8,2,1.047402e-79
8,3,1.319044e-79
8,4,1.898873e-79
8,5,2.878382e-79
8,6,3.688232e-79
8,7,4.366020e-79
8,8,4.210294e-79
8,9,3.652771e-79
8,10,3.499060e-79
8,11,3.254315e-79
8,12,4.747785e-79
9,1,9.203404e-80
9,2,1.980797e-79
9,3,2.102430e-79
9,4,2.128262e-79
9,5,2.292199e-79
9,6,2.523654e-79
9,7,3.046689e-79
9,8,3.652771e-79
9,9,4.852663e-79
9,10,4.689481e-79
9,11,4.605253e-79
9,12,5.664493e-79
10,1,9.577143e-80
10,2,2.019116e-79
10,3,2.148543e-79
10,4,2.115443e-79
10,5,2.194552e-79
10,6,2.341835e-79
10,7,2.841074e-79
10,8,3.499060e-79
10,9,4.689481e-79
10,10,5.337843e-79
10,11,4.898404e-79
10,12,5.993116e-79
11,1,1.941265e-79
11,2,2.471540e-79
11,3,2.520447e-79
11,4,2.247417e-79
11,5,1.952171e-79
11,6,1.909539e-79
11,7,2.379406e-79
11,8,3.254315e-79
11,9,4.605253e-79
11,10,4.898404e-79
11,11,5.519849e-79
11,12,5.882107e-79
12,1,-1.288537e-79
12,2,1.271173e-79
12,3,1.699918e-79
12,4,2.322281e-79
12,5,3.302760e-79
12,6,3.896053e-79
12,7,4.469518e-79
12,8,4.747785e-79
12,9,5.664493e-79
12,10,5.993116e-79
12,11,5.882107e-79
12,12,9.890803e-79


==> anc/data_release/Covariance/cov_fullUncertainty_enuqe_qelike.txt <==
1,1,7.879204e-79
1,2,4.045300e-79
1,3,3.388994e-79
1,4,1.562272e-79
1,5,-8.980128e-80
1,6,-1.964155e-79
1,7,-1.926981e-79
1,8,-5.912014e-80
1,9,8.045190e-80
1,10,6.959615e-80
1,11,1.757468e-79
1,12,-1.849971e-79
2,1,4.045300e-79
2,2,3.115976e-79
2,3,2.789322e-79
2,4,1.951562e-79
2,5,7.641406e-80
2,6,1.974635e-80
2,7,2.377597e-80
2,8,1.039844e-79
2,9,2.049484e-79
2,10,1.974055e-79
2,11,2.421120e-79
2,12,1.057254e-79
3,1,3.388994e-79
3,2,2.789322e-79
3,3,2.855821e-79
3,4,2.140941e-79
3,5,1.196706e-79
3,6,7.289655e-80
3,7,7.453811e-80
3,8,1.392040e-79
3,9,2.285917e-79
3,10,2.232450e-79
3,11,2.574354e-79
3,12,1.630178e-79
4,1,1.562272e-79
4,2,1.951562e-79
4,3,2.140941e-79
4,4,2.174830e-79
4,5,1.959540e-79
4,6,1.912191e-79
4,7,2.013867e-79
4,8,2.120246e-79
4,9,2.412341e-79
4,10,2.319603e-79
4,11,2.387827e-79
4,12,2.413977e-79
5,1,-8.980128e-80
5,2,7.641406e-80
5,3,1.196706e-79
5,4,1.959540e-79
5,5,3.025884e-79
5,6,3.670362e-79
5,7,3.935535e-79
5,8,3.226150e-79
5,9,2.591500e-79
5,10,2.425632e-79
5,11,2.088502e-79
5,12,3.466435e-79
6,1,-1.964155e-79
6,2,1.974635e-80
6,3,7.289655e-80
6,4,1.912191e-79
6,5,3.670362e-79
6,6,5.109811e-79
6,7,5.627839e-79
6,8,4.211592e-79
6,9,2.840694e-79
6,10,2.571972e-79
6,11,2.030374e-79
6,12,4.078384e-79
7,1,-1.926981e-79
7,2,2.377597e-80
7,3,7.453811e-80
7,4,2.013867e-79
7,5,3.935535e-79
7,6,5.627839e-79
7,7,6.641857e-79
7,8,5.019325e-79
7,9,3.360928e-79
7,10,3.033802e-79
7,11,2.463045e-79
7,12,4.633835e-79
8,1,-5.912014e-80
8,2,1.039844e-79
8,3,1.392040e-79
8,4,2.120246e-79
8,5,3.226150e-79
8,6,4.211592e-79
8,7,5.019325e-79
8,8,4.776774e-79
8,9,4.025047e-79
8,10,3.748314e-79
8,11,3.420851e-79
8,12,4.995705e-79
9,1,8.045190e-80
9,2,2.049484e-79
9,3,2.285917e-79
9,4,2.412341e-79
9,5,2.591500e-79
9,6,2.840694e-79
9,7,3.360928e-79
9,8,4.025047e-79
9,9,5.369403e-79
9,10,5.104162e-79
9,11,4.963167e-79
9,12,6.085889e-79
10,1,6.959615e-80
10,2,1.974055e-79
10,3,2.232450e-79
10,4,2.319603e-79
10,5,2.425632e-79
10,6,2.571972e-79
10,7,3.033802e-79
10,8,3.748314e-79
10,9,5.104162e-79
10,10,5.719368e-79
10,11,5.198401e-79
10,12,6.381431e-79
11,1,1.757468e-79
11,2,2.421120e-79
11,3,2.574354e-79
11,4,2.387827e-79
11,5,2.088502e-79
11,6,2.030374e-79
11,7,2.463045e-79
11,8,3.420851e-79
11,9,4.963167e-79
11,10,5.198401e-79
11,11,5.812268e-79
11,12,6.182086e-79
12,1,-1.849971e-79
12,2,1.057254e-79
12,3,1.630178e-79
12,4,2.413977e-79
12,5,3.466435e-79
12,6,4.078384e-79
12,7,4.633835e-79
12,8,4.995705e-79
12,9,6.085889e-79
12,10,6.381431e-79
12,11,6.182086e-79
12,12,1.055083e-78


==> anc/data_release/Covariance/cov_fullUncertainty_ptmu_qe.txt <==
1,1,4.741481e-81
1,2,5.797252e-81
1,3,1.220943e-80
1,4,1.900171e-80
1,5,2.363839e-80
1,6,2.629983e-80
1,7,2.619052e-80
1,8,1.797795e-80
1,9,9.755424e-81
1,10,4.048981e-81
1,11,1.443231e-81
1,12,3.965828e-82
1,13,3.233113e-83
2,1,5.797252e-81
2,2,3.328920e-80
2,3,4.712936e-80
2,4,7.427991e-80
2,5,9.307672e-80
2,6,1.026075e-79
2,7,1.015098e-79
2,8,6.992927e-80
2,9,3.626898e-80
2,10,1.470767e-80
2,11,4.720516e-81
2,12,1.171985e-81
2,13,9.218572e-83
3,1,1.220943e-80
3,2,4.712936e-80
3,3,1.251532e-79
3,4,1.738540e-79
3,5,2.163099e-79
3,6,2.374294e-79
3,7,2.337828e-79
3,8,1.602522e-79
3,9,7.929624e-80
3,10,2.917372e-80
3,11,7.987501e-81
3,12,1.516876e-81
3,13,1.305737e-82
4,1,1.900171e-80
4,2,7.427991e-80
4,3,1.738540e-79
4,4,3.077629e-79
4,5,3.493727e-79
4,6,3.844987e-79
4,7,3.807872e-79
4,8,2.634969e-79
4,9,1.320517e-79
4,10,5.021305e-80
4,11,1.363880e-80
4,12,2.449921e-81
4,13,1.968456e-82
5,1,2.363839e-80
5,2,9.307672e-80
5,3,2.163099e-79
5,4,3.493727e-79
5,5,4.959164e-79
5,6,5.008048e-79
5,7,4.956331e-79
5,8,3.469302e-79
5,9,1.758752e-79
5,10,6.996616e-80
5,11,1.961591e-80
5,12,3.779076e-81
5,13,2.992188e-82
6,1,2.629983e-80
6,2,1.026075e-79
6,3,2.374294e-79
6,4,3.844987e-79
6,5,5.008048e-79
6,6,6.012436e-79
6,7,5.694543e-79
6,8,4.014617e-79
6,9,2.195838e-79
6,10,9.841374e-80
6,11,3.103999e-80
6,12,6.952396e-81
6,13,5.094838e-82
7,1,2.619052e-80
7,2,1.015098e-79
7,3,2.337828e-79
7,4,3.807872e-79
7,5,4.956331e-79
7,6,5.694543e-79
7,7,6.000934e-79
7,8,4.140292e-79
7,9,2.356429e-79
7,10,1.097033e-79
7,11,3.622442e-80
7,12,8.439018e-81
7,13,5.953463e-82
8,1,1.797795e-80
8,2,6.992927e-80
8,3,1.602522e-79
8,4,2.634969e-79
8,5,3.469302e-79
8,6,4.014617e-79
8,7,4.140292e-79
8,8,3.312037e-79
8,9,1.923420e-79
8,10,9.120257e-80
8,11,3.030420e-80
8,12,6.979418e-81
8,13,4.721029e-82
9,1,9.755424e-81
9,2,3.626898e-80
9,3,7.929624e-80
9,4,1.320517e-79
9,5,1.758752e-79
9,6,2.195838e-79
9,7,2.356429e-79
9,8,1.923420e-79
9,9,1.493054e-79
9,10,8.128443e-80
9,11,3.031785e-80
9,12,7.981446e-81
9,13,5.244816e-82
10,1,4.048981e-81
10,2,1.470767e-80
10,3,2.917372e-80
10,4,5.021305e-80
10,5,6.996616e-80
10,6,9.841374e-80
10,7,1.097033e-79
10,8,9.120257e-80
10,9,8.128443e-80
10,10,5.999221e-80
10,11,2.306279e-80
10,12,6.339377e-81
10,13,4.190228e-82
11,1,1.443231e-81
11,2,4.720516e-81
11,3,7.987501e-81
11,4,1.363880e-80
11,5,1.961591e-80
11,6,3.103999e-80
11,7,3.622442e-80
11,8,3.030420e-80
11,9,3.031785e-80
11,10,2.306279e-80
11,11,1.104126e-80
11,12,3.145470e-81
11,13,2.070444e-82
12,1,3.965828e-82
12,2,1.171985e-81
12,3,1.516876e-81
12,4,2.449921e-81
12,5,3.779076e-81
12,6,6.952396e-81
12,7,8.439018e-81
12,8,6.979418e-81
12,9,7.981446e-81
12,10,6.339377e-81
12,11,3.145470e-81
12,12,1.107118e-81
12,13,7.187721e-83
13,1,3.233113e-83
13,2,9.218572e-83
13,3,1.305737e-82
13,4,1.968456e-82
13,5,2.992188e-82
13,6,5.094838e-82
13,7,5.953463e-82
13,8,4.721029e-82
13,9,5.244816e-82
13,10,4.190228e-82
13,11,2.070444e-82
13,12,7.187721e-83
13,13,7.744291e-84


==> anc/data_release/Covariance/cov_fullUncertainty_ptmu_qelike.txt <==
1,1,4.090292e-81
1,2,2.562269e-81
1,3,6.989749e-81
1,4,1.183908e-80
1,5,1.550956e-80
1,6,1.685813e-80
1,7,1.670301e-80
1,8,1.213871e-80
1,9,5.493265e-81
1,10,1.819849e-81
1,11,2.646811e-82
1,12,-4.063299e-83
1,13,-8.355687e-84
2,1,2.562269e-81
2,2,2.273044e-80
2,3,3.004625e-80
2,4,5.078005e-80
2,5,6.619245e-80
2,6,7.140398e-80
2,7,7.007077e-80
2,8,5.070531e-80
2,9,2.215350e-80
2,10,7.260039e-81
2,11,8.589517e-82
2,12,-2.546520e-82
2,13,-4.703057e-83
3,1,6.989749e-81
3,2,3.004625e-80
3,3,1.024760e-79
3,4,1.418386e-79
3,5,1.787637e-79
3,6,1.930432e-79
3,7,1.897062e-79
3,8,1.369680e-79
3,9,5.949686e-80
3,10,1.778499e-80
3,11,1.686449e-81
3,12,-9.768174e-82
3,13,-1.352166e-82
4,1,1.183908e-80
4,2,5.078005e-80
4,3,1.418386e-79
4,4,2.700500e-79
4,5,3.013533e-79
4,6,3.272854e-79
4,7,3.239328e-79
4,8,2.363072e-79
4,9,1.057790e-79
4,10,3.451906e-80
4,11,4.628485e-81
4,12,-1.127942e-81
4,13,-1.906346e-82
5,1,1.550956e-80
5,2,6.619245e-80
5,3,1.787637e-79
5,4,3.013533e-79
5,5,4.451882e-79
5,6,4.400985e-79
5,7,4.357062e-79
5,8,3.218683e-79
5,9,1.475811e-79
5,10,5.300167e-80
5,11,9.335704e-81
5,12,-3.024653e-82
5,13,-1.327143e-82
6,1,1.685813e-80
6,2,7.140398e-80
6,3,1.930432e-79
6,4,3.272854e-79
6,5,4.400985e-79
6,6,5.290281e-79
6,7,4.977330e-79
6,8,3.710658e-79
6,9,1.857477e-79
6,10,7.816982e-80
6,11,1.864065e-80
6,12,2.276056e-81
6,13,8.247696e-83
7,1,1.670301e-80
7,2,7.007077e-80
7,3,1.897062e-79
7,4,3.239328e-79
7,5,4.357062e-79
7,6,4.977330e-79
7,7,5.328125e-79
7,8,3.885338e-79
7,9,2.056601e-79
7,10,9.174284e-80
7,11,2.471262e-80
7,12,4.092175e-81
7,13,2.268682e-82
8,1,1.213871e-80
8,2,5.070531e-80
8,3,1.369680e-79
8,4,2.363072e-79
8,5,3.218683e-79
8,6,3.710658e-79
8,7,3.885338e-79
8,8,3.378429e-79
8,9,1.843751e-79
8,10,8.456050e-80
8,11,2.387651e-80
8,12,4.404858e-81
8,13,3.023314e-82
9,1,5.493265e-81
9,2,2.215350e-80
9,3,5.949686e-80
9,4,1.057790e-79
9,5,1.475811e-79
9,6,1.857477e-79
9,7,2.056601e-79
9,8,1.843751e-79
9,9,1.397019e-79
9,10,7.572276e-80
9,11,2.597400e-80
9,12,6.617491e-81
9,13,5.208417e-82
10,1,1.819849e-81
10,2,7.260039e-81
10,3,1.778499e-80
10,4,3.451906e-80
10,5,5.300167e-80
10,6,7.816982e-80
10,7,9.174284e-80
10,8,8.456050e-80
10,9,7.572276e-80
10,10,5.714153e-80
10,11,2.084385e-80
10,12,5.833001e-81
10,13,4.831035e-82
11,1,2.646811e-82
11,2,8.589517e-82
11,3,1.686449e-81
11,4,4.628485e-81
11,5,9.335704e-81
11,6,1.864065e-80
11,7,2.471262e-80
11,8,2.387651e-80
11,9,2.597400e-80
11,10,2.084385e-80
11,11,9.553493e-81
11,12,2.776667e-81
11,13,2.261623e-82
12,1,-4.063299e-83
12,2,-2.546520e-82
12,3,-9.768174e-82
12,4,-1.127942e-81
12,5,-3.024653e-82
12,6,2.276056e-81
12,7,4.092175e-81
12,8,4.404858e-81
12,9,6.617491e-81
12,10,5.833001e-81
12,11,2.776667e-81
12,12,1.041425e-81
12,13,8.252997e-83
13,1,-8.355687e-84
13,2,-4.703057e-83
13,3,-1.352166e-82
13,4,-1.906346e-82
13,5,-1.327143e-82
13,6,8.247696e-83
13,7,2.268682e-82
13,8,3.023314e-82
13,9,5.208417e-82
13,10,4.831035e-82
13,11,2.261623e-82
13,12,8.252997e-83
13,13,1.055466e-83


==> anc/data_release/Covariance/cov_fullUncertainty_ptpl_2D_qe.txt <==
0,0,7.008502e-82
0,1,1.828207e-82
0,2,2.863794e-82
0,3,1.450168e-82
0,4,4.918302e-83
0,5,2.608036e-83
0,6,2.228097e-83
0,7,2.150095e-83
0,8,1.407859e-83
0,9,1.231534e-83
0,10,7.376613e-84
0,11,2.011035e-84
0,12,8.786802e-82
0,13,8.437239e-82
0,14,9.002265e-82
0,15,4.962691e-82
0,16,2.116061e-82
0,17,1.467126e-82
0,18,6.433118e-83
0,19,6.776663e-83
0,20,4.993190e-83
0,21,4.060976e-83
0,22,2.068835e-83
0,23,7.098082e-84
0,24,2.292975e-81
0,25,1.961765e-81
0,26,1.828802e-81
0,27,1.144979e-81
0,28,4.925742e-82
0,29,2.342747e-82
0,30,1.469616e-82
0,31,1.482330e-82
0,32,9.073319e-83
0,33,6.061066e-83
0,34,3.536290e-83
0,35,1.168113e-83
0,36,3.426298e-81
0,37,3.216768e-81
0,38,2.750170e-81
0,39,1.792356e-81
0,40,7.647700e-82
0,41,2.892286e-82
0,42,2.051591e-82
0,43,1.772410e-82
0,44,1.419118e-82
0,45,7.710312e-83
0,46,6.292105e-83
0,47,1.961959e-83
0,48,4.630715e-81
0,49,3.835770e-81
0,50,3.636795e-81
0,51,1.742641e-81
0,52,7.435470e-82
0,53,1.926748e-82
0,54,2.520531e-82
0,55,2.649315e-82
0,56,1.894511e-82
0,57,1.197710e-82
0,58,8.162140e-83
0,59,1.749104e-83
0,60,4.686137e-81
0,61,4.387628e-81
0,62,3.862646e-81
0,63,1.834050e-81
0,64,7.751864e-82
0,65,2.217610e-82
0,66,1.940338e-82
0,67,2.727854e-82
0,68,1.645080e-82
0,69,1.456094e-82
0,70,8.510543e-83
0,71,1.951127e-83
0,72,5.188815e-81
0,73,4.697065e-81
0,74,3.404372e-81
0,75,1.628234e-81
0,76,3.307039e-82
0,77,2.938371e-82
0,78,2.291295e-82
0,79,2.357714e-82
0,80,1.685469e-82
0,81,1.157771e-82
0,82,6.385151e-83
0,83,1.736942e-83
0,84,2.335571e-81
0,85,3.304669e-81
0,86,2.617207e-81
0,87,9.263628e-82
0,88,1.644223e-82
0,89,7.476602e-83
0,90,1.714404e-82
0,91,2.076879e-82
0,92,1.506674e-82
0,93,9.416632e-83
0,94,6.284628e-83
0,95,1.544149e-83
0,96,6.530625e-83
0,97,1.431193e-81
0,98,1.262254e-81
0,99,2.162341e-82
0,100,1.402146e-83
0,101,5.322059e-83
0,102,1.289148e-82
0,103,1.469613e-82
0,104,1.141615e-82
0,105,6.965801e-83
0,106,4.962196e-83
0,107,9.574045e-84
0,108,0.000000e+00
0,109,5.112537e-83
0,110,2.330944e-82
0,111,-1.510070e-82
0,112,-8.390265e-83
0,113,-5.913857e-84
0,114,5.117835e-83
0,115,6.322668e-83
0,116,5.397895e-83
0,117,3.920884e-83
0,118,3.073417e-83
0,119,7.097894e-84
0,120,0.000000e+00
0,121,0.000000e+00
0,122,-4.135895e-83
0,123,-9.243740e-83
0,124,-5.535083e-83
0,125,-4.993470e-84
0,126,2.224538e-83
0,127,2.012507e-83
0,128,3.263481e-83
0,129,2.383601e-83
0,130,1.378408e-83
0,131,-1.725841e-84
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,-1.281541e-84
0,137,3.002896e-84
0,138,-3.133970e-84
0,139,4.185658e-85
0,140,1.733558e-84
0,141,7.345308e-84
0,142,1.864934e-84
0,143,-4.592785e-85
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,2.526962e-84
0,150,8.526110e-85
0,151,2.168594e-85
0,152,1.998082e-85
0,153,3.577946e-85
0,154,3.509392e-85
0,155,-6.416180e-86
1,0,1.828207e-82
1,1,2.564071e-82
1,2,2.311015e-82
1,3,8.756276e-83
1,4,4.001072e-83
1,5,1.997711e-83
1,6,1.502432e-83
1,7,1.548689e-83
1,8,8.912121e-84
1,9,7.949228e-84
1,10,4.732713e-84
1,11,1.383713e-84
1,12,5.577960e-82
1,13,5.943186e-82
1,14,5.634292e-82
1,15,3.257403e-82
1,16,1.517816e-82
1,17,1.015100e-82
1,18,4.535498e-83
1,19,4.647823e-83
1,20,3.149595e-83
1,21,2.552029e-83
1,22,1.331996e-83
1,23,4.817072e-84
1,24,1.347254e-81
1,25,1.176048e-81
1,26,1.099230e-81
1,27,7.208371e-82
1,28,3.307134e-82
1,29,1.598214e-82
1,30,1.005413e-82
1,31,9.272895e-83
1,32,5.605539e-83
1,33,3.653142e-83
1,34,2.158776e-83
1,35,7.646328e-84
1,36,1.977306e-81
1,37,1.929986e-81
1,38,1.633424e-81
1,39,1.088111e-81
1,40,4.981414e-82
1,41,2.015157e-82
1,42,1.344249e-82
1,43,1.105436e-82
1,44,8.421328e-83
1,45,4.550854e-83
1,46,3.666746e-83
1,47,1.234473e-83
1,48,2.675793e-81
1,49,2.282638e-81
1,50,2.113094e-81
1,51,1.062719e-81
1,52,4.804077e-82
1,53,1.404515e-82
1,54,1.629109e-82
1,55,1.552587e-82
1,56,1.114096e-82
1,57,7.156859e-83
1,58,4.704387e-83
1,59,1.104460e-83
1,60,2.737253e-81
1,61,2.615089e-81
1,62,2.294306e-81
1,63,1.101814e-81
1,64,5.142513e-82
1,65,1.568580e-82
1,66,1.267090e-82
1,67,1.642517e-82
1,68,1.024577e-82
1,69,8.728622e-83
1,70,4.947166e-83
1,71,1.192159e-83
1,72,3.064175e-81
1,73,2.778567e-81
1,74,2.039841e-81
1,75,9.864781e-82
1,76,2.779084e-82
1,77,1.971460e-82
1,78,1.574132e-82
1,79,1.481285e-82
1,80,1.039734e-82
1,81,7.075382e-83
1,82,3.802058e-83
1,83,1.110818e-83
1,84,1.382857e-81
1,85,1.937546e-81
1,86,1.562617e-81
1,87,5.894446e-82
1,88,1.504760e-82
1,89,7.368185e-83
1,90,1.151068e-82
1,91,1.283848e-82
1,92,9.178256e-83
1,93,5.743794e-83
1,94,3.713482e-83
1,95,9.501081e-84
1,96,3.700246e-83
1,97,9.051080e-82
1,98,8.213902e-82
1,99,2.137385e-82
1,100,6.058046e-83
1,101,6.602067e-83
1,102,9.117058e-83
1,103,9.382617e-83
1,104,7.335837e-83
1,105,4.513673e-83
1,106,3.098159e-83
1,107,6.508306e-84
1,108,0.000000e+00
1,109,3.611811e-83
1,110,1.988879e-82
1,111,-7.149358e-84
1,112,1.171391e-84
1,113,3.275349e-83
1,114,4.780934e-83
1,115,4.887950e-83
1,116,4.027082e-83
1,117,2.790865e-83
1,118,2.022406e-83
1,119,5.226010e-84
1,120,0.000000e+00
1,121,0.000000e+00
1,122,-1.938758e-83
1,123,-2.060262e-83
1,124,-3.355420e-84
1,125,1.420961e-83
1,126,2.592603e-83
1,127,2.401430e-83
1,128,2.646620e-83
1,129,1.922845e-83
1,130,1.093373e-83
1,131,5.224400e-85
1,132,0.000000e+00
1,133,0.000000e+00
1,134,0.000000e+00
1,135,0.000000e+00
1,136,2.704073e-84
1,137,6.504774e-84
1,138,2.815020e-84
1,139,4.173309e-84
1,140,4.714844e-84
1,141,8.457532e-84
1,142,2.979453e-84
1,143,7.246482e-85
1,144,0.000000e+00
1,145,0.000000e+00
1,146,0.000000e+00
1,147,0.000000e+00
1,148,0.000000e+00
1,149,1.583824e-84
1,150,8.178690e-85
1,151,4.647620e-85
1,152,3.604222e-85
1,153,3.976270e-85
1,154,3.990015e-85
1,155,1.128094e-85
2,0,2.863794e-82
2,1,2.311015e-82
2,2,7.087200e-82
2,3,2.037236e-82
2,4,5.417059e-83
2,5,3.459809e-83
2,6,2.741183e-83
2,7,2.586046e-83
2,8,1.644023e-83
2,9,1.458223e-83
2,10,8.841250e-84
2,11,2.412058e-84
2,12,1.044746e-81
2,13,9.878714e-82
2,14,1.079800e-81
2,15,5.795579e-82
2,16,2.654633e-82
2,17,1.982144e-82
2,18,8.582866e-83
2,19,8.380291e-83
2,20,6.015543e-83
2,21,4.841790e-83
2,22,2.371926e-83
2,23,8.716975e-84
2,24,2.577102e-81
2,25,2.229347e-81
2,26,2.087089e-81
2,27,1.365680e-81
2,28,6.333987e-82
2,29,3.204700e-82
2,30,1.919777e-82
2,31,1.744138e-82
2,32,1.021696e-82
2,33,7.096888e-83
2,34,4.118191e-83
2,35,1.441649e-83
2,36,3.855393e-81
2,37,3.694487e-81
2,38,3.183891e-81
2,39,2.145398e-81
2,40,9.806025e-82
2,41,3.906023e-82
2,42,2.592552e-82
2,43,2.093443e-82
2,44,1.637794e-82
2,45,8.790179e-83
2,46,7.062457e-83
2,47,2.276552e-83
2,48,5.168614e-81
2,49,4.349056e-81
2,50,4.150904e-81
2,51,2.105802e-81
2,52,9.899196e-82
2,53,2.811560e-82
2,54,3.069422e-82
2,55,3.088741e-82
2,56,2.205943e-82
2,57,1.363060e-82
2,58,8.863354e-83
2,59,2.069067e-83
2,60,5.245357e-81
2,61,4.963763e-81
2,62,4.446975e-81
2,63,2.238275e-81
2,64,1.030979e-81
2,65,3.321052e-82
2,66,2.348469e-82
2,67,3.202942e-82
2,68,1.993371e-82
2,69,1.682916e-82
2,70,9.568330e-83
2,71,2.327551e-83
2,72,5.820419e-81
2,73,5.322618e-81
2,74,3.988075e-81
2,75,1.971312e-81
2,76,5.438500e-82
2,77,3.958587e-82
2,78,3.024538e-82
2,79,2.823494e-82
2,80,1.889156e-82
2,81,1.339577e-82
2,82,7.518669e-83
2,83,1.972273e-83
2,84,2.609529e-81
2,85,3.753311e-81
2,86,3.073440e-81
2,87,1.198395e-81
2,88,3.039712e-82
2,89,1.472347e-82
2,90,2.257847e-82
2,91,2.499666e-82
2,92,1.726257e-82
2,93,1.089498e-82
2,94,7.245627e-83
2,95,1.859455e-83
2,96,6.788740e-83
2,97,1.688720e-81
2,98,1.533585e-81
2,99,3.851033e-82
2,100,1.105958e-82
2,101,1.062530e-82
2,102,1.648175e-82
2,103,1.718759e-82
2,104,1.287287e-82
2,105,8.060016e-83
2,106,5.760760e-83
2,107,1.204381e-83
2,108,0.000000e+00
2,109,6.763425e-83
2,110,3.670438e-82
2,111,-5.420743e-83
2,112,-1.894697e-83
2,113,2.875505e-83
2,114,6.969849e-83
2,115,7.917004e-83
2,116,6.147475e-83
2,117,4.530311e-83
2,118,3.508264e-83
2,119,8.324153e-84
2,120,0.000000e+00
2,121,0.000000e+00
2,122,-3.731429e-83
2,123,-6.689874e-83
2,124,-3.603711e-83
2,125,9.973904e-84
2,126,3.030739e-83
2,127,2.806106e-83
2,128,3.879192e-83
2,129,2.779532e-83
2,130,1.672061e-83
2,131,-1.163017e-84
2,132,0.000000e+00
2,133,0.000000e+00
2,134,0.000000e+00
2,135,0.000000e+00
2,136,2.380110e-84
2,137,6.800526e-84
2,138,-5.310855e-85
2,139,2.532446e-84
2,140,3.846445e-84
2,141,1.017722e-83
2,142,2.807080e-84
2,143,-1.567099e-85
2,144,0.000000e+00
2,145,0.000000e+00
2,146,0.000000e+00
2,147,0.000000e+00
2,148,0.000000e+00
2,149,2.816363e-84
2,150,1.130677e-84
2,151,4.393297e-85
2,152,3.695257e-85
2,153,5.230164e-85
2,154,4.833827e-85
2,155,-5.868559e-86
3,0,1.450168e-82
3,1,8.756276e-83
3,2,2.037236e-82
3,3,4.529987e-82
3,4,9.835370e-83
3,5,2.243984e-83
3,6,2.231188e-83
3,7,1.633638e-83
3,8,1.098814e-83
3,9,7.554115e-84
3,10,3.814203e-84
3,11,1.447763e-84
3,12,4.525880e-82
3,13,5.098855e-82
3,14,5.378648e-82
3,15,4.369514e-82
3,16,2.582229e-82
3,17,1.544377e-82
3,18,1.018201e-82
3,19,6.578571e-83
3,20,3.977316e-83
3,21,3.333418e-83
3,22,1.564959e-83
3,23,6.519542e-84
3,24,1.074424e-81
3,25,1.132568e-81
3,26,1.193402e-81
3,27,9.960555e-82
3,28,5.973038e-82
3,29,3.618658e-82
3,30,2.061862e-82
3,31,1.398143e-82
3,32,7.742515e-83
3,33,4.833504e-83
3,34,2.624462e-83
3,35,9.916614e-84
3,36,1.723728e-81
3,37,1.878057e-81
3,38,1.822896e-81
3,39,1.618831e-81
3,40,1.063952e-81
3,41,5.501545e-82
3,42,2.953727e-82
3,43,1.760324e-82
3,44,1.162623e-82
3,45,7.139225e-83
3,46,4.208867e-83
3,47,1.687727e-83
3,48,2.185008e-81
3,49,2.399889e-81
3,50,2.491409e-81
3,51,1.809596e-81
3,52,1.176167e-81
3,53,6.221734e-82
3,54,3.658738e-82
3,55,2.367513e-82
3,56,1.599142e-82
3,57,9.970248e-83
3,58,5.368633e-83
3,59,2.220920e-83
3,60,2.548847e-81
3,61,2.777182e-81
3,62,2.768441e-81
3,63,2.197468e-81
3,64,1.373391e-81
3,65,6.847090e-82
3,66,3.777006e-82
3,67,3.186693e-82
3,68,1.734012e-82
3,69,1.310634e-82
3,70,6.798072e-83
3,71,2.930899e-83
3,72,2.782868e-81
3,73,2.946714e-81
3,74,2.872714e-81
3,75,2.105528e-81
3,76,1.296410e-81
3,77,7.012191e-82
3,78,4.237858e-82
3,79,2.764904e-82
3,80,1.649674e-82
3,81,1.034323e-82
3,82,6.125081e-83
3,83,2.663687e-83
3,84,1.426347e-81
3,85,2.221250e-81
3,86,2.311520e-81
3,87,1.635967e-81
3,88,9.649124e-82
3,89,5.243856e-82
3,90,3.503694e-82
3,91,2.409858e-82
3,92,1.405189e-82
3,93,8.421902e-83
3,94,5.112994e-83
3,95,2.049085e-83
3,96,5.826868e-83
3,97,1.341447e-81
3,98,1.509305e-81
3,99,1.130480e-81
3,100,6.354444e-82
3,101,3.769943e-82
3,102,2.193509e-82
3,103,1.649551e-82
3,104,1.236427e-82
3,105,6.898388e-83
3,106,4.128227e-83
3,107,1.729078e-83
3,108,0.000000e+00
3,109,1.148440e-82
3,110,8.128465e-82
3,111,6.517701e-82
3,112,3.866512e-82
3,113,2.357939e-82
3,114,1.528635e-82
3,115,1.140951e-82
3,116,7.757609e-83
3,117,5.426380e-83
3,118,2.958445e-83
3,119,1.430046e-83
3,120,0.000000e+00
3,121,0.000000e+00
3,122,4.939038e-83
3,123,1.664211e-82
3,124,1.410217e-82
3,125,8.816289e-83
3,126,7.413233e-83
3,127,5.776672e-83
3,128,3.870974e-83
3,129,3.296450e-83
3,130,1.990810e-83
3,131,7.628047e-84
3,132,0.000000e+00
3,133,0.000000e+00
3,134,0.000000e+00
3,135,0.000000e+00
3,136,1.586031e-83
3,137,1.673766e-83
3,138,1.982288e-83
3,139,1.655494e-83
3,140,1.175858e-83
3,141,1.592342e-83
3,142,7.422337e-84
3,143,3.723301e-84
3,144,0.000000e+00
3,145,0.000000e+00
3,146,0.000000e+00
3,147,0.000000e+00
3,148,0.000000e+00
3,149,1.368862e-84
3,150,1.651715e-84
3,151,1.014028e-84
3,152,8.082086e-85
3,153,6.870896e-85
3,154,7.026247e-85
3,155,3.793730e-85
4,0,4.918302e-83
4,1,4.001072e-83
4,2,5.417059e-83
4,3,9.835370e-83
4,4,2.625753e-82
4,5,4.870242e-83
4,6,1.874245e-83
4,7,1.200487e-83
4,8,6.340286e-84
4,9,4.035336e-84
4,10,1.318772e-84
4,11,1.071615e-84
4,12,6.372898e-83
4,13,1.603255e-82
4,14,2.280568e-82
4,15,2.494443e-82
4,16,2.483484e-82
4,17,1.246107e-82
4,18,7.929453e-83
4,19,4.401601e-83
4,20,2.263629e-83
4,21,1.822451e-83
4,22,8.698164e-84
4,23,4.996700e-84
4,24,1.119825e-83
4,25,3.098932e-82
4,26,4.608223e-82
4,27,6.000628e-82
4,28,4.899958e-82
4,29,3.110243e-82
4,30,1.789583e-82
4,31,9.522703e-83
4,32,4.592085e-83
4,33,2.390227e-83
4,34,1.165932e-83
4,35,6.502571e-84
4,36,1.380361e-82
4,37,4.830872e-82
4,38,6.731920e-82
4,39,9.778033e-82
4,40,8.943697e-82
4,41,5.228552e-82
4,42,2.727883e-82
4,43,1.390474e-82
4,44,6.486933e-83
4,45,4.084709e-83
4,46,1.510641e-83
4,47,9.772455e-84
4,48,1.141029e-82
4,49,8.294960e-82
4,50,8.969611e-82
4,51,1.243122e-81
4,52,1.052022e-81
4,53,6.701886e-82
4,54,3.325323e-82
4,55,1.571506e-82
4,56,8.705794e-83
4,57,5.319586e-83
4,58,2.307519e-83
4,59,1.740628e-83
4,60,4.569481e-82
4,61,9.840483e-82
4,62,1.222812e-81
4,63,1.614392e-81
4,64,1.235462e-81
4,65,7.558163e-82
4,66,3.798955e-82
4,67,2.359056e-82
4,68,1.224367e-82
4,69,7.685144e-83
4,70,3.768825e-83
4,71,2.334415e-83
4,72,5.494789e-82
4,73,1.003984e-81
4,74,1.552769e-81
4,75,1.706436e-81
4,76,1.463299e-81
4,77,7.037239e-82
4,78,4.190734e-82
4,79,2.174557e-82
4,80,1.122498e-82
4,81,6.183434e-83
4,82,3.881495e-83
4,83,2.334720e-83
4,84,3.975945e-82
4,85,8.235368e-82
4,86,1.266210e-81
4,87,1.481949e-81
4,88,1.115982e-81
4,89,6.151621e-82
4,90,3.321417e-82
4,91,1.781745e-82
4,92,8.897804e-83
4,93,4.999814e-83
4,94,2.490945e-83
4,95,1.639631e-83
4,96,3.056715e-83
4,97,8.383851e-82
4,98,1.157996e-81
4,99,1.295906e-81
4,100,8.040074e-82
4,101,4.553534e-82
4,102,2.010835e-82
4,103,1.272204e-82
4,104,9.053403e-83
4,105,5.088993e-83
4,106,2.193239e-83
4,107,1.651842e-83
4,108,0.000000e+00
4,109,9.224498e-83
4,110,8.083656e-82
4,111,8.628421e-82
4,112,5.226026e-82
4,113,2.950338e-82
4,114,1.541959e-82
4,115,9.869373e-83
4,116,6.205523e-83
4,117,4.421518e-83
4,118,1.767715e-83
4,119,1.344691e-83
4,120,0.000000e+00
4,121,0.000000e+00
4,122,8.359023e-83
4,123,2.700471e-82
4,124,2.125081e-82
4,125,1.182281e-82
4,126,8.595186e-83
4,127,6.840712e-83
4,128,3.329974e-83
4,129,2.747813e-83
4,130,1.696135e-83
4,131,1.121966e-83
4,132,0.000000e+00
4,133,0.000000e+00
4,134,0.000000e+00
4,135,0.000000e+00
4,136,2.066030e-83
4,137,2.229936e-83
4,138,2.785717e-83
4,139,2.310239e-83
4,140,1.711421e-83
4,141,1.821347e-83
4,142,9.157664e-84
4,143,5.384973e-84
4,144,0.000000e+00
4,145,0.000000e+00
4,146,0.000000e+00
4,147,0.000000e+00
4,148,0.000000e+00
4,149,5.187787e-85
4,150,1.591922e-84
4,151,1.398172e-84
4,152,1.018417e-84
4,153,7.648429e-85
4,154,7.950041e-85
4,155,6.743946e-85
5,0,2.608036e-83
5,1,1.997711e-83
5,2,3.459809e-83
5,3,2.243984e-83
5,4,4.870242e-83
5,5,4.200216e-83
5,6,2.316206e-83
5,7,4.600906e-84
5,8,1.936761e-84
5,9,1.832200e-84
5,10,8.392724e-85
5,11,4.012241e-85
5,12,6.778385e-83
5,13,8.940165e-83
5,14,1.143917e-82
5,15,1.069581e-82
5,16,7.729944e-83
5,17,6.220777e-83
5,18,3.095076e-83
5,19,1.492393e-83
5,20,9.090348e-84
5,21,6.835669e-84
5,22,3.924604e-84
5,23,1.824028e-84
5,24,1.143279e-82
5,25,1.776341e-82
5,26,2.115469e-82
5,27,2.276587e-82
5,28,1.771044e-82
5,29,1.034463e-82
5,30,6.114435e-83
5,31,3.371998e-83
5,32,1.647877e-83
5,33,9.524156e-84
5,34,4.922141e-84
5,35,2.603758e-84
5,36,1.890745e-82
5,37,2.776740e-82
5,38,3.258185e-82
5,39,3.625835e-82
5,40,2.888865e-82
5,41,1.681854e-82
5,42,9.099451e-83
5,43,5.181835e-83
5,44,2.429299e-83
5,45,1.439801e-83
5,46,7.276653e-84
5,47,3.610626e-84
5,48,2.600308e-82
5,49,4.079956e-82
5,50,3.846614e-82
5,51,4.451680e-82
5,52,3.498120e-82
5,53,2.053231e-82
5,54,1.143007e-82
5,55,6.292560e-83
5,56,3.358504e-83
5,57,1.915591e-83
5,58,9.616987e-84
5,59,5.359444e-84
5,60,3.245940e-82
5,61,4.719359e-82
5,62,5.226354e-82
5,63,5.436778e-82
5,64,4.006099e-82
5,65,2.355206e-82
5,66,1.254644e-82
5,67,7.560032e-83
5,68,4.190097e-83
5,69,2.660516e-83
5,70,1.389239e-83
5,71,7.146014e-84
5,72,4.080725e-82
5,73,4.744503e-82
5,74,5.677625e-82
5,75,5.633806e-82
5,76,4.504088e-82
5,77,2.187827e-82
5,78,1.325378e-82
5,79,7.380608e-83
5,80,3.892810e-83
5,81,2.133665e-83
5,82,1.360617e-83
5,83,7.183523e-84
5,84,2.069684e-82
5,85,3.631065e-82
5,86,4.616646e-82
5,87,4.641085e-82
5,88,3.441429e-82
5,89,1.846124e-82
5,90,1.048755e-82
5,91,6.028125e-83
5,92,3.109062e-83
5,93,1.800817e-83
5,94,9.420379e-84
5,95,5.183602e-84
5,96,6.405504e-84
5,97,3.183232e-82
5,98,4.001325e-82
5,99,3.887617e-82
5,100,2.433934e-82
5,101,1.405371e-82
5,102,6.853389e-83
5,103,4.407521e-83
5,104,2.949999e-83
5,105,1.793429e-83
5,106,8.335886e-84
5,107,4.784827e-84
5,108,0.000000e+00
5,109,2.691714e-83
5,110,2.595602e-82
5,111,2.585825e-82
5,112,1.573931e-82
5,113,9.232437e-83
5,114,4.950144e-83
5,115,3.141285e-83
5,116,1.941711e-83
5,117,1.448418e-83
5,118,6.392716e-84
5,119,4.064554e-84
5,120,0.000000e+00
5,121,0.000000e+00
5,122,2.114263e-83
5,123,8.086595e-83
5,124,6.357642e-83
5,125,3.815729e-83
5,126,2.821655e-83
5,127,2.244734e-83
5,128,1.151629e-83
5,129,8.868633e-84
5,130,5.527032e-84
5,131,3.277098e-84
5,132,0.000000e+00
5,133,0.000000e+00
5,134,0.000000e+00
5,135,0.000000e+00
5,136,6.753035e-84
5,137,7.248141e-84
5,138,8.027334e-84
5,139,7.354579e-84
5,140,5.558786e-84
5,141,5.760382e-84
5,142,2.841361e-84
5,143,1.654244e-84
5,144,0.000000e+00
5,145,0.000000e+00
5,146,0.000000e+00
5,147,0.000000e+00
5,148,0.000000e+00
5,149,1.080703e-85
5,150,4.030678e-85
5,151,4.483646e-85
5,152,3.345643e-85
5,153,2.692557e-85
5,154,2.652307e-85
5,155,2.077737e-85
6,0,2.228097e-83
6,1,1.502432e-83
6,2,2.741183e-83
6,3,2.231188e-83
6,4,1.874245e-83
6,5,2.316206e-83
6,6,4.456208e-83
6,7,1.119835e-83
6,8,1.481958e-84
6,9,1.685475e-84
6,10,8.045061e-85
6,11,4.028911e-85
6,12,5.963416e-83
6,13,7.837043e-83
6,14,9.506243e-83
6,15,9.103437e-83
6,16,5.881331e-83
6,17,3.575257e-83
6,18,3.881522e-83
6,19,1.227514e-83
6,20,7.242072e-84
6,21,5.405654e-84
6,22,3.567770e-84
6,23,1.548179e-84
6,24,1.214910e-82
6,25,1.700476e-82
6,26,1.969385e-82
6,27,1.958432e-82
6,28,1.493198e-82
6,29,8.567579e-83
6,30,4.960203e-83
6,31,2.967365e-83
6,32,1.521082e-83
6,33,9.165752e-84
6,34,4.479646e-84
6,35,2.317658e-84
6,36,1.914777e-82
6,37,2.560415e-82
6,38,3.093854e-82
6,39,3.242798e-82
6,40,2.499908e-82
6,41,1.476243e-82
6,42,7.924862e-83
6,43,4.764183e-83
6,44,2.515325e-83
6,45,1.463888e-83
6,46,7.594263e-84
6,47,3.523349e-84
6,48,2.853009e-82
6,49,4.014158e-82
6,50,3.904642e-82
6,51,3.983798e-82
6,52,2.986660e-82
6,53,1.866852e-82
6,54,1.042929e-82
6,55,6.319829e-83
6,56,3.185598e-83
6,57,2.039451e-83
6,58,1.057447e-83
6,59,5.294651e-84
6,60,3.416733e-82
6,61,4.738445e-82
6,62,5.001636e-82
6,63,5.015083e-82
6,64,3.395168e-82
6,65,2.099926e-82
6,66,1.143729e-82
6,67,7.425971e-83
6,68,3.723880e-83
6,69,2.607251e-83
6,70,1.450460e-83
6,71,7.184948e-84
6,72,4.170349e-82
6,73,4.805996e-82
6,74,5.258541e-82
6,75,5.234745e-82
6,76,3.756780e-82
6,77,1.893715e-82
6,78,1.158416e-82
6,79,6.830741e-83
6,80,3.851278e-83
6,81,2.052690e-83
6,82,1.329544e-83
6,83,6.836552e-84
6,84,2.110489e-82
6,85,3.635600e-82
6,86,4.356437e-82
6,87,4.054107e-82
6,88,2.928401e-82
6,89,1.607528e-82
6,90,9.378353e-83
6,91,5.483080e-83
6,92,3.037315e-83
6,93,1.707736e-83
6,94,9.210134e-84
6,95,4.809252e-84
6,96,8.380244e-84
6,97,2.885690e-82
6,98,3.576029e-82
6,99,3.341184e-82
6,100,2.030799e-82
6,101,1.220558e-82
6,102,5.904781e-83
6,103,4.211945e-83
6,104,2.986200e-83
6,105,1.776815e-83
6,106,8.213420e-84
6,107,4.537322e-84
6,108,0.000000e+00
6,109,2.091275e-83
6,110,2.203517e-82
6,111,2.142755e-82
6,112,1.244590e-82
6,113,7.493027e-83
6,114,4.613263e-83
6,115,2.853133e-83
6,116,1.925168e-83
6,117,1.401451e-83
6,118,6.545472e-84
6,119,3.952854e-84
6,120,0.000000e+00
6,121,0.000000e+00
6,122,1.776288e-83
6,123,6.171991e-83
6,124,5.139342e-83
6,125,3.147823e-83
6,126,2.458439e-83
6,127,1.958284e-83
6,128,1.044315e-83
6,129,8.108070e-84
6,130,5.025755e-84
6,131,2.733203e-84
6,132,0.000000e+00
6,133,0.000000e+00
6,134,0.000000e+00
6,135,0.000000e+00
6,136,4.897713e-84
6,137,5.149782e-84
6,138,6.850136e-84
6,139,6.005958e-84
6,140,4.424732e-84
6,141,4.582753e-84
6,142,2.366090e-84
6,143,1.309953e-84
6,144,0.000000e+00
6,145,0.000000e+00
6,146,0.000000e+00
6,147,0.000000e+00
6,148,0.000000e+00
6,149,2.664325e-85
6,150,4.212988e-85
6,151,3.621161e-85
6,152,2.674471e-85
6,153,2.143650e-85
6,154,2.106268e-85
6,155,1.664549e-85
7,0,2.150095e-83
7,1,1.548689e-83
7,2,2.586046e-83
7,3,1.633638e-83
7,4,1.200487e-83
7,5,4.600906e-84
7,6,1.119835e-83
7,7,1.920056e-83
7,8,2.554223e-84
7,9,1.208734e-84
7,10,8.165240e-85
7,11,3.048513e-85
7,12,6.485057e-83
7,13,7.282545e-83
7,14,7.906583e-83
7,15,6.478184e-83
7,16,4.063649e-83
7,17,1.986375e-83
7,18,1.166925e-83
7,19,1.444079e-83
7,20,5.543254e-84
7,21,3.786996e-84
7,22,2.554162e-84
7,23,1.139245e-84
7,24,1.360064e-82
7,25,1.549296e-82
7,26,1.608154e-82
7,27,1.335813e-82
7,28,8.898437e-83
7,29,4.987957e-83
7,30,3.153194e-83
7,31,2.011139e-83
7,32,1.147291e-83
7,33,6.652507e-84
7,34,3.608150e-84
7,35,1.675424e-84
7,36,2.077183e-82
7,37,2.353791e-82
7,38,2.353020e-82
7,39,2.115804e-82
7,40,1.458678e-82
7,41,8.222068e-83
7,42,4.793010e-83
7,43,3.099020e-83
7,44,1.821734e-83
7,45,9.834724e-84
7,46,6.124088e-84
7,47,2.593330e-84
7,48,2.891389e-82
7,49,3.226721e-82
7,50,2.955842e-82
7,51,2.489685e-82
7,52,1.635358e-82
7,53,9.460481e-83
7,54,6.192253e-83
7,55,3.963415e-83
7,56,2.343232e-83
7,57,1.450911e-83
7,58,8.858073e-84
7,59,3.337287e-84
7,60,3.254001e-82
7,61,3.805501e-82
7,62,3.708321e-82
7,63,2.851844e-82
7,64,1.882321e-82
7,65,1.070152e-82
7,66,6.466462e-83
7,67,4.536642e-83
7,68,2.588136e-83
7,69,1.907200e-83
7,70,1.016012e-83
7,71,4.049189e-84
7,72,3.840712e-82
7,73,3.872960e-82
7,74,3.578492e-82
7,75,2.907087e-82
7,76,1.949006e-82
7,77,1.018965e-82
7,78,6.918573e-83
7,79,4.434374e-83
7,80,2.705613e-83
7,81,1.551164e-83
7,82,9.259382e-84
7,83,4.239348e-84
7,84,1.749540e-82
7,85,2.780261e-82
7,86,2.831100e-82
7,87,2.184649e-82
7,88,1.432603e-82
7,89,8.066999e-83
7,90,5.297627e-83
7,91,3.618885e-83
7,92,2.255868e-83
7,93,1.290079e-83
7,94,7.304841e-84
7,95,3.078075e-84
7,96,5.324835e-84
7,97,1.715407e-82
7,98,2.105282e-82
7,99,1.641005e-82
7,100,9.858536e-83
7,101,6.529720e-83
7,102,3.686761e-83
7,103,2.730716e-83
7,104,2.091557e-83
7,105,1.244132e-83
7,106,6.416810e-84
7,107,2.764606e-84
7,108,0.000000e+00
7,109,9.000189e-84
7,110,1.030807e-82
7,111,9.477826e-83
7,112,5.937773e-83
7,113,3.983401e-83
7,114,2.659450e-83
7,115,1.890674e-83
7,116,1.340659e-83
7,117,9.788699e-84
7,118,4.849404e-84
7,119,2.383693e-84
7,120,0.000000e+00
7,121,0.000000e+00
7,122,6.824783e-84
7,123,3.077173e-83
7,124,2.568365e-83
7,125,1.696313e-83
7,126,1.542863e-83
7,127,1.256501e-83
7,128,8.052265e-84
7,129,6.104574e-84
7,130,3.556284e-84
7,131,1.668133e-84
7,132,0.000000e+00
7,133,0.000000e+00
7,134,0.000000e+00
7,135,0.000000e+00
7,136,2.631986e-84
7,137,3.553074e-84
7,138,3.656253e-84
7,139,3.638854e-84
7,140,3.068062e-84
7,141,3.392453e-84
7,142,1.666416e-84
7,143,8.047375e-85
7,144,0.000000e+00
7,145,0.000000e+00
7,146,0.000000e+00
7,147,0.000000e+00
7,148,0.000000e+00
7,149,2.247868e-85
7,150,2.631104e-85
7,151,2.390728e-85
7,152,1.788929e-85
7,153,1.460317e-85
7,154,1.569927e-85
7,155,1.263799e-85
8,0,1.407859e-83
8,1,8.912121e-84
8,2,1.644023e-83
8,3,1.098814e-83
8,4,6.340286e-84
8,5,1.936761e-84
8,6,1.481958e-84
8,7,2.554223e-84
8,8,7.592496e-84
8,9,1.847845e-84
8,10,3.297378e-85
8,11,1.459975e-85
8,12,4.408101e-83
8,13,4.857481e-83
8,14,5.312377e-83
8,15,3.713144e-83
8,16,2.120610e-83
8,17,1.387686e-83
8,18,7.438266e-84
8,19,4.977784e-84
8,20,5.549477e-84
8,21,2.748168e-84
8,22,1.249903e-84
8,23,6.311923e-85
8,24,1.114496e-82
8,25,1.082586e-82
8,26,1.121774e-82
8,27,8.600438e-83
8,28,4.713207e-83
8,29,2.850595e-83
8,30,1.724758e-83
8,31,1.312099e-83
8,32,7.113576e-84
8,33,4.296394e-84
8,34,2.630890e-84
8,35,1.010242e-84
8,36,1.748968e-82
8,37,1.859406e-82
8,38,1.682888e-82
8,39,1.401865e-82
8,40,8.577968e-83
8,41,4.308406e-83
8,42,2.627977e-83
8,43,1.704371e-83
8,44,1.244758e-83
8,45,7.080665e-84
8,46,4.450613e-84
8,47,1.795146e-84
8,48,2.278930e-82
8,49,2.324778e-82
8,50,2.381101e-82
8,51,1.509697e-82
8,52,8.993690e-83
8,53,4.698364e-83
8,54,3.266313e-83
8,55,2.322515e-83
8,56,1.690824e-83
8,57,1.027100e-83
8,58,6.040851e-84
8,59,2.196260e-84
8,60,2.494692e-82
8,61,2.611664e-82
8,62,2.571637e-82
8,63,1.801149e-82
8,64,1.055615e-82
8,65,5.287419e-83
8,66,3.093667e-83
8,67,3.070420e-83
8,68,1.772041e-83
8,69,1.336746e-83
8,70,7.024831e-84
8,71,2.630926e-84
8,72,2.762586e-82
8,73,2.827108e-82
8,74,2.589222e-82
8,75,1.692036e-82
8,76,8.865774e-83
8,77,5.484758e-83
8,78,3.789900e-83
8,79,2.618184e-83
8,80,1.625999e-83
8,81,1.109460e-83
8,82,6.175570e-84
8,83,2.435399e-84
8,84,1.239232e-82
8,85,1.947373e-82
8,86,1.870965e-82
8,87,1.164417e-82
8,88,5.987881e-83
8,89,3.705639e-83
8,90,2.888240e-83
8,91,2.269689e-83
8,92,1.427019e-83
8,93,8.762456e-84
8,94,5.174955e-84
8,95,1.930267e-84
8,96,5.923805e-84
8,97,9.621709e-83
8,98,1.062012e-82
8,99,7.001721e-83
8,100,3.849821e-83
8,101,2.663163e-83
8,102,1.788268e-83
8,103,1.533989e-83
8,104,1.224853e-83
8,105,6.854662e-84
8,106,4.176042e-84
8,107,1.663082e-84
8,108,0.000000e+00
8,109,6.983333e-84
8,110,4.379891e-83
8,111,2.993408e-83
8,112,2.171352e-83
8,113,1.497211e-83
8,114,1.159811e-83
8,115,1.032882e-83
8,116,7.287510e-84
8,117,5.272489e-84
8,118,2.807390e-84
8,119,1.227608e-84
8,120,0.000000e+00
8,121,0.000000e+00
8,122,2.538115e-84
8,123,6.588993e-84
8,124,7.202980e-84
8,125,5.589926e-84
8,126,5.626709e-84
8,127,4.904984e-84
8,128,3.863314e-84
8,129,2.999019e-84
8,130,1.827916e-84
8,131,5.592328e-85
8,132,0.000000e+00
8,133,0.000000e+00
8,134,0.000000e+00
8,135,0.000000e+00
8,136,7.658536e-85
8,137,1.181168e-84
8,138,1.433462e-84
8,139,1.354597e-84
8,140,9.790990e-85
8,141,1.374266e-84
8,142,6.171697e-85
8,143,2.694678e-85
8,144,0.000000e+00
8,145,0.000000e+00
8,146,0.000000e+00
8,147,0.000000e+00
8,148,0.000000e+00
8,149,1.800878e-85
8,150,1.270273e-85
8,151,6.279472e-86
8,152,5.191984e-86
8,153,5.209915e-86
8,154,5.730632e-86
8,155,2.990050e-86
9,0,1.231534e-83
9,1,7.949228e-84
9,2,1.458223e-83
9,3,7.554115e-84
9,4,4.035336e-84
9,5,1.832200e-84
9,6,1.685475e-84
9,7,1.208734e-84
9,8,1.847845e-84
9,9,3.432071e-84
9,10,8.780574e-85
9,11,1.797948e-85
9,12,4.270875e-83
9,13,4.414874e-83
9,14,4.636748e-83
9,15,3.116233e-83
9,16,1.623442e-83
9,17,1.019605e-83
9,18,4.915772e-84
9,19,4.433513e-84
9,20,2.290801e-84
9,21,4.722351e-84
9,22,1.470313e-84
9,23,5.167221e-85
9,24,1.041567e-82
9,25,9.961847e-83
9,26,9.733952e-83
9,27,6.910258e-83
9,28,3.730441e-83
9,29,2.036690e-83
9,30,1.250285e-83
9,31,1.074730e-83
9,32,5.838327e-84
9,33,3.655404e-84
9,34,1.709296e-84
9,35,8.945794e-85
9,36,1.549013e-82
9,37,1.612322e-82
9,38,1.513889e-82
9,39,1.146220e-82
9,40,6.234732e-83
9,41,2.780862e-83
9,42,1.943264e-83
9,43,1.584653e-83
9,44,1.072099e-83
9,45,5.121035e-84
9,46,3.507020e-84
9,47,1.392869e-84
9,48,2.224179e-82
9,49,2.062088e-82
9,50,1.975965e-82
9,51,1.192466e-82
9,52,7.004420e-83
9,53,3.410227e-83
9,54,2.552722e-83
9,55,2.139459e-83
9,56,1.311129e-83
9,57,8.278496e-84
9,58,5.152130e-84
9,59,1.902887e-84
9,60,2.201484e-82
9,61,2.375697e-82
9,62,2.163934e-82
9,63,1.418036e-82
9,64,6.945325e-83
9,65,4.008275e-83
9,66,2.547237e-83
9,67,2.225609e-83
9,68,1.319598e-83
9,69,1.034195e-83
9,70,6.074769e-84
9,71,2.023481e-84
9,72,2.626240e-82
9,73,2.574812e-82
9,74,2.055945e-82
9,75,1.395958e-82
9,76,6.288274e-83
9,77,3.441051e-83
9,78,2.662595e-83
9,79,2.019845e-83
9,80,1.300993e-83
9,81,8.191813e-84
9,82,4.996945e-84
9,83,1.737001e-84
9,84,1.136275e-82
9,85,1.759166e-82
9,86,1.510263e-82
9,87,8.609386e-83
9,88,4.143675e-83
9,89,2.397887e-83
9,90,1.978018e-83
9,91,1.624774e-83
9,92,1.115839e-83
9,93,6.652725e-84
9,94,3.949101e-84
9,95,1.481243e-84
9,96,2.466819e-84
9,97,8.759598e-83
9,98,8.751133e-83
9,99,4.695291e-83
9,100,2.632913e-83
9,101,1.879941e-83
9,102,1.348505e-83
9,103,1.273107e-83
9,104,9.829428e-84
9,105,6.290558e-84
9,106,3.285157e-84
9,107,1.235278e-84
9,108,0.000000e+00
9,109,2.229583e-84
9,110,2.804684e-83
9,111,1.681764e-83
9,112,1.067148e-83
9,113,8.570435e-84
9,114,8.586254e-84
9,115,7.279395e-84
9,116,5.494501e-84
9,117,4.054660e-84
9,118,2.428487e-84
9,119,9.025706e-85
9,120,0.000000e+00
9,121,0.000000e+00
9,122,6.318063e-85
9,123,3.882956e-84
9,124,4.517933e-84
9,125,4.298800e-84
9,126,4.011394e-84
9,127,4.156548e-84
9,128,3.305214e-84
9,129,2.213795e-84
9,130,1.382447e-84
9,131,4.239795e-85
9,132,0.000000e+00
9,133,0.000000e+00
9,134,0.000000e+00
9,135,0.000000e+00
9,136,4.360881e-85
9,137,8.378287e-85
9,138,9.508839e-85
9,139,9.747998e-85
9,140,9.281029e-85
9,141,1.005854e-84
9,142,4.857794e-85
9,143,1.870621e-85
9,144,0.000000e+00
9,145,0.000000e+00
9,146,0.000000e+00
9,147,0.000000e+00
9,148,0.000000e+00
9,149,1.981222e-85
9,150,1.058557e-85
9,151,7.039562e-86
9,152,4.899531e-86
9,153,5.050191e-86
9,154,4.859067e-86
9,155,2.441192e-86
10,0,7.376613e-84
10,1,4.732713e-84
10,2,8.841250e-84
10,3,3.814203e-84
10,4,1.318772e-84
10,5,8.392724e-85
10,6,8.045061e-85
10,7,8.165240e-85
10,8,3.297378e-85
10,9,8.780574e-85
10,10,9.307065e-85
10,11,1.542432e-85
10,12,2.841793e-83
10,13,2.686296e-83
10,14,2.758274e-83
10,15,1.593415e-83
10,16,6.644327e-84
10,17,4.553205e-84
10,18,1.873488e-84
10,19,2.340305e-84
10,20,1.608709e-84
10,21,1.003910e-84
10,22,1.186886e-84
10,23,3.034629e-85
10,24,7.181643e-83
10,25,6.182183e-83
10,26,5.814869e-83
10,27,3.542099e-83
10,28,1.624743e-83
10,29,7.994585e-84
10,30,5.120437e-84
10,31,5.087067e-84
10,32,3.131953e-84
10,33,1.871534e-84
10,34,9.538008e-85
10,35,3.867300e-85
10,36,1.092651e-82
10,37,1.018609e-82
10,38,8.913345e-83
10,39,5.926170e-83
10,40,2.468381e-83
10,41,9.901607e-84
10,42,7.715662e-84
10,43,6.958502e-84
10,44,5.238267e-84
10,45,2.497002e-84
10,46,2.078664e-84
10,47,6.243231e-85
10,48,1.476328e-82
10,49,1.200943e-82
10,50,1.138966e-82
10,51,5.727258e-83
10,52,2.705838e-83
10,53,7.613328e-84
10,54,9.759164e-84
10,55,1.041875e-83
10,56,6.807820e-84
10,57,4.398296e-84
10,58,2.934966e-84
10,59,7.828133e-85
10,60,1.452938e-82
10,61,1.392044e-82
10,62,1.226170e-82
10,63,6.108659e-83
10,64,2.361123e-83
10,65,9.894700e-84
10,66,8.056150e-84
10,67,8.896344e-84
10,68,5.974051e-84
10,69,5.077595e-84
10,70,3.013066e-84
10,71,6.796583e-85
10,72,1.645396e-82
10,73,1.484787e-82
10,74,1.085928e-82
10,75,5.342806e-83
10,76,1.246723e-83
10,77,9.178321e-84
10,78,8.532666e-84
10,79,8.379885e-84
10,80,5.961746e-84
10,81,3.974037e-84
10,82,2.470123e-84
10,83,6.270556e-85
10,84,6.615648e-83
10,85,1.015137e-82
10,86,7.837897e-83
10,87,2.791516e-83
10,88,4.358445e-84
10,89,2.602822e-84
10,90,5.923255e-84
10,91,7.066076e-84
10,92,5.294945e-84
10,93,3.270566e-84
10,94,2.205003e-84
10,95,6.047231e-85
10,96,1.245569e-84
10,97,3.804846e-83
10,98,3.573773e-83
10,99,3.757030e-84
10,100,9.283594e-86
10,101,2.536762e-84
10,102,4.354333e-84
10,103,5.162428e-84
10,104,3.954030e-84
10,105,2.674833e-84
10,106,1.753416e-84
10,107,3.886470e-85
10,108,0.000000e+00
10,109,-1.993692e-85
10,110,4.133454e-84
10,111,-6.560712e-84
10,112,-3.588743e-84
10,113,-6.198165e-85
10,114,2.055917e-84
10,115,2.205043e-84
10,116,1.871305e-84
10,117,1.551251e-84
10,118,1.117936e-84
10,119,2.802493e-85
10,120,0.000000e+00
10,121,0.000000e+00
10,122,-1.631730e-84
10,123,-3.124749e-84
10,124,-1.893604e-84
10,125,-2.737894e-86
10,126,7.820240e-85
10,127,8.347832e-85
10,128,1.229447e-84
10,129,8.146026e-85
10,130,5.098598e-85
10,131,7.356191e-87
10,132,0.000000e+00
10,133,0.000000e+00
10,134,0.000000e+00
10,135,0.000000e+00
10,136,-9.268802e-86
10,137,1.080505e-85
10,138,-1.083721e-85
10,139,4.316543e-86
10,140,1.427878e-85
10,141,2.186243e-85
10,142,9.201630e-86
10,143,-1.683623e-86
10,144,0.000000e+00
10,145,0.000000e+00
10,146,0.000000e+00
10,147,0.000000e+00
10,148,0.000000e+00
10,149,9.637616e-86
10,150,3.077267e-86
10,151,1.235864e-86
10,152,8.952879e-87
10,153,1.457180e-86
10,154,1.340107e-86
10,155,4.902826e-88
11,0,2.011035e-84
11,1,1.383713e-84
11,2,2.412058e-84
11,3,1.447763e-84
11,4,1.071615e-84
11,5,4.012241e-85
11,6,4.028911e-85
11,7,3.048513e-85
11,8,1.459975e-85
11,9,1.797948e-85
11,10,1.542432e-85
11,11,2.630123e-85
11,12,6.175479e-84
11,13,7.033699e-84
11,14,7.562069e-84
11,15,5.966426e-84
11,16,3.684890e-84
11,17,2.069591e-84
11,18,1.113598e-84
11,19,1.004672e-84
11,20,5.719181e-85
11,21,3.054221e-85
11,22,2.305995e-85
11,23,3.167045e-85
11,24,1.336880e-83
11,25,1.591667e-83
11,26,1.641776e-83
11,27,1.319569e-83
11,28,8.330093e-84
11,29,4.829972e-84
11,30,2.796649e-84
11,31,2.177730e-84
11,32,1.220855e-84
11,33,7.118147e-85
11,34,2.995459e-85
11,35,2.188874e-85
11,36,2.000403e-83
11,37,2.465809e-83
11,38,2.507701e-83
11,39,2.232924e-83
11,40,1.451678e-83
11,41,7.035375e-84
11,42,4.763301e-84
11,43,3.507860e-84
11,44,2.071507e-84
11,45,1.023385e-84
11,46,5.920758e-85
11,47,2.434269e-85
11,48,3.072915e-83
11,49,3.411924e-83
11,50,3.310268e-83
11,51,2.411143e-83
11,52,1.702514e-83
11,53,9.831290e-84
11,54,6.082953e-84
11,55,4.424566e-84
11,56,2.384956e-84
11,57,1.574240e-84
11,58,9.295350e-85
11,59,4.362477e-85
11,60,3.116991e-83
11,61,4.060776e-83
11,62,3.662174e-83
11,63,3.136275e-83
11,64,1.667627e-83
11,65,1.136473e-83
11,66,6.852861e-84
11,67,4.873658e-84
11,68,2.701013e-84
11,69,2.011427e-84
11,70,1.209413e-84
11,71,5.060881e-85
11,72,4.052208e-83
11,73,4.473477e-83
11,74,3.966443e-83
11,75,3.340277e-83
11,76,1.927436e-83
11,77,9.412824e-84
11,78,6.488600e-84
11,79,4.434862e-84
11,80,2.859819e-84
11,81,1.592321e-84
11,82,1.022113e-84
11,83,4.755677e-85
11,84,1.912262e-83
11,85,3.190796e-83
11,86,2.996761e-83
11,87,2.293640e-83
11,88,1.402875e-83
11,89,7.815464e-84
11,90,5.172293e-84
11,91,3.530393e-84
11,92,2.284683e-84
11,93,1.341707e-84
11,94,7.440323e-85
11,95,3.668789e-85
11,96,8.735989e-85
11,97,1.928623e-83
11,98,2.136969e-83
11,99,1.621895e-83
11,100,9.918238e-84
11,101,6.343335e-84
11,102,3.297035e-84
11,103,3.060471e-84
11,104,2.313583e-84
11,105,1.427758e-84
11,106,6.489271e-85
11,107,3.369101e-85
11,108,0.000000e+00
11,109,7.289528e-85
11,110,9.206297e-84
11,111,8.503757e-84
11,112,4.638512e-84
11,113,3.296110e-84
11,114,2.530601e-84
11,115,1.726305e-84
11,116,1.392572e-84
11,117,9.750706e-85
11,118,5.368716e-85
11,119,2.702471e-85
11,120,0.000000e+00
11,121,0.000000e+00
11,122,6.780791e-85
11,123,2.470083e-84
11,124,2.250590e-84
11,125,1.520116e-84
11,126,1.282254e-84
11,127,1.231526e-84
11,128,8.205704e-85
11,129,5.789268e-85
11,130,3.605604e-85
11,131,1.760705e-85
11,132,0.000000e+00
11,133,0.000000e+00
11,134,0.000000e+00
11,135,0.000000e+00
11,136,1.774425e-85
11,137,2.680974e-85
11,138,3.926371e-85
11,139,3.286574e-85
11,140,2.845299e-85
11,141,2.778570e-85
11,142,1.541333e-85
11,143,7.827667e-86
11,144,0.000000e+00
11,145,0.000000e+00
11,146,0.000000e+00
11,147,0.000000e+00
11,148,0.000000e+00
11,149,4.043204e-86
11,150,3.183196e-86
11,151,2.532876e-86
11,152,1.586887e-86
11,153,1.394288e-86
11,154,1.402148e-86
11,155,9.955031e-87
12,0,8.786802e-82
12,1,5.577960e-82
12,2,1.044746e-81
12,3,4.525880e-82
12,4,6.372898e-83
12,5,6.778385e-83
12,6,5.963416e-83
12,7,6.485057e-83
12,8,4.408101e-83
12,9,4.270875e-83
12,10,2.841793e-83
12,11,6.175479e-84
12,12,4.967686e-81
12,13,3.221349e-81
12,14,3.249498e-81
12,15,1.588932e-81
12,16,5.085209e-82
12,17,4.216933e-82
12,18,1.345695e-82
12,19,2.028006e-82
12,20,1.670785e-82
12,21,1.307353e-82
12,22,6.642973e-83
12,23,1.942688e-83
12,24,9.296286e-81
12,25,7.261467e-81
12,26,6.641750e-81
12,27,3.719655e-81
12,28,1.300662e-81
12,29,5.213817e-82
12,30,3.398235e-82
12,31,4.433611e-82
12,32,2.875887e-82
12,33,2.082583e-82
12,34,1.229420e-82
12,35,3.745741e-83
12,36,1.370717e-80
12,37,1.219495e-80
12,38,1.013916e-80
12,39,5.850389e-81
12,40,1.814085e-81
12,41,4.104197e-82
12,42,4.128334e-82
12,43,4.980997e-82
12,44,4.709719e-82
12,45,2.360536e-82
12,46,2.296721e-82
12,47,6.395023e-83
12,48,1.854947e-80
12,49,1.405467e-80
12,50,1.340609e-80
12,51,5.284872e-81
12,52,1.588341e-81
12,53,-2.087228e-82
12,54,5.479821e-82
12,55,8.343650e-82
12,56,6.246384e-82
12,57,3.913778e-82
12,58,2.913693e-82
12,59,4.211309e-83
12,60,1.814624e-80
12,61,1.593106e-80
12,62,1.372605e-80
12,63,4.989597e-81
12,64,1.392055e-81
12,65,-2.222348e-82
12,66,1.932427e-82
12,67,6.981124e-82
12,68,4.630424e-82
12,69,4.540435e-82
12,70,2.800453e-82
12,71,3.628996e-83
12,72,1.996482e-80
12,73,1.709721e-80
12,74,1.133826e-80
12,75,3.893944e-81
12,76,-8.585836e-82
12,77,1.124041e-82
12,78,2.996288e-82
12,79,5.909543e-82
12,80,4.655800e-82
12,81,3.606251e-82
12,82,2.003272e-82
12,83,2.778283e-83
12,84,8.652687e-81
12,85,1.206173e-80
12,86,8.718968e-81
12,87,1.560193e-81
12,88,-9.559111e-82
12,89,-5.818353e-82
12,90,1.922304e-82
12,91,5.607572e-82
12,92,4.524854e-82
12,93,2.903177e-82
12,94,2.151332e-82
12,95,3.510717e-83
12,96,1.626286e-82
12,97,4.323097e-81
12,98,3.457152e-81
12,99,-1.020772e-81
12,100,-1.119503e-81
12,101,-4.780102e-82
12,102,2.220830e-82
12,103,3.747436e-82
12,104,2.926263e-82
12,105,1.905218e-82
12,106,1.646649e-82
12,107,1.168810e-83
12,108,0.000000e+00
12,109,5.120561e-83
12,110,-1.458909e-82
12,111,-1.807345e-81
12,112,-1.073271e-81
12,113,-4.764608e-82
12,114,-3.570755e-83
12,115,9.561386e-83
12,116,9.296532e-83
12,117,7.935645e-83
12,118,9.251725e-83
12,119,4.123834e-84
12,120,0.000000e+00
12,121,0.000000e+00
12,122,-2.893670e-82
12,123,-7.662274e-82
12,124,-5.591614e-82
12,125,-2.131887e-82
12,126,-6.398988e-83
12,127,-4.806233e-83
12,128,6.332903e-83
12,129,4.060861e-83
12,130,2.338893e-83
12,131,-2.742944e-83
12,132,0.000000e+00
12,133,0.000000e+00
12,134,0.000000e+00
12,135,0.000000e+00
12,136,-3.985650e-83
12,137,-2.474360e-83
12,138,-6.438723e-83
12,139,-4.266451e-83
12,140,-2.600096e-83
12,141,-6.468095e-84
12,142,-1.027732e-83
12,143,-1.325348e-83
12,144,0.000000e+00
12,145,0.000000e+00
12,146,0.000000e+00
12,147,0.000000e+00
12,148,0.000000e+00
12,149,8.382412e-84
12,150,7.727137e-86
12,151,-1.577654e-84
12,152,-1.039462e-84
12,153,-7.773333e-86
12,154,-2.691726e-85
12,155,-1.745351e-84
13,0,8.437239e-82
13,1,5.943186e-82
13,2,9.878714e-82
13,3,5.098855e-82
13,4,1.603255e-82
13,5,8.940165e-83
13,6,7.837043e-83
13,7,7.282545e-83
13,8,4.857481e-83
13,9,4.414874e-83
13,10,2.686296e-83
13,11,7.033699e-84
13,12,3.221349e-81
13,13,4.543646e-81
13,14,3.182884e-81
13,15,1.761174e-81
13,16,7.762534e-82
13,17,5.348465e-82
13,18,2.391108e-82
13,19,2.501021e-82
13,20,1.821265e-82
13,21,1.427136e-82
13,22,7.221965e-83
13,23,2.404906e-83
13,24,8.174756e-81
13,25,6.885005e-81
13,26,6.449382e-81
13,27,4.129812e-81
13,28,1.823347e-81
13,29,8.734392e-82
13,30,5.297775e-82
13,31,5.216085e-82
13,32,3.278255e-82
13,33,2.253254e-82
13,34,1.272672e-82
13,35,4.293840e-83
13,36,1.235430e-80
13,37,1.156795e-80
13,38,9.974200e-81
13,39,6.605924e-81
13,40,2.840939e-81
13,41,1.076159e-81
13,42,7.371646e-82
13,43,6.360728e-82
13,44,5.243317e-82
13,45,2.706158e-82
13,46,2.275407e-82
13,47,7.349393e-83
13,48,1.655000e-80
13,49,1.381137e-80
13,50,1.344517e-80
13,51,6.506769e-81
13,52,2.854616e-81
13,53,7.790612e-82
13,54,9.687614e-82
13,55,9.704724e-82
13,56,6.921019e-82
13,57,4.305220e-82
13,58,2.907996e-82
13,59,6.750191e-83
13,60,1.667319e-80
13,61,1.567590e-80
13,62,1.400625e-80
13,63,6.926958e-81
13,64,2.943347e-81
13,65,8.756678e-82
13,66,7.085371e-82
13,67,9.778570e-82
13,68,6.050163e-82
13,69,5.279210e-82
13,70,3.030769e-82
13,71,7.198252e-83
13,72,1.864455e-80
13,73,1.681034e-80
13,74,1.247741e-80
13,75,5.985515e-81
13,76,1.265705e-81
13,77,1.056433e-81
13,78,8.599785e-82
13,79,8.405677e-82
13,80,5.942370e-82
13,81,4.220537e-82
13,82,2.430546e-82
13,83,6.246578e-83
13,84,8.331574e-81
13,85,1.211183e-80
13,86,9.711356e-81
13,87,3.548382e-81
13,88,7.218120e-82
13,89,3.497511e-82
13,90,6.672741e-82
13,91,7.707259e-82
13,92,5.482220e-82
13,93,3.420419e-82
13,94,2.324051e-82
13,95,5.821411e-83
13,96,2.059673e-82
13,97,5.118213e-81
13,98,4.677292e-81
13,99,9.009883e-82
13,100,1.082881e-82
13,101,2.225660e-82
13,102,4.793920e-82
13,103,5.238079e-82
13,104,4.127761e-82
13,105,2.554275e-82
13,106,1.822962e-82
13,107,3.764492e-83
13,108,0.000000e+00
13,109,1.801086e-82
13,110,1.012074e-81
13,111,-3.847989e-82
13,112,-2.208315e-82
13,113,-1.051891e-83
13,114,1.919855e-82
13,115,2.427575e-82
13,116,1.913121e-82
13,117,1.475538e-82
13,118,1.128930e-82
13,119,2.548138e-83
13,120,0.000000e+00
13,121,0.000000e+00
13,122,-1.317298e-82
13,123,-3.077727e-82
13,124,-1.838191e-82
13,125,-1.308312e-83
13,126,6.710937e-83
13,127,6.277875e-83
13,128,1.109074e-82
13,129,8.016746e-83
13,130,4.881033e-83
13,131,-6.773210e-84
13,132,0.000000e+00
13,133,0.000000e+00
13,134,0.000000e+00
13,135,0.000000e+00
13,136,-4.506874e-84
13,137,8.828545e-84
13,138,-1.396172e-83
13,139,-1.746252e-84
13,140,2.752067e-84
13,141,2.212337e-83
13,142,5.241131e-84
13,143,-3.340962e-84
13,144,0.000000e+00
13,145,0.000000e+00
13,146,0.000000e+00
13,147,0.000000e+00
13,148,0.000000e+00
13,149,8.886713e-84
13,150,2.850075e-84
13,151,5.351378e-85
13,152,5.054612e-85
13,153,1.078172e-84
13,154,9.473684e-85
13,155,-5.611424e-85
14,0,9.002265e-82
14,1,5.634292e-82
14,2,1.079800e-81
14,3,5.378648e-82
14,4,2.280568e-82
14,5,1.143917e-82
14,6,9.506243e-83
14,7,7.906583e-83
14,8,5.312377e-83
14,9,4.636748e-83
14,10,2.758274e-83
14,11,7.562069e-84
14,12,3.249498e-81
14,13,3.182884e-81
14,14,4.960664e-81
14,15,2.042520e-81
14,16,8.946268e-82
14,17,6.545616e-82
14,18,3.140007e-82
14,19,2.766801e-82
14,20,1.991423e-82
14,21,1.598794e-82
14,22,7.862738e-83
14,23,2.778072e-83
14,24,8.439331e-81
14,25,7.172711e-81
14,26,6.972270e-81
14,27,4.579573e-81
14,28,2.199529e-81
14,29,1.146076e-81
14,30,6.894997e-82
14,31,6.097454e-82
14,32,3.577114e-82
14,33,2.446338e-82
14,34,1.380879e-82
14,35,4.817867e-83
14,36,1.276395e-80
14,37,1.216684e-80
14,38,1.074430e-80
14,39,7.516495e-81
14,40,3.601873e-81
14,41,1.495212e-81
14,42,9.467776e-82
14,43,7.495248e-82
14,44,5.765472e-82
14,45,3.155811e-82
14,46,2.439529e-82
14,47,7.963102e-83
14,48,1.703341e-80
14,49,1.465917e-80
14,50,1.431398e-80
14,51,7.668032e-81
14,52,3.852667e-81
14,53,1.302107e-81
14,54,1.189428e-81
14,55,1.124417e-81
14,56,7.814591e-82
14,57,4.831780e-82
14,58,3.136534e-82
14,59,7.821181e-83
14,60,1.738349e-80
14,61,1.671592e-80
14,62,1.530914e-80
14,63,8.429632e-81
14,64,4.050806e-81
14,65,1.499297e-81
14,66,1.006548e-81
14,67,1.185370e-81
14,68,7.134681e-82
14,69,5.882805e-82
14,70,3.426304e-82
14,71,8.922119e-83
14,72,1.928429e-80
14,73,1.795669e-80
14,74,1.402420e-80
14,75,7.599694e-81
14,76,2.496921e-81
14,77,1.694055e-81
14,78,1.172157e-81
14,79,1.021190e-81
14,80,6.819918e-82
14,81,4.711077e-82
14,82,2.734986e-82
14,83,7.977399e-83
14,84,8.819934e-81
14,85,1.302621e-80
14,86,1.095107e-80
14,87,4.853504e-81
14,88,1.617242e-81
14,89,8.213671e-82
14,90,9.252888e-82
14,91,9.203350e-82
14,92,6.171260e-82
14,93,3.843220e-82
14,94,2.553900e-82
14,95,7.139993e-83
14,96,2.329252e-82
14,97,5.871116e-81
14,98,5.720361e-81
14,99,1.929658e-81
14,100,7.527304e-82
14,101,5.507321e-82
14,102,6.365044e-82
14,103,6.234299e-82
14,104,4.711112e-82
14,105,2.860834e-82
14,106,2.000612e-82
14,107,4.859833e-83
14,108,0.000000e+00
14,109,2.687798e-82
14,110,1.728362e-81
14,111,2.629757e-82
14,112,1.604566e-82
14,113,1.984148e-82
14,114,3.020972e-82
14,115,3.142960e-82
14,116,2.267360e-82
14,117,1.750546e-82
14,118,1.252564e-82
14,119,3.487610e-83
14,120,0.000000e+00
14,121,0.000000e+00
14,122,-7.163280e-83
14,123,-1.177422e-82
14,124,-5.044290e-83
14,125,5.645373e-83
14,126,1.163297e-82
14,127,9.862370e-83
14,128,1.270223e-82
14,129,9.604215e-83
14,130,5.955170e-83
14,131,-2.420095e-85
14,132,0.000000e+00
14,133,0.000000e+00
14,134,0.000000e+00
14,135,0.000000e+00
14,136,8.714952e-84
14,137,1.942499e-83
14,138,1.645359e-85
14,139,1.063719e-83
14,140,1.044721e-83
14,141,2.945998e-83
14,142,9.178004e-84
14,143,-6.265646e-85
14,144,0.000000e+00
14,145,0.000000e+00
14,146,0.000000e+00
14,147,0.000000e+00
14,148,0.000000e+00
14,149,9.008547e-84
14,150,3.503445e-84
14,151,1.209290e-84
14,152,1.033029e-84
14,153,1.463443e-84
14,154,1.274722e-84
14,155,-3.654192e-85
15,0,4.962691e-82
15,1,3.257403e-82
15,2,5.795579e-82
15,3,4.369514e-82
15,4,2.494443e-82
15,5,1.069581e-82
15,6,9.103437e-83
15,7,6.478184e-83
15,8,3.713144e-83
15,9,3.116233e-83
15,10,1.593415e-83
15,11,5.966426e-84
15,12,1.588932e-81
15,13,1.761174e-81
15,14,2.042520e-81
15,15,2.655005e-81
15,16,1.086553e-81
15,17,5.444957e-82
15,18,3.317492e-82
15,19,2.362863e-82
15,20,1.435349e-82
15,21,1.077087e-82
15,22,5.522631e-83
15,23,2.356812e-83
15,24,3.764493e-81
15,25,3.963807e-81
15,26,4.103999e-81
15,27,3.488770e-81
15,28,2.110037e-81
15,29,1.211610e-81
15,30,7.118777e-82
15,31,4.911872e-82
15,32,2.712219e-82
15,33,1.695550e-82
15,34,8.845677e-83
15,35,3.753707e-83
15,36,6.023784e-81
15,37,6.629682e-81
15,38,6.494256e-81
15,39,5.738356e-81
15,40,3.694877e-81
15,41,1.890638e-81
15,42,1.055030e-81
15,43,6.671457e-82
15,44,4.183590e-82
15,45,2.311672e-82
15,46,1.454450e-82
15,47,6.114118e-83
15,48,7.926947e-81
15,49,8.598451e-81
15,50,8.699231e-81
15,51,6.478954e-81
15,52,4.262030e-81
15,53,2.204131e-81
15,54,1.357700e-81
15,55,9.004415e-82
15,56,5.632015e-82
15,57,3.434309e-82
15,58,1.938696e-82
15,59,7.885432e-83
15,60,8.770236e-81
15,61,9.844674e-81
15,62,9.854384e-81
15,63,7.761481e-81
15,64,4.737021e-81
15,65,2.505287e-81
15,66,1.349796e-81
15,67,1.078014e-81
15,68,6.111073e-82
15,69,4.430353e-82
15,70,2.435152e-82
15,71,9.652908e-83
15,72,1.002067e-80
15,73,1.043845e-80
15,74,1.003441e-80
15,75,7.521749e-81
15,76,4.542725e-81
15,77,2.372482e-81
15,78,1.522804e-81
15,79,9.574927e-82
15,80,5.682677e-82
15,81,3.554953e-82
15,82,2.211900e-82
15,83,9.054623e-83
15,84,4.798923e-81
15,85,7.867731e-81
15,86,7.944561e-81
15,87,5.687904e-81
15,88,3.363045e-81
15,89,1.815456e-81
15,90,1.195120e-81
15,91,8.307089e-82
15,92,4.870815e-82
15,93,2.901155e-82
15,94,1.726343e-82
15,95,7.064459e-83
15,96,1.586922e-82
15,97,4.543752e-81
15,98,5.259570e-81
15,99,3.874946e-81
15,100,2.190295e-81
15,101,1.302123e-81
15,102,7.403502e-82
15,103,5.645128e-82
15,104,4.210022e-82
15,105,2.533099e-82
15,106,1.414071e-82
15,107,6.133345e-83
15,108,0.000000e+00
15,109,3.210064e-82
15,110,2.693906e-81
15,111,2.159579e-81
15,112,1.288951e-81
15,113,7.574297e-82
15,114,4.854280e-82
15,115,3.684926e-82
15,116,2.407305e-82
15,117,1.856569e-82
15,118,9.725974e-83
15,119,4.646251e-83
15,120,0.000000e+00
15,121,0.000000e+00
15,122,1.676124e-82
15,123,5.745164e-82
15,124,4.745725e-82
15,125,3.001585e-82
15,126,2.432751e-82
15,127,1.995708e-82
15,128,1.308150e-82
15,129,1.014560e-82
15,130,6.509686e-83
15,131,2.556829e-83
15,132,0.000000e+00
15,133,0.000000e+00
15,134,0.000000e+00
15,135,0.000000e+00
15,136,5.142755e-83
15,137,5.861894e-83
15,138,6.396606e-83
15,139,5.715243e-83
15,140,4.279718e-83
15,141,5.262996e-83
15,142,2.434781e-83
15,143,1.141160e-83
15,144,0.000000e+00
15,145,0.000000e+00
15,146,0.000000e+00
15,147,0.000000e+00
15,148,0.000000e+00
15,149,5.156105e-84
15,150,5.233745e-84
15,151,3.682278e-84
15,152,2.666396e-84
15,153,2.316572e-84
15,154,2.237947e-84
15,155,1.277276e-84
16,0,2.116061e-82
16,1,1.517816e-82
16,2,2.654633e-82
16,3,2.582229e-82
16,4,2.483484e-82
16,5,7.729944e-83
16,6,5.881331e-83
16,7,4.063649e-83
16,8,2.120610e-83
16,9,1.623442e-83
16,10,6.644327e-84
16,11,3.684890e-84
16,12,5.085209e-82
16,13,7.762534e-82
16,14,8.946268e-82
16,15,1.086553e-81
16,16,1.328182e-81
16,17,5.393257e-82
16,18,2.532568e-82
16,19,1.530887e-82
16,20,8.237938e-83
16,21,5.854860e-83
16,22,3.249495e-83
16,23,1.585922e-83
16,24,9.692731e-82
16,25,1.656229e-81
16,26,2.026930e-81
16,27,2.087029e-81
16,28,1.653531e-81
16,29,9.779837e-82
16,30,5.317245e-82
16,31,3.158262e-82
16,32,1.665601e-82
16,33,9.354399e-83
16,34,4.654160e-83
16,35,2.298265e-83
16,36,1.786459e-81
16,37,2.692542e-81
16,38,3.115530e-81
16,39,3.599920e-81
16,40,2.842212e-81
16,41,1.585707e-81
16,42,8.339669e-82
16,43,4.591021e-82
16,44,2.452429e-82
16,45,1.429657e-82
16,46,7.014136e-83
16,47,3.716989e-83
16,48,2.284756e-81
16,49,3.924638e-81
16,50,4.251631e-81
16,51,4.365459e-81
16,52,3.361791e-81
16,53,2.045819e-81
16,54,1.080052e-81
16,55,5.848939e-82
16,56,3.320157e-82
16,57,2.009070e-82
16,58,9.686823e-83
16,59,5.898105e-83
16,60,3.191877e-81
16,61,4.622375e-81
16,62,5.165285e-81
16,63,5.560978e-81
16,64,3.878896e-81
16,65,2.301998e-81
16,66,1.175780e-81
16,67,7.791864e-82
16,68,4.027878e-82
16,69,2.747550e-82
16,70,1.421522e-82
16,71,7.750796e-83
16,72,3.784036e-81
16,73,4.813908e-81
16,74,5.866890e-81
16,75,5.678453e-81
16,76,4.289055e-81
16,77,2.108314e-81
16,78,1.268868e-81
16,79,6.990351e-82
16,80,3.835786e-82
16,81,2.136977e-82
16,82,1.395193e-82
16,83,7.218221e-83
16,84,2.033085e-81
16,85,3.765107e-81
16,86,4.753148e-81
16,87,4.649742e-81
16,88,3.298406e-81
16,89,1.781707e-81
16,90,1.014077e-81
16,91,5.847229e-82
16,92,3.070536e-82
16,93,1.756165e-82
16,94,9.438521e-83
16,95,5.208406e-83
16,96,1.064080e-82
16,97,2.974141e-81
16,98,3.782773e-81
16,99,3.732798e-81
16,100,2.271703e-81
16,101,1.298219e-81
16,102,6.030361e-82
16,103,4.051331e-82
16,104,2.905800e-82
16,105,1.703079e-82
16,106,7.989062e-83
16,107,4.909386e-83
16,108,0.000000e+00
16,109,2.814114e-82
16,110,2.470457e-81
16,111,2.426289e-81
16,112,1.428568e-81
16,113,8.104543e-82
16,114,4.462659e-82
16,115,2.887724e-82
16,116,1.854669e-82
16,117,1.378860e-82
16,118,6.115693e-83
16,119,3.982822e-83
16,120,0.000000e+00
16,121,0.000000e+00
16,122,2.180170e-82
16,123,7.133436e-82
16,124,5.652960e-82
16,125,3.233695e-82
16,126,2.359161e-82
16,127,1.870906e-82
16,128,9.707109e-83
16,129,7.794692e-83
16,130,4.965236e-83
16,131,2.927647e-83
16,132,0.000000e+00
16,133,0.000000e+00
16,134,0.000000e+00
16,135,0.000000e+00
16,136,5.669808e-83
16,137,5.851076e-83
16,138,7.399717e-83
16,139,6.085651e-83
16,140,4.339015e-83
16,141,4.746706e-83
16,142,2.380297e-83
16,143,1.366498e-83
16,144,0.000000e+00
16,145,0.000000e+00
16,146,0.000000e+00
16,147,0.000000e+00
16,148,0.000000e+00
16,149,2.072127e-84
16,150,4.597818e-84
16,151,3.705491e-84
16,152,2.664693e-84
16,153,2.083941e-84
16,154,2.094189e-84
16,155,1.600872e-84
17,0,1.467126e-82
17,1,1.015100e-82
17,2,1.982144e-82
17,3,1.544377e-82
17,4,1.246107e-82
17,5,6.220777e-83
17,6,3.575257e-83
17,7,1.986375e-83
17,8,1.387686e-83
17,9,1.019605e-83
17,10,4.553205e-84
17,11,2.069591e-84
17,12,4.216933e-82
17,13,5.348465e-82
17,14,6.545616e-82
17,15,5.444957e-82
17,16,5.393257e-82
17,17,5.599052e-82
17,18,2.245825e-82
17,19,8.538401e-83
17,20,5.051130e-83
17,21,4.052160e-83
17,22,1.987757e-83
17,23,9.264297e-84
17,24,9.644534e-82
17,25,1.171571e-81
17,26,1.367445e-81
17,27,1.322711e-81
17,28,8.877190e-82
17,29,6.010260e-82
17,30,3.130527e-82
17,31,1.850560e-82
17,32,1.012526e-82
17,33,6.207669e-83
17,34,3.169898e-83
17,35,1.394846e-83
17,36,1.616134e-81
17,37,2.000780e-81
17,38,2.115008e-81
17,39,2.205496e-81
17,40,1.638715e-81
17,41,8.723855e-82
17,42,4.733480e-82
17,43,2.654040e-82
17,44,1.535109e-82
17,45,8.902223e-83
17,46,4.893318e-83
17,47,2.319163e-83
17,48,2.051305e-81
17,49,2.667476e-81
17,50,2.897731e-81
17,51,2.544235e-81
17,52,1.890047e-81
17,53,1.087508e-81
17,54,6.060592e-82
17,55,3.491302e-82
17,56,2.133474e-82
17,57,1.250405e-82
17,58,6.482788e-83
17,59,3.315395e-83
17,60,2.473828e-81
17,61,3.074080e-81
17,62,3.336975e-81
17,63,3.177972e-81
17,64,2.165539e-81
17,65,1.224960e-81
17,66,6.342477e-82
17,67,4.622215e-82
17,68,2.439422e-82
17,69,1.694231e-82
17,70,8.948086e-83
17,71,4.239568e-83
17,72,2.821141e-81
17,73,3.263292e-81
17,74,3.637631e-81
17,75,3.170239e-81
17,76,2.236377e-81
17,77,1.166905e-81
17,78,7.105625e-82
17,79,4.053390e-82
17,80,2.182631e-82
17,81,1.327837e-82
17,82,8.347616e-83
17,83,3.854889e-83
17,84,1.406764e-81
17,85,2.436280e-81
17,86,2.875285e-81
17,87,2.522794e-81
17,88,1.694296e-81
17,89,9.297714e-82
17,90,5.601001e-82
17,91,3.463976e-82
17,92,1.808204e-82
17,93,1.067876e-82
17,94,6.120637e-83
17,95,2.935881e-83
17,96,6.438915e-83
17,97,1.697965e-81
17,98,2.120428e-81
17,99,1.919412e-81
17,100,1.163377e-81
17,101,6.655923e-82
17,102,3.387725e-82
17,103,2.332392e-82
17,104,1.612246e-82
17,105,9.330327e-83
17,106,4.948046e-83
17,107,2.648152e-83
17,108,0.000000e+00
17,109,1.578249e-82
17,110,1.304387e-81
17,111,1.196624e-81
17,112,7.228297e-82
17,113,4.122232e-82
17,114,2.323197e-82
17,115,1.595775e-82
17,116,9.652319e-83
17,117,7.154999e-83
17,118,3.512385e-83
17,119,2.026356e-83
17,120,0.000000e+00
17,121,0.000000e+00
17,122,1.041381e-82
17,123,3.313716e-82
17,124,2.623044e-82
17,125,1.579981e-82
17,126,1.162673e-82
17,127,9.063336e-83
17,128,4.995420e-83
17,129,3.966064e-83
17,130,2.584510e-83
17,131,1.288329e-83
17,132,0.000000e+00
17,133,0.000000e+00
17,134,0.000000e+00
17,135,0.000000e+00
17,136,2.723007e-83
17,137,2.957521e-83
17,138,3.475960e-83
17,139,2.873128e-83
17,140,1.962976e-83
17,141,2.264654e-83
17,142,1.086162e-83
17,143,5.956448e-84
17,144,0.000000e+00
17,145,0.000000e+00
17,146,0.000000e+00
17,147,0.000000e+00
17,148,0.000000e+00
17,149,1.389432e-84
17,150,2.193478e-84
17,151,1.720518e-84
17,152,1.234260e-84
17,153,9.997590e-85
17,154,9.775230e-85
17,155,6.129363e-85
18,0,6.433118e-83
18,1,4.535498e-83
18,2,8.582866e-83
18,3,1.018201e-82
18,4,7.929453e-83
18,5,3.095076e-83
18,6,3.881522e-83
18,7,1.166925e-83
18,8,7.438266e-84
18,9,4.915772e-84
18,10,1.873488e-84
18,11,1.113598e-84
18,12,1.345695e-82
18,13,2.391108e-82
18,14,3.140007e-82
18,15,3.317492e-82
18,16,2.532568e-82
18,17,2.245825e-82
18,18,2.777227e-82
18,19,8.495733e-83
18,20,2.796683e-83
18,21,2.594179e-83
18,22,1.185476e-83
18,23,5.765891e-84
18,24,2.589973e-82
18,25,5.033697e-82
18,26,6.702189e-82
18,27,7.737838e-82
18,28,5.749397e-82
18,29,3.583680e-82
18,30,2.325391e-82
18,31,1.257297e-82
18,32,6.321443e-83
18,33,3.810335e-83
18,34,1.854809e-83
18,35,8.357096e-84
18,36,5.713936e-82
18,37,8.828780e-82
18,38,1.038417e-81
18,39,1.292667e-81
18,40,1.062041e-81
18,41,6.239948e-82
18,42,3.251228e-82
18,43,1.673177e-82
18,44,9.137969e-83
18,45,5.933951e-83
18,46,2.699750e-83
18,47,1.397230e-83
18,48,5.710093e-82
18,49,1.315157e-81
18,50,1.479723e-81
18,51,1.584172e-81
18,52,1.251340e-81
18,53,7.922069e-82
18,54,4.312342e-82
18,55,2.179266e-82
18,56,1.298760e-82
18,57,8.160904e-83
18,58,3.747570e-83
18,59,2.317403e-83
18,60,1.016994e-81
18,61,1.494060e-81
18,62,1.769985e-81
18,63,2.062059e-81
18,64,1.478149e-81
18,65,8.813194e-82
18,66,4.656029e-82
18,67,3.131708e-82
18,68,1.680168e-82
18,69,1.094350e-82
18,70,5.354493e-83
18,71,3.025575e-83
18,72,1.095573e-81
18,73,1.530728e-81
18,74,2.148563e-81
18,75,2.043433e-81
18,76,1.636162e-81
18,77,8.377254e-82
18,78,5.061890e-82
18,79,2.753169e-82
18,80,1.518313e-82
18,81,8.825050e-83
18,82,5.537268e-83
18,83,3.004054e-83
18,84,6.279583e-82
18,85,1.208910e-81
18,86,1.682212e-81
18,87,1.720740e-81
18,88,1.239893e-81
18,89,7.098256e-82
18,90,4.127773e-82
18,91,2.362973e-82
18,92,1.222351e-82
18,93,7.058355e-83
18,94,3.819157e-83
18,95,2.120581e-83
18,96,4.111414e-83
18,97,9.852384e-82
18,98,1.325893e-81
18,99,1.414398e-81
18,100,8.658697e-82
18,101,5.124261e-82
18,102,2.444240e-82
18,103,1.604851e-82
18,104,1.184690e-82
18,105,6.514947e-83
18,106,3.195039e-83
18,107,2.033929e-83
18,108,0.000000e+00
18,109,1.121812e-82
18,110,9.092947e-82
18,111,9.225900e-82
18,112,5.724740e-82
18,113,3.312270e-82
18,114,1.874910e-82
18,115,1.265292e-82
18,116,7.932467e-83
18,117,5.780009e-83
18,118,2.447641e-83
18,119,1.655807e-83
18,120,0.000000e+00
18,121,0.000000e+00
18,122,8.898455e-83
18,123,2.682946e-82
18,124,2.233685e-82
18,125,1.290858e-82
18,126,9.689294e-83
18,127,7.494855e-83
18,128,3.816681e-83
18,129,3.301316e-83
18,130,2.072871e-83
18,131,1.194824e-83
18,132,0.000000e+00
18,133,0.000000e+00
18,134,0.000000e+00
18,135,0.000000e+00
18,136,2.130961e-83
18,137,2.234250e-83
18,138,2.995296e-83
18,139,2.485552e-83
18,140,1.695811e-83
18,141,1.922094e-83
18,142,9.662161e-84
18,143,5.573028e-84
18,144,0.000000e+00
18,145,0.000000e+00
18,146,0.000000e+00
18,147,0.000000e+00
18,148,0.000000e+00
18,149,6.790487e-85
18,150,1.791864e-84
18,151,1.305940e-84
18,152,1.010038e-84
18,153,7.816896e-85
18,154,7.941525e-85
18,155,6.214784e-85
19,0,6.776663e-83
19,1,4.647823e-83
19,2,8.380291e-83
19,3,6.578571e-83
19,4,4.401601e-83
19,5,1.492393e-83
19,6,1.227514e-83
19,7,1.444079e-83
19,8,4.977784e-84
19,9,4.433513e-84
19,10,2.340305e-84
19,11,1.004672e-84
19,12,2.028006e-82
19,13,2.501021e-82
19,14,2.766801e-82
19,15,2.362863e-82
19,16,1.530887e-82
19,17,8.538401e-83
19,18,8.495733e-83
19,19,1.120920e-82
19,20,2.754490e-83
19,21,1.639867e-83
19,22,9.341553e-84
19,23,4.093635e-84
19,24,4.456844e-82
19,25,5.221401e-82
19,26,5.762257e-82
19,27,5.262404e-82
19,28,3.484934e-82
19,29,2.066927e-82
19,30,1.142492e-82
19,31,8.392868e-83
19,32,4.534523e-83
19,33,2.701022e-83
19,34,1.471541e-83
19,35,6.126303e-84
19,36,7.463452e-82
19,37,9.114199e-82
19,38,8.868415e-82
19,39,8.699280e-82
19,40,5.950162e-82
19,41,3.241347e-82
19,42,1.912825e-82
19,43,1.132031e-82
19,44,6.803311e-83
19,45,3.743992e-83
19,46,2.242798e-83
19,47,1.038439e-83
19,48,9.381182e-82
19,49,1.178260e-81
19,50,1.248145e-81
19,51,9.855945e-82
19,52,6.981879e-82
19,53,4.000240e-82
19,54,2.541137e-82
19,55,1.497500e-82
19,56,9.556287e-83
19,57,5.606118e-83
19,58,2.955816e-83
19,59,1.550555e-83
19,60,1.100237e-81
19,61,1.336604e-81
19,62,1.367039e-81
19,63,1.240576e-81
19,64,7.883394e-82
19,65,4.527581e-82
19,66,2.626075e-82
19,67,1.907959e-82
19,68,1.115672e-82
19,69,7.669200e-83
19,70,3.911595e-83
19,71,1.826411e-83
19,72,1.304153e-81
19,73,1.424465e-81
19,74,1.513255e-81
19,75,1.192888e-81
19,76,8.072275e-82
19,77,4.225503e-82
19,78,2.785019e-82
19,79,1.698510e-82
19,80,1.026632e-82
19,81,6.157606e-83
19,82,3.859202e-83
19,83,1.755625e-83
19,84,6.063614e-82
19,85,1.039725e-81
19,86,1.126936e-81
19,87,9.197251e-82
19,88,5.946244e-82
19,89,3.438968e-82
19,90,2.260600e-82
19,91,1.486076e-82
19,92,8.520548e-83
19,93,5.046570e-83
19,94,2.864268e-83
19,95,1.338433e-83
19,96,2.623348e-83
19,97,6.510686e-82
19,98,7.623452e-82
19,99,6.620989e-82
19,100,4.027477e-82
19,101,2.548441e-82
19,102,1.399628e-82
19,103,1.036193e-82
19,104,7.862143e-83
19,105,4.594322e-83
19,106,2.362452e-83
19,107,1.180155e-83
19,108,0.000000e+00
19,109,5.425684e-83
19,110,4.255895e-82
19,111,3.912619e-82
19,112,2.534674e-82
19,113,1.578654e-82
19,114,9.879877e-83
19,115,7.393886e-83
19,116,4.945518e-83
19,117,3.628859e-83
19,118,1.740598e-83
19,119,9.270490e-84
19,120,0.000000e+00
19,121,0.000000e+00
19,122,3.376358e-83
19,123,1.135649e-82
19,124,1.003311e-82
19,125,6.422689e-83
19,126,5.055728e-83
19,127,4.248172e-83
19,128,2.620445e-83
19,129,2.032293e-83
19,130,1.272341e-83
19,131,6.015113e-84
19,132,0.000000e+00
19,133,0.000000e+00
19,134,0.000000e+00
19,135,0.000000e+00
19,136,1.010174e-83
19,137,1.182429e-83
19,138,1.474015e-83
19,139,1.303270e-83
19,140,9.445682e-84
19,141,1.095205e-83
19,142,5.364212e-84
19,143,2.880859e-84
19,144,0.000000e+00
19,145,0.000000e+00
19,146,0.000000e+00
19,147,0.000000e+00
19,148,0.000000e+00
19,149,6.893692e-85
19,150,9.539180e-85
19,151,7.127171e-85
19,152,5.386121e-85
19,153,4.684875e-85
19,154,4.686587e-85
19,155,3.050220e-85
20,0,4.993190e-83
20,1,3.149595e-83
20,2,6.015543e-83
20,3,3.977316e-83
20,4,2.263629e-83
20,5,9.090348e-84
20,6,7.242072e-84
20,7,5.543254e-84
20,8,5.549477e-84
20,9,2.290801e-84
20,10,1.608709e-84
20,11,5.719181e-85
20,12,1.670785e-82
20,13,1.821265e-82
20,14,1.991423e-82
20,15,1.435349e-82
20,16,8.237938e-83
20,17,5.051130e-83
20,18,2.796683e-83
20,19,2.754490e-83
20,20,4.130086e-83
20,21,1.365419e-83
20,22,5.431392e-84
20,23,2.454271e-84
20,24,4.201593e-82
20,25,4.118946e-82
20,26,4.263917e-82
20,27,3.240130e-82
20,28,1.858415e-82
20,29,1.091155e-82
20,30,6.731331e-83
20,31,4.572858e-83
20,32,3.266327e-83
20,33,1.834682e-83
20,34,9.566663e-84
20,35,4.005640e-84
20,36,6.789467e-82
20,37,6.959332e-82
20,38,6.578047e-82
20,39,5.450910e-82
20,40,3.225990e-82
20,41,1.677965e-82
20,42,1.002747e-82
20,43,6.741667e-83
20,44,4.411400e-83
20,45,2.460679e-83
20,46,1.667084e-83
20,47,6.600094e-84
20,48,8.758134e-82
20,49,8.882382e-82
20,50,8.793034e-82
20,51,6.052900e-82
20,52,3.688591e-82
20,53,1.852154e-82
20,54,1.308703e-82
20,55,9.642979e-83
20,56,6.532353e-83
20,57,3.838219e-83
20,58,2.186406e-83
20,59,8.067855e-84
20,60,9.672131e-82
20,61,1.010528e-81
20,62,9.957222e-82
20,63,7.153381e-82
20,64,4.186321e-82
20,65,2.186125e-82
20,66,1.300777e-82
20,67,1.121717e-82
20,68,6.865937e-83
20,69,5.022760e-83
20,70,2.651491e-83
20,71,1.022574e-83
20,72,1.069312e-81
20,73,1.064010e-81
20,74,9.695850e-82
20,75,6.638665e-82
20,76,3.690317e-82
20,77,2.112137e-82
20,78,1.456473e-82
20,79,1.008557e-82
20,80,6.354324e-83
20,81,4.026776e-83
20,82,2.472970e-83
20,83,9.464222e-84
20,84,4.686135e-82
20,85,7.504749e-82
20,86,7.214855e-82
20,87,4.650404e-82
20,88,2.539044e-82
20,89,1.497088e-82
20,90,1.139385e-82
20,91,8.732445e-83
20,92,5.527101e-83
20,93,3.325782e-83
20,94,1.971523e-83
20,95,7.526589e-84
20,96,1.289892e-83
20,97,3.774109e-82
20,98,4.100995e-82
20,99,2.712310e-82
20,100,1.572643e-82
20,101,1.080283e-82
20,102,7.324855e-83
20,103,5.882433e-83
20,104,4.635436e-83
20,105,2.781879e-83
20,106,1.603971e-83
20,107,6.244991e-84
20,108,0.000000e+00
20,109,2.425337e-83
20,110,1.842368e-82
20,111,1.314634e-82
20,112,9.441209e-83
20,113,6.355651e-83
20,114,4.886213e-83
20,115,4.071580e-83
20,116,2.787926e-83
20,117,2.149208e-83
20,118,1.114747e-83
20,119,4.901363e-84
20,120,0.000000e+00
20,121,0.000000e+00
20,122,9.555175e-84
20,123,3.685177e-83
20,124,3.409753e-83
20,125,2.518105e-83
20,126,2.394385e-83
20,127,2.015730e-83
20,128,1.494160e-83
20,129,1.152747e-83
20,130,7.230901e-84
20,131,2.642585e-84
20,132,0.000000e+00
20,133,0.000000e+00
20,134,0.000000e+00
20,135,0.000000e+00
20,136,3.946571e-84
20,137,4.697531e-84
20,138,5.305068e-84
20,139,5.676072e-84
20,140,4.345007e-84
20,141,5.395516e-84
20,142,2.584154e-84
20,143,1.189505e-84
20,144,0.000000e+00
20,145,0.000000e+00
20,146,0.000000e+00
20,147,0.000000e+00
20,148,0.000000e+00
20,149,4.997249e-85
20,150,4.300988e-85
20,151,2.791740e-85
20,152,2.388017e-85
20,153,2.346214e-85
20,154,2.403904e-85
20,155,1.421345e-85
21,0,4.060976e-83
21,1,2.552029e-83
21,2,4.841790e-83
21,3,3.333418e-83
21,4,1.822451e-83
21,5,6.835669e-84
21,6,5.405654e-84
21,7,3.786996e-84
21,8,2.748168e-84
21,9,4.722351e-84
21,10,1.003910e-84
21,11,3.054221e-85
21,12,1.307353e-82
21,13,1.427136e-82
21,14,1.598794e-82
21,15,1.077087e-82
21,16,5.854860e-83
21,17,4.052160e-83
21,18,2.594179e-83
21,19,1.639867e-83
21,20,1.365419e-83
21,21,2.956284e-83
21,22,4.406882e-84
21,23,1.600451e-84
21,24,3.392588e-82
21,25,3.151880e-82
21,26,3.244620e-82
21,27,2.485262e-82
21,28,1.364977e-82
21,29,8.056686e-83
21,30,5.078450e-83
21,31,3.759756e-83
21,32,2.009936e-83
21,33,1.844532e-83
21,34,7.445273e-84
21,35,2.734012e-84
21,36,5.419360e-82
21,37,5.495360e-82
21,38,4.997282e-82
21,39,4.061698e-82
21,40,2.367567e-82
21,41,1.199636e-82
21,42,7.364397e-83
21,43,4.868337e-83
21,44,3.379838e-83
21,45,1.903269e-83
21,46,1.216701e-83
21,47,4.821701e-84
21,48,6.794279e-82
21,49,6.870805e-82
21,50,6.836263e-82
21,51,4.384907e-82
21,52,2.613140e-82
21,53,1.242069e-82
21,54,9.071395e-83
21,55,6.481674e-83
21,56,4.857894e-83
21,57,2.882683e-83
21,58,1.668059e-83
21,59,5.676868e-84
21,60,7.562820e-82
21,61,7.589683e-82
21,62,7.497271e-82
21,63,5.217903e-82
21,64,3.012869e-82
21,65,1.436346e-82
21,66,8.540599e-83
21,67,8.401036e-83
21,68,5.274464e-83
21,69,3.809981e-83
21,70,1.988081e-83
21,71,6.906843e-84
21,72,8.054842e-82
21,73,8.072382e-82
21,74,7.554249e-82
21,75,4.700808e-82
21,76,2.538712e-82
21,77,1.552621e-82
21,78,1.055934e-82
21,79,7.300007e-83
21,80,4.550201e-83
21,81,3.189963e-83
21,82,1.779302e-83
21,83,6.873715e-84
21,84,3.743643e-82
21,85,5.772263e-82
21,86,5.559593e-82
21,87,3.372933e-82
21,88,1.692867e-82
21,89,1.025357e-82
21,90,8.194006e-83
21,91,6.520367e-83
21,92,4.034326e-83
21,93,2.554863e-83
21,94,1.538984e-83
21,95,5.596289e-84
21,96,1.404737e-83
21,97,2.837702e-82
21,98,3.077071e-82
21,99,1.945357e-82
21,100,1.070948e-82
21,101,7.206735e-83
21,102,5.285380e-83
21,103,4.316383e-83
21,104,3.409970e-83
21,105,1.912614e-83
21,106,1.215866e-83
21,107,4.761562e-84
21,108,0.000000e+00
21,109,2.301222e-83
21,110,1.323860e-82
21,111,8.727431e-83
21,112,6.618054e-83
21,113,4.417834e-83
21,114,3.322132e-83
21,115,3.113050e-83
21,116,2.099887e-83
21,117,1.522487e-83
21,118,8.291211e-84
21,119,3.463632e-84
21,120,0.000000e+00
21,121,0.000000e+00
21,122,7.074088e-84
21,123,1.871709e-83
21,124,2.003534e-83
21,125,1.608365e-83
21,126,1.596892e-83
21,127,1.338651e-83
21,128,1.062192e-83
21,129,8.535690e-84
21,130,5.346857e-84
21,131,1.566762e-84
21,132,0.000000e+00
21,133,0.000000e+00
21,134,0.000000e+00
21,135,0.000000e+00
21,136,2.349470e-84
21,137,3.434001e-84
21,138,3.607494e-84
21,139,3.847262e-84
21,140,2.688809e-84
21,141,3.893047e-84
21,142,1.735436e-84
21,143,7.894611e-85
21,144,0.000000e+00
21,145,0.000000e+00
21,146,0.000000e+00
21,147,0.000000e+00
21,148,0.000000e+00
21,149,4.299792e-85
21,150,2.900679e-85
21,151,1.421053e-85
21,152,1.412998e-85
21,153,1.484301e-85
21,154,1.546623e-85
21,155,7.882796e-86
22,0,2.068835e-83
22,1,1.331996e-83
22,2,2.371926e-83
22,3,1.564959e-83
22,4,8.698164e-84
22,5,3.924604e-84
22,6,3.567770e-84
22,7,2.554162e-84
22,8,1.249903e-84
22,9,1.470313e-84
22,10,1.186886e-84
22,11,2.305995e-85
22,12,6.642973e-83
22,13,7.221965e-83
22,14,7.862738e-83
22,15,5.522631e-83
22,16,3.249495e-83
22,17,1.987757e-83
22,18,1.185476e-83
22,19,9.341553e-84
22,20,5.431392e-84
22,21,4.406882e-84
22,22,5.963776e-84
22,23,1.055467e-84
22,24,1.622218e-82
22,25,1.623937e-82
22,26,1.645078e-82
22,27,1.282695e-82
22,28,7.536820e-83
22,29,4.216902e-83
22,30,2.605467e-83
22,31,2.006329e-83
22,32,1.164747e-83
22,33,6.313960e-84
22,34,4.522331e-84
22,35,1.483100e-84
22,36,2.473304e-82
22,37,2.652307e-82
22,38,2.555160e-82
22,39,2.130342e-82
22,40,1.237524e-82
22,41,6.227714e-83
22,42,4.034090e-83
22,43,2.909535e-83
22,44,1.813514e-83
22,45,9.693968e-84
22,46,5.617989e-84
22,47,2.177041e-84
22,48,3.387936e-82
22,49,3.499141e-82
22,50,3.423123e-82
22,51,2.321067e-82
22,52,1.472837e-82
22,53,7.650025e-83
22,54,5.367414e-83
22,55,3.824838e-83
22,56,2.355105e-83
22,57,1.482624e-83
22,58,8.379567e-84
22,59,3.332598e-84
22,60,3.631305e-82
22,61,4.017327e-82
22,62,3.771384e-82
22,63,2.849034e-82
22,64,1.572513e-82
22,65,8.859218e-83
22,66,5.702471e-83
22,67,4.337019e-83
22,68,2.550685e-83
22,69,1.892711e-83
22,70,1.085521e-83
22,71,4.127833e-84
22,72,4.219321e-82
22,73,4.274385e-82
22,74,3.826428e-82
22,75,2.793610e-82
22,76,1.539245e-82
22,77,8.267088e-83
22,78,5.458479e-83
22,79,3.871513e-83
22,80,2.563044e-83
22,81,1.504683e-83
22,82,9.299069e-84
22,83,4.035465e-84
22,84,1.960206e-82
22,85,3.049301e-82
22,86,2.875242e-82
22,87,1.934520e-82
22,88,1.108257e-82
22,89,6.162761e-83
22,90,4.474291e-83
22,91,3.262942e-83
22,92,2.075242e-83
22,93,1.256130e-83
22,94,7.304913e-84
22,95,3.054948e-84
22,96,6.629023e-84
22,97,1.746223e-82
22,98,1.802505e-82
22,99,1.216574e-82
22,100,7.081516e-83
22,101,4.648111e-83
22,102,2.913538e-83
22,103,2.503359e-83
22,104,1.919197e-83
22,105,1.155423e-83
22,106,6.059298e-84
22,107,2.542920e-84
22,108,0.000000e+00
22,109,1.032694e-83
22,110,8.085833e-83
22,111,6.092507e-83
22,112,3.865908e-83
22,113,2.704001e-83
22,114,2.041763e-83
22,115,1.563317e-83
22,116,1.178530e-83
22,117,8.567160e-84
22,118,4.653893e-84
22,119,2.148844e-84
22,120,0.000000e+00
22,121,0.000000e+00
22,122,4.247833e-84
22,123,1.628742e-83
22,124,1.559770e-83
22,125,1.143154e-83
22,126,1.040860e-83
22,127,9.002638e-84
22,128,6.328964e-84
22,129,4.823047e-84
22,130,3.000106e-84
22,131,1.181670e-84
22,132,0.000000e+00
22,133,0.000000e+00
22,134,0.000000e+00
22,135,0.000000e+00
22,136,1.586168e-84
22,137,1.955278e-84
22,138,2.506831e-84
22,139,2.530162e-84
22,140,1.942815e-84
22,141,2.258010e-84
22,142,1.140299e-84
22,143,5.987706e-85
22,144,0.000000e+00
22,145,0.000000e+00
22,146,0.000000e+00
22,147,0.000000e+00
22,148,0.000000e+00
22,149,2.288597e-85
22,150,1.845815e-85
22,151,1.405928e-85
22,152,1.090857e-85
22,153,1.038450e-85
22,154,1.035733e-85
22,155,6.577184e-86
23,0,7.098082e-84
23,1,4.817072e-84
23,2,8.716975e-84
23,3,6.519542e-84
23,4,4.996700e-84
23,5,1.824028e-84
23,6,1.548179e-84
23,7,1.139245e-84
23,8,6.311923e-85
23,9,5.167221e-85
23,10,3.034629e-85
23,11,3.167045e-85
23,12,1.942688e-83
23,13,2.404906e-83
23,14,2.778072e-83
23,15,2.356812e-83
23,16,1.585922e-83
23,17,9.264297e-84
23,18,5.765891e-84
23,19,4.093635e-84
23,20,2.454271e-84
23,21,1.600451e-84
23,22,1.055467e-84
23,23,1.367881e-84
23,24,4.106714e-83
23,25,5.345583e-83
23,26,5.808938e-83
23,27,5.163120e-83
23,28,3.436359e-83
23,29,2.110743e-83
23,30,1.283072e-83
23,31,8.622623e-84
23,32,4.873628e-84
23,33,2.828983e-84
23,34,1.302715e-84
23,35,1.256483e-84
23,36,6.873729e-83
23,37,8.553645e-83
23,38,8.868577e-83
23,39,8.641304e-83
23,40,5.907507e-83
23,41,3.236821e-83
23,42,1.990166e-83
23,43,1.291740e-83
23,44,7.410986e-84
23,45,4.373931e-84
23,46,2.058316e-84
23,47,9.553403e-85
23,48,9.173999e-83
23,49,1.188203e-82
23,50,1.109646e-82
23,51,9.883704e-83
23,52,7.192469e-83
23,53,4.148639e-83
23,54,2.475953e-83
23,55,1.607731e-83
23,56,1.008642e-83
23,57,6.297301e-84
23,58,3.164781e-84
23,59,1.491004e-84
23,60,1.113037e-82
23,61,1.373721e-82
23,62,1.378425e-82
23,63,1.251480e-82
23,64,7.893764e-83
23,65,4.917109e-83
23,66,2.790519e-83
23,67,1.958250e-83
23,68,1.196417e-83
23,69,8.135255e-84
23,70,4.408097e-84
23,71,1.956717e-84
23,72,1.276956e-82
23,73,1.452596e-82
23,74,1.502959e-82
23,75,1.271889e-82
23,76,8.972412e-83
23,77,4.421845e-83
23,78,2.976500e-83
23,79,1.867154e-83
23,80,1.122493e-83
23,81,6.454846e-84
23,82,4.039089e-84
23,83,1.914993e-84
23,84,6.030108e-83
23,85,1.015428e-82
23,86,1.088766e-82
23,87,9.408497e-83
23,88,6.286550e-83
23,89,3.569872e-83
23,90,2.281154e-83
23,91,1.509032e-83
23,92,9.175842e-84
23,93,5.447125e-84
23,94,2.913094e-84
23,95,1.497083e-84
23,96,2.149097e-84
23,97,6.836774e-83
23,98,7.596043e-83
23,99,6.910899e-83
23,100,4.377188e-83
23,101,2.751753e-83
23,102,1.475203e-83
23,103,1.122977e-83
23,104,8.598666e-84
23,105,5.244531e-84
23,106,2.499877e-84
23,107,1.359684e-84
23,108,0.000000e+00
23,109,5.136883e-84
23,110,4.177488e-83
23,111,4.131452e-83
23,112,2.678481e-83
23,113,1.721271e-83
23,114,1.130587e-83
23,115,8.207681e-84
23,116,5.816333e-84
23,117,4.185836e-84
23,118,2.035865e-84
23,119,1.125958e-84
23,120,0.000000e+00
23,121,0.000000e+00
23,122,3.797079e-84
23,123,1.355496e-83
23,124,1.148125e-83
23,125,7.357070e-84
23,126,5.894092e-84
23,127,5.258046e-84
23,128,3.255505e-84
23,129,2.472835e-84
23,130,1.532654e-84
23,131,8.253424e-85
23,132,0.000000e+00
23,133,0.000000e+00
23,134,0.000000e+00
23,135,0.000000e+00
23,136,1.109050e-84
23,137,1.408523e-84
23,138,1.782751e-84
23,139,1.618094e-84
23,140,1.305052e-84
23,141,1.368300e-84
23,142,7.195033e-85
23,143,4.053284e-85
23,144,0.000000e+00
23,145,0.000000e+00
23,146,0.000000e+00
23,147,0.000000e+00
23,148,0.000000e+00
23,149,8.388132e-86
23,150,1.114711e-85
23,151,9.430930e-86
23,152,7.229942e-86
23,153,6.298219e-86
23,154,6.605729e-86
23,155,5.160635e-86
24,0,2.292975e-81
24,1,1.347254e-81
24,2,2.577102e-81
24,3,1.074424e-81
24,4,1.119825e-83
24,5,1.143279e-82
24,6,1.214910e-82
24,7,1.360064e-82
24,8,1.114496e-82
24,9,1.041567e-82
24,10,7.181643e-83
24,11,1.336880e-83
24,12,9.296286e-81
24,13,8.174756e-81
24,14,8.439331e-81
24,15,3.764493e-81
24,16,9.692731e-82
24,17,9.644534e-82
24,18,2.589973e-82
24,19,4.456844e-82
24,20,4.201593e-82
24,21,3.392588e-82
24,22,1.622218e-82
24,23,4.106714e-83
24,24,3.017893e-80
24,25,1.997055e-80
24,26,1.829627e-80
24,27,9.803506e-81
24,28,3.045933e-81
24,29,1.129410e-81
24,30,7.842410e-82
24,31,1.190251e-81
24,32,7.739253e-82
24,33,5.638291e-82
24,34,3.306723e-82
24,35,9.410335e-83
24,36,3.912656e-80
24,37,3.344891e-80
24,38,2.834685e-80
24,39,1.621444e-80
24,40,4.574933e-81
24,41,7.216772e-82
24,42,9.364968e-82
24,43,1.288309e-81
24,44,1.286755e-81
24,45,6.827891e-82
24,46,6.614765e-82
24,47,1.689632e-82
24,48,5.273866e-80
24,49,3.894254e-80
24,50,3.748747e-80
24,51,1.428048e-80
24,52,3.758832e-81
24,53,-1.149021e-81
24,54,1.136693e-81
24,55,2.314122e-81
24,56,1.754736e-81
24,57,1.099024e-81
24,58,8.587457e-82
24,59,8.716954e-83
24,60,5.155851e-80
24,61,4.415196e-80
24,62,3.858576e-80
24,63,1.341337e-80
24,64,3.058543e-81
24,65,-1.121780e-81
24,66,1.801255e-82
24,67,1.833072e-81
24,68,1.183743e-81
24,69,1.219364e-81
24,70,7.943560e-82
24,71,7.605926e-83
24,72,5.536031e-80
24,73,4.751825e-80
24,74,3.115652e-80
24,75,1.049585e-80
24,76,-3.645063e-81
24,77,4.453611e-83
24,78,4.974248e-82
24,79,1.457249e-81
24,80,1.189555e-81
24,81,9.659298e-82
24,82,5.365748e-82
24,83,5.302705e-83
24,84,2.395899e-80
24,85,3.390421e-80
24,86,2.411247e-80
24,87,3.675653e-81
24,88,-3.614719e-81
24,89,-2.247222e-81
24,90,1.792114e-82
24,91,1.426724e-81
24,92,1.194861e-81
24,93,7.828187e-82
24,94,5.971265e-82
24,95,7.998360e-83
24,96,4.710022e-82
24,97,1.086371e-80
24,98,8.834256e-81
24,99,-4.146129e-81
24,100,-3.977359e-81
24,101,-1.978461e-81
24,102,3.611779e-82
24,103,8.773426e-82
24,104,6.731609e-82
24,105,4.363548e-82
24,106,4.298836e-82
24,107,1.262543e-83
24,108,0.000000e+00
24,109,4.691695e-83
24,110,-1.096900e-81
24,111,-6.221479e-81
24,112,-3.816892e-81
24,113,-1.945092e-81
24,114,-4.193934e-82
24,115,8.820139e-83
24,116,9.609515e-83
24,117,1.311064e-82
24,118,2.205169e-82
24,119,-1.250578e-83
24,120,0.000000e+00
24,121,0.000000e+00
24,122,-8.737246e-82
24,123,-2.639310e-81
24,124,-2.069760e-81
24,125,-9.093255e-82
24,126,-3.929816e-82
24,127,-3.467667e-82
24,128,4.760343e-83
24,129,2.233745e-83
24,130,1.810493e-83
24,131,-1.066849e-82
24,132,0.000000e+00
24,133,0.000000e+00
24,134,0.000000e+00
24,135,0.000000e+00
24,136,-1.703876e-82
24,137,-1.404970e-82
24,138,-2.635389e-82
24,139,-1.886430e-82
24,140,-1.359816e-82
24,141,-9.339073e-83
24,142,-6.193357e-83
24,143,-5.672763e-83
24,144,0.000000e+00
24,145,0.000000e+00
24,146,0.000000e+00
24,147,0.000000e+00
24,148,0.000000e+00
24,149,2.284869e-83
24,150,-5.077415e-84
24,151,-9.682659e-84
24,152,-7.024354e-84
24,153,-3.639137e-84
24,154,-4.200168e-84
24,155,-7.238049e-84
25,0,1.961765e-81
25,1,1.176048e-81
25,2,2.229347e-81
25,3,1.132568e-81
25,4,3.098932e-82
25,5,1.776341e-82
25,6,1.700476e-82
25,7,1.549296e-82
25,8,1.082586e-82
25,9,9.961847e-83
25,10,6.182183e-83
25,11,1.591667e-83
25,12,7.261467e-81
25,13,6.885005e-81
25,14,7.172711e-81
25,15,3.963807e-81
25,16,1.656229e-81
25,17,1.171571e-81
25,18,5.033697e-82
25,19,5.221401e-82
25,20,4.118946e-82
25,21,3.151880e-82
25,22,1.623937e-82
25,23,5.345583e-83
25,24,1.997055e-80
25,25,1.967357e-80
25,26,1.575920e-80
25,27,9.686371e-81
25,28,4.173695e-81
25,29,2.019370e-81
25,30,1.257999e-81
25,31,1.290798e-81
25,32,7.881944e-82
25,33,5.269550e-82
25,34,2.975687e-82
25,35,1.007206e-82
25,36,3.022793e-80
25,37,2.746278e-80
25,38,2.418545e-80
25,39,1.618566e-80
25,40,6.914160e-81
25,41,2.565451e-81
25,42,1.792499e-81
25,43,1.581915e-81
25,44,1.273877e-81
25,45,6.980733e-82
25,46,5.660720e-82
25,47,1.698135e-82
25,48,4.072541e-80
25,49,3.311571e-80
25,50,3.196057e-80
25,51,1.582678e-80
25,52,6.957358e-81
25,53,1.821771e-81
25,54,2.171947e-81
25,55,2.466645e-81
25,56,1.720211e-81
25,57,1.084818e-81
25,58,7.501799e-82
25,59,1.490415e-82
25,60,4.113216e-80
25,61,3.819717e-80
25,62,3.441393e-80
25,63,1.700881e-80
25,64,6.996333e-81
25,65,2.263463e-81
25,66,1.747350e-81
25,67,2.363216e-81
25,68,1.425821e-81
25,69,1.267481e-81
25,70,7.775224e-82
25,71,1.689733e-82
25,72,4.482071e-80
25,73,4.090734e-80
25,74,3.022887e-80
25,75,1.528976e-80
25,76,3.207149e-81
25,77,2.745835e-81
25,78,2.028548e-81
25,79,2.032455e-81
25,80,1.448493e-81
25,81,9.949125e-82
25,82,5.831547e-82
25,83,1.472872e-82
25,84,2.008460e-80
25,85,2.965461e-80
25,86,2.356244e-80
25,87,8.814407e-81
25,88,1.743714e-81
25,89,7.181817e-82
25,90,1.479464e-81
25,91,1.824882e-81
25,92,1.323341e-81
25,93,8.246073e-82
25,94,5.609351e-82
25,95,1.350665e-82
25,96,5.166967e-82
25,97,1.202724e-80
25,98,1.130248e-80
25,99,1.921225e-81
25,100,1.615046e-82
25,101,3.912765e-82
25,102,1.080244e-81
25,103,1.235757e-81
25,104,9.488862e-82
25,105,5.897312e-82
25,106,4.271408e-82
25,107,8.309386e-83
25,108,0.000000e+00
25,109,3.863095e-82
25,110,2.301083e-81
25,111,-1.313786e-81
25,112,-9.052865e-82
25,113,-2.795978e-82
25,114,3.691276e-82
25,115,4.983587e-82
25,116,3.896738e-82
25,117,3.209246e-82
25,118,2.584706e-82
25,119,5.570249e-83
25,120,0.000000e+00
25,121,0.000000e+00
25,122,-3.327869e-82
25,123,-8.813271e-82
25,124,-6.622125e-82
25,125,-1.793604e-82
25,126,8.409589e-83
25,127,6.160996e-83
25,128,2.080261e-82
25,129,1.508590e-82
25,130,9.588179e-83
25,131,-2.588529e-83
25,132,0.000000e+00
25,133,0.000000e+00
25,134,0.000000e+00
25,135,0.000000e+00
25,136,-4.121612e-83
25,137,-1.456616e-83
25,138,-7.125072e-83
25,139,-3.623095e-83
25,140,-2.137565e-83
25,141,1.168702e-83
25,142,-3.143827e-84
25,143,-1.671896e-83
25,144,0.000000e+00
25,145,0.000000e+00
25,146,0.000000e+00
25,147,0.000000e+00
25,148,0.000000e+00
25,149,2.088103e-83
25,150,4.320223e-84
25,151,-8.176110e-85
25,152,-5.915711e-85
25,153,9.702928e-85
25,154,6.761314e-85
25,155,-2.131018e-84
26,0,1.828802e-81
26,1,1.099230e-81
26,2,2.087089e-81
26,3,1.193402e-81
26,4,4.608223e-82
26,5,2.115469e-82
26,6,1.969385e-82
26,7,1.608154e-82
26,8,1.121774e-82
26,9,9.733952e-83
26,10,5.814869e-83
26,11,1.641776e-83
26,12,6.641750e-81
26,13,6.449382e-81
26,14,6.972270e-81
26,15,4.103999e-81
26,16,2.026930e-81
26,17,1.367445e-81
26,18,6.702189e-82
26,19,5.762257e-82
26,20,4.263917e-82
26,21,3.244620e-82
26,22,1.645078e-82
26,23,5.808938e-83
26,24,1.829627e-80
26,25,1.575920e-80
26,26,1.846747e-80
26,27,1.027788e-80
26,28,4.822624e-81
26,29,2.586975e-81
26,30,1.555326e-81
26,31,1.401300e-81
26,32,8.366633e-82
26,33,5.436728e-82
26,34,2.982848e-82
26,35,1.060722e-82
26,36,2.815348e-80
26,37,2.614810e-80
26,38,2.397322e-80
26,39,1.721480e-80
26,40,8.448206e-81
26,41,3.617188e-81
26,42,2.279162e-81
26,43,1.751448e-81
26,44,1.336649e-81
26,45,7.389205e-82
26,46,5.574659e-82
26,47,1.815431e-82
26,48,3.732589e-80
26,49,3.240809e-80
26,50,3.180868e-80
26,51,1.756146e-80
26,52,8.977210e-81
26,53,3.351033e-81
26,54,2.813457e-81
26,55,2.654398e-81
26,56,1.806605e-81
26,57,1.124486e-81
26,58,7.456015e-82
26,59,1.797842e-82
26,60,3.847697e-80
26,61,3.710038e-80
26,62,3.463558e-80
26,63,1.982738e-80
26,64,9.522425e-81
26,65,3.963437e-81
26,66,2.493637e-81
26,67,2.752267e-81
26,68,1.601081e-81
26,69,1.346129e-81
26,70,8.080617e-82
26,71,2.143198e-82
26,72,4.207499e-80
26,73,3.982315e-80
26,74,3.168017e-80
26,75,1.840079e-80
26,76,6.385300e-81
26,77,4.241775e-81
26,78,2.866295e-81
26,79,2.357667e-81
26,80,1.589429e-81
26,81,1.067147e-81
26,82,6.413261e-82
26,83,1.933857e-82
26,84,1.912361e-80
26,85,2.937308e-80
26,86,2.489887e-80
26,87,1.181515e-80
26,88,4.314582e-81
26,89,2.154108e-81
26,90,2.170035e-81
26,91,2.109740e-81
26,92,1.426015e-81
26,93,8.785906e-82
26,94,5.788672e-82
26,95,1.651587e-82
26,96,5.795438e-82
26,97,1.281777e-80
26,98,1.319815e-80
26,99,4.895196e-81
26,100,2.050273e-81
26,101,1.405889e-81
26,102,1.422404e-81
26,103,1.417576e-81
26,104,1.081693e-81
26,105,6.556961e-82
26,106,4.450016e-82
26,107,1.175150e-82
26,108,0.000000e+00
26,109,5.785057e-82
26,110,4.173051e-81
26,111,8.433655e-82
26,112,3.863326e-82
26,113,3.773395e-82
26,114,6.728388e-82
26,115,6.727114e-82
26,116,4.856999e-82
26,117,4.025661e-82
26,118,2.753659e-82
26,119,8.303023e-83
26,120,0.000000e+00
26,121,0.000000e+00
26,122,-8.221932e-83
26,123,-2.036660e-82
26,124,-1.565337e-82
26,125,7.244085e-83
26,126,2.450455e-82
26,127,1.793480e-82
26,128,2.479565e-82
26,129,1.895128e-82
26,130,1.226530e-82
26,131,-4.468238e-85
26,132,0.000000e+00
26,133,0.000000e+00
26,134,0.000000e+00
26,135,0.000000e+00
26,136,2.141646e-84
26,137,2.379701e-83
26,138,-1.049902e-83
26,139,1.163304e-83
26,140,7.739100e-84
26,141,3.959268e-83
26,142,1.323859e-83
26,143,-6.335251e-84
26,144,0.000000e+00
26,145,0.000000e+00
26,146,0.000000e+00
26,147,0.000000e+00
26,148,0.000000e+00
26,149,2.007184e-83
26,150,7.037427e-84
26,151,1.555358e-84
26,152,1.028320e-84
26,153,1.945408e-84
26,154,1.703355e-84
26,155,-9.772578e-85
27,0,1.144979e-81
27,1,7.208371e-82
27,2,1.365680e-81
27,3,9.960555e-82
27,4,6.000628e-82
27,5,2.276587e-82
27,6,1.958432e-82
27,7,1.335813e-82
27,8,8.600438e-83
27,9,6.910258e-83
27,10,3.542099e-83
27,11,1.319569e-83
27,12,3.719655e-81
27,13,4.129812e-81
27,14,4.579573e-81
27,15,3.488770e-81
27,16,2.087029e-81
27,17,1.322711e-81
27,18,7.737838e-82
27,19,5.262404e-82
27,20,3.240130e-82
27,21,2.485262e-82
27,22,1.282695e-82
27,23,5.163120e-83
27,24,9.803506e-81
27,25,9.686371e-81
27,26,1.027788e-80
27,27,1.045734e-80
27,28,5.089559e-81
27,29,2.776494e-81
27,30,1.633718e-81
27,31,1.172045e-81
27,32,6.783407e-82
27,33,4.109464e-82
27,34,2.176517e-82
27,35,8.488179e-83
27,36,1.549196e-80
27,37,1.647614e-80
27,38,1.585543e-80
27,39,1.403976e-80
27,40,8.662720e-81
27,41,4.221330e-81
27,42,2.468165e-81
27,43,1.593606e-81
27,44,1.031457e-81
27,45,5.777617e-82
27,46,3.727632e-82
27,47,1.469377e-82
27,48,2.008507e-80
27,49,2.098003e-80
27,50,2.187441e-80
27,51,1.521414e-80
27,52,9.679479e-81
27,53,4.985909e-81
27,54,3.131192e-81
27,55,2.135089e-81
27,56,1.374409e-81
27,57,8.352861e-82
27,58,5.005897e-82
27,59,1.911221e-82
27,60,2.198532e-80
27,61,2.410252e-80
27,62,2.398345e-80
27,63,1.850468e-80
27,64,1.095335e-80
27,65,5.671394e-81
27,66,3.221606e-81
27,67,2.588400e-81
27,68,1.432707e-81
27,69,1.084320e-81
27,70,6.021111e-82
27,71,2.324175e-82
27,72,2.498001e-80
27,73,2.592432e-80
27,74,2.446186e-80
27,75,1.804822e-80
27,76,1.029278e-80
27,77,5.572206e-81
27,78,3.453210e-81
27,79,2.248642e-81
27,80,1.371953e-81
27,81,8.601760e-82
27,82,5.294235e-82
27,83,2.177370e-82
27,84,1.198093e-80
27,85,1.952953e-80
27,86,1.924597e-80
27,87,1.340227e-80
27,88,7.614104e-81
27,89,4.062692e-81
27,90,2.756376e-81
27,91,1.959135e-81
27,92,1.167372e-81
27,93,6.985363e-82
27,94,4.253618e-82
27,95,1.683244e-82
27,96,4.491857e-82
27,97,1.088700e-80
27,98,1.247113e-80
27,99,8.750441e-81
27,100,4.921378e-81
27,101,2.884190e-81
27,102,1.712435e-81
27,103,1.350365e-81
27,104,1.002525e-81
27,105,5.823338e-82
27,106,3.352906e-82
27,107,1.401813e-82
27,108,0.000000e+00
27,109,7.705831e-82
27,110,6.220405e-81
27,111,4.630560e-81
27,112,2.727760e-81
27,113,1.597477e-81
27,114,1.073323e-81
27,115,8.338912e-82
27,116,5.531893e-82
27,117,4.258515e-82
27,118,2.302739e-82
27,119,1.081394e-82
27,120,0.000000e+00
27,121,0.000000e+00
27,122,3.669154e-82
27,123,1.158568e-81
27,124,9.283314e-82
27,125,6.021229e-82
27,126,5.130649e-82
27,127,4.027708e-82
27,128,2.761226e-82
27,129,2.247309e-82
27,130,1.431351e-82
27,131,5.204583e-83
27,132,0.000000e+00
27,133,0.000000e+00
27,134,0.000000e+00
27,135,0.000000e+00
27,136,1.014358e-82
27,137,1.105161e-82
27,138,1.209115e-82
27,139,1.112866e-82
27,140,7.733280e-83
27,141,9.811527e-83
27,142,4.693262e-83
27,143,2.111451e-83
27,144,0.000000e+00
27,145,0.000000e+00
27,146,0.000000e+00
27,147,0.000000e+00
27,148,0.000000e+00
27,149,1.270279e-83
27,150,1.051023e-83
27,151,6.602383e-84
27,152,4.802420e-84
27,153,4.285154e-84
27,154,4.161320e-84
27,155,2.036395e-84
28,0,4.925742e-82
28,1,3.307134e-82
28,2,6.333987e-82
28,3,5.973038e-82
28,4,4.899958e-82
28,5,1.771044e-82
28,6,1.493198e-82
28,7,8.898437e-83
28,8,4.713207e-83
28,9,3.730441e-83
28,10,1.624743e-83
28,11,8.330093e-84
28,12,1.300662e-81
28,13,1.823347e-81
28,14,2.199529e-81
28,15,2.110037e-81
28,16,1.653531e-81
28,17,8.877190e-82
28,18,5.749397e-82
28,19,3.484934e-82
28,20,1.858415e-82
28,21,1.364977e-82
28,22,7.536820e-83
28,23,3.436359e-83
28,24,3.045933e-81
28,25,4.173695e-81
28,26,4.822624e-81
28,27,5.089559e-81
28,28,4.639338e-81
28,29,2.306374e-81
28,30,1.166132e-81
28,31,7.289266e-82
28,32,3.981565e-82
28,33,2.259672e-82
28,34,1.133080e-82
28,35,5.210985e-83
28,36,5.317990e-81
28,37,6.984785e-81
28,38,7.816359e-81
28,39,8.278132e-81
28,40,6.349908e-81
28,41,3.382580e-81
28,42,1.832739e-81
28,43,1.082604e-81
28,44,5.862609e-82
28,45,3.360041e-82
28,46,1.788834e-82
28,47,8.482710e-83
28,48,6.613301e-81
28,49,9.758296e-81
28,50,1.049938e-80
28,51,9.877026e-81
28,52,7.362327e-81
28,53,4.287351e-81
28,54,2.372220e-81
28,55,1.338808e-81
28,56,7.707376e-82
28,57,4.691901e-82
28,58,2.485889e-82
28,59,1.348240e-82
28,60,8.313965e-81
28,61,1.128733e-80
28,62,1.225203e-80
28,63,1.255819e-80
28,64,8.384402e-81
28,65,4.912163e-81
28,66,2.639439e-81
28,67,1.725760e-81
28,68,9.288368e-82
28,69,6.318471e-82
28,70,3.378212e-82
28,71,1.665894e-82
28,72,9.922045e-81
28,73,1.195576e-80
28,74,1.390875e-80
28,75,1.274241e-80
28,76,9.203339e-81
28,77,4.558983e-81
28,78,2.734366e-81
28,79,1.549057e-81
28,80,8.769902e-82
28,81,5.027419e-82
28,82,3.249126e-82
28,83,1.638141e-82
28,84,5.192775e-81
28,85,9.483496e-81
28,86,1.112513e-80
28,87,1.030349e-80
28,88,7.029622e-81
28,89,3.784360e-81
28,90,2.208080e-81
28,91,1.315953e-81
28,92,7.101886e-82
28,93,4.123369e-82
28,94,2.290390e-82
28,95,1.191905e-82
28,96,2.402403e-82
28,97,6.837959e-81
28,98,8.639614e-81
28,99,8.033384e-81
28,100,4.845746e-81
28,101,2.761452e-81
28,102,1.346073e-81
28,103,9.311942e-82
28,104,6.713475e-82
28,105,3.892511e-82
28,106,1.876345e-82
28,107,1.096105e-82
28,108,0.000000e+00
28,109,5.960102e-82
28,110,5.355986e-81
28,111,5.031589e-81
28,112,2.976988e-81
28,113,1.675299e-81
28,114,9.502683e-82
28,115,6.433563e-82
28,116,4.093004e-82
28,117,3.106762e-82
28,118,1.410145e-82
28,119,8.772809e-83
28,120,0.000000e+00
28,121,0.000000e+00
28,122,4.563584e-82
28,123,1.457057e-81
28,124,1.152097e-81
28,125,6.673160e-82
28,126,4.953211e-82
28,127,3.906545e-82
28,128,2.069747e-82
28,129,1.697286e-82
28,130,1.087402e-82
28,131,6.042856e-83
28,132,0.000000e+00
28,133,0.000000e+00
28,134,0.000000e+00
28,135,0.000000e+00
28,136,1.136957e-82
28,137,1.167174e-82
28,138,1.443281e-82
28,139,1.242277e-82
28,140,8.788567e-83
28,141,9.434710e-83
28,142,4.827856e-83
28,143,2.695741e-83
28,144,0.000000e+00
28,145,0.000000e+00
28,146,0.000000e+00
28,147,0.000000e+00
28,148,0.000000e+00
28,149,5.306986e-84
28,150,8.844686e-84
28,151,7.238155e-84
28,152,5.204626e-84
28,153,4.127747e-84
28,154,4.046731e-84
28,155,3.000819e-84
29,0,2.342747e-82
29,1,1.598214e-82
29,2,3.204700e-82
29,3,3.618658e-82
29,4,3.110243e-82
29,5,1.034463e-82
29,6,8.567579e-83
29,7,4.987957e-83
29,8,2.850595e-83
29,9,2.036690e-83
29,10,7.994585e-84
29,11,4.829972e-84
29,12,5.213817e-82
29,13,8.734392e-82
29,14,1.146076e-81
29,15,1.211610e-81
29,16,9.779837e-82
29,17,6.010260e-82
29,18,3.583680e-82
29,19,2.066927e-82
29,20,1.091155e-82
29,21,8.056686e-83
29,22,4.216902e-83
29,23,2.110743e-83
29,24,1.129410e-81
29,25,2.019370e-81
29,26,2.586975e-81
29,27,2.776494e-81
29,28,2.306374e-81
29,29,1.925124e-81
29,30,8.899656e-82
29,31,4.184965e-82
29,32,2.346516e-82
29,33,1.338541e-82
29,34,6.484309e-83
29,35,3.093360e-83
29,36,2.233376e-81
29,37,3.440345e-81
29,38,4.099530e-81
29,39,4.893369e-81
29,40,3.823101e-81
29,41,2.225117e-81
29,42,1.206264e-81
29,43,6.353043e-82
29,44,3.464091e-82
29,45,2.063246e-82
29,46,9.737773e-83
29,47,5.094135e-83
29,48,2.579164e-81
29,49,4.947652e-81
29,50,5.574496e-81
29,51,5.817870e-81
29,52,4.600435e-81
29,53,2.808279e-81
29,54,1.470656e-81
29,55,7.809961e-82
29,56,4.626964e-82
29,57,2.801008e-82
29,58,1.347119e-82
29,59,8.554340e-83
29,60,3.794124e-81
29,61,5.756525e-81
29,62,6.623162e-81
29,63,7.584606e-81
29,64,5.290944e-81
29,65,3.207665e-81
29,66,1.678966e-81
29,67,1.096424e-81
29,68,5.783536e-82
29,69,3.837890e-82
29,70,1.985726e-82
29,71,1.086356e-82
29,72,4.493077e-81
29,73,6.106940e-81
29,74,7.930079e-81
29,75,7.747661e-81
29,76,5.949973e-81
29,77,2.969633e-81
29,78,1.784327e-81
29,79,9.781176e-82
29,80,5.313491e-82
29,81,3.017968e-82
29,82,1.958706e-82
29,83,1.026923e-82
29,84,2.466016e-81
29,85,4.784490e-81
29,86,6.238273e-81
29,87,6.357747e-81
29,88,4.525068e-81
29,89,2.499539e-81
29,90,1.432101e-81
29,91,8.215815e-82
29,92,4.260324e-82
29,93,2.454736e-82
29,94,1.322314e-82
29,95,7.480712e-83
29,96,1.430515e-82
29,97,3.846536e-81
29,98,5.023367e-81
29,99,5.143559e-81
29,100,3.179422e-81
29,101,1.821861e-81
29,102,8.595673e-82
29,103,5.745771e-82
29,104,4.094244e-82
29,105,2.334759e-82
29,106,1.088378e-82
29,107,7.083111e-83
29,108,0.000000e+00
29,109,3.897805e-82
29,110,3.363328e-81
29,111,3.337643e-81
29,112,2.004119e-81
29,113,1.135726e-81
29,114,6.331927e-82
29,115,4.202774e-82
29,116,2.610632e-82
29,117,1.927608e-82
29,118,8.417639e-83
29,119,5.622643e-83
29,120,0.000000e+00
29,121,0.000000e+00
29,122,3.173147e-82
29,123,9.815805e-82
29,124,7.799973e-82
29,125,4.485303e-82
29,126,3.239085e-82
29,127,2.563248e-82
29,128,1.293038e-82
29,129,1.065487e-82
29,130,6.845213e-83
29,131,4.101430e-83
29,132,0.000000e+00
29,133,0.000000e+00
29,134,0.000000e+00
29,135,0.000000e+00
29,136,7.505657e-83
29,137,7.849642e-83
29,138,1.023820e-82
29,139,8.397414e-83
29,140,5.806503e-83
29,141,6.124823e-83
29,142,3.183997e-83
29,143,1.844193e-83
29,144,0.000000e+00
29,145,0.000000e+00
29,146,0.000000e+00
29,147,0.000000e+00
29,148,0.000000e+00
29,149,2.761114e-84
29,150,5.973477e-84
29,151,4.800706e-84
29,152,3.460525e-84
29,153,2.691658e-84
29,154,2.663330e-84
29,155,2.011401e-84
30,0,1.469616e-82
30,1,1.005413e-82
30,2,1.919777e-82
30,3,2.061862e-82
30,4,1.789583e-82
30,5,6.114435e-83
30,6,4.960203e-83
30,7,3.153194e-83
30,8,1.724758e-83
30,9,1.250285e-83
30,10,5.120437e-84
30,11,2.796649e-84
30,12,3.398235e-82
30,13,5.297775e-82
30,14,6.894997e-82
30,15,7.118777e-82
30,16,5.317245e-82
30,17,3.130527e-82
30,18,2.325391e-82
30,19,1.142492e-82
30,20,6.731331e-83
30,21,5.078450e-83
30,22,2.605467e-83
30,23,1.283072e-83
30,24,7.842410e-82
30,25,1.257999e-81
30,26,1.555326e-81
30,27,1.633718e-81
30,28,1.166132e-81
30,29,8.899656e-82
30,30,7.645599e-82
30,31,3.024756e-82
30,32,1.370276e-82
30,33,8.186273e-83
30,34,4.013886e-83
30,35,1.934492e-83
30,36,1.506394e-81
30,37,2.071501e-81
30,38,2.456857e-81
30,39,2.831385e-81
30,40,2.171180e-81
30,41,1.198946e-81
30,42,7.127211e-82
30,43,4.042767e-82
30,44,2.050474e-82
30,45,1.289996e-82
30,46,6.228938e-83
30,47,3.035339e-83
30,48,1.757967e-81
30,49,3.050165e-81
30,50,3.131465e-81
30,51,3.362499e-81
30,52,2.616459e-81
30,53,1.589155e-81
30,54,8.611981e-82
30,55,4.752505e-82
30,56,2.840588e-82
30,57,1.732719e-82
30,58,8.672604e-83
30,59,4.798264e-83
30,60,2.491303e-81
30,61,3.525010e-81
30,62,3.976057e-81
30,63,4.311453e-81
30,64,3.001872e-81
30,65,1.834427e-81
30,66,9.933536e-82
30,67,6.434878e-82
30,68,3.574530e-82
30,69,2.333058e-82
30,70,1.211941e-82
30,71,6.246934e-83
30,72,2.851855e-81
30,73,3.662525e-81
30,74,4.554811e-81
30,75,4.403204e-81
30,76,3.398805e-81
30,77,1.716400e-81
30,78,1.051915e-81
30,79,5.937374e-82
30,80,3.312459e-82
30,81,1.870126e-82
30,82,1.193948e-82
30,83,6.188172e-83
30,84,1.529083e-81
30,85,2.841947e-81
30,86,3.577512e-81
30,87,3.583535e-81
30,88,2.544611e-81
30,89,1.422798e-81
30,90,8.383340e-82
30,91,4.979046e-82
30,92,2.697375e-82
30,93,1.560180e-82
30,94,8.300923e-83
30,95,4.500328e-83
30,96,6.832708e-83
30,97,2.178822e-81
30,98,2.849242e-81
30,99,2.862881e-81
30,100,1.790834e-81
30,101,1.056942e-81
30,102,5.295528e-82
30,103,3.502532e-82
30,104,2.549702e-82
30,105,1.464941e-82
30,106,6.908034e-83
30,107,4.218265e-83
30,108,0.000000e+00
30,109,2.071638e-82
30,110,1.842093e-81
30,111,1.830665e-81
30,112,1.135197e-81
30,113,6.648910e-82
30,114,3.840086e-82
30,115,2.648498e-82
30,116,1.643542e-82
30,117,1.227745e-82
30,118,5.381306e-83
30,119,3.401540e-83
30,120,0.000000e+00
30,121,0.000000e+00
30,122,1.743744e-82
30,123,5.657414e-82
30,124,4.503989e-82
30,125,2.658562e-82
30,126,2.025082e-82
30,127,1.605576e-82
30,128,8.358599e-83
30,129,6.859337e-83
30,130,4.341252e-83
30,131,2.544414e-83
30,132,0.000000e+00
30,133,0.000000e+00
30,134,0.000000e+00
30,135,0.000000e+00
30,136,4.348444e-83
30,137,4.717741e-83
30,138,5.884398e-83
30,139,5.212345e-83
30,140,3.759275e-83
30,141,3.887675e-83
30,142,2.026775e-83
30,143,1.152089e-83
30,144,0.000000e+00
30,145,0.000000e+00
30,146,0.000000e+00
30,147,0.000000e+00
30,148,0.000000e+00
30,149,1.660311e-84
30,150,3.374489e-84
30,151,2.888263e-84
30,152,2.156208e-84
30,153,1.700729e-84
30,154,1.710256e-84
30,155,1.385229e-84
31,0,1.482330e-82
31,1,9.272895e-83
31,2,1.744138e-82
31,3,1.398143e-82
31,4,9.522703e-83
31,5,3.371998e-83
31,6,2.967365e-83
31,7,2.011139e-83
31,8,1.312099e-83
31,9,1.074730e-83
31,10,5.087067e-84
31,11,2.177730e-84
31,12,4.433611e-82
31,13,5.216085e-82
31,14,6.097454e-82
31,15,4.911872e-82
31,16,3.158262e-82
31,17,1.850560e-82
31,18,1.257297e-82
31,19,8.392868e-83
31,20,4.572858e-83
31,21,3.759756e-83
31,22,2.006329e-83
31,23,8.622623e-84
31,24,1.190251e-81
31,25,1.290798e-81
31,26,1.401300e-81
31,27,1.172045e-81
31,28,7.289266e-82
31,29,4.184965e-82
31,30,3.024756e-82
31,31,3.308476e-82
31,32,1.112166e-82
31,33,6.082254e-83
31,34,3.244052e-83
31,35,1.427082e-83
31,36,1.933711e-81
31,37,2.100180e-81
31,38,2.181103e-81
31,39,2.031088e-81
31,40,1.348060e-81
31,41,7.087219e-82
31,42,3.911412e-82
31,43,2.804026e-82
31,44,1.567338e-82
31,45,9.677732e-83
31,46,5.592822e-83
31,47,2.309805e-83
31,48,2.505795e-81
31,49,2.879050e-81
31,50,2.779261e-81
31,51,2.256531e-81
31,52,1.535373e-81
31,53,8.611333e-82
31,54,5.122285e-82
31,55,3.514256e-82
31,56,2.135330e-82
31,57,1.393746e-82
31,58,7.697672e-83
31,59,2.995259e-83
31,60,2.896592e-81
31,61,3.311633e-81
31,62,3.358484e-81
31,63,2.807247e-81
31,64,1.711177e-81
31,65,1.002185e-81
31,66,5.517286e-82
31,67,4.343298e-82
31,68,2.422560e-82
31,69,1.695793e-82
31,70,9.755390e-83
31,71,3.893284e-83
31,72,3.176903e-81
31,73,3.489619e-81
31,74,3.447937e-81
31,75,2.814029e-81
31,76,1.758246e-81
31,77,9.588045e-82
31,78,6.013141e-82
31,79,3.832952e-82
31,80,2.350248e-82
31,81,1.384992e-82
31,82,8.412247e-83
31,83,3.763128e-83
31,84,1.544884e-81
31,85,2.567732e-81
31,86,2.668591e-81
31,87,2.057195e-81
31,88,1.274370e-81
31,89,7.132526e-82
31,90,4.716324e-82
31,91,3.255758e-82
31,92,1.933977e-82
31,93,1.160830e-82
31,94,6.503416e-83
31,95,2.799937e-83
31,96,6.888145e-83
31,97,1.498689e-81
31,98,1.808862e-81
31,99,1.440192e-81
31,100,8.574981e-82
31,101,5.332109e-82
31,102,2.957493e-82
31,103,2.328478e-82
31,104,1.751518e-82
31,105,1.012544e-82
31,106,5.428409e-83
31,107,2.566627e-83
31,108,0.000000e+00
31,109,1.071148e-82
31,110,9.468085e-82
31,111,8.015290e-82
31,112,4.888499e-82
31,113,3.069306e-82
31,114,2.127734e-82
31,115,1.568599e-82
31,116,1.057965e-82
31,117,7.882270e-83
31,118,3.958506e-83
31,119,2.027238e-83
31,120,0.000000e+00
31,121,0.000000e+00
31,122,7.149071e-83
31,123,2.221753e-82
31,124,1.868484e-82
31,125,1.200393e-82
31,126,1.056731e-82
31,127,8.541573e-83
31,128,5.406191e-83
31,129,4.237050e-83
31,130,2.703329e-83
31,131,1.160305e-83
31,132,0.000000e+00
31,133,0.000000e+00
31,134,0.000000e+00
31,135,0.000000e+00
31,136,1.758362e-83
31,137,2.054010e-83
31,138,2.709716e-83
31,139,2.528883e-83
31,140,1.812425e-83
31,141,1.976830e-83
31,142,1.018707e-83
31,143,5.072968e-84
31,144,0.000000e+00
31,145,0.000000e+00
31,146,0.000000e+00
31,147,0.000000e+00
31,148,0.000000e+00
31,149,2.137884e-84
31,150,2.011442e-84
31,151,1.368264e-84
31,152,1.022388e-84
31,153,8.767425e-85
31,154,8.658896e-85
31,155,6.114244e-85
32,0,9.073319e-83
32,1,5.605539e-83
32,2,1.021696e-82
32,3,7.742515e-83
32,4,4.592085e-83
32,5,1.647877e-83
32,6,1.521082e-83
32,7,1.147291e-83
32,8,7.113576e-84
32,9,5.838327e-84
32,10,3.131953e-84
32,11,1.220855e-84
32,12,2.875887e-82
32,13,3.278255e-82
32,14,3.577114e-82
32,15,2.712219e-82
32,16,1.665601e-82
32,17,1.012526e-82
32,18,6.321443e-83
32,19,4.534523e-83
32,20,3.266327e-83
32,21,2.009936e-83
32,22,1.164747e-83
32,23,4.873628e-84
32,24,7.739253e-82
32,25,7.881944e-82
32,26,8.366633e-82
32,27,6.783407e-82
32,28,3.981565e-82
32,29,2.346516e-82
32,30,1.370276e-82
32,31,1.112166e-82
32,32,1.120762e-82
32,33,4.142822e-83
32,34,1.960835e-83
32,35,7.881773e-84
32,36,1.231571e-81
32,37,1.331169e-81
32,38,1.290913e-81
32,39,1.153829e-81
32,40,7.218601e-82
32,41,3.688361e-82
32,42,2.253232e-82
32,43,1.417569e-82
32,44,1.026325e-82
32,45,5.473221e-83
32,46,3.354945e-83
32,47,1.407455e-83
32,48,1.566142e-81
32,49,1.721806e-81
32,50,1.775524e-81
32,51,1.253358e-81
32,52,8.000941e-82
32,53,4.419461e-82
32,54,2.970512e-82
32,55,1.956477e-82
32,56,1.245519e-82
32,57,7.682485e-83
32,58,4.640168e-83
32,59,1.888229e-83
32,60,1.774343e-81
32,61,1.966310e-81
32,62,1.956387e-81
32,63,1.538597e-81
32,64,9.099424e-82
32,65,5.037180e-82
32,66,3.097427e-82
32,67,2.455301e-82
32,68,1.419816e-82
32,69,1.023880e-82
32,70,5.588686e-83
32,71,2.257755e-83
32,72,2.002994e-81
32,73,2.099121e-81
32,74,2.017010e-81
32,75,1.494494e-81
32,76,8.791553e-82
32,77,4.924805e-82
32,78,3.237763e-82
32,79,2.138733e-82
32,80,1.384320e-82
32,81,8.484779e-83
32,82,5.095053e-83
32,83,2.218108e-83
32,84,9.131753e-82
32,85,1.504202e-81
32,86,1.489388e-81
32,87,1.074150e-81
32,88,6.245051e-82
32,89,3.603413e-82
32,90,2.563759e-82
32,91,1.839949e-82
32,92,1.147269e-82
32,93,6.928315e-83
32,94,3.992475e-83
32,95,1.650901e-83
32,96,3.775118e-83
32,97,8.033774e-82
32,98,9.329157e-82
32,99,6.909795e-82
32,100,4.072313e-82
32,101,2.645501e-82
32,102,1.622379e-82
32,103,1.302018e-82
32,104,1.030395e-82
32,105,5.887525e-83
32,106,3.224565e-83
32,107,1.433515e-83
32,108,0.000000e+00
32,109,5.745093e-83
32,110,4.554825e-82
32,111,3.577604e-82
32,112,2.380269e-82
32,113,1.542943e-82
32,114,1.113051e-82
32,115,8.972778e-83
32,116,6.280553e-83
32,117,4.717807e-83
32,118,2.351880e-83
32,119,1.140806e-83
32,120,0.000000e+00
32,121,0.000000e+00
32,122,3.266702e-83
32,123,1.012291e-82
32,124,8.808497e-83
32,125,5.987956e-83
32,126,5.592703e-83
32,127,4.560160e-83
32,128,3.159698e-83
32,129,2.528015e-83
32,130,1.561530e-83
32,131,6.402654e-84
32,132,0.000000e+00
32,133,0.000000e+00
32,134,0.000000e+00
32,135,0.000000e+00
32,136,8.816308e-84
32,137,1.072257e-83
32,138,1.318369e-83
32,139,1.343821e-83
32,140,9.688866e-84
32,141,1.134802e-83
32,142,5.796214e-84
32,143,2.800956e-84
32,144,0.000000e+00
32,145,0.000000e+00
32,146,0.000000e+00
32,147,0.000000e+00
32,148,0.000000e+00
32,149,1.134546e-84
32,150,9.692240e-85
32,151,6.561466e-85
32,152,5.161883e-85
32,153,4.618071e-85
32,154,4.849243e-85
32,155,3.248873e-85
33,0,6.061066e-83
33,1,3.653142e-83
33,2,7.096888e-83
33,3,4.833504e-83
33,4,2.390227e-83
33,5,9.524156e-84
33,6,9.165752e-84
33,7,6.652507e-84
33,8,4.296394e-84
33,9,3.655404e-84
33,10,1.871534e-84
33,11,7.118147e-85
33,12,2.082583e-82
33,13,2.253254e-82
33,14,2.446338e-82
33,15,1.695550e-82
33,16,9.354399e-83
33,17,6.207669e-83
33,18,3.810335e-83
33,19,2.701022e-83
33,20,1.834682e-83
33,21,1.844532e-83
33,22,6.313960e-84
33,23,2.828983e-84
33,24,5.638291e-82
33,25,5.269550e-82
33,26,5.436728e-82
33,27,4.109464e-82
33,28,2.259672e-82
33,29,1.338541e-82
33,30,8.186273e-83
33,31,6.082254e-83
33,32,4.142822e-83
33,33,5.245898e-83
33,34,1.370979e-83
33,35,4.858529e-84
33,36,8.872750e-82
33,37,9.068112e-82
33,38,8.635414e-82
33,39,6.999277e-82
33,40,4.024004e-82
33,41,1.970287e-82
33,42,1.226411e-82
33,43,8.582441e-83
33,44,5.641195e-83
33,45,4.303983e-83
33,46,2.190193e-83
33,47,8.383968e-84
33,48,1.151250e-81
33,49,1.154207e-81
33,50,1.138548e-81
33,51,7.404049e-82
33,52,4.444336e-82
33,53,2.236020e-82
33,54,1.573496e-82
33,55,1.200608e-82
33,56,8.133098e-83
33,57,4.831306e-83
33,58,2.706694e-83
33,59,1.028743e-83
33,60,1.237648e-81
33,61,1.282794e-81
33,62,1.261436e-81
33,63,8.989585e-82
33,64,4.973015e-82
33,65,2.606811e-82
33,66,1.530538e-82
33,67,1.423492e-82
33,68,8.727263e-83
33,69,6.203547e-83
33,70,3.369144e-83
33,71,1.262097e-83
33,72,1.378593e-81
33,73,1.379304e-81
33,74,1.252966e-81
33,75,8.416245e-82
33,76,4.348845e-82
33,77,2.561190e-82
33,78,1.779181e-82
33,79,1.236549e-82
33,80,7.773578e-83
33,81,5.219083e-83
33,82,3.060940e-83
33,83,1.142348e-83
33,84,6.277749e-82
33,85,9.862677e-82
33,86,9.282070e-82
33,87,5.722669e-82
33,88,2.996117e-82
33,89,1.773010e-82
33,90,1.373898e-82
33,91,1.084970e-82
33,92,6.863128e-83
33,93,4.256810e-83
33,94,2.511549e-83
33,95,9.419640e-84
33,96,1.980249e-83
33,97,4.915911e-82
33,98,5.263168e-82
33,99,3.369324e-82
33,100,1.892649e-82
33,101,1.272420e-82
33,102,8.920175e-83
33,103,7.429698e-83
33,104,5.943952e-83
33,105,3.484007e-83
33,106,2.024397e-83
33,107,8.309180e-84
33,108,0.000000e+00
33,109,3.243751e-83
33,110,2.242947e-82
33,111,1.518838e-82
33,112,1.049540e-82
33,113,6.963892e-83
33,114,5.764178e-83
33,115,5.096725e-83
33,116,3.449035e-83
33,117,2.601328e-83
33,118,1.414880e-83
33,119,5.910887e-84
33,120,0.000000e+00
33,121,0.000000e+00
33,122,1.295581e-83
33,123,3.451551e-83
33,124,3.484438e-83
33,125,2.716519e-83
33,126,2.548867e-83
33,127,2.283422e-83
33,128,1.743583e-83
33,129,1.347562e-83
33,130,8.625021e-84
33,131,2.677335e-84
33,132,0.000000e+00
33,133,0.000000e+00
33,134,0.000000e+00
33,135,0.000000e+00
33,136,3.327262e-84
33,137,4.846121e-84
33,138,5.930142e-84
33,139,6.062378e-84
33,140,4.430516e-84
33,141,5.561369e-84
33,142,2.740591e-84
33,143,1.165158e-84
33,144,0.000000e+00
33,145,0.000000e+00
33,146,0.000000e+00
33,147,0.000000e+00
33,148,0.000000e+00
33,149,7.308569e-85
33,150,4.634462e-85
33,151,2.601826e-85
33,152,2.212204e-85
33,153,2.318031e-85
33,154,2.317077e-85
33,155,1.094011e-85
34,0,3.536290e-83
34,1,2.158776e-83
34,2,4.118191e-83
34,3,2.624462e-83
34,4,1.165932e-83
34,5,4.922141e-84
34,6,4.479646e-84
34,7,3.608150e-84
34,8,2.630890e-84
34,9,1.709296e-84
34,10,9.538008e-85
34,11,2.995459e-85
34,12,1.229420e-82
34,13,1.272672e-82
34,14,1.380879e-82
34,15,8.845677e-83
34,16,4.654160e-83
34,17,3.169898e-83
34,18,1.854809e-83
34,19,1.471541e-83
34,20,9.566663e-84
34,21,7.445273e-84
34,22,4.522331e-84
34,23,1.302715e-84
34,24,3.306723e-82
34,25,2.975687e-82
34,26,2.982848e-82
34,27,2.176517e-82
34,28,1.133080e-82
34,29,6.484309e-83
34,30,4.013886e-83
34,31,3.244052e-83
34,32,1.960835e-83
34,33,1.370979e-83
34,34,1.100634e-83
34,35,2.553029e-84
34,36,5.151076e-82
34,37,5.109739e-82
34,38,4.657666e-82
34,39,3.635136e-82
34,40,1.931001e-82
34,41,9.036092e-83
34,42,5.816294e-83
34,43,4.262870e-83
34,44,3.015044e-83
34,45,1.648291e-83
34,46,1.355188e-83
34,47,4.372551e-84
34,48,6.589953e-82
34,49,6.198778e-82
34,50,6.210269e-82
34,51,3.718269e-82
34,52,2.124515e-82
34,53,9.593260e-83
34,54,7.390589e-83
34,55,5.890224e-83
34,56,4.152581e-83
34,57,2.479277e-83
34,58,1.422936e-83
34,59,4.801192e-84
34,60,6.994126e-82
34,61,7.009536e-82
34,62,6.681079e-82
34,63,4.401136e-82
34,64,2.341200e-82
34,65,1.113467e-82
34,66,7.190109e-83
34,67,6.817424e-83
34,68,4.184550e-83
34,69,3.168084e-83
34,70,1.692434e-83
34,71,5.724910e-84
34,72,7.734121e-82
34,73,7.570290e-82
34,74,6.538229e-82
34,75,4.023731e-82
34,76,1.862489e-82
34,77,1.162223e-82
34,78,7.814636e-83
34,79,5.870296e-83
34,80,3.874361e-83
34,81,2.581136e-83
34,82,1.509646e-83
34,83,5.457545e-84
34,84,3.487881e-82
34,85,5.355002e-82
34,86,4.826660e-82
34,87,2.683109e-82
34,88,1.233161e-82
34,89,7.176312e-83
34,90,6.249985e-83
34,91,5.235513e-83
34,92,3.381571e-83
34,93,2.116825e-83
34,94,1.310405e-83
34,95,4.585186e-84
34,96,1.159331e-83
34,97,2.515430e-82
34,98,2.617966e-82
34,99,1.389289e-82
34,100,7.373458e-83
34,101,5.177183e-83
34,102,4.158133e-83
34,103,3.560631e-83
34,104,2.820516e-83
34,105,1.648673e-83
34,106,1.038562e-83
34,107,3.598379e-84
34,108,0.000000e+00
34,109,1.509357e-83
34,110,9.919363e-83
34,111,4.851952e-83
34,112,3.601228e-83
34,113,2.671133e-83
34,114,2.421405e-83
34,115,2.274498e-83
34,116,1.575280e-83
34,117,1.206810e-83
34,118,7.064283e-84
34,119,2.736238e-84
34,120,0.000000e+00
34,121,0.000000e+00
34,122,2.423674e-84
34,123,8.331458e-84
34,124,1.009803e-83
34,125,9.906242e-84
34,126,1.076149e-83
34,127,9.156726e-84
34,128,8.028171e-84
34,129,6.494583e-84
34,130,4.092475e-84
34,131,1.009278e-84
34,132,0.000000e+00
34,133,0.000000e+00
34,134,0.000000e+00
34,135,0.000000e+00
34,136,1.276030e-84
34,137,1.789711e-84
34,138,1.892539e-84
34,139,2.213069e-84
34,140,1.613630e-84
34,141,2.422795e-84
34,142,1.115706e-84
34,143,4.423226e-85
34,144,0.000000e+00
34,145,0.000000e+00
34,146,0.000000e+00
34,147,0.000000e+00
34,148,0.000000e+00
34,149,4.023443e-85
34,150,2.235355e-85
34,151,9.750480e-86
34,152,9.090595e-86
34,153,1.041112e-85
34,154,1.035716e-85
34,155,3.454540e-86
35,0,1.168113e-83
35,1,7.646328e-84
35,2,1.441649e-83
35,3,9.916614e-84
35,4,6.502571e-84
35,5,2.603758e-84
35,6,2.317658e-84
35,7,1.675424e-84
35,8,1.010242e-84
35,9,8.945794e-85
35,10,3.867300e-85
35,11,2.188874e-85
35,12,3.745741e-83
35,13,4.293840e-83
35,14,4.817867e-83
35,15,3.753707e-83
35,16,2.298265e-83
35,17,1.394846e-83
35,18,8.357096e-84
35,19,6.126303e-84
35,20,4.005640e-84
35,21,2.734012e-84
35,22,1.483100e-84
35,23,1.256483e-84
35,24,9.410335e-83
35,25,1.007206e-82
35,26,1.060722e-82
35,27,8.488179e-83
35,28,5.210985e-83
35,29,3.093360e-83
35,30,1.934492e-83
35,31,1.427082e-83
35,32,7.881773e-84
35,33,4.858529e-84
35,34,2.553029e-84
35,35,2.370014e-84
35,36,1.510477e-82
35,37,1.648083e-82
35,38,1.672149e-82
35,39,1.464982e-82
35,40,9.205758e-83
35,41,4.791155e-83
35,42,2.871827e-83
35,43,2.000904e-83
35,44,1.265986e-83
35,45,7.437489e-84
35,46,3.957102e-84
35,47,2.773974e-84
35,48,2.033899e-82
35,49,2.224974e-82
35,50,2.036702e-82
35,51,1.611214e-82
35,52,1.073998e-82
35,53,5.771359e-83
35,54,3.575275e-83
35,55,2.711178e-83
35,56,1.710895e-83
35,57,1.069360e-83
35,58,5.427012e-84
35,59,2.325450e-84
35,60,2.242584e-82
35,61,2.530011e-82
35,62,2.513255e-82
35,63,1.992684e-82
35,64,1.169104e-82
35,65,6.962391e-83
35,66,3.776957e-83
35,67,3.068986e-83
35,68,1.875965e-83
35,69,1.294959e-83
35,70,7.336746e-84
35,71,2.765358e-84
35,72,2.543533e-82
35,73,2.685171e-82
35,74,2.515767e-82
35,75,1.982743e-82
35,76,1.204466e-82
35,77,6.335543e-83
35,78,4.328688e-83
35,79,2.833906e-83
35,80,1.722373e-83
35,81,1.052721e-83
35,82,6.564853e-84
35,83,2.640515e-84
35,84,1.180354e-82
35,85,1.920765e-82
35,86,1.894789e-82
35,87,1.387238e-82
35,88,8.424508e-83
35,89,4.751243e-83
35,90,3.268295e-83
35,91,2.371120e-83
35,92,1.476142e-83
35,93,8.972156e-84
35,94,5.001260e-84
35,95,2.218200e-84
35,96,3.487769e-84
35,97,1.095518e-82
35,98,1.227005e-82
35,99,9.375430e-83
35,100,5.696287e-83
35,101,3.640644e-83
35,102,2.150734e-83
35,103,1.711145e-83
35,104,1.325766e-83
35,105,8.147380e-84
35,106,4.274256e-84
35,107,2.049770e-84
35,108,0.000000e+00
35,109,6.646568e-84
35,110,5.977365e-83
35,111,5.149879e-83
35,112,3.258257e-83
35,113,2.101379e-83
35,114,1.534652e-83
35,115,1.209115e-83
35,116,8.224701e-84
35,117,6.187253e-84
35,118,3.244310e-84
35,119,1.576180e-84
35,120,0.000000e+00
35,121,0.000000e+00
35,122,4.551841e-84
35,123,1.533963e-83
35,124,1.312508e-83
35,125,8.941353e-84
35,126,7.489565e-84
35,127,6.782372e-84
35,128,4.529397e-84
35,129,3.346035e-84
35,130,2.187075e-84
35,131,9.725799e-85
35,132,0.000000e+00
35,133,0.000000e+00
35,134,0.000000e+00
35,135,0.000000e+00
35,136,1.260740e-84
35,137,1.632523e-84
35,138,2.036304e-84
35,139,1.954318e-84
35,140,1.566200e-84
35,141,1.652194e-84
35,142,8.726995e-85
35,143,4.414930e-85
35,144,0.000000e+00
35,145,0.000000e+00
35,146,0.000000e+00
35,147,0.000000e+00
35,148,0.000000e+00
35,149,1.719946e-85
35,150,1.450563e-85
35,151,1.103626e-85
35,152,8.341040e-86
35,153,7.707376e-86
35,154,7.788070e-86
35,155,5.579269e-86
36,0,3.426298e-81
36,1,1.977306e-81
36,2,3.855393e-81
36,3,1.723728e-81
36,4,1.380361e-82
36,5,1.890745e-82
36,6,1.914777e-82
36,7,2.077183e-82
36,8,1.748968e-82
36,9,1.549013e-82
36,10,1.092651e-82
36,11,2.000403e-83
36,12,1.370717e-80
36,13,1.235430e-80
36,14,1.276395e-80
36,15,6.023784e-81
36,16,1.786459e-81
36,17,1.616134e-81
36,18,5.713936e-82
36,19,7.463452e-82
36,20,6.789467e-82
36,21,5.419360e-82
36,22,2.473304e-82
36,23,6.873729e-83
36,24,3.912656e-80
36,25,3.022793e-80
36,26,2.815348e-80
36,27,1.549196e-80
36,28,5.317990e-81
36,29,2.233376e-81
36,30,1.506394e-81
36,31,1.933711e-81
36,32,1.231571e-81
36,33,8.872750e-82
36,34,5.151076e-82
36,35,1.510477e-82
36,36,6.939093e-80
36,37,5.101178e-80
36,38,4.338308e-80
36,39,2.627131e-80
36,40,8.296591e-81
36,41,2.076126e-81
36,42,1.919640e-81
36,43,2.186318e-81
36,44,2.035308e-81
36,45,1.098116e-81
36,46,1.014100e-81
36,47,2.561559e-82
36,48,7.790201e-80
36,49,5.869899e-80
36,50,5.758632e-80
36,51,2.387165e-80
36,52,7.892536e-81
36,53,-6.355654e-82
36,54,2.290062e-81
36,55,3.745345e-81
36,56,2.823987e-81
36,57,1.779261e-81
36,58,1.315660e-81
36,59,1.632317e-82
36,60,7.773514e-80
36,61,6.705666e-80
36,62,5.956120e-80
36,63,2.357198e-80
36,64,6.865999e-81
36,65,-2.361263e-82
36,66,9.993794e-82
36,67,3.100513e-81
36,68,2.060807e-81
36,69,1.977311e-81
36,70,1.254921e-81
36,71,1.538407e-82
36,72,8.277178e-80
36,73,7.214049e-80
36,74,5.000706e-80
36,75,1.846051e-80
36,76,-2.579261e-81
36,77,1.312263e-81
36,78,1.480370e-81
36,79,2.547026e-81
36,80,2.010736e-81
36,81,1.546689e-81
36,82,9.109580e-82
36,83,1.325421e-82
36,84,3.611518e-80
36,85,5.249610e-80
36,86,3.878279e-80
36,87,8.525681e-81
36,88,-3.425415e-81
36,89,-2.189135e-81
36,90,9.391985e-82
36,91,2.532890e-81
36,92,1.994924e-81
36,93,1.277663e-81
36,94,9.633352e-82
36,95,1.615093e-82
36,96,7.137749e-82
36,97,1.704246e-80
36,98,1.469251e-80
36,99,-4.193649e-81
36,100,-4.693160e-81
36,101,-2.195602e-81
36,102,8.991217e-82
36,103,1.500067e-81
36,104,1.156866e-81
36,105,7.514308e-82
36,106,6.899384e-82
36,107,5.149795e-83
36,108,0.000000e+00
36,109,2.458769e-82
36,110,-5.135556e-82
36,111,-8.095454e-81
36,112,-4.891048e-81
36,113,-2.486098e-81
36,114,-3.909667e-82
36,115,2.984542e-82
36,116,2.230240e-82
36,117,2.799093e-82
36,118,3.586294e-82
36,119,7.068533e-84
36,120,0.000000e+00
36,121,0.000000e+00
36,122,-1.174100e-81
36,123,-3.553529e-81
36,124,-2.783864e-81
36,125,-1.218363e-81
36,126,-4.959994e-82
36,127,-4.642164e-82
36,128,8.695965e-83
36,129,6.314431e-83
36,130,5.219900e-83
36,131,-1.393064e-82
36,132,0.000000e+00
36,133,0.000000e+00
36,134,0.000000e+00
36,135,0.000000e+00
36,136,-2.275173e-82
36,137,-1.921565e-82
36,138,-3.623858e-82
36,139,-2.638632e-82
36,140,-1.922643e-82
36,141,-1.228486e-82
36,142,-8.387962e-83
36,143,-7.890484e-83
36,144,0.000000e+00
36,145,0.000000e+00
36,146,0.000000e+00
36,147,0.000000e+00
36,148,0.000000e+00
36,149,3.267483e-83
36,150,-5.085882e-84
36,151,-1.393053e-83
36,152,-9.982221e-84
36,153,-5.002948e-84
36,154,-5.797341e-84
36,155,-1.040090e-83
37,0,3.216768e-81
37,1,1.929986e-81
37,2,3.694487e-81
37,3,1.878057e-81
37,4,4.830872e-82
37,5,2.776740e-82
37,6,2.560415e-82
37,7,2.353791e-82
37,8,1.859406e-82
37,9,1.612322e-82
37,10,1.018609e-82
37,11,2.465809e-83
37,12,1.219495e-80
37,13,1.156795e-80
37,14,1.216684e-80
37,15,6.629682e-81
37,16,2.692542e-81
37,17,2.000780e-81
37,18,8.828780e-82
37,19,9.114199e-82
37,20,6.959332e-82
37,21,5.495360e-82
37,22,2.652307e-82
37,23,8.553645e-83
37,24,3.344891e-80
37,25,2.746278e-80
37,26,2.614810e-80
37,27,1.647614e-80
37,28,6.984785e-81
37,29,3.440345e-81
37,30,2.071501e-81
37,31,2.100180e-81
37,32,1.331169e-81
37,33,9.068112e-82
37,34,5.109739e-82
37,35,1.648083e-82
37,36,5.101178e-80
37,37,5.371919e-80
37,38,4.076458e-80
37,39,2.732603e-80
37,40,1.155993e-80
37,41,4.139407e-81
37,42,2.959528e-81
37,43,2.575361e-81
37,44,2.134035e-81
37,45,1.126611e-81
37,46,9.458068e-82
37,47,2.890518e-82
37,48,6.691201e-80
37,49,5.509871e-80
37,50,5.459628e-80
37,51,2.619955e-80
37,52,1.175209e-80
37,53,2.870653e-81
37,54,3.700116e-81
37,55,3.985869e-81
37,56,2.887655e-81
37,57,1.770716e-81
37,58,1.224613e-81
37,59,2.639133e-82
37,60,6.770152e-80
37,61,6.232639e-80
37,62,5.661484e-80
37,63,2.853737e-80
37,64,1.178905e-80
37,65,3.462977e-81
37,66,2.795101e-81
37,67,3.939446e-81
37,68,2.446628e-81
37,69,2.112681e-81
37,70,1.267458e-81
37,71,2.765403e-82
37,72,7.441216e-80
37,73,6.797722e-80
37,74,5.139456e-80
37,75,2.478304e-80
37,76,4.719659e-81
37,77,4.384904e-81
37,78,3.279034e-81
37,79,3.262193e-81
37,80,2.340864e-81
37,81,1.686550e-81
37,82,9.944155e-82
37,83,2.462575e-82
37,84,3.299675e-80
37,85,4.940856e-80
37,86,3.938075e-80
37,87,1.449708e-80
37,88,2.411412e-81
37,89,1.085596e-81
37,90,2.511749e-81
37,91,3.076356e-81
37,92,2.175065e-81
37,93,1.375732e-81
37,94,9.526292e-82
37,95,2.330563e-82
37,96,8.787465e-82
37,97,1.933357e-80
37,98,1.831193e-80
37,99,2.798983e-81
37,100,-4.809622e-83
37,101,4.312227e-82
37,102,1.735926e-81
37,103,1.988423e-81
37,104,1.539668e-81
37,105,9.444402e-82
37,106,7.152660e-82
37,107,1.401979e-82
37,108,0.000000e+00
37,109,6.852848e-82
37,110,3.711085e-81
37,111,-2.536937e-81
37,112,-1.529800e-81
37,113,-5.797002e-82
37,114,4.761245e-82
37,115,8.223688e-82
37,116,5.975932e-82
37,117,5.163357e-82
37,118,4.158716e-82
37,119,8.492002e-83
37,120,0.000000e+00
37,121,0.000000e+00
37,122,-5.571994e-82
37,123,-1.658826e-81
37,124,-1.209681e-81
37,125,-3.697954e-82
37,126,2.905578e-83
37,127,1.619700e-83
37,128,3.039047e-82
37,129,2.252194e-82
37,130,1.500984e-82
37,131,-5.418711e-83
37,132,0.000000e+00
37,133,0.000000e+00
37,134,0.000000e+00
37,135,0.000000e+00
37,136,-7.583072e-83
37,137,-4.315677e-83
37,138,-1.418240e-82
37,139,-8.162765e-83
37,140,-6.151052e-83
37,141,1.934070e-84
37,142,-1.637817e-83
37,143,-3.453915e-83
37,144,0.000000e+00
37,145,0.000000e+00
37,146,0.000000e+00
37,147,0.000000e+00
37,148,0.000000e+00
37,149,3.361331e-83
37,150,5.257633e-84
37,151,-3.775697e-84
37,152,-2.668936e-84
37,153,5.102318e-85
37,154,-2.905900e-85
37,155,-5.502947e-84
38,0,2.750170e-81
38,1,1.633424e-81
38,2,3.183891e-81
38,3,1.822896e-81
38,4,6.731920e-82
38,5,3.258185e-82
38,6,3.093854e-82
38,7,2.353020e-82
38,8,1.682888e-82
38,9,1.513889e-82
38,10,8.913345e-83
38,11,2.507701e-83
38,12,1.013916e-80
38,13,9.974200e-81
38,14,1.074430e-80
38,15,6.494256e-81
38,16,3.115530e-81
38,17,2.115008e-81
38,18,1.038417e-81
38,19,8.868415e-82
38,20,6.578047e-82
38,21,4.997282e-82
38,22,2.555160e-82
38,23,8.868577e-83
38,24,2.834685e-80
38,25,2.418545e-80
38,26,2.397322e-80
38,27,1.585543e-80
38,28,7.816359e-81
38,29,4.099530e-81
38,30,2.456857e-81
38,31,2.181103e-81
38,32,1.290913e-81
38,33,8.635414e-82
38,34,4.657666e-82
38,35,1.672149e-82
38,36,4.338308e-80
38,37,4.076458e-80
38,38,4.370987e-80
38,39,2.747748e-80
38,40,1.326969e-80
38,41,5.655470e-81
38,42,3.548401e-81
38,43,2.780488e-81
38,44,2.112581e-81
38,45,1.170551e-81
38,46,8.719420e-82
38,47,2.880434e-82
38,48,5.800348e-80
38,49,4.999418e-80
38,50,4.979685e-80
38,51,2.767815e-80
38,52,1.420489e-80
38,53,5.430933e-81
38,54,4.456591e-81
38,55,4.231513e-81
38,56,2.850441e-81
38,57,1.753529e-81
38,58,1.147684e-81
38,59,2.894037e-82
38,60,5.906106e-80
38,61,5.754491e-80
38,62,5.364892e-80
38,63,3.126495e-80
38,64,1.515518e-80
38,65,6.467147e-81
38,66,4.023273e-81
38,67,4.365690e-81
38,68,2.559217e-81
38,69,2.093641e-81
38,70,1.258894e-81
38,71,3.441669e-82
38,72,6.549724e-80
38,73,6.207514e-80
38,74,4.965963e-80
38,75,2.951497e-80
38,76,1.042330e-80
38,77,6.821466e-81
38,78,4.553477e-81
38,79,3.726056e-81
38,80,2.464843e-81
38,81,1.672305e-81
38,82,1.009270e-81
38,83,3.024119e-82
38,84,2.982702e-80
38,85,4.583679e-80
38,86,3.902016e-80
38,87,1.891384e-80
38,88,7.180213e-81
38,89,3.574500e-81
38,90,3.507968e-81
38,91,3.344379e-81
38,92,2.232426e-81
38,93,1.381367e-81
38,94,9.021351e-82
38,95,2.645429e-82
38,96,8.269675e-82
38,97,2.027492e-80
38,98,2.080175e-80
38,99,8.067076e-81
38,100,3.551990e-81
38,101,2.326993e-81
38,102,2.320944e-81
38,103,2.230715e-81
38,104,1.695946e-81
38,105,1.031436e-81
38,106,6.902632e-82
38,107,1.905342e-82
38,108,0.000000e+00
38,109,9.116121e-82
38,110,6.876077e-81
38,111,1.663473e-81
38,112,8.370873e-82
38,113,6.630331e-82
38,114,1.078497e-81
38,115,1.093215e-81
38,116,7.480833e-82
38,117,6.302971e-82
38,118,4.283008e-82
38,119,1.291851e-82
38,120,0.000000e+00
38,121,0.000000e+00
38,122,-8.245493e-83
38,123,-2.239194e-82
38,124,-1.639134e-82
38,125,1.560786e-82
38,126,3.668841e-82
38,127,2.858195e-82
38,128,3.734885e-82
38,129,2.847631e-82
38,130,1.899471e-82
38,131,2.308719e-85
38,132,0.000000e+00
38,133,0.000000e+00
38,134,0.000000e+00
38,135,0.000000e+00
38,136,8.578018e-84
38,137,3.045079e-83
38,138,-2.108884e-83
38,139,1.954346e-83
38,140,1.073632e-83
38,141,5.253763e-83
38,142,1.765124e-83
38,143,-1.027945e-83
38,144,0.000000e+00
38,145,0.000000e+00
38,146,0.000000e+00
38,147,0.000000e+00
38,148,0.000000e+00
38,149,2.942282e-83
38,150,8.707131e-84
38,151,1.593814e-84
38,152,1.142958e-84
38,153,2.851596e-84
38,154,2.143475e-84
38,155,-2.192095e-84
39,0,1.792356e-81
39,1,1.088111e-81
39,2,2.145398e-81
39,3,1.618831e-81
39,4,9.778033e-82
39,5,3.625835e-82
39,6,3.242798e-82
39,7,2.115804e-82
39,8,1.401865e-82
39,9,1.146220e-82
39,10,5.926170e-83
39,11,2.232924e-83
39,12,5.850389e-81
39,13,6.605924e-81
39,14,7.516495e-81
39,15,5.738356e-81
39,16,3.599920e-81
39,17,2.205496e-81
39,18,1.292667e-81
39,19,8.699280e-82
39,20,5.450910e-82
39,21,4.061698e-82
39,22,2.130342e-82
39,23,8.641304e-83
39,24,1.621444e-80
39,25,1.618566e-80
39,26,1.721480e-80
39,27,1.403976e-80
39,28,8.278132e-81
39,29,4.893369e-81
39,30,2.831385e-81
39,31,2.031088e-81
39,32,1.153829e-81
39,33,6.999277e-82
39,34,3.635136e-82
39,35,1.464982e-82
39,36,2.627131e-80
39,37,2.732603e-80
39,38,2.747748e-80
39,39,2.914500e-80
39,40,1.529132e-80
39,41,7.282888e-81
39,42,4.307527e-81
39,43,2.806932e-81
39,44,1.777423e-81
39,45,1.006138e-81
39,46,6.370328e-82
39,47,2.472336e-82
39,48,3.373405e-80
39,49,3.567871e-80
39,50,3.643582e-80
39,51,2.675906e-80
39,52,1.719894e-80
39,53,8.624310e-81
39,54,5.386244e-81
39,55,3.815098e-81
39,56,2.402428e-81
39,57,1.473856e-81
39,58,8.696534e-82
39,59,3.281667e-82
39,60,3.710712e-80
39,61,4.097981e-80
39,62,4.111231e-80
39,63,3.226338e-80
39,64,1.863140e-80
39,65,1.005061e-80
39,66,5.635413e-81
39,67,4.457781e-81
39,68,2.503040e-81
39,69,1.845022e-81
39,70,1.061679e-81
39,71,3.997529e-82
39,72,4.161054e-80
39,73,4.399499e-80
39,74,4.232337e-80
39,75,3.193604e-80
39,76,1.821136e-80
39,77,9.739001e-81
39,78,5.988422e-81
39,79,3.855663e-81
39,80,2.385084e-81
39,81,1.464070e-81
39,82,9.318299e-82
39,83,3.820367e-82
39,84,1.998881e-80
39,85,3.370624e-80
39,86,3.324984e-80
39,87,2.362667e-80
39,88,1.345748e-80
39,89,7.138716e-81
39,90,4.780839e-81
39,91,3.396426e-81
39,92,2.019577e-81
39,93,1.212021e-81
39,94,7.334827e-82
39,95,2.952410e-82
39,96,7.770024e-82
39,97,1.829865e-80
39,98,2.143997e-80
39,99,1.519964e-80
39,100,8.579243e-81
39,101,5.011492e-81
39,102,2.898165e-81
39,103,2.320234e-81
39,104,1.721036e-81
39,105,1.013896e-81
39,106,5.736212e-82
39,107,2.477516e-82
39,108,0.000000e+00
39,109,1.283857e-81
39,110,1.081621e-80
39,111,8.022214e-81
39,112,4.643716e-81
39,113,2.658734e-81
39,114,1.830737e-81
39,115,1.412095e-81
39,116,9.221896e-82
39,117,7.337744e-82
39,118,3.899474e-82
39,119,1.878329e-82
39,120,0.000000e+00
39,121,0.000000e+00
39,122,6.672848e-82
39,123,1.996398e-81
39,124,1.563094e-81
39,125,9.891034e-82
39,126,8.480511e-82
39,127,6.567098e-82
39,128,4.460016e-82
39,129,3.580094e-82
39,130,2.376995e-82
39,131,8.740638e-83
39,132,0.000000e+00
39,133,0.000000e+00
39,134,0.000000e+00
39,135,0.000000e+00
39,136,1.604994e-82
39,137,1.690764e-82
39,138,1.974432e-82
39,139,1.813392e-82
39,140,1.210707e-82
39,141,1.456611e-82
39,142,7.339207e-83
39,143,3.226396e-83
39,144,0.000000e+00
39,145,0.000000e+00
39,146,0.000000e+00
39,147,0.000000e+00
39,148,0.000000e+00
39,149,2.148592e-83
39,150,1.717227e-83
39,151,1.047812e-83
39,152,7.302987e-84
39,153,6.533556e-84
39,154,6.047680e-84
39,155,2.954554e-84
40,0,7.647700e-82
40,1,4.981414e-82
40,2,9.806025e-82
40,3,1.063952e-81
40,4,8.943697e-82
40,5,2.888865e-82
40,6,2.499908e-82
40,7,1.458678e-82
40,8,8.577968e-83
40,9,6.234732e-83
40,10,2.468381e-83
40,11,1.451678e-83
40,12,1.814085e-81
40,13,2.840939e-81
40,14,3.601873e-81
40,15,3.694877e-81
40,16,2.842212e-81
40,17,1.638715e-81
40,18,1.062041e-81
40,19,5.950162e-82
40,20,3.225990e-82
40,21,2.367567e-82
40,22,1.237524e-82
40,23,5.907507e-83
40,24,4.574933e-81
40,25,6.914160e-81
40,26,8.448206e-81
40,27,8.662720e-81
40,28,6.349908e-81
40,29,3.823101e-81
40,30,2.171180e-81
40,31,1.348060e-81
40,32,7.218601e-82
40,33,4.024004e-82
40,34,1.931001e-82
40,35,9.205758e-83
40,36,8.296591e-81
40,37,1.155993e-80
40,38,1.326969e-80
40,39,1.529132e-80
40,40,1.456289e-80
40,41,6.709602e-81
40,42,3.285453e-81
40,43,1.871655e-81
40,44,1.090148e-81
40,45,6.365006e-82
40,46,3.199918e-82
40,47,1.644453e-82
40,48,1.051234e-80
40,49,1.687431e-80
40,50,1.867743e-80
40,51,1.759110e-80
40,52,1.357840e-80
40,53,8.184489e-81
40,54,4.182339e-81
40,55,2.410502e-81
40,56,1.443331e-81
40,57,8.691735e-82
40,58,4.528434e-82
40,59,2.450752e-82
40,60,1.378497e-80
40,61,1.970827e-80
40,62,2.213932e-80
40,63,2.307258e-80
40,64,1.552771e-80
40,65,9.091720e-81
40,66,4.650689e-81
40,67,3.308260e-81
40,68,1.694099e-81
40,69,1.174964e-81
40,70,6.274930e-82
40,71,3.242663e-82
40,72,1.649994e-80
40,73,2.106226e-80
40,74,2.482615e-80
40,75,2.383485e-80
40,76,1.697303e-80
40,77,8.641644e-81
40,78,5.148517e-81
40,79,2.881420e-81
40,80,1.605794e-81
40,81,9.368014e-82
40,82,5.989494e-82
40,83,3.021351e-82
40,84,8.742813e-81
40,85,1.651195e-80
40,86,2.003656e-80
40,87,1.898529e-80
40,88,1.300372e-80
40,89,7.063259e-81
40,90,4.106373e-81
40,91,2.438272e-81
40,92,1.310828e-81
40,93,7.582377e-82
40,94,4.150586e-82
40,95,2.187671e-82
40,96,5.247942e-82
40,97,1.184334e-80
40,98,1.560267e-80
40,99,1.489138e-80
40,100,8.987964e-81
40,101,5.093049e-81
40,102,2.404415e-81
40,103,1.684961e-81
40,104,1.236148e-81
40,105,6.996339e-82
40,106,3.418407e-82
40,107,2.081916e-82
40,108,0.000000e+00
40,109,1.096830e-81
40,110,9.909043e-81
40,111,9.375680e-81
40,112,5.496591e-81
40,113,3.058344e-81
40,114,1.746514e-81
40,115,1.186082e-81
40,116,7.548669e-82
40,117,5.733556e-82
40,118,2.547552e-82
40,119,1.632000e-82
40,120,0.000000e+00
40,121,0.000000e+00
40,122,9.042647e-82
40,123,2.695970e-81
40,124,2.096026e-81
40,125,1.183395e-81
40,126,8.888935e-82
40,127,6.964071e-82
40,128,3.700673e-82
40,129,3.044696e-82
40,130,1.979690e-82
40,131,1.113525e-82
40,132,0.000000e+00
40,133,0.000000e+00
40,134,0.000000e+00
40,135,0.000000e+00
40,136,2.011098e-82
40,137,2.034496e-82
40,138,2.666674e-82
40,139,2.239591e-82
40,140,1.526998e-82
40,141,1.643066e-82
40,142,8.616134e-83
40,143,4.729396e-83
40,144,0.000000e+00
40,145,0.000000e+00
40,146,0.000000e+00
40,147,0.000000e+00
40,148,0.000000e+00
40,149,1.071646e-83
40,150,1.663949e-83
40,151,1.264075e-83
40,152,8.850608e-84
40,153,6.861124e-84
40,154,6.986066e-84
40,155,5.345825e-84
41,0,2.892286e-82
41,1,2.015157e-82
41,2,3.906023e-82
41,3,5.501545e-82
41,4,5.228552e-82
41,5,1.681854e-82
41,6,1.476243e-82
41,7,8.222068e-83
41,8,4.308406e-83
41,9,2.780862e-83
41,10,9.901607e-84
41,11,7.035375e-84
41,12,4.104197e-82
41,13,1.076159e-81
41,14,1.495212e-81
41,15,1.890638e-81
41,16,1.585707e-81
41,17,8.723855e-82
41,18,6.239948e-82
41,19,3.241347e-82
41,20,1.677965e-82
41,21,1.199636e-82
41,22,6.227714e-83
41,23,3.236821e-83
41,24,7.216772e-82
41,25,2.565451e-81
41,26,3.617188e-81
41,27,4.221330e-81
41,28,3.382580e-81
41,29,2.225117e-81
41,30,1.198946e-81
41,31,7.087219e-82
41,32,3.688361e-82
41,33,1.970287e-82
41,34,9.036092e-83
41,35,4.791155e-83
41,36,2.076126e-81
41,37,4.139407e-81
41,38,5.655470e-81
41,39,7.282888e-81
41,40,6.709602e-81
41,41,4.897478e-81
41,42,2.167485e-81
41,43,9.734270e-82
41,44,5.377443e-82
41,45,3.381473e-82
41,46,1.439877e-82
41,47,8.138814e-83
41,48,2.255938e-81
41,49,6.897547e-81
41,50,7.693665e-81
41,51,9.315864e-81
41,52,7.265490e-81
41,53,4.996765e-81
41,54,2.530200e-81
41,55,1.256124e-81
41,56,7.215377e-82
41,57,4.523637e-82
41,58,2.057012e-82
41,59,1.317202e-82
41,60,4.626626e-81
41,61,8.187655e-81
41,62,1.000757e-80
41,63,1.226148e-80
41,64,8.834493e-81
41,65,5.398751e-81
41,66,2.685296e-81
41,67,1.760680e-81
41,68,9.112658e-82
41,69,6.071667e-82
41,70,3.093568e-82
41,71,1.833906e-82
41,72,5.402924e-81
41,73,8.386937e-81
41,74,1.188607e-80
41,75,1.271918e-80
41,76,1.008006e-80
41,77,5.055345e-81
41,78,3.005925e-81
41,79,1.607880e-81
41,80,8.755493e-82
41,81,4.821539e-82
41,82,3.146976e-82
41,83,1.746965e-82
41,84,3.178507e-81
41,85,6.766900e-81
41,86,9.657346e-81
41,87,1.050992e-80
41,88,7.733887e-81
41,89,4.292687e-81
41,90,2.402660e-81
41,91,1.340174e-81
41,92,6.983187e-82
41,93,3.938440e-82
41,94,2.037622e-82
41,95,1.213486e-82
41,96,2.500731e-82
41,97,5.910919e-81
41,98,8.163041e-81
41,99,8.818324e-81
41,100,5.439857e-81
41,101,3.148587e-81
41,102,1.406187e-81
41,103,9.295139e-82
41,104,6.837487e-82
41,105,3.852855e-82
41,106,1.754523e-82
41,107,1.200506e-82
41,108,0.000000e+00
41,109,6.271086e-82
41,110,5.731178e-81
41,111,5.862709e-81
41,112,3.474763e-81
41,113,1.971673e-81
41,114,1.109596e-81
41,115,7.112326e-82
41,116,4.544969e-82
41,117,3.398685e-82
41,118,1.384026e-82
41,119,9.925829e-83
41,120,0.000000e+00
41,121,0.000000e+00
41,122,5.739985e-82
41,123,1.751393e-81
41,124,1.390376e-81
41,125,7.806579e-82
41,126,5.837529e-82
41,127,4.534815e-82
41,128,2.240784e-82
41,129,1.873759e-82
41,130,1.196001e-82
41,131,7.511251e-83
41,132,0.000000e+00
41,133,0.000000e+00
41,134,0.000000e+00
41,135,0.000000e+00
41,136,1.319393e-82
41,137,1.335196e-82
41,138,1.828832e-82
41,139,1.512231e-82
41,140,1.042058e-82
41,141,1.093695e-82
41,142,5.812367e-83
41,143,3.346323e-83
41,144,0.000000e+00
41,145,0.000000e+00
41,146,0.000000e+00
41,147,0.000000e+00
41,148,0.000000e+00
41,149,4.248400e-84
41,150,1.082925e-83
41,151,8.349790e-84
41,152,6.089756e-84
41,153,4.639534e-84
41,154,4.785573e-84
41,155,4.111169e-84
42,0,2.051591e-82
42,1,1.344249e-82
42,2,2.592552e-82
42,3,2.953727e-82
42,4,2.727883e-82
42,5,9.099451e-83
42,6,7.924862e-83
42,7,4.793010e-83
42,8,2.627977e-83
42,9,1.943264e-83
42,10,7.715662e-84
42,11,4.763301e-84
42,12,4.128334e-82
42,13,7.371646e-82
42,14,9.467776e-82
42,15,1.055030e-81
42,16,8.339669e-82
42,17,4.733480e-82
42,18,3.251228e-82
42,19,1.912825e-82
42,20,1.002747e-82
42,21,7.364397e-83
42,22,4.034090e-83
42,23,1.990166e-83
42,24,9.364968e-82
42,25,1.792499e-81
42,26,2.279162e-81
42,27,2.468165e-81
42,28,1.832739e-81
42,29,1.206264e-81
42,30,7.127211e-82
42,31,3.911412e-82
42,32,2.253232e-82
42,33,1.226411e-82
42,34,5.816294e-83
42,35,2.871827e-83
42,36,1.919640e-81
42,37,2.959528e-81
42,38,3.548401e-81
42,39,4.307527e-81
42,40,3.285453e-81
42,41,2.167485e-81
42,42,1.723947e-81
42,43,7.165345e-82
42,44,3.173927e-82
42,45,1.911735e-82
42,46,9.083507e-83
42,47,4.541652e-83
42,48,2.218403e-81
42,49,4.449482e-81
42,50,4.895341e-81
42,51,5.139763e-81
42,52,4.040785e-81
42,53,2.462434e-81
42,54,1.492115e-81
42,55,7.844868e-82
42,56,4.209095e-82
42,57,2.647630e-82
42,58,1.372459e-82
42,59,8.149212e-83
42,60,3.382046e-81
42,61,5.220494e-81
42,62,5.830286e-81
42,63,6.757261e-81
42,64,4.586275e-81
42,65,2.915568e-81
42,66,1.587180e-81
42,67,9.659666e-82
42,68,5.395209e-82
42,69,3.662403e-82
42,70,1.929663e-82
42,71,9.965554e-83
42,72,4.004797e-81
42,73,5.473112e-81
42,74,7.098877e-81
42,75,6.996306e-81
42,76,5.390813e-81
42,77,2.679527e-81
42,78,1.657287e-81
42,79,9.146708e-82
42,80,5.223520e-82
42,81,2.875880e-82
42,82,1.878207e-82
42,83,1.003062e-82
42,84,2.156367e-81
42,85,4.309961e-81
42,86,5.472649e-81
42,87,5.702044e-81
42,88,4.059507e-81
42,89,2.272331e-81
42,90,1.323935e-81
42,91,7.686957e-82
42,92,4.153389e-82
42,93,2.371153e-82
42,94,1.260973e-82
42,95,7.196758e-83
42,96,1.358438e-82
42,97,3.400764e-81
42,98,4.407200e-81
42,99,4.531260e-81
42,100,2.851136e-81
42,101,1.683462e-81
42,102,8.000920e-82
42,103,5.611596e-82
42,104,4.046001e-82
42,105,2.320717e-82
42,106,1.027201e-82
42,107,6.790363e-83
42,108,0.000000e+00
42,109,3.235324e-82
42,110,2.863110e-81
42,111,2.899020e-81
42,112,1.772809e-81
42,113,1.037779e-81
42,114,6.017576e-82
42,115,3.994595e-82
42,116,2.626453e-82
42,117,1.914848e-82
42,118,8.256230e-83
42,119,5.515021e-83
42,120,0.000000e+00
42,121,0.000000e+00
42,122,2.856288e-82
42,123,8.788253e-82
42,124,7.056644e-82
42,125,4.185148e-82
42,126,3.172958e-82
42,127,2.517686e-82
42,128,1.304812e-82
42,129,1.042058e-82
42,130,6.588655e-83
42,131,4.047151e-83
42,132,0.000000e+00
42,133,0.000000e+00
42,134,0.000000e+00
42,135,0.000000e+00
42,136,6.633707e-83
42,137,7.351275e-83
42,138,9.632318e-83
42,139,8.265445e-83
42,140,5.840008e-83
42,141,5.902621e-83
42,142,3.144213e-83
42,143,1.816747e-83
42,144,0.000000e+00
42,145,0.000000e+00
42,146,0.000000e+00
42,147,0.000000e+00
42,148,0.000000e+00
42,149,2.943619e-84
42,150,5.407143e-84
42,151,4.538003e-84
42,152,3.268130e-84
42,153,2.571593e-84
42,154,2.590356e-84
42,155,2.141821e-84
43,0,1.772410e-82
43,1,1.105436e-82
43,2,2.093443e-82
43,3,1.760324e-82
43,4,1.390474e-82
43,5,5.181835e-83
43,6,4.764183e-83
43,7,3.099020e-83
43,8,1.704371e-83
43,9,1.584653e-83
43,10,6.958502e-84
43,11,3.507860e-84
43,12,4.980997e-82
43,13,6.360728e-82
43,14,7.495248e-82
43,15,6.671457e-82
43,16,4.591021e-82
43,17,2.654040e-82
43,18,1.673177e-82
43,19,1.132031e-82
43,20,6.741667e-83
43,21,4.868337e-83
43,22,2.909535e-83
43,23,1.291740e-83
43,24,1.288309e-81
43,25,1.581915e-81
43,26,1.751448e-81
43,27,1.593606e-81
43,28,1.082604e-81
43,29,6.353043e-82
43,30,4.042767e-82
43,31,2.804026e-82
43,32,1.417569e-82
43,33,8.582441e-83
43,34,4.262870e-83
43,35,2.000904e-83
43,36,2.186318e-81
43,37,2.575361e-81
43,38,2.780488e-81
43,39,2.806932e-81
43,40,1.871655e-81
43,41,9.734270e-82
43,42,7.165345e-82
43,43,6.519233e-82
43,44,2.318432e-82
43,45,1.244128e-82
43,46,6.969792e-83
43,47,2.912766e-83
43,48,2.813872e-81
43,49,3.610027e-81
43,50,3.598759e-81
43,51,3.147209e-81
43,52,2.334733e-81
43,53,1.318443e-81
43,54,7.828416e-82
43,55,5.554055e-82
43,56,3.030295e-82
43,57,1.781512e-82
43,58,1.028295e-82
43,59,4.986418e-83
43,60,3.312206e-81
43,61,4.180754e-81
43,62,4.215692e-81
43,63,4.067251e-81
43,64,2.459896e-81
43,65,1.578788e-81
43,66,9.285475e-82
43,67,5.721888e-82
43,68,3.377430e-82
43,69,2.343494e-82
43,70,1.349651e-82
43,71,5.742372e-83
43,72,3.844950e-81
43,73,4.429893e-81
43,74,4.745980e-81
43,75,4.149511e-81
43,76,2.858340e-81
43,77,1.415615e-81
43,78,9.124832e-82
43,79,5.561218e-82
43,80,3.356632e-82
43,81,1.867952e-82
43,82,1.219417e-82
43,83,5.873494e-83
43,84,1.902950e-81
43,85,3.371041e-81
43,86,3.578404e-81
43,87,3.169403e-81
43,88,2.086331e-81
43,89,1.161717e-81
43,90,7.258292e-82
43,91,4.651115e-82
43,92,2.747506e-82
43,93,1.602805e-82
43,94,8.739161e-83
43,95,4.378963e-83
43,96,6.615378e-83
43,97,2.193093e-81
43,98,2.597917e-81
43,99,2.297515e-81
43,100,1.436101e-81
43,101,8.764441e-82
43,102,4.684419e-82
43,103,3.519141e-82
43,104,2.591886e-82
43,105,1.548568e-82
43,106,7.052311e-83
43,107,3.930813e-83
43,108,0.000000e+00
43,109,1.553129e-82
43,110,1.435385e-81
43,111,1.353677e-81
43,112,8.351713e-82
43,113,5.144158e-82
43,114,3.339407e-82
43,115,2.388211e-82
43,116,1.605011e-82
43,117,1.179209e-82
43,118,5.659124e-83
43,119,3.137981e-83
43,120,0.000000e+00
43,121,0.000000e+00
43,122,1.255265e-82
43,123,4.105542e-82
43,124,3.390675e-82
43,125,2.148862e-82
43,126,1.703308e-82
43,127,1.434026e-82
43,128,8.239247e-83
43,129,6.264995e-83
43,130,3.967273e-83
43,131,2.125367e-83
43,132,0.000000e+00
43,133,0.000000e+00
43,134,0.000000e+00
43,135,0.000000e+00
43,136,3.046945e-83
43,137,3.697886e-83
43,138,4.736575e-83
43,139,4.338766e-83
43,140,3.277055e-83
43,141,3.201107e-83
43,142,1.716464e-83
43,143,9.401835e-84
43,144,0.000000e+00
43,145,0.000000e+00
43,146,0.000000e+00
43,147,0.000000e+00
43,148,0.000000e+00
43,149,2.598024e-84
43,150,2.869473e-84
43,151,2.440584e-84
43,152,1.762540e-84
43,153,1.484839e-84
43,154,1.429874e-84
43,155,1.101827e-84
44,0,1.419118e-82
44,1,8.421328e-83
44,2,1.637794e-82
44,3,1.162623e-82
44,4,6.486933e-83
44,5,2.429299e-83
44,6,2.515325e-83
44,7,1.821734e-83
44,8,1.244758e-83
44,9,1.072099e-83
44,10,5.238267e-84
44,11,2.071507e-84
44,12,4.709719e-82
44,13,5.243317e-82
44,14,5.765472e-82
44,15,4.183590e-82
44,16,2.452429e-82
44,17,1.535109e-82
44,18,9.137969e-83
44,19,6.803311e-83
44,20,4.411400e-83
44,21,3.379838e-83
44,22,1.813514e-83
44,23,7.410986e-84
44,24,1.286755e-81
44,25,1.273877e-81
44,26,1.336649e-81
44,27,1.031457e-81
44,28,5.862609e-82
44,29,3.464091e-82
44,30,2.050474e-82
44,31,1.567338e-82
44,32,1.026325e-82
44,33,5.641195e-83
44,34,3.015044e-83
44,35,1.265986e-83
44,36,2.035308e-81
44,37,2.134035e-81
44,38,2.112581e-81
44,39,1.777423e-81
44,40,1.090148e-81
44,41,5.377443e-82
44,42,3.173927e-82
44,43,2.318432e-82
44,44,2.391151e-82
44,45,9.242538e-83
44,46,5.309425e-83
44,47,2.206027e-83
44,48,2.735152e-81
44,49,2.805041e-81
44,50,2.861993e-81
44,51,1.939992e-81
44,52,1.204875e-81
44,53,6.578668e-82
44,54,4.243901e-82
44,55,3.049631e-82
44,56,2.295119e-82
44,57,1.282995e-82
44,58,7.232553e-83
44,59,2.884415e-83
44,60,2.926302e-81
44,61,3.218366e-81
44,62,3.169064e-81
44,63,2.383452e-81
44,64,1.345911e-81
44,65,7.554328e-82
44,66,4.476786e-82
44,67,3.763534e-82
44,68,2.042304e-82
44,69,1.544028e-82
44,70,8.853078e-83
44,71,3.548687e-83
44,72,3.381790e-81
44,73,3.494699e-81
44,74,3.151902e-81
44,75,2.350444e-81
44,76,1.249739e-81
44,77,7.138011e-82
44,78,4.843737e-82
44,79,3.337330e-82
44,80,2.051255e-82
44,81,1.263533e-82
44,82,7.958510e-83
44,83,3.158687e-83
44,84,1.548456e-81
44,85,2.529659e-81
44,86,2.409068e-81
44,87,1.623130e-81
44,88,9.044949e-82
44,89,5.209614e-82
44,90,3.817606e-82
44,91,2.844393e-82
44,92,1.815392e-82
44,93,1.067769e-82
44,94,6.313663e-83
44,95,2.543532e-83
44,96,5.595247e-83
44,97,1.306856e-81
44,98,1.471310e-81
44,99,1.009076e-81
44,100,5.912788e-82
44,101,3.843098e-82
44,102,2.433887e-82
44,103,2.028114e-82
44,104,1.591021e-82
44,105,9.339902e-83
44,106,5.084843e-83
44,107,2.186179e-83
44,108,0.000000e+00
44,109,7.847958e-83
44,110,6.677497e-82
44,111,4.958139e-82
44,112,3.124183e-82
44,113,2.052819e-82
44,114,1.639765e-82
44,115,1.330041e-82
44,116,9.252252e-83
44,117,6.998268e-83
44,118,3.709363e-83
44,119,1.658074e-83
44,120,0.000000e+00
44,121,0.000000e+00
44,122,4.382657e-83
44,123,1.299612e-82
44,124,1.130296e-82
44,125,8.174786e-83
44,126,7.495702e-83
44,127,6.480114e-83
44,128,4.702144e-83
44,129,3.586012e-83
44,130,2.255630e-83
44,131,8.550400e-84
44,132,0.000000e+00
44,133,0.000000e+00
44,134,0.000000e+00
44,135,0.000000e+00
44,136,1.030247e-83
44,137,1.373298e-83
44,138,1.793870e-83
44,139,1.744076e-83
44,140,1.279510e-83
44,141,1.455244e-83
44,142,7.681784e-84
44,143,3.314867e-84
44,144,0.000000e+00
44,145,0.000000e+00
44,146,0.000000e+00
44,147,0.000000e+00
44,148,0.000000e+00
44,149,2.137290e-84
44,150,1.488253e-84
44,151,9.000464e-85
44,152,6.641581e-85
44,153,6.262420e-85
44,154,6.461864e-85
44,155,3.693074e-85
45,0,7.710312e-83
45,1,4.550854e-83
45,2,8.790179e-83
45,3,7.139225e-83
45,4,4.084709e-83
45,5,1.439801e-83
45,6,1.463888e-83
45,7,9.834724e-84
45,8,7.080665e-84
45,9,5.121035e-84
45,10,2.497002e-84
45,11,1.023385e-84
45,12,2.360536e-82
45,13,2.706158e-82
45,14,3.155811e-82
45,15,2.311672e-82
45,16,1.429657e-82
45,17,8.902223e-83
45,18,5.933951e-83
45,19,3.743992e-83
45,20,2.460679e-83
45,21,1.903269e-83
45,22,9.693968e-84
45,23,4.373931e-84
45,24,6.827891e-82
45,25,6.980733e-82
45,26,7.389205e-82
45,27,5.777617e-82
45,28,3.360041e-82
45,29,2.063246e-82
45,30,1.289996e-82
45,31,9.677732e-83
45,32,5.473221e-83
45,33,4.303983e-83
45,34,1.648291e-83
45,35,7.437489e-84
45,36,1.098116e-81
45,37,1.126611e-81
45,38,1.170551e-81
45,39,1.006138e-81
45,40,6.365006e-82
45,41,3.381473e-82
45,42,1.911735e-82
45,43,1.244128e-82
45,44,9.242538e-83
45,45,1.024246e-82
45,46,3.119265e-83
45,47,1.208995e-83
45,48,1.448512e-81
45,49,1.565560e-81
45,50,1.436384e-81
45,51,1.115138e-81
45,52,7.056028e-82
45,53,3.919814e-82
45,54,2.315438e-82
45,55,1.848066e-82
45,56,1.159305e-82
45,57,9.701910e-83
45,58,4.270062e-83
45,59,1.421207e-83
45,60,1.667450e-81
45,61,1.778568e-81
45,62,1.802508e-81
45,63,1.389318e-81
45,64,8.215748e-82
45,65,4.670154e-82
45,66,2.480789e-82
45,67,2.265314e-82
45,68,1.274258e-82
45,69,8.838551e-83
45,70,5.036942e-83
45,71,2.035670e-83
45,72,1.760581e-81
45,73,1.878649e-81
45,74,1.772855e-81
45,75,1.377266e-81
45,76,8.038402e-82
45,77,4.593318e-82
45,78,2.954787e-82
45,79,1.999797e-82
45,80,1.220982e-82
45,81,7.395980e-83
45,82,4.219375e-83
45,83,1.826628e-83
45,84,8.620707e-82
45,85,1.351174e-81
45,86,1.356710e-81
45,87,9.524801e-82
45,88,5.640141e-82
45,89,3.218848e-82
45,90,2.242075e-82
45,91,1.672759e-82
45,92,1.053215e-82
45,93,6.447475e-83
45,94,3.526785e-83
45,95,1.428048e-83
45,96,3.423854e-83
45,97,7.459650e-82
45,98,8.386994e-82
45,99,6.333908e-82
45,100,3.727990e-82
45,101,2.377806e-82
45,102,1.452905e-82
45,103,1.165037e-82
45,104,9.238826e-83
45,105,5.311136e-83
45,106,2.966735e-83
45,107,1.340760e-83
45,108,0.000000e+00
45,109,5.565090e-83
45,110,4.108264e-82
45,111,3.314286e-82
45,112,2.061381e-82
45,113,1.360218e-82
45,114,1.058966e-82
45,115,8.377853e-83
45,116,5.726324e-83
45,117,4.183066e-83
45,118,2.183044e-83
45,119,1.029579e-83
45,120,0.000000e+00
45,121,0.000000e+00
45,122,3.119011e-83
45,123,8.782429e-83
45,124,7.728751e-83
45,125,5.187938e-83
45,126,4.865958e-83
45,127,4.168805e-83
45,128,2.834339e-83
45,129,2.262786e-83
45,130,1.422350e-83
45,131,5.595448e-84
45,132,0.000000e+00
45,133,0.000000e+00
45,134,0.000000e+00
45,135,0.000000e+00
45,136,6.601775e-84
45,137,8.684772e-84
45,138,1.252564e-83
45,139,1.161891e-83
45,140,8.442497e-84
45,141,9.500341e-84
45,142,5.049308e-84
45,143,2.450691e-84
45,144,0.000000e+00
45,145,0.000000e+00
45,146,0.000000e+00
45,147,0.000000e+00
45,148,0.000000e+00
45,149,1.060814e-84
45,150,8.908740e-85
45,151,5.344832e-85
45,152,4.410000e-85
45,153,4.089704e-85
45,154,4.312637e-85
45,155,3.002666e-85
46,0,6.292105e-83
46,1,3.666746e-83
46,2,7.062457e-83
46,3,4.208867e-83
46,4,1.510641e-83
46,5,7.276653e-84
46,6,7.594263e-84
46,7,6.124088e-84
46,8,4.450613e-84
46,9,3.507020e-84
46,10,2.078664e-84
46,11,5.920758e-85
46,12,2.296721e-82
46,13,2.275407e-82
46,14,2.439529e-82
46,15,1.454450e-82
46,16,7.014136e-83
46,17,4.893318e-83
46,18,2.699750e-83
46,19,2.242798e-83
46,20,1.667084e-83
46,21,1.216701e-83
46,22,5.617989e-84
46,23,2.058316e-84
46,24,6.614765e-82
46,25,5.660720e-82
46,26,5.574659e-82
46,27,3.727632e-82
46,28,1.788834e-82
46,29,9.737773e-83
46,30,6.228938e-83
46,31,5.592822e-83
46,32,3.354945e-83
46,33,2.190193e-83
46,34,1.355188e-83
46,35,3.957102e-84
46,36,1.014100e-81
46,37,9.458068e-82
46,38,8.719420e-82
46,39,6.370328e-82
46,40,3.199918e-82
46,41,1.439877e-82
46,42,9.083507e-83
46,43,6.969792e-83
46,44,5.309425e-83
46,45,3.119265e-83
46,46,3.143272e-83
46,47,7.794854e-84
46,48,1.340320e-81
46,49,1.173879e-81
46,50,1.160244e-81
46,51,6.534190e-82
46,52,3.320746e-82
46,53,1.379763e-82
46,54,1.161631e-82
46,55,1.070173e-82
46,56,7.376033e-83
46,57,4.390131e-83
46,58,3.356112e-83
46,59,7.655753e-84
46,60,1.385068e-81
46,61,1.343535e-81
46,62,1.268951e-81
46,63,7.437519e-82
46,64,3.676214e-82
46,65,1.622450e-82
46,66,1.067185e-82
46,67,1.152829e-82
46,68,6.717242e-83
46,69,5.398883e-83
46,70,3.050568e-83
46,71,8.760447e-84
46,72,1.517972e-81
46,73,1.433200e-81
46,74,1.153787e-81
46,75,6.866453e-82
46,76,2.461403e-82
46,77,1.773208e-82
46,78,1.203493e-82
46,79,9.755735e-83
46,80,6.591826e-83
46,81,4.429980e-83
46,82,2.500199e-83
46,83,7.984412e-84
46,84,6.717094e-82
46,85,1.028388e-81
46,86,8.832491e-82
46,87,4.261619e-82
46,88,1.621501e-82
46,89,9.160381e-83
46,90,9.240263e-83
46,91,8.675942e-83
46,92,5.889651e-83
46,93,3.673385e-83
46,94,2.347412e-83
46,95,6.922284e-84
46,96,2.109030e-83
46,97,4.314125e-82
46,98,4.559680e-82
46,99,1.750350e-82
46,100,7.913966e-83
46,101,6.229149e-83
46,102,6.150552e-83
46,103,5.828332e-83
46,104,4.587702e-83
46,105,2.711073e-83
46,106,1.829891e-83
46,107,5.376522e-84
46,108,0.000000e+00
46,109,1.861488e-83
46,110,1.411595e-82
46,111,2.842071e-83
46,112,1.855126e-83
46,113,2.067927e-83
46,114,3.201883e-83
46,115,3.201950e-83
46,116,2.276705e-83
46,117,1.841754e-83
46,118,1.176400e-83
46,119,3.895319e-84
46,120,0.000000e+00
46,121,0.000000e+00
46,122,-2.660762e-84
46,123,-8.587158e-84
46,124,-3.767632e-84
46,125,5.261844e-84
46,126,1.249770e-83
46,127,9.669371e-84
46,128,1.116386e-83
46,129,8.903092e-84
46,130,5.792470e-84
46,131,5.693755e-85
46,132,0.000000e+00
46,133,0.000000e+00
46,134,0.000000e+00
46,135,0.000000e+00
46,136,3.878495e-86
46,137,9.356393e-85
46,138,2.428010e-85
46,139,1.392848e-84
46,140,8.749967e-85
46,141,2.022642e-84
46,142,9.569494e-85
46,143,2.881826e-86
46,144,0.000000e+00
46,145,0.000000e+00
46,146,0.000000e+00
46,147,0.000000e+00
46,148,0.000000e+00
46,149,7.525773e-85
46,150,2.413303e-85
46,151,3.979336e-86
46,152,4.382187e-86
46,153,8.849163e-86
46,154,9.197966e-86
46,155,-2.336750e-87
47,0,1.961959e-83
47,1,1.234473e-83
47,2,2.276552e-83
47,3,1.687727e-83
47,4,9.772455e-84
47,5,3.610626e-84
47,6,3.523349e-84
47,7,2.593330e-84
47,8,1.795146e-84
47,9,1.392869e-84
47,10,6.243231e-85
47,11,2.434269e-85
47,12,6.395023e-83
47,13,7.349393e-83
47,14,7.963102e-83
47,15,6.114118e-83
47,16,3.716989e-83
47,17,2.319163e-83
47,18,1.397230e-83
47,19,1.038439e-83
47,20,6.600094e-84
47,21,4.821701e-84
47,22,2.177041e-84
47,23,9.553403e-85
47,24,1.689632e-82
47,25,1.698135e-82
47,26,1.815431e-82
47,27,1.469377e-82
47,28,8.482710e-83
47,29,5.094135e-83
47,30,3.035339e-83
47,31,2.309805e-83
47,32,1.407455e-83
47,33,8.383968e-84
47,34,4.372551e-84
47,35,2.773974e-84
47,36,2.561559e-82
47,37,2.890518e-82
47,38,2.880434e-82
47,39,2.472336e-82
47,40,1.644453e-82
47,41,8.138814e-83
47,42,4.541652e-83
47,43,2.912766e-83
47,44,2.206027e-83
47,45,1.208995e-83
47,46,7.794854e-84
47,47,5.922233e-84
47,48,3.558823e-82
47,49,3.842505e-82
47,50,3.907241e-82
47,51,2.734439e-82
47,52,1.687946e-82
47,53,9.778479e-83
47,54,6.034312e-83
47,55,4.288541e-83
47,56,2.929647e-83
47,57,1.704020e-83
47,58,9.484217e-84
47,59,5.538574e-84
47,60,3.779446e-82
47,61,4.351719e-82
47,62,4.430779e-82
47,63,3.344950e-82
47,64,2.036396e-82
47,65,1.099786e-82
47,66,5.874183e-83
47,67,5.561761e-83
47,68,2.999105e-83
47,69,2.232341e-83
47,70,1.175319e-83
47,71,5.499625e-84
47,72,4.573310e-82
47,73,4.727477e-82
47,74,4.283643e-82
47,75,3.335127e-82
47,76,1.789250e-82
47,77,1.069856e-82
47,78,7.157708e-83
47,79,4.661706e-83
47,80,2.815394e-83
47,81,1.868259e-83
47,82,1.090175e-83
47,83,4.251422e-84
47,84,2.072941e-82
47,85,3.324868e-82
47,86,3.294977e-82
47,87,2.274180e-82
47,88,1.332018e-82
47,89,7.644096e-83
47,90,5.510683e-83
47,91,4.024501e-83
47,92,2.458506e-83
47,93,1.503539e-83
47,94,8.651953e-84
47,95,3.495983e-84
47,96,9.354549e-84
47,97,1.779755e-82
47,98,2.117629e-82
47,99,1.527557e-82
47,100,8.843572e-83
47,101,5.639348e-83
47,102,3.389783e-83
47,103,2.756152e-83
47,104,2.211984e-83
47,105,1.269737e-83
47,106,7.357668e-84
47,107,3.369257e-84
47,108,0.000000e+00
47,109,1.192544e-83
47,110,1.045437e-82
47,111,8.131437e-83
47,112,5.089457e-83
47,113,3.208864e-83
47,114,2.318646e-83
47,115,1.918050e-83
47,116,1.313702e-83
47,117,1.009482e-83
47,118,5.260325e-84
47,119,2.506734e-84
47,120,0.000000e+00
47,121,0.000000e+00
47,122,7.606104e-84
47,123,2.150052e-83
47,124,1.822713e-83
47,125,1.238173e-83
47,126,1.108352e-83
47,127,9.558488e-84
47,128,6.921960e-84
47,129,5.285959e-84
47,130,3.444501e-84
47,131,1.335527e-84
47,132,0.000000e+00
47,133,0.000000e+00
47,134,0.000000e+00
47,135,0.000000e+00
47,136,1.845009e-84
47,137,2.223334e-84
47,138,2.803787e-84
47,139,2.795217e-84
47,140,1.947921e-84
47,141,2.386430e-84
47,142,1.243639e-84
47,143,5.655075e-85
47,144,0.000000e+00
47,145,0.000000e+00
47,146,0.000000e+00
47,147,0.000000e+00
47,148,0.000000e+00
47,149,2.973663e-85
47,150,2.041130e-85
47,151,1.367654e-85
47,152,1.001749e-85
47,153,9.278502e-86
47,154,1.030320e-85
47,155,6.477111e-86
48,0,4.630715e-81
48,1,2.675793e-81
48,2,5.168614e-81
48,3,2.185008e-81
48,4,1.141029e-82
48,5,2.600308e-82
48,6,2.853009e-82
48,7,2.891389e-82
48,8,2.278930e-82
48,9,2.224179e-82
48,10,1.476328e-82
48,11,3.072915e-83
48,12,1.854947e-80
48,13,1.655000e-80
48,14,1.703341e-80
48,15,7.926947e-81
48,16,2.284756e-81
48,17,2.051305e-81
48,18,5.710093e-82
48,19,9.381182e-82
48,20,8.758134e-82
48,21,6.794279e-82
48,22,3.387936e-82
48,23,9.173999e-83
48,24,5.273866e-80
48,25,4.072541e-80
48,26,3.732589e-80
48,27,2.008507e-80
48,28,6.613301e-81
48,29,2.579164e-81
48,30,1.757967e-81
48,31,2.505795e-81
48,32,1.566142e-81
48,33,1.151250e-81
48,34,6.589953e-82
48,35,2.033899e-82
48,36,7.790201e-80
48,37,6.691201e-80
48,38,5.800348e-80
48,39,3.373405e-80
48,40,1.051234e-80
48,41,2.255938e-81
48,42,2.218403e-81
48,43,2.813872e-81
48,44,2.735152e-81
48,45,1.448512e-81
48,46,1.340320e-81
48,47,3.558823e-82
48,48,1.216888e-79
48,49,8.016747e-80
48,50,7.669143e-80
48,51,3.165867e-80
48,52,9.816300e-81
48,53,-7.307890e-82
48,54,2.859924e-81
48,55,5.220769e-81
48,56,3.795808e-81
48,57,2.345035e-81
48,58,1.780742e-81
48,59,2.120548e-82
48,60,1.038362e-79
48,61,9.106011e-80
48,62,8.075303e-80
48,63,3.113460e-80
48,64,8.680297e-81
48,65,-2.536753e-82
48,66,1.176420e-81
48,67,4.276176e-81
48,68,2.636972e-81
48,69,2.622498e-81
48,70,1.717648e-81
48,71,2.264239e-82
48,72,1.123579e-79
48,73,9.824602e-80
48,74,6.558247e-80
48,75,2.601686e-80
48,76,-4.183806e-81
48,77,1.525842e-81
48,78,1.941406e-81
48,79,3.500212e-81
48,80,2.676918e-81
48,81,2.062286e-81
48,82,1.180728e-81
48,83,1.529541e-82
48,84,4.936799e-80
48,85,7.089440e-80
48,86,5.138564e-80
48,87,1.068039e-80
48,88,-4.735521e-81
48,89,-3.210242e-81
48,90,1.039315e-81
48,91,3.277000e-81
48,92,2.653880e-81
48,93,1.697833e-81
48,94,1.248647e-81
48,95,2.001315e-82
48,96,9.886931e-82
48,97,2.367443e-80
48,98,1.988690e-80
48,99,-6.037824e-81
48,100,-6.477120e-81
48,101,-3.088743e-81
48,102,1.054422e-81
48,103,2.017615e-81
48,104,1.549730e-81
48,105,1.015760e-81
48,106,9.003786e-82
48,107,6.039636e-83
48,108,0.000000e+00
48,109,1.584709e-82
48,110,-7.973700e-82
48,111,-1.094155e-80
48,112,-6.919539e-81
48,113,-3.481740e-81
48,114,-5.499038e-82
48,115,3.387856e-82
48,116,3.064779e-82
48,117,3.604074e-82
48,118,4.811254e-82
48,119,3.172757e-84
48,120,0.000000e+00
48,121,0.000000e+00
48,122,-1.606078e-81
48,123,-4.783832e-81
48,124,-3.796776e-81
48,125,-1.634857e-81
48,126,-6.577548e-82
48,127,-5.510303e-82
48,128,1.654884e-82
48,129,7.998655e-83
48,130,6.495306e-83
48,131,-1.897917e-82
48,132,0.000000e+00
48,133,0.000000e+00
48,134,0.000000e+00
48,135,0.000000e+00
48,136,-3.153171e-82
48,137,-2.527725e-82
48,138,-4.758000e-82
48,139,-3.347968e-82
48,140,-2.362417e-82
48,141,-1.665222e-82
48,142,-1.082100e-82
48,143,-1.050194e-82
48,144,0.000000e+00
48,145,0.000000e+00
48,146,0.000000e+00
48,147,0.000000e+00
48,148,0.000000e+00
48,149,4.956865e-83
48,150,-6.431920e-84
48,151,-1.636307e-83
48,152,-1.231575e-83
48,153,-5.639875e-84
48,154,-6.881473e-84
48,155,-1.304739e-83
49,0,3.835770e-81
49,1,2.282638e-81
49,2,4.349056e-81
49,3,2.399889e-81
49,4,8.294960e-82
49,5,4.079956e-82
49,6,4.014158e-82
49,7,3.226721e-82
49,8,2.324778e-82
49,9,2.062088e-82
49,10,1.200943e-82
49,11,3.411924e-83
49,12,1.405467e-80
49,13,1.381137e-80
49,14,1.465917e-80
49,15,8.598451e-81
49,16,3.924638e-81
49,17,2.667476e-81
49,18,1.315157e-81
49,19,1.178260e-81
49,20,8.882382e-82
49,21,6.870805e-82
49,22,3.499141e-82
49,23,1.188203e-82
49,24,3.894254e-80
49,25,3.311571e-80
49,26,3.240809e-80
49,27,2.098003e-80
49,28,9.758296e-81
49,29,4.947652e-81
49,30,3.050165e-81
49,31,2.879050e-81
49,32,1.721806e-81
49,33,1.154207e-81
49,34,6.198778e-82
49,35,2.224974e-82
49,36,5.869899e-80
49,37,5.509871e-80
49,38,4.999418e-80
49,39,3.567871e-80
49,40,1.687431e-80
49,41,6.897547e-81
49,42,4.449482e-81
49,43,3.610027e-81
49,44,2.805041e-81
49,45,1.565560e-81
49,46,1.173879e-81
49,47,3.842505e-82
49,48,8.016747e-80
49,49,8.057104e-80
49,50,6.755739e-80
49,51,3.689075e-80
49,52,1.847331e-80
49,53,6.729993e-81
49,54,5.851443e-81
49,55,5.713739e-81
49,56,3.873472e-81
49,57,2.412722e-81
49,58,1.595219e-81
49,59,3.792499e-82
49,60,8.151706e-80
49,61,7.929702e-80
49,62,7.332299e-80
49,63,4.142927e-80
49,64,1.939454e-80
49,65,8.091714e-81
49,66,5.137167e-81
49,67,5.875226e-81
49,68,3.464996e-81
49,69,2.852381e-81
49,70,1.730569e-81
49,71,4.545077e-82
49,72,9.065440e-80
49,73,8.436515e-80
49,74,6.647914e-80
49,75,3.864879e-80
49,76,1.260113e-80
49,77,8.582724e-81
49,78,5.966136e-81
49,79,4.985737e-81
49,80,3.376465e-81
49,81,2.292620e-81
49,82,1.362827e-81
49,83,4.027639e-82
49,84,4.136493e-80
49,85,6.307478e-80
49,86,5.268142e-80
49,87,2.429728e-80
49,88,8.526807e-81
49,89,4.268301e-81
49,90,4.497446e-81
49,91,4.482018e-81
49,92,3.066689e-81
49,93,1.898051e-81
49,94,1.231227e-81
49,95,3.509800e-82
49,96,1.148898e-81
49,97,2.688648e-80
49,98,2.692937e-80
49,99,9.194714e-81
49,100,3.593250e-81
49,101,2.577755e-81
49,102,2.904549e-81
49,103,2.964381e-81
49,104,2.297915e-81
49,105,1.396444e-81
49,106,9.339121e-82
49,107,2.515769e-82
49,108,0.000000e+00
49,109,1.127839e-81
49,110,7.950261e-81
49,111,9.678321e-82
49,112,3.867396e-82
49,113,5.455283e-82
49,114,1.331582e-81
49,115,1.434097e-81
49,116,1.030104e-81
49,117,8.460138e-82
49,118,5.810090e-82
49,119,1.678576e-82
49,120,0.000000e+00
49,121,0.000000e+00
49,122,-2.363045e-82
49,123,-7.260902e-82
49,124,-4.940584e-82
49,125,7.755639e-83
49,126,4.456311e-82
49,127,3.686337e-82
49,128,5.192758e-82
49,129,3.839810e-82
49,130,2.528313e-82
49,131,-9.965511e-84
49,132,0.000000e+00
49,133,0.000000e+00
49,134,0.000000e+00
49,135,0.000000e+00
49,136,-1.754104e-83
49,137,3.130120e-83
49,138,-4.122324e-83
49,139,1.886453e-83
49,140,1.479190e-83
49,141,7.355202e-83
49,142,2.430898e-83
49,143,-1.544745e-83
49,144,0.000000e+00
49,145,0.000000e+00
49,146,0.000000e+00
49,147,0.000000e+00
49,148,0.000000e+00
49,149,4.307731e-83
49,150,1.219914e-83
49,151,1.936084e-84
49,152,1.243886e-84
49,153,3.787301e-84
49,154,3.122814e-84
49,155,-2.509847e-84
50,0,3.636795e-81
50,1,2.113094e-81
50,2,4.150904e-81
50,3,2.491409e-81
50,4,8.969611e-82
50,5,3.846614e-82
50,6,3.904642e-82
50,7,2.955842e-82
50,8,2.381101e-82
50,9,1.975965e-82
50,10,1.138966e-82
50,11,3.310268e-83
50,12,1.340609e-80
50,13,1.344517e-80
50,14,1.431398e-80
50,15,8.699231e-81
50,16,4.251631e-81
50,17,2.897731e-81
50,18,1.479723e-81
50,19,1.248145e-81
50,20,8.793034e-82
50,21,6.836263e-82
50,22,3.423123e-82
50,23,1.109646e-82
50,24,3.748747e-80
50,25,3.196057e-80
50,26,3.180868e-80
50,27,2.187441e-80
50,28,1.049938e-80
50,29,5.574496e-81
50,30,3.131465e-81
50,31,2.779261e-81
50,32,1.775524e-81
50,33,1.138548e-81
50,34,6.210269e-82
50,35,2.036702e-82
50,36,5.758632e-80
50,37,5.459628e-80
50,38,4.979685e-80
50,39,3.643582e-80
50,40,1.867743e-80
50,41,7.693665e-81
50,42,4.895341e-81
50,43,3.598759e-81
50,44,2.861993e-81
50,45,1.436384e-81
50,46,1.160244e-81
50,47,3.907241e-82
50,48,7.669143e-80
50,49,6.755739e-80
50,50,8.174120e-80
50,51,3.876636e-80
50,52,1.995826e-80
50,53,8.187450e-81
50,54,6.727302e-81
50,55,5.531931e-81
50,56,3.833280e-81
50,57,2.302755e-81
50,58,1.588411e-81
50,59,4.495424e-82
50,60,7.863383e-80
50,61,7.707455e-80
50,62,7.351066e-80
50,63,4.419212e-80
50,64,2.135388e-80
50,65,9.004201e-81
50,66,6.024402e-81
50,67,6.230099e-81
50,68,3.418543e-81
50,69,2.967583e-81
50,70,1.718582e-81
50,71,5.047795e-82
50,72,8.827868e-80
50,73,8.464209e-80
50,74,6.886208e-80
50,75,4.035728e-80
50,76,1.396018e-80
50,77,9.507005e-81
50,78,6.303765e-81
50,79,4.998223e-81
50,80,3.393364e-81
50,81,2.315760e-81
50,82,1.428271e-81
50,83,4.499657e-82
50,84,3.975484e-80
50,85,6.280224e-80
50,86,5.436101e-80
50,87,2.715627e-80
50,88,1.021547e-80
50,89,5.361938e-81
50,90,5.116678e-81
50,91,4.593376e-81
50,92,3.021939e-81
50,93,1.831029e-81
50,94,1.254391e-81
50,95,3.785658e-82
50,96,1.330064e-81
50,97,2.678453e-80
50,98,2.819525e-80
50,99,1.114636e-80
50,100,4.702730e-81
50,101,3.026460e-81
50,102,2.964662e-81
50,103,2.978278e-81
50,104,2.269631e-81
50,105,1.333100e-81
50,106,9.134830e-82
50,107,2.524147e-82
50,108,0.000000e+00
50,109,1.354972e-81
50,110,9.717827e-81
50,111,2.404987e-81
50,112,1.211603e-81
50,113,8.192212e-82
50,114,1.325633e-81
50,115,1.375835e-81
50,116,9.886677e-82
50,117,8.325967e-82
50,118,5.617943e-82
50,119,1.771829e-82
50,120,0.000000e+00
50,121,0.000000e+00
50,122,-7.633348e-83
50,123,-5.450092e-82
50,124,-3.697287e-82
50,125,9.890368e-83
50,126,3.950562e-82
50,127,2.511794e-82
50,128,4.353941e-82
50,129,3.531422e-82
50,130,2.342396e-82
50,131,-1.150458e-83
50,132,0.000000e+00
50,133,0.000000e+00
50,134,0.000000e+00
50,135,0.000000e+00
50,136,2.370758e-84
50,137,1.450514e-83
50,138,-4.436062e-83
50,139,-7.528210e-84
50,140,-3.049082e-83
50,141,4.679175e-83
50,142,1.063651e-83
50,143,-2.265736e-83
50,144,0.000000e+00
50,145,0.000000e+00
50,146,0.000000e+00
50,147,0.000000e+00
50,148,0.000000e+00
50,149,4.374047e-83
50,150,1.390564e-83
50,151,-3.011705e-86
50,152,-7.027929e-85
50,153,1.683638e-84
50,154,1.086906e-84
50,155,-4.986211e-84
51,0,1.742641e-81
51,1,1.062719e-81
51,2,2.105802e-81
51,3,1.809596e-81
51,4,1.243122e-81
51,5,4.451680e-82
51,6,3.983798e-82
51,7,2.489685e-82
51,8,1.509697e-82
51,9,1.192466e-82
51,10,5.727258e-83
51,11,2.411143e-83
51,12,5.284872e-81
51,13,6.506769e-81
51,14,7.668032e-81
51,15,6.478954e-81
51,16,4.365459e-81
51,17,2.544235e-81
51,18,1.584172e-81
51,19,9.855945e-82
51,20,6.052900e-82
51,21,4.384907e-82
51,22,2.321067e-82
51,23,9.883704e-83
51,24,1.428048e-80
51,25,1.582678e-80
51,26,1.756146e-80
51,27,1.521414e-80
51,28,9.877026e-81
51,29,5.817870e-81
51,30,3.362499e-81
51,31,2.256531e-81
51,32,1.253358e-81
51,33,7.404049e-82
51,34,3.718269e-82
51,35,1.611214e-82
51,36,2.387165e-80
51,37,2.619955e-80
51,38,2.767815e-80
51,39,2.675906e-80
51,40,1.759110e-80
51,41,9.315864e-81
51,42,5.139763e-81
51,43,3.147209e-81
51,44,1.939992e-81
51,45,1.115138e-81
51,46,6.534190e-82
51,47,2.734439e-82
51,48,3.165867e-80
51,49,3.689075e-80
51,50,3.876636e-80
51,51,3.674286e-80
51,52,2.153008e-80
51,53,1.151560e-80
51,54,6.752918e-81
51,55,4.418198e-81
51,56,2.708429e-81
51,57,1.634105e-81
51,58,9.293043e-82
51,59,3.881873e-82
51,60,3.631291e-80
51,61,4.286093e-80
51,62,4.407179e-80
51,63,3.926394e-80
51,64,2.398100e-80
51,65,1.321065e-80
51,66,7.209387e-81
51,67,5.357755e-81
51,68,2.919721e-81
51,69,2.108504e-81
51,70,1.178433e-81
51,71,5.047099e-82
51,72,4.130269e-80
51,73,4.556419e-80
51,74,4.659477e-80
51,75,3.823911e-80
51,76,2.389869e-80
51,77,1.253291e-80
51,78,7.678340e-81
51,79,4.711886e-81
51,80,2.810750e-81
51,81,1.669289e-81
51,82,1.077922e-81
51,83,4.772287e-82
51,84,2.044354e-80
51,85,3.572418e-80
51,86,3.752272e-80
51,87,2.972568e-80
51,88,1.840241e-80
51,89,9.824187e-81
51,90,6.159801e-81
51,91,4.073756e-81
51,92,2.369320e-81
51,93,1.387727e-81
51,94,8.111541e-82
51,95,3.591676e-82
51,96,8.104978e-82
51,97,2.079524e-80
51,98,2.528181e-80
51,99,2.030629e-80
51,100,1.184699e-80
51,101,6.864679e-81
51,102,3.651487e-81
51,103,2.723285e-81
51,104,2.032818e-81
51,105,1.187666e-81
51,106,6.310011e-82
51,107,3.079461e-82
51,108,0.000000e+00
51,109,1.590147e-81
51,110,1.406009e-80
51,111,1.172125e-80
51,112,6.833321e-81
51,113,3.862659e-81
51,114,2.458717e-81
51,115,1.784270e-81
51,116,1.152897e-81
51,117,9.146779e-82
51,118,4.451741e-82
51,119,2.418042e-82
51,120,0.000000e+00
51,121,0.000000e+00
51,122,1.035035e-81
51,123,3.193980e-81
51,124,2.463833e-81
51,125,1.467650e-81
51,126,1.190479e-81
51,127,9.227580e-82
51,128,5.551548e-82
51,129,4.550239e-82
51,130,2.966261e-82
51,131,1.378111e-82
51,132,0.000000e+00
51,133,0.000000e+00
51,134,0.000000e+00
51,135,0.000000e+00
51,136,2.487559e-82
51,137,2.501588e-82
51,138,3.058642e-82
51,139,2.760597e-82
51,140,1.900048e-82
51,141,2.115257e-82
51,142,1.106117e-82
51,143,5.492352e-83
51,144,0.000000e+00
51,145,0.000000e+00
51,146,0.000000e+00
51,147,0.000000e+00
51,148,0.000000e+00
51,149,2.020527e-83
51,150,2.229765e-83
51,151,1.558831e-83
51,152,1.117312e-83
51,153,9.339889e-84
51,154,9.175806e-84
51,155,6.228339e-84
52,0,7.435470e-82
52,1,4.804077e-82
52,2,9.899196e-82
52,3,1.176167e-81
52,4,1.052022e-81
52,5,3.498120e-82
52,6,2.986660e-82
52,7,1.635358e-82
52,8,8.993690e-83
52,9,7.004420e-83
52,10,2.705838e-83
52,11,1.702514e-83
52,12,1.588341e-81
52,13,2.854616e-81
52,14,3.852667e-81
52,15,4.262030e-81
52,16,3.361791e-81
52,17,1.890047e-81
52,18,1.251340e-81
52,19,6.981879e-82
52,20,3.688591e-82
52,21,2.613140e-82
52,22,1.472837e-82
52,23,7.192469e-83
52,24,3.758832e-81
52,25,6.957358e-81
52,26,8.977210e-81
52,27,9.679479e-81
52,28,7.362327e-81
52,29,4.600435e-81
52,30,2.616459e-81
52,31,1.535373e-81
52,32,8.000941e-82
52,33,4.444336e-82
52,34,2.124515e-82
52,35,1.073998e-82
52,36,7.892536e-81
52,37,1.175209e-80
52,38,1.420489e-80
52,39,1.719894e-80
52,40,1.357840e-80
52,41,7.265490e-81
52,42,4.040785e-81
52,43,2.334733e-81
52,44,1.204875e-81
52,45,7.056028e-82
52,46,3.320746e-82
52,47,1.687946e-82
52,48,9.816300e-81
52,49,1.847331e-80
52,50,1.995826e-80
52,51,2.153008e-80
52,52,1.965576e-80
52,53,1.033315e-80
52,54,5.140341e-81
52,55,2.956010e-81
52,56,1.679059e-81
52,57,1.010734e-81
52,58,4.974898e-82
52,59,2.999768e-82
52,60,1.400671e-80
52,61,2.153218e-80
52,62,2.445895e-80
52,63,2.744023e-80
52,64,1.903719e-80
52,65,1.160365e-80
52,66,5.915688e-81
52,67,3.791958e-81
52,68,2.070476e-81
52,69,1.346693e-81
52,70,7.351682e-82
52,71,3.829626e-82
52,72,1.665766e-80
52,73,2.281244e-80
52,74,2.906072e-80
52,75,2.869611e-80
52,76,2.121527e-80
52,77,1.023073e-80
52,78,6.085083e-81
52,79,3.394603e-81
52,80,1.938583e-81
52,81,1.060498e-81
52,82,7.180989e-82
52,83,3.770243e-82
52,84,9.373764e-81
52,85,1.881508e-80
52,86,2.323813e-80
52,87,2.341410e-80
52,88,1.637295e-80
52,89,8.833318e-81
52,90,5.019172e-81
52,91,2.904798e-81
52,92,1.549928e-81
52,93,8.894483e-82
52,94,4.778333e-82
52,95,2.732725e-82
52,96,5.018137e-82
52,97,1.387978e-80
52,98,1.820656e-80
52,99,1.814578e-80
52,100,1.115681e-80
52,101,6.329494e-81
52,102,2.947533e-81
52,103,2.019247e-81
52,104,1.458528e-81
52,105,8.482115e-82
52,106,3.826171e-82
52,107,2.508107e-82
52,108,0.000000e+00
52,109,1.313298e-81
52,110,1.197770e-80
52,111,1.168259e-80
52,112,6.895539e-81
52,113,3.844563e-81
52,114,2.175443e-81
52,115,1.452990e-81
52,116,9.141679e-82
52,117,7.007570e-82
52,118,2.997784e-82
52,119,2.020830e-82
52,120,0.000000e+00
52,121,0.000000e+00
52,122,1.116385e-81
52,123,3.462732e-81
52,124,2.700298e-81
52,125,1.515549e-81
52,126,1.100878e-81
52,127,8.754138e-82
52,128,4.440340e-82
52,129,3.619679e-82
52,130,2.375054e-82
52,131,1.455198e-82
52,132,0.000000e+00
52,133,0.000000e+00
52,134,0.000000e+00
52,135,0.000000e+00
52,136,2.547413e-82
52,137,2.534654e-82
52,138,3.380224e-82
52,139,2.870629e-82
52,140,2.004044e-82
52,141,2.012214e-82
52,142,1.087470e-82
52,143,6.328650e-83
52,144,0.000000e+00
52,145,0.000000e+00
52,146,0.000000e+00
52,147,0.000000e+00
52,148,0.000000e+00
52,149,1.007491e-83
52,150,1.991479e-83
52,151,1.637732e-83
52,152,1.157394e-83
52,153,8.965337e-84
52,154,8.721965e-84
52,155,7.089416e-84
53,0,1.926748e-82
53,1,1.404515e-82
53,2,2.811560e-82
53,3,6.221734e-82
53,4,6.701886e-82
53,5,2.053231e-82
53,6,1.866852e-82
53,7,9.460481e-83
53,8,4.698364e-83
53,9,3.410227e-83
53,10,7.613328e-84
53,11,9.831290e-84
53,12,-2.087228e-82
53,13,7.790612e-82
53,14,1.302107e-81
53,15,2.204131e-81
53,16,2.045819e-81
53,17,1.087508e-81
53,18,7.922069e-82
53,19,4.000240e-82
53,20,1.852154e-82
53,21,1.242069e-82
53,22,7.650025e-83
53,23,4.148639e-83
53,24,-1.149021e-81
53,25,1.821771e-81
53,26,3.351033e-81
53,27,4.985909e-81
53,28,4.287351e-81
53,29,2.808279e-81
53,30,1.589155e-81
53,31,8.611333e-82
53,32,4.419461e-82
53,33,2.236020e-82
53,34,9.593260e-83
53,35,5.771359e-83
53,36,-6.355654e-82
53,37,2.870653e-81
53,38,5.430933e-81
53,39,8.624310e-81
53,40,8.184489e-81
53,41,4.996765e-81
53,42,2.462434e-81
53,43,1.318443e-81
53,44,6.578668e-82
53,45,3.919814e-82
53,46,1.379763e-82
53,47,9.778479e-83
53,48,-7.307890e-82
53,49,6.729993e-81
53,50,8.187450e-81
53,51,1.151560e-80
53,52,1.033315e-80
53,53,8.272587e-81
53,54,3.638887e-81
53,55,1.585211e-81
53,56,8.734456e-82
53,57,5.278296e-82
53,58,2.250935e-82
53,59,1.910591e-82
53,60,2.100052e-81
53,61,8.091513e-81
53,62,1.077807e-80
53,63,1.604531e-80
53,64,1.155473e-80
53,65,7.866152e-81
53,66,4.096077e-81
53,67,2.333433e-81
53,68,1.177674e-81
53,69,7.577452e-82
53,70,3.825790e-82
53,71,2.558918e-82
53,72,3.639682e-81
53,73,8.500144e-81
53,74,1.424454e-80
53,75,1.724472e-80
53,76,1.420735e-80
53,77,6.782753e-81
53,78,3.996030e-81
53,79,2.084935e-81
53,80,1.140289e-81
53,81,5.960190e-82
53,82,4.001395e-82
53,83,2.423807e-82
53,84,2.856880e-81
53,85,7.237542e-81
53,86,1.155708e-80
53,87,1.441324e-80
53,88,1.107751e-80
53,89,6.145760e-81
53,90,3.326300e-81
53,91,1.725685e-81
53,92,8.829481e-82
53,93,4.865494e-82
53,94,2.337377e-82
53,95,1.675197e-82
53,96,2.935661e-82
53,97,7.552441e-81
53,98,1.055088e-80
53,99,1.242000e-80
53,100,7.830719e-81
53,101,4.479344e-81
53,102,1.921760e-81
53,103,1.246855e-81
53,104,9.119555e-82
53,105,5.105210e-82
53,106,1.987281e-82
53,107,1.660295e-82
53,108,0.000000e+00
53,109,8.363687e-82
53,110,7.885739e-81
53,111,8.484051e-81
53,112,5.029384e-81
53,113,2.837511e-81
53,114,1.556377e-81
53,115,9.781474e-82
53,116,6.298034e-82
53,117,4.598842e-82
53,118,1.764675e-82
53,119,1.385838e-82
53,120,0.000000e+00
53,121,0.000000e+00
53,122,8.600373e-82
53,123,2.606453e-81
53,124,2.065086e-81
53,125,1.148750e-81
53,126,8.173151e-82
53,127,6.571372e-82
53,128,3.073485e-82
53,129,2.533337e-82
53,130,1.599631e-82
53,131,1.123104e-82
53,132,0.000000e+00
53,133,0.000000e+00
53,134,0.000000e+00
53,135,0.000000e+00
53,136,1.891997e-82
53,137,1.904407e-82
53,138,2.709302e-82
53,139,2.230434e-82
53,140,1.560473e-82
53,141,1.536008e-82
53,142,8.424785e-83
53,143,5.048146e-83
53,144,0.000000e+00
53,145,0.000000e+00
53,146,0.000000e+00
53,147,0.000000e+00
53,148,0.000000e+00
53,149,5.006723e-84
53,150,1.485859e-83
53,151,1.244090e-83
53,152,8.903075e-84
53,153,6.624464e-84
53,154,6.756499e-84
53,155,5.971942e-84
54,0,2.520531e-82
54,1,1.629109e-82
54,2,3.069422e-82
54,3,3.658738e-82
54,4,3.325323e-82
54,5,1.143007e-82
54,6,1.042929e-82
54,7,6.192253e-83
54,8,3.266313e-83
54,9,2.552722e-83
54,10,9.759164e-84
54,11,6.082953e-84
54,12,5.479821e-82
54,13,9.687614e-82
54,14,1.189428e-81
54,15,1.357700e-81
54,16,1.080052e-81
54,17,6.060592e-82
54,18,4.312342e-82
54,19,2.541137e-82
54,20,1.308703e-82
54,21,9.071395e-83
54,22,5.367414e-83
54,23,2.475953e-83
54,24,1.136693e-81
54,25,2.171947e-81
54,26,2.813457e-81
54,27,3.131192e-81
54,28,2.372220e-81
54,29,1.470656e-81
54,30,8.611981e-82
54,31,5.122285e-82
54,32,2.970512e-82
54,33,1.573496e-82
54,34,7.390589e-83
54,35,3.575275e-83
54,36,2.290062e-81
54,37,3.700116e-81
54,38,4.456591e-81
54,39,5.386244e-81
54,40,4.182339e-81
54,41,2.530200e-81
54,42,1.492115e-81
54,43,7.828416e-82
54,44,4.243901e-82
54,45,2.315438e-82
54,46,1.161631e-82
54,47,6.034312e-83
54,48,2.859924e-81
54,49,5.851443e-81
54,50,6.727302e-81
54,51,6.752918e-81
54,52,5.140341e-81
54,53,3.638887e-81
54,54,2.652525e-81
54,55,1.073774e-81
54,56,5.466796e-82
54,57,3.401621e-82
54,58,1.783654e-82
54,59,1.108471e-82
54,60,4.228957e-81
54,61,6.766368e-81
54,62,7.613625e-81
54,63,8.871059e-81
54,64,5.973009e-81
54,65,3.695052e-81
54,66,2.298038e-81
54,67,1.374684e-81
54,68,6.933564e-82
54,69,4.793761e-82
54,70,2.476611e-82
54,71,1.334452e-82
54,72,5.398905e-81
54,73,7.091253e-81
54,74,9.199118e-81
54,75,9.059306e-81
54,76,6.912871e-81
54,77,3.410466e-81
54,78,2.094165e-81
54,79,1.131579e-81
54,80,6.774236e-82
54,81,3.760159e-82
54,82,2.513539e-82
54,83,1.332514e-82
54,84,2.782682e-81
54,85,5.616945e-81
54,86,7.112415e-81
54,87,7.380644e-81
54,88,5.286736e-81
54,89,2.999010e-81
54,90,1.754041e-81
54,91,9.920110e-82
54,92,5.387562e-82
54,93,3.045859e-82
54,94,1.652754e-82
54,95,9.487265e-83
54,96,1.467540e-82
54,97,4.316300e-81
54,98,5.618948e-81
54,99,5.812603e-81
54,100,3.627763e-81
54,101,2.164799e-81
54,102,1.034757e-81
54,103,7.205461e-82
54,104,5.314409e-82
54,105,3.042768e-82
54,106,1.328123e-82
54,107,8.777363e-83
54,108,0.000000e+00
54,109,3.993383e-82
54,110,3.685379e-81
54,111,3.740494e-81
54,112,2.304652e-81
54,113,1.340920e-81
54,114,7.801990e-82
54,115,5.188018e-82
54,116,3.428076e-82
54,117,2.558434e-82
54,118,1.072214e-82
54,119,7.167106e-83
54,120,0.000000e+00
54,121,0.000000e+00
54,122,3.650213e-82
54,123,1.128866e-81
54,124,9.218858e-82
54,125,5.450583e-82
54,126,4.092729e-82
54,127,3.255061e-82
54,128,1.680833e-82
54,129,1.363634e-82
54,130,8.566517e-83
54,131,5.287074e-83
54,132,0.000000e+00
54,133,0.000000e+00
54,134,0.000000e+00
54,135,0.000000e+00
54,136,8.705115e-83
54,137,9.240878e-83
54,138,1.225965e-82
54,139,1.072410e-82
54,140,7.585917e-83
54,141,7.755295e-83
54,142,4.144198e-83
54,143,2.395877e-83
54,144,0.000000e+00
54,145,0.000000e+00
54,146,0.000000e+00
54,147,0.000000e+00
54,148,0.000000e+00
54,149,3.525570e-84
54,150,6.910677e-84
54,151,5.778233e-84
54,152,4.217692e-84
54,153,3.315782e-84
54,154,3.329303e-84
54,155,2.744821e-84
55,0,2.649315e-82
55,1,1.552587e-82
55,2,3.088741e-82
55,3,2.367513e-82
55,4,1.571506e-82
55,5,6.292560e-83
55,6,6.319829e-83
55,7,3.963415e-83
55,8,2.322515e-83
55,9,2.139459e-83
55,10,1.041875e-83
55,11,4.424566e-84
55,12,8.343650e-82
55,13,9.704724e-82
55,14,1.124417e-81
55,15,9.004415e-82
55,16,5.848939e-82
55,17,3.491302e-82
55,18,2.179266e-82
55,19,1.497500e-82
55,20,9.642979e-83
55,21,6.481674e-83
55,22,3.824838e-83
55,23,1.607731e-83
55,24,2.314122e-81
55,25,2.466645e-81
55,26,2.654398e-81
55,27,2.135089e-81
55,28,1.338808e-81
55,29,7.809961e-82
55,30,4.752505e-82
55,31,3.514256e-82
55,32,1.956477e-82
55,33,1.200608e-82
55,34,5.890224e-83
55,35,2.711178e-83
55,36,3.745345e-81
55,37,3.985869e-81
55,38,4.231513e-81
55,39,3.815098e-81
55,40,2.410502e-81
55,41,1.256124e-81
55,42,7.844868e-82
55,43,5.554055e-82
55,44,3.049631e-82
55,45,1.848066e-82
55,46,1.070173e-82
55,47,4.288541e-83
55,48,5.220769e-81
55,49,5.713739e-81
55,50,5.531931e-81
55,51,4.418198e-81
55,52,2.956010e-81
55,53,1.585211e-81
55,54,1.073774e-81
55,55,1.060601e-81
55,56,4.478170e-82
55,57,2.693359e-82
55,58,1.529777e-82
55,59,5.945570e-83
55,60,5.733846e-81
55,61,6.609158e-81
55,62,6.655814e-81
55,63,5.522880e-81
55,64,3.225825e-81
55,65,1.936905e-81
55,66,1.033491e-81
55,67,8.966263e-82
55,68,4.678343e-82
55,69,3.200143e-82
55,70,1.945987e-82
55,71,7.724045e-83
55,72,6.511780e-81
55,73,7.015823e-81
55,74,6.693961e-81
55,75,5.572221e-81
55,76,3.298526e-81
55,77,1.785295e-81
55,78,1.124332e-81
55,79,7.050976e-82
55,80,4.390294e-82
55,81,2.569023e-82
55,82,1.681045e-82
55,83,7.165315e-83
55,84,3.069763e-81
55,85,5.237192e-81
55,86,5.230412e-81
55,87,3.963597e-81
55,88,2.432138e-81
55,89,1.342416e-81
55,90,8.981662e-82
55,91,6.266025e-82
55,92,3.757576e-82
55,93,2.233443e-82
55,94,1.265440e-82
55,95,5.501891e-83
55,96,1.167960e-82
55,97,2.896929e-81
55,98,3.389523e-81
55,99,2.596167e-81
55,100,1.560695e-81
55,101,9.798093e-82
55,102,5.490300e-82
55,103,4.437846e-82
55,104,3.329139e-82
55,105,1.988228e-82
55,106,1.019020e-82
55,107,4.760680e-83
55,108,0.000000e+00
55,109,1.743676e-82
55,110,1.714862e-81
55,111,1.407741e-81
55,112,8.315240e-82
55,113,5.249799e-82
55,114,3.859434e-82
55,115,2.800474e-82
55,116,1.905208e-82
55,117,1.471484e-82
55,118,7.437046e-83
55,119,3.742282e-83
55,120,0.000000e+00
55,121,0.000000e+00
55,122,1.185761e-82
55,123,3.830423e-82
55,124,3.169939e-82
55,125,2.100460e-82
55,126,1.830769e-82
55,127,1.521997e-82
55,128,9.683090e-83
55,129,7.248482e-83
55,130,4.726460e-83
55,131,2.049550e-83
55,132,0.000000e+00
55,133,0.000000e+00
55,134,0.000000e+00
55,135,0.000000e+00
55,136,2.844356e-83
55,137,3.295177e-83
55,138,4.595675e-83
55,139,4.358518e-83
55,140,3.131170e-83
55,141,3.112068e-83
55,142,1.717493e-83
55,143,8.250227e-84
55,144,0.000000e+00
55,145,0.000000e+00
55,146,0.000000e+00
55,147,0.000000e+00
55,148,0.000000e+00
55,149,3.981949e-84
55,150,3.382784e-84
55,151,2.402662e-84
55,152,1.714779e-84
55,153,1.526042e-84
55,154,1.455467e-84
55,155,1.001177e-84
56,0,1.894511e-82
56,1,1.114096e-82
56,2,2.205943e-82
56,3,1.599142e-82
56,4,8.705794e-83
56,5,3.358504e-83
56,6,3.185598e-83
56,7,2.343232e-83
56,8,1.690824e-83
56,9,1.311129e-83
56,10,6.807820e-84
56,11,2.384956e-84
56,12,6.246384e-82
56,13,6.921019e-82
56,14,7.814591e-82
56,15,5.632015e-82
56,16,3.320157e-82
56,17,2.133474e-82
56,18,1.298760e-82
56,19,9.556287e-83
56,20,6.532353e-83
56,21,4.857894e-83
56,22,2.355105e-83
56,23,1.008642e-83
56,24,1.754736e-81
56,25,1.720211e-81
56,26,1.806605e-81
56,27,1.374409e-81
56,28,7.707376e-82
56,29,4.626964e-82
56,30,2.840588e-82
56,31,2.135330e-82
56,32,1.245519e-82
56,33,8.133098e-83
56,34,4.152581e-83
56,35,1.710895e-83
56,36,2.823987e-81
56,37,2.887655e-81
56,38,2.850441e-81
56,39,2.402428e-81
56,40,1.443331e-81
56,41,7.215377e-82
56,42,4.209095e-82
56,43,3.030295e-82
56,44,2.295119e-82
56,45,1.159305e-82
56,46,7.376033e-83
56,47,2.929647e-83
56,48,3.795808e-81
56,49,3.873472e-81
56,50,3.833280e-81
56,51,2.708429e-81
56,52,1.679059e-81
56,53,8.734456e-82
56,54,5.466796e-82
56,55,4.478170e-82
56,56,4.019134e-82
56,57,1.774912e-82
56,58,9.974095e-83
56,59,3.658221e-83
56,60,4.128868e-81
56,61,4.428795e-81
56,62,4.450168e-81
56,63,3.294343e-81
56,64,1.901436e-81
56,65,1.047839e-81
56,66,5.921741e-82
56,67,4.993606e-82
56,68,3.332553e-82
56,69,2.284091e-82
56,70,1.223236e-82
56,71,4.804616e-83
56,72,4.600025e-81
56,73,4.761203e-81
56,74,4.346021e-81
56,75,3.214182e-81
56,76,1.738661e-81
56,77,1.012355e-81
56,78,6.731987e-82
56,79,4.564466e-82
56,80,2.720511e-82
56,81,1.742708e-82
56,82,1.080495e-82
56,83,4.263252e-83
56,84,2.086897e-81
56,85,3.425941e-81
56,86,3.285809e-81
56,87,2.207474e-81
56,88,1.222757e-81
56,89,6.926716e-82
56,90,5.171421e-82
56,91,3.976293e-82
56,92,2.476895e-82
56,93,1.462979e-82
56,94,8.677214e-83
56,95,3.438522e-83
56,96,7.548840e-83
56,97,1.683540e-81
56,98,1.894286e-81
56,99,1.278023e-81
56,100,7.615488e-82
56,101,4.945085e-82
56,102,3.228467e-82
56,103,2.630892e-82
56,104,2.057664e-82
56,105,1.206072e-82
56,106,6.859204e-83
56,107,2.820118e-83
56,108,0.000000e+00
56,109,1.126371e-82
56,110,8.880053e-82
56,111,6.323130e-82
56,112,4.125862e-82
56,113,2.724172e-82
56,114,2.149906e-82
56,115,1.795549e-82
56,116,1.204992e-82
56,117,9.335386e-83
56,118,4.877116e-83
56,119,2.159647e-83
56,120,0.000000e+00
56,121,0.000000e+00
56,122,5.362321e-83
56,123,1.685311e-82
56,124,1.391881e-82
56,125,1.020443e-82
56,126,9.695354e-83
56,127,8.190945e-83
56,128,6.060716e-83
56,129,4.627356e-83
56,130,2.983932e-83
56,131,1.091626e-83
56,132,0.000000e+00
56,133,0.000000e+00
56,134,0.000000e+00
56,135,0.000000e+00
56,136,1.431323e-83
56,137,1.819504e-83
56,138,2.232204e-83
56,139,2.296133e-83
56,140,1.623401e-83
56,141,1.829507e-83
56,142,9.749927e-84
56,143,4.333615e-84
56,144,0.000000e+00
56,145,0.000000e+00
56,146,0.000000e+00
56,147,0.000000e+00
56,148,0.000000e+00
56,149,2.471858e-84
56,150,1.792910e-84
56,151,1.077446e-84
56,152,8.423971e-85
56,153,8.224015e-85
56,154,8.497315e-85
56,155,4.978196e-85
57,0,1.197710e-82
57,1,7.156859e-83
57,2,1.363060e-82
57,3,9.970248e-83
57,4,5.319586e-83
57,5,1.915591e-83
57,6,2.039451e-83
57,7,1.450911e-83
57,8,1.027100e-83
57,9,8.278496e-84
57,10,4.398296e-84
57,11,1.574240e-84
57,12,3.913778e-82
57,13,4.305220e-82
57,14,4.831780e-82
57,15,3.434309e-82
57,16,2.009070e-82
57,17,1.250405e-82
57,18,8.160904e-83
57,19,5.606118e-83
57,20,3.838219e-83
57,21,2.882683e-83
57,22,1.482624e-83
57,23,6.297301e-84
57,24,1.099024e-81
57,25,1.084818e-81
57,26,1.124486e-81
57,27,8.352861e-82
57,28,4.691901e-82
57,29,2.801008e-82
57,30,1.732719e-82
57,31,1.393746e-82
57,32,7.682485e-83
57,33,4.831306e-83
57,34,2.479277e-83
57,35,1.069360e-83
57,36,1.779261e-81
57,37,1.770716e-81
57,38,1.753529e-81
57,39,1.473856e-81
57,40,8.691735e-82
57,41,4.523637e-82
57,42,2.647630e-82
57,43,1.781512e-82
57,44,1.282995e-82
57,45,9.701910e-83
57,46,4.390131e-83
57,47,1.704020e-83
57,48,2.345035e-81
57,49,2.412722e-81
57,50,2.302755e-81
57,51,1.634105e-81
57,52,1.010734e-81
57,53,5.278296e-82
57,54,3.401621e-82
57,55,2.693359e-82
57,56,1.774912e-82
57,57,1.772165e-82
57,58,6.477063e-83
57,59,2.152161e-83
57,60,2.653550e-81
57,61,2.766194e-81
57,62,2.722513e-81
57,63,2.011193e-81
57,64,1.110411e-81
57,65,6.298353e-82
57,66,3.512885e-82
57,67,3.148584e-82
57,68,1.752738e-82
57,69,1.577818e-82
57,70,7.875682e-83
57,71,2.763068e-83
57,72,2.790005e-81
57,73,2.911308e-81
57,74,2.685377e-81
57,75,1.942560e-81
57,76,1.054949e-81
57,77,6.026083e-82
57,78,3.965199e-82
57,79,2.748287e-82
57,80,1.745532e-82
57,81,1.045650e-82
57,82,6.366485e-83
57,83,2.532963e-83
57,84,1.301081e-81
57,85,2.101038e-81
57,86,2.027304e-81
57,87,1.323787e-81
57,88,7.242911e-82
57,89,4.140250e-82
57,90,3.019284e-82
57,91,2.337182e-82
57,92,1.499450e-82
57,93,8.874316e-83
57,94,5.063489e-83
57,95,1.991506e-83
57,96,4.925004e-83
57,97,1.039146e-81
57,98,1.157105e-81
57,99,7.800251e-82
57,100,4.396305e-82
57,101,2.945976e-82
57,102,1.852422e-82
57,103,1.599219e-82
57,104,1.269891e-82
57,105,7.513850e-83
57,106,4.235978e-83
57,107,1.762347e-83
57,108,0.000000e+00
57,109,6.721693e-83
57,110,5.196266e-82
57,111,3.726828e-82
57,112,2.270758e-82
57,113,1.553210e-82
57,114,1.344776e-82
57,115,1.064654e-82
57,116,7.543550e-83
57,117,5.632284e-83
57,118,3.046393e-83
57,119,1.358074e-83
57,120,0.000000e+00
57,121,0.000000e+00
57,122,3.036847e-83
57,123,8.516438e-83
57,124,8.124567e-83
57,125,5.868755e-83
57,126,5.980406e-83
57,127,5.052910e-83
57,128,3.700428e-83
57,129,2.905415e-83
57,130,1.858458e-83
57,131,6.270345e-84
57,132,0.000000e+00
57,133,0.000000e+00
57,134,0.000000e+00
57,135,0.000000e+00
57,136,6.748739e-84
57,137,9.897992e-84
57,138,1.434282e-83
57,139,1.324366e-83
57,140,9.736043e-84
57,141,1.132964e-83
57,142,5.996234e-84
57,143,2.576796e-84
57,144,0.000000e+00
57,145,0.000000e+00
57,146,0.000000e+00
57,147,0.000000e+00
57,148,0.000000e+00
57,149,1.767555e-84
57,150,1.315046e-84
57,151,6.745576e-85
57,152,5.323128e-85
57,153,5.128029e-85
57,154,5.128420e-85
57,155,3.154064e-85
58,0,8.162140e-83
58,1,4.704387e-83
58,2,8.863354e-83
58,3,5.368633e-83
58,4,2.307519e-83
58,5,9.616987e-84
58,6,1.057447e-83
58,7,8.858073e-84
58,8,6.040851e-84
58,9,5.152130e-84
58,10,2.934966e-84
58,11,9.295350e-85
58,12,2.913693e-82
58,13,2.907996e-82
58,14,3.136534e-82
58,15,1.938696e-82
58,16,9.686823e-83
58,17,6.482788e-83
58,18,3.747570e-83
58,19,2.955816e-83
58,20,2.186406e-83
58,21,1.668059e-83
58,22,8.379567e-84
58,23,3.164781e-84
58,24,8.587457e-82
58,25,7.501799e-82
58,26,7.456015e-82
58,27,5.005897e-82
58,28,2.485889e-82
58,29,1.347119e-82
58,30,8.672604e-83
58,31,7.697672e-83
58,32,4.640168e-83
58,33,2.706694e-83
58,34,1.422936e-83
58,35,5.427012e-84
58,36,1.315660e-81
58,37,1.224613e-81
58,38,1.147684e-81
58,39,8.696534e-82
58,40,4.528434e-82
58,41,2.057012e-82
58,42,1.372459e-82
58,43,1.028295e-82
58,44,7.232553e-83
58,45,4.270062e-83
58,46,3.356112e-83
58,47,9.484217e-84
58,48,1.780742e-81
58,49,1.595219e-81
58,50,1.588411e-81
58,51,9.293043e-82
58,52,4.974898e-82
58,53,2.250935e-82
58,54,1.783654e-82
58,55,1.529777e-82
58,56,9.974095e-83
58,57,6.477063e-83
58,58,5.696456e-83
58,59,1.128805e-83
58,60,1.862439e-81
58,61,1.844176e-81
58,62,1.743873e-81
58,63,1.070409e-81
58,64,5.315712e-82
58,65,2.636012e-82
58,66,1.746471e-82
58,67,1.646041e-82
58,68,9.344427e-83
58,69,7.482767e-83
58,70,5.170145e-83
58,71,1.298068e-83
58,72,2.020518e-81
58,73,1.956851e-81
58,74,1.621624e-81
58,75,1.030624e-81
58,76,4.195854e-82
58,77,2.740321e-82
58,78,1.866210e-82
58,79,1.414865e-82
58,80,9.576450e-83
58,81,6.077818e-83
58,82,3.537976e-83
58,83,1.249856e-83
58,84,9.061131e-82
58,85,1.432158e-81
58,86,1.240826e-81
58,87,6.645287e-82
58,88,2.836895e-82
58,89,1.581093e-82
58,90,1.378170e-82
58,91,1.220099e-82
58,92,8.315813e-83
58,93,5.065723e-83
58,94,3.117484e-83
58,95,9.702876e-84
58,96,2.987875e-83
58,97,5.990970e-82
58,98,6.716744e-82
58,99,2.980348e-82
58,100,1.450544e-82
58,101,1.050309e-82
58,102,8.823357e-83
58,103,8.405394e-83
58,104,6.531816e-83
58,105,3.849424e-83
58,106,2.421706e-83
58,107,7.763706e-84
58,108,0.000000e+00
58,109,2.501362e-83
58,110,2.202829e-82
58,111,7.744945e-83
58,112,4.212131e-83
58,113,3.737415e-83
58,114,4.948596e-83
58,115,4.540937e-83
58,116,3.299313e-83
58,117,2.621495e-83
58,118,1.630499e-83
58,119,5.865802e-84
58,120,0.000000e+00
58,121,0.000000e+00
58,122,1.289038e-84
58,123,-2.781220e-85
58,124,1.446141e-84
58,125,1.025158e-83
58,126,2.060958e-83
58,127,1.561899e-83
58,128,1.590683e-83
58,129,1.243702e-83
58,130,7.898526e-84
58,131,1.217378e-84
58,132,0.000000e+00
58,133,0.000000e+00
58,134,0.000000e+00
58,135,0.000000e+00
58,136,-2.123078e-85
58,137,2.392425e-84
58,138,1.527604e-84
58,139,2.653071e-84
58,140,1.947282e-84
58,141,2.964961e-84
58,142,1.587248e-84
58,143,1.179920e-85
58,144,0.000000e+00
58,145,0.000000e+00
58,146,0.000000e+00
58,147,0.000000e+00
58,148,0.000000e+00
58,149,1.156639e-84
58,150,4.098955e-85
58,151,1.482658e-85
58,152,9.644068e-86
58,153,1.227486e-85
58,154,1.351059e-85
58,155,4.317505e-86
59,0,1.749104e-83
59,1,1.104460e-83
59,2,2.069067e-83
59,3,2.220920e-83
59,4,1.740628e-83
59,5,5.359444e-84
59,6,5.294651e-84
59,7,3.337287e-84
59,8,2.196260e-84
59,9,1.902887e-84
59,10,7.828133e-85
59,11,4.362477e-85
59,12,4.211309e-83
59,13,6.750191e-83
59,14,7.821181e-83
59,15,7.885432e-83
59,16,5.898105e-83
59,17,3.315395e-83
59,18,2.317403e-83
59,19,1.550555e-83
59,20,8.067855e-84
59,21,5.676868e-84
59,22,3.332598e-84
59,23,1.491004e-84
59,24,8.716954e-83
59,25,1.490415e-82
59,26,1.797842e-82
59,27,1.911221e-82
59,28,1.348240e-82
59,29,8.554340e-83
59,30,4.798264e-83
59,31,2.995259e-83
59,32,1.888229e-83
59,33,1.028743e-83
59,34,4.801192e-84
59,35,2.325450e-84
59,36,1.632317e-82
59,37,2.639133e-82
59,38,2.894037e-82
59,39,3.281667e-82
59,40,2.450752e-82
59,41,1.317202e-82
59,42,8.149212e-83
59,43,4.986418e-83
59,44,2.884415e-83
59,45,1.421207e-83
59,46,7.655753e-84
59,47,5.538574e-84
59,48,2.120548e-82
59,49,3.792499e-82
59,50,4.495424e-82
59,51,3.881873e-82
59,52,2.999768e-82
59,53,1.910591e-82
59,54,1.108471e-82
59,55,5.945570e-83
59,56,3.658221e-83
59,57,2.152161e-83
59,58,1.128805e-83
59,59,1.208666e-83
59,60,2.779838e-82
59,61,4.426270e-82
59,62,4.649340e-82
59,63,5.297271e-82
59,64,3.342501e-82
59,65,2.132411e-82
59,66,1.274099e-82
59,67,8.168049e-83
59,68,4.544399e-83
59,69,3.169058e-83
59,70,1.539459e-83
59,71,1.112755e-83
59,72,3.822966e-82
59,73,4.937146e-82
59,74,5.880341e-82
59,75,5.387257e-82
59,76,3.857256e-82
59,77,1.901508e-82
59,78,1.212042e-82
59,79,7.180767e-83
59,80,4.396084e-83
59,81,2.500089e-83
59,82,1.590772e-83
59,83,8.699501e-84
59,84,1.911604e-82
59,85,3.685767e-82
59,86,4.278171e-82
59,87,4.206728e-82
59,88,2.880018e-82
59,89,1.656726e-82
59,90,1.020510e-82
59,91,6.043566e-83
59,92,3.495495e-83
59,93,2.018630e-83
59,94,1.107220e-83
59,95,6.013085e-84
59,96,1.122737e-83
59,97,2.616721e-82
59,98,3.156476e-82
59,99,3.186485e-82
59,100,1.999723e-82
59,101,1.222122e-82
59,102,6.017528e-83
59,103,4.496298e-83
59,104,3.490390e-83
59,105,1.994022e-83
59,106,8.975763e-84
59,107,5.711107e-84
59,108,0.000000e+00
59,109,2.284900e-83
59,110,1.968096e-82
59,111,1.988204e-82
59,112,1.231457e-82
59,113,7.464627e-83
59,114,4.619947e-83
59,115,3.283687e-83
59,116,2.324513e-83
59,117,1.681845e-83
59,118,7.603234e-84
59,119,4.777288e-84
59,120,0.000000e+00
59,121,0.000000e+00
59,122,1.964504e-83
59,123,6.009251e-83
59,124,5.149120e-83
59,125,3.104497e-83
59,126,2.304729e-83
59,127,1.998631e-83
59,128,1.153985e-83
59,129,9.316535e-84
59,130,5.769498e-84
59,131,3.444644e-84
59,132,0.000000e+00
59,133,0.000000e+00
59,134,0.000000e+00
59,135,0.000000e+00
59,136,4.669879e-84
59,137,5.169203e-84
59,138,7.474057e-84
59,139,6.370274e-84
59,140,4.637144e-84
59,141,4.844651e-84
59,142,2.686003e-84
59,143,1.548567e-84
59,144,0.000000e+00
59,145,0.000000e+00
59,146,0.000000e+00
59,147,0.000000e+00
59,148,0.000000e+00
59,149,3.144587e-85
59,150,4.518324e-85
59,151,3.430619e-85
59,152,2.526813e-85
59,153,2.098578e-85
59,154,2.189810e-85
59,155,1.651296e-85
60,0,4.686137e-81
60,1,2.737253e-81
60,2,5.245357e-81
60,3,2.548847e-81
60,4,4.569481e-82
60,5,3.245940e-82
60,6,3.416733e-82
60,7,3.254001e-82
60,8,2.494692e-82
60,9,2.201484e-82
60,10,1.452938e-82
60,11,3.116991e-83
60,12,1.814624e-80
60,13,1.667319e-80
60,14,1.738349e-80
60,15,8.770236e-81
60,16,3.191877e-81
60,17,2.473828e-81
60,18,1.016994e-81
60,19,1.100237e-81
60,20,9.672131e-82
60,21,7.562820e-82
60,22,3.631305e-82
60,23,1.113037e-82
60,24,5.155851e-80
60,25,4.113216e-80
60,26,3.847697e-80
60,27,2.198532e-80
60,28,8.313965e-81
60,29,3.794124e-81
60,30,2.491303e-81
60,31,2.896592e-81
60,32,1.774343e-81
60,33,1.237648e-81
60,34,6.994126e-82
60,35,2.242584e-82
60,36,7.773514e-80
60,37,6.770152e-80
60,38,5.906106e-80
60,39,3.710712e-80
60,40,1.378497e-80
60,41,4.626626e-81
60,42,3.382046e-81
60,43,3.312206e-81
60,44,2.926302e-81
60,45,1.667450e-81
60,46,1.385068e-81
60,47,3.779446e-82
60,48,1.038362e-79
60,49,8.151706e-80
60,50,7.863383e-80
60,51,3.631291e-80
60,52,1.400671e-80
60,53,2.100052e-81
60,54,4.228957e-81
60,55,5.733846e-81
60,56,4.128868e-81
60,57,2.653550e-81
60,58,1.862439e-81
60,59,2.779838e-82
60,60,1.262807e-79
60,61,9.354841e-80
60,62,8.449872e-80
60,63,3.762139e-80
60,64,1.379301e-80
60,65,3.092468e-81
60,66,2.844622e-81
60,67,5.236919e-81
60,68,3.193883e-81
60,69,2.978755e-81
60,70,1.868100e-81
60,71,3.313522e-82
60,72,1.115322e-79
60,73,9.903192e-80
60,74,7.121071e-80
60,75,3.218926e-80
60,76,2.608863e-81
60,77,4.648530e-81
60,78,3.804718e-81
60,79,4.420702e-81
60,80,3.232778e-81
60,81,2.309037e-81
60,82,1.351048e-81
60,83,2.727012e-82
60,84,4.887251e-80
60,85,7.193609e-80
60,86,5.579108e-80
60,87,1.683133e-80
60,88,1.559081e-82
60,89,-3.980114e-82
60,90,2.498250e-81
60,91,4.033100e-81
60,92,3.054099e-81
60,93,1.910541e-81
60,94,1.349666e-81
60,95,2.720049e-82
60,96,1.095042e-81
60,97,2.611614e-80
60,98,2.329980e-80
60,99,-7.715002e-82
60,100,-3.208407e-81
60,101,-1.115343e-81
60,102,1.876306e-81
60,103,2.496446e-81
60,104,1.949029e-81
60,105,1.231163e-81
60,106,9.908820e-82
60,107,1.388052e-82
60,108,0.000000e+00
60,109,7.247569e-82
60,110,2.325052e-81
60,111,-7.218588e-81
60,112,-4.526117e-81
60,113,-2.064106e-81
60,114,2.704996e-82
60,115,8.290641e-82
60,116,6.545956e-82
60,117,5.951467e-82
60,118,5.678845e-82
60,119,7.609317e-83
60,120,0.000000e+00
60,121,0.000000e+00
60,122,-1.195476e-81
60,123,-3.581586e-81
60,124,-2.802914e-81
60,125,-1.116136e-81
60,126,-2.272924e-82
60,127,-2.448408e-82
60,128,3.065050e-82
60,129,2.248504e-82
60,130,1.512615e-82
60,131,-1.281044e-82
60,132,0.000000e+00
60,133,0.000000e+00
60,134,0.000000e+00
60,135,0.000000e+00
60,136,-2.273256e-82
60,137,-1.577321e-82
60,138,-3.319323e-82
60,139,-2.271709e-82
60,140,-1.613737e-82
60,141,-7.300445e-83
60,142,-6.042777e-83
60,143,-7.453543e-83
60,144,0.000000e+00
60,145,0.000000e+00
60,146,0.000000e+00
60,147,0.000000e+00
60,148,0.000000e+00
60,149,4.781249e-83
60,150,2.084868e-84
60,151,-1.080563e-83
60,152,-7.494609e-84
60,153,-2.351515e-84
60,154,-3.103729e-84
60,155,-8.920518e-84
61,0,4.387628e-81
61,1,2.615089e-81
61,2,4.963763e-81
61,3,2.777182e-81
61,4,9.840483e-82
61,5,4.719359e-82
61,6,4.738445e-82
61,7,3.805501e-82
61,8,2.611664e-82
61,9,2.375697e-82
61,10,1.392044e-82
61,11,4.060776e-83
61,12,1.593106e-80
61,13,1.567590e-80
61,14,1.671592e-80
61,15,9.844674e-81
61,16,4.622375e-81
61,17,3.074080e-81
61,18,1.494060e-81
61,19,1.336604e-81
61,20,1.010528e-81
61,21,7.589683e-82
61,22,4.017327e-82
61,23,1.373721e-82
61,24,4.415196e-80
61,25,3.819717e-80
61,26,3.710038e-80
61,27,2.410252e-80
61,28,1.128733e-80
61,29,5.756525e-81
61,30,3.525010e-81
61,31,3.311633e-81
61,32,1.966310e-81
61,33,1.282794e-81
61,34,7.009536e-82
61,35,2.530011e-82
61,36,6.705666e-80
61,37,6.232639e-80
61,38,5.754491e-80
61,39,4.097981e-80
61,40,1.970827e-80
61,41,8.187655e-81
61,42,5.220494e-81
61,43,4.180754e-81
61,44,3.218366e-81
61,45,1.778568e-81
61,46,1.343535e-81
61,47,4.351719e-82
61,48,9.106011e-80
61,49,7.929702e-80
61,50,7.707455e-80
61,51,4.286093e-80
61,52,2.153218e-80
61,53,8.091513e-81
61,54,6.766368e-81
61,55,6.609158e-81
61,56,4.428795e-81
61,57,2.766194e-81
61,58,1.844176e-81
61,59,4.426270e-82
61,60,9.354841e-80
61,61,1.044461e-79
61,62,8.450333e-80
61,63,4.824623e-80
61,64,2.269541e-80
61,65,9.665861e-81
61,66,6.202541e-81
61,67,6.812040e-81
61,68,3.894250e-81
61,69,3.301958e-81
61,70,2.006183e-81
61,71,5.397964e-82
61,72,1.029691e-79
61,73,9.872112e-80
61,74,7.630877e-80
61,75,4.506242e-80
61,76,1.519823e-80
61,77,1.015889e-80
61,78,6.869825e-81
61,79,5.802924e-81
61,80,3.956024e-81
61,81,2.591900e-81
61,82,1.564120e-81
61,83,4.767344e-82
61,84,4.745874e-80
61,85,7.158867e-80
61,86,6.014616e-80
61,87,2.847891e-80
61,88,1.035034e-80
61,89,5.110654e-81
61,90,5.259339e-81
61,91,5.139265e-81
61,92,3.528806e-81
61,93,2.152893e-81
61,94,1.407872e-81
61,95,4.065961e-82
61,96,1.391004e-81
61,97,3.122402e-80
61,98,3.154941e-80
61,99,1.104900e-80
61,100,4.529868e-81
61,101,3.219250e-81
61,102,3.364613e-81
61,103,3.445753e-81
61,104,2.654371e-81
61,105,1.614502e-81
61,106,1.071498e-81
61,107,2.824575e-82
61,108,0.000000e+00
61,109,1.284426e-81
61,110,9.721023e-81
61,111,1.634626e-81
61,112,5.399941e-82
61,113,7.636799e-82
61,114,1.640544e-81
61,115,1.633811e-81
61,116,1.219913e-81
61,117,9.890730e-82
61,118,6.827270e-82
61,119,2.056624e-82
61,120,0.000000e+00
61,121,0.000000e+00
61,122,-2.585635e-82
61,123,-6.557605e-82
61,124,-4.677063e-82
61,125,1.294046e-82
61,126,5.703004e-82
61,127,4.457495e-82
61,128,6.155357e-82
61,129,4.600215e-82
61,130,2.973102e-82
61,131,-4.907822e-85
61,132,0.000000e+00
61,133,0.000000e+00
61,134,0.000000e+00
61,135,0.000000e+00
61,136,-1.178986e-83
61,137,3.877876e-83
61,138,-3.673514e-83
61,139,2.386048e-83
61,140,1.908384e-83
61,141,8.829183e-83
61,142,3.173483e-83
61,143,-1.540307e-83
61,144,0.000000e+00
61,145,0.000000e+00
61,146,0.000000e+00
61,147,0.000000e+00
61,148,0.000000e+00
61,149,5.124355e-83
61,150,1.644605e-83
61,151,3.332287e-84
61,152,2.050243e-84
61,153,4.629677e-84
61,154,4.186799e-84
61,155,-2.299979e-84
62,0,3.862646e-81
62,1,2.294306e-81
62,2,4.446975e-81
62,3,2.768441e-81
62,4,1.222812e-81
62,5,5.226354e-82
62,6,5.001636e-82
62,7,3.708321e-82
62,8,2.571637e-82
62,9,2.163934e-82
62,10,1.226170e-82
62,11,3.662174e-83
62,12,1.372605e-80
62,13,1.400625e-80
62,14,1.530914e-80
62,15,9.854384e-81
62,16,5.165285e-81
62,17,3.336975e-81
62,18,1.769985e-81
62,19,1.367039e-81
62,20,9.957222e-82
62,21,7.497271e-82
62,22,3.771384e-82
62,23,1.378425e-82
62,24,3.858576e-80
62,25,3.441393e-80
62,26,3.463558e-80
62,27,2.398345e-80
62,28,1.225203e-80
62,29,6.623162e-81
62,30,3.976057e-81
62,31,3.358484e-81
62,32,1.956387e-81
62,33,1.261436e-81
62,34,6.681079e-82
62,35,2.513255e-82
62,36,5.956120e-80
62,37,5.661484e-80
62,38,5.364892e-80
62,39,4.111231e-80
62,40,2.213932e-80
62,41,1.000757e-80
62,42,5.830286e-81
62,43,4.215692e-81
62,44,3.169064e-81
62,45,1.802508e-81
62,46,1.268951e-81
62,47,4.430779e-82
62,48,8.075303e-80
62,49,7.332299e-80
62,50,7.351066e-80
62,51,4.407179e-80
62,52,2.445895e-80
62,53,1.077807e-80
62,54,7.613625e-81
62,55,6.655814e-81
62,56,4.450168e-81
62,57,2.722513e-81
62,58,1.743873e-81
62,59,4.649340e-82
62,60,8.449872e-80
62,61,8.450333e-80
62,62,9.181596e-80
62,63,5.152631e-80
62,64,2.683887e-80
62,65,1.267076e-80
62,66,7.246227e-81
62,67,7.285229e-81
62,68,4.078087e-81
62,69,3.299318e-81
62,70,1.956128e-81
62,71,6.031857e-82
62,72,9.319400e-80
62,73,8.978347e-80
62,74,7.622892e-80
62,75,4.907351e-80
62,76,2.040658e-80
62,77,1.281381e-80
62,78,8.385233e-81
62,79,6.221801e-81
62,80,3.987261e-81
62,81,2.620575e-81
62,82,1.592404e-81
62,83,5.288469e-82
62,84,4.270721e-80
62,85,6.729011e-80
62,86,5.937081e-80
62,87,3.235633e-80
62,88,1.475343e-80
62,89,7.650097e-81
62,90,6.318699e-81
62,91,5.453674e-81
62,92,3.559986e-81
62,93,2.159701e-81
62,94,1.368327e-81
62,95,4.347300e-82
62,96,1.310128e-81
62,97,3.058875e-80
62,98,3.308909e-80
62,99,1.614720e-80
62,100,7.902863e-81
62,101,4.906704e-81
62,102,3.905257e-81
62,103,3.508594e-81
62,104,2.695742e-81
62,105,1.619179e-81
62,106,1.041074e-81
62,107,3.270280e-82
62,108,0.000000e+00
62,109,1.630669e-81
62,110,1.288700e-80
62,111,5.811902e-81
62,112,3.179218e-81
62,113,2.033038e-81
62,114,2.107834e-81
62,115,1.912957e-81
62,116,1.293130e-81
62,117,1.076963e-81
62,118,6.644132e-82
62,119,2.350544e-82
62,120,0.000000e+00
62,121,0.000000e+00
62,122,2.427884e-82
62,123,7.217892e-82
62,124,5.286994e-82
62,125,6.097583e-82
62,126,8.375893e-82
62,127,6.391903e-82
62,128,6.373110e-82
62,129,4.929257e-82
62,130,3.262468e-82
62,131,4.402311e-83
62,132,0.000000e+00
62,133,0.000000e+00
62,134,0.000000e+00
62,135,0.000000e+00
62,136,8.057939e-83
62,137,1.184255e-82
62,138,7.740017e-83
62,139,1.143020e-82
62,140,7.287665e-83
62,141,1.339733e-82
62,142,5.863637e-83
62,143,4.556950e-84
62,144,0.000000e+00
62,145,0.000000e+00
62,146,0.000000e+00
62,147,0.000000e+00
62,148,0.000000e+00
62,149,4.426093e-83
62,150,1.924308e-83
62,151,6.968583e-84
62,152,4.811622e-84
62,153,6.177622e-84
62,154,5.932165e-84
62,155,2.716260e-85
63,0,1.834050e-81
63,1,1.101814e-81
63,2,2.238275e-81
63,3,2.197468e-81
63,4,1.614392e-81
63,5,5.436778e-82
63,6,5.015083e-82
63,7,2.851844e-82
63,8,1.801149e-82
63,9,1.418036e-82
63,10,6.108659e-83
63,11,3.136275e-83
63,12,4.989597e-81
63,13,6.926958e-81
63,14,8.429632e-81
63,15,7.761481e-81
63,16,5.560978e-81
63,17,3.177972e-81
63,18,2.062059e-81
63,19,1.240576e-81
63,20,7.153381e-82
63,21,5.217903e-82
63,22,2.849034e-82
63,23,1.251480e-82
63,24,1.341337e-80
63,25,1.700881e-80
63,26,1.982738e-80
63,27,1.850468e-80
63,28,1.255819e-80
63,29,7.584606e-81
63,30,4.311453e-81
63,31,2.807247e-81
63,32,1.538597e-81
63,33,8.989585e-82
63,34,4.401136e-82
63,35,1.992684e-82
63,36,2.357198e-80
63,37,2.853737e-80
63,38,3.126495e-80
63,39,3.226338e-80
63,40,2.307258e-80
63,41,1.226148e-80
63,42,6.757261e-81
63,43,4.067251e-81
63,44,2.383452e-81
63,45,1.389318e-81
63,46,7.437519e-82
63,47,3.344950e-82
63,48,3.113460e-80
63,49,4.142927e-80
63,50,4.419212e-80
63,51,3.926394e-80
63,52,2.744023e-80
63,53,1.604531e-80
63,54,8.871059e-81
63,55,5.522880e-81
63,56,3.294343e-81
63,57,2.011193e-81
63,58,1.070409e-81
63,59,5.297271e-82
63,60,3.762139e-80
63,61,4.824623e-80
63,62,5.152631e-80
63,63,5.665710e-80
63,64,3.157332e-80
63,65,1.820654e-80
63,66,9.846352e-81
63,67,6.965658e-81
63,68,3.758914e-81
63,69,2.616584e-81
63,70,1.450804e-81
63,71,6.810958e-82
63,72,4.369743e-80
63,73,5.194182e-80
63,74,5.617588e-80
63,75,5.120346e-80
63,76,3.367389e-80
63,77,1.676448e-80
63,78,1.016067e-80
63,79,6.069318e-81
63,80,3.592804e-81
63,81,2.069925e-81
63,82,1.350083e-81
63,83,6.450781e-82
63,84,2.262692e-80
63,85,4.122665e-80
63,86,4.551099e-80
63,87,3.899643e-80
63,88,2.520820e-80
63,89,1.361205e-80
63,90,8.303116e-81
63,91,5.217805e-81
63,92,2.956248e-81
63,93,1.729915e-81
63,94,9.710473e-82
63,95,4.790464e-82
63,96,1.081665e-81
63,97,2.600840e-80
63,98,3.200825e-80
63,99,2.825917e-80
63,100,1.684597e-80
63,101,9.696994e-81
63,102,4.825588e-81
63,103,3.566797e-81
63,104,2.661217e-81
63,105,1.540801e-81
63,106,7.636910e-82
63,107,4.248473e-82
63,108,0.000000e+00
63,109,2.169776e-81
63,110,1.907807e-80
63,111,1.703933e-80
63,112,9.940092e-81
63,113,5.620771e-81
63,114,3.448232e-81
63,115,2.417957e-81
63,116,1.585031e-81
63,117,1.218758e-81
63,118,5.681457e-82
63,119,3.365648e-82
63,120,0.000000e+00
63,121,0.000000e+00
63,122,1.590352e-81
63,123,4.743898e-81
63,124,3.758841e-81
63,125,2.180203e-81
63,126,1.672560e-81
63,127,1.335542e-81
63,128,7.514983e-82
63,129,6.149421e-82
63,130,4.022263e-82
63,131,2.095411e-82
63,132,0.000000e+00
63,133,0.000000e+00
63,134,0.000000e+00
63,135,0.000000e+00
63,136,3.589945e-82
63,137,3.510148e-82
63,138,4.801768e-82
63,139,4.143616e-82
63,140,2.816594e-82
63,141,2.989727e-82
63,142,1.610031e-82
63,143,8.737971e-83
63,144,0.000000e+00
63,145,0.000000e+00
63,146,0.000000e+00
63,147,0.000000e+00
63,148,0.000000e+00
63,149,2.471653e-83
63,150,3.183091e-83
63,151,2.263278e-83
63,152,1.619699e-83
63,153,1.332536e-83
63,154,1.295443e-83
63,155,9.296561e-84
64,0,7.751864e-82
64,1,5.142513e-82
64,2,1.030979e-81
64,3,1.373391e-81
64,4,1.235462e-81
64,5,4.006099e-82
64,6,3.395168e-82
64,7,1.882321e-82
64,8,1.055615e-82
64,9,6.945325e-83
64,10,2.361123e-83
64,11,1.667627e-83
64,12,1.392055e-81
64,13,2.943347e-81
64,14,4.050806e-81
64,15,4.737021e-81
64,16,3.878896e-81
64,17,2.165539e-81
64,18,1.478149e-81
64,19,7.883394e-82
64,20,4.186321e-82
64,21,3.012869e-82
64,22,1.572513e-82
64,23,7.893764e-83
64,24,3.058543e-81
64,25,6.996333e-81
64,26,9.522425e-81
64,27,1.095335e-80
64,28,8.384402e-81
64,29,5.290944e-81
64,30,3.001872e-81
64,31,1.711177e-81
64,32,9.099424e-82
64,33,4.973015e-82
64,34,2.341200e-82
64,35,1.169104e-82
64,36,6.865999e-81
64,37,1.178905e-80
64,38,1.515518e-80
64,39,1.863140e-80
64,40,1.552771e-80
64,41,8.834493e-81
64,42,4.586275e-81
64,43,2.459896e-81
64,44,1.345911e-81
64,45,8.215748e-82
64,46,3.676214e-82
64,47,2.036396e-82
64,48,8.680297e-81
64,49,1.939454e-80
64,50,2.135388e-80
64,51,2.398100e-80
64,52,1.903719e-80
64,53,1.155473e-80
64,54,5.973009e-81
64,55,3.225825e-81
64,56,1.901436e-81
64,57,1.110411e-81
64,58,5.315712e-82
64,59,3.342501e-82
64,60,1.379301e-80
64,61,2.269541e-80
64,62,2.683887e-80
64,63,3.157332e-80
64,64,2.550320e-80
64,65,1.355095e-80
64,66,6.702221e-81
64,67,4.499089e-81
64,68,2.334660e-81
64,69,1.539875e-81
64,70,7.932482e-82
64,71,4.595504e-82
64,72,1.694717e-80
64,73,2.392619e-80
64,74,3.162014e-80
64,75,3.193872e-80
64,76,2.521779e-80
64,77,1.254955e-80
64,78,7.208587e-81
64,79,3.963054e-81
64,80,2.184747e-81
64,81,1.226788e-81
64,82,7.998534e-82
64,83,4.320556e-82
64,84,9.646761e-81
64,85,1.933388e-80
64,86,2.553707e-80
64,87,2.654432e-80
64,88,1.891845e-80
64,89,1.026323e-80
64,90,5.820030e-81
64,91,3.338245e-81
64,92,1.775814e-81
64,93,1.012381e-81
64,94,5.298570e-82
64,95,3.080523e-82
64,96,5.825118e-82
64,97,1.530010e-80
64,98,2.045851e-80
64,99,2.131231e-80
64,100,1.312537e-80
64,101,7.444030e-81
64,102,3.444788e-81
64,103,2.244290e-81
64,104,1.664280e-81
64,105,9.394756e-82
64,106,4.325852e-82
64,107,2.886112e-82
64,108,0.000000e+00
64,109,1.587321e-81
64,110,1.408074e-80
64,111,1.395212e-80
64,112,8.347697e-81
64,113,4.665079e-81
64,114,2.585073e-81
64,115,1.732904e-81
64,116,1.074624e-81
64,117,8.214820e-82
64,118,3.373379e-82
64,119,2.358913e-82
64,120,0.000000e+00
64,121,0.000000e+00
64,122,1.364910e-81
64,123,4.198521e-81
64,124,3.267762e-81
64,125,1.816036e-81
64,126,1.324435e-81
64,127,1.045805e-81
64,128,5.228722e-82
64,129,4.408492e-82
64,130,2.829370e-82
64,131,1.765665e-82
64,132,0.000000e+00
64,133,0.000000e+00
64,134,0.000000e+00
64,135,0.000000e+00
64,136,3.141923e-82
64,137,3.062846e-82
64,138,4.084698e-82
64,139,3.467753e-82
64,140,2.394039e-82
64,141,2.515965e-82
64,142,1.343185e-82
64,143,7.778857e-83
64,144,0.000000e+00
64,145,0.000000e+00
64,146,0.000000e+00
64,147,0.000000e+00
64,148,0.000000e+00
64,149,8.064685e-84
64,150,2.258289e-83
64,151,1.863977e-83
64,152,1.374362e-83
64,153,1.061109e-83
64,154,1.088705e-83
64,155,8.969939e-84
65,0,2.217610e-82
65,1,1.568580e-82
65,2,3.321052e-82
65,3,6.847090e-82
65,4,7.558163e-82
65,5,2.355206e-82
65,6,2.099926e-82
65,7,1.070152e-82
65,8,5.287419e-83
65,9,4.008275e-83
65,10,9.894700e-84
65,11,1.136473e-83
65,12,-2.222348e-82
65,13,8.756678e-82
65,14,1.499297e-81
65,15,2.505287e-81
65,16,2.301998e-81
65,17,1.224960e-81
65,18,8.813194e-82
65,19,4.527581e-82
65,20,2.186125e-82
65,21,1.436346e-82
65,22,8.859218e-83
65,23,4.917109e-83
65,24,-1.121780e-81
65,25,2.263463e-81
65,26,3.963437e-81
65,27,5.671394e-81
65,28,4.912163e-81
65,29,3.207665e-81
65,30,1.834427e-81
65,31,1.002185e-81
65,32,5.037180e-82
65,33,2.606811e-82
65,34,1.113467e-82
65,35,6.962391e-83
65,36,-2.361263e-82
65,37,3.462977e-81
65,38,6.467147e-81
65,39,1.005061e-80
65,40,9.091720e-81
65,41,5.398751e-81
65,42,2.915568e-81
65,43,1.578788e-81
65,44,7.554328e-82
65,45,4.670154e-82
65,46,1.622450e-82
65,47,1.099786e-82
65,48,-2.536753e-82
65,49,8.091714e-81
65,50,9.004201e-81
65,51,1.321065e-80
65,52,1.160365e-80
65,53,7.866152e-81
65,54,3.695052e-81
65,55,1.936905e-81
65,56,1.047839e-81
65,57,6.298353e-82
65,58,2.636012e-82
65,59,2.132411e-82
65,60,3.092468e-81
65,61,9.665861e-81
65,62,1.267076e-80
65,63,1.820654e-80
65,64,1.355095e-80
65,65,1.044871e-80
65,66,4.773653e-81
65,67,2.633783e-81
65,68,1.401919e-81
65,69,8.702015e-82
65,70,4.537023e-82
65,71,2.896098e-82
65,72,4.513599e-81
65,73,1.005682e-80
65,74,1.643488e-80
65,75,1.974771e-80
65,76,1.607932e-80
65,77,8.116675e-81
65,78,4.919054e-81
65,79,2.416916e-81
65,80,1.320965e-81
65,81,6.821574e-82
65,82,4.636163e-82
65,83,2.753074e-82
65,84,3.351649e-81
65,85,8.406185e-81
65,86,1.312731e-80
65,87,1.637388e-80
65,88,1.252603e-80
65,89,6.819447e-81
65,90,3.668757e-81
65,91,1.969993e-81
65,92,1.021371e-81
65,93,5.739230e-82
65,94,2.703163e-82
65,95,1.922961e-82
65,96,3.074555e-82
65,97,8.550106e-81
65,98,1.176304e-80
65,99,1.383804e-80
65,100,8.819037e-81
65,101,5.059437e-81
65,102,2.188539e-81
65,103,1.417564e-81
65,104,1.038552e-81
65,105,5.959604e-82
65,106,2.300206e-82
65,107,1.907737e-82
65,108,0.000000e+00
65,109,9.345999e-82
65,110,8.753374e-81
65,111,9.425895e-81
65,112,5.631885e-81
65,113,3.189180e-81
65,114,1.761469e-81
65,115,1.114168e-81
65,116,7.109844e-82
65,117,5.259433e-82
65,118,2.023067e-82
65,119,1.569830e-82
65,120,0.000000e+00
65,121,0.000000e+00
65,122,9.619121e-82
65,123,2.944754e-81
65,124,2.316783e-81
65,125,1.294628e-81
65,126,9.251767e-82
65,127,7.499404e-82
65,128,3.520995e-82
65,129,2.823028e-82
65,130,1.819964e-82
65,131,1.284867e-82
65,132,0.000000e+00
65,133,0.000000e+00
65,134,0.000000e+00
65,135,0.000000e+00
65,136,2.119614e-82
65,137,2.157541e-82
65,138,3.048402e-82
65,139,2.551579e-82
65,140,1.801712e-82
65,141,1.728554e-82
65,142,9.572340e-83
65,143,5.815698e-83
65,144,0.000000e+00
65,145,0.000000e+00
65,146,0.000000e+00
65,147,0.000000e+00
65,148,0.000000e+00
65,149,5.485009e-84
65,150,1.628078e-83
65,151,1.411888e-83
65,152,1.007627e-83
65,153,7.611720e-84
65,154,7.737262e-84
65,155,7.087434e-84
66,0,1.940338e-82
66,1,1.267090e-82
66,2,2.348469e-82
66,3,3.777006e-82
66,4,3.798955e-82
66,5,1.254644e-82
66,6,1.143729e-82
66,7,6.466462e-83
66,8,3.093667e-83
66,9,2.547237e-83
66,10,8.056150e-84
66,11,6.852861e-84
66,12,1.932427e-82
66,13,7.085371e-82
66,14,1.006548e-81
66,15,1.349796e-81
66,16,1.175780e-81
66,17,6.342477e-82
66,18,4.656029e-82
66,19,2.626075e-82
66,20,1.300777e-82
66,21,8.540599e-83
66,22,5.702471e-83
66,23,2.790519e-83
66,24,1.801255e-82
66,25,1.747350e-81
66,26,2.493637e-81
66,27,3.221606e-81
66,28,2.639439e-81
66,29,1.678966e-81
66,30,9.933536e-82
66,31,5.517286e-82
66,32,3.097427e-82
66,33,1.530538e-82
66,34,7.190109e-83
66,35,3.776957e-83
66,36,9.993794e-82
66,37,2.795101e-81
66,38,4.023273e-81
66,39,5.635413e-81
66,40,4.650689e-81
66,41,2.685296e-81
66,42,1.587180e-81
66,43,9.285475e-82
66,44,4.476786e-82
66,45,2.480789e-82
66,46,1.067185e-82
66,47,5.874183e-83
66,48,1.176420e-81
66,49,5.137167e-81
66,50,6.024402e-81
66,51,7.209387e-81
66,52,5.915688e-81
66,53,4.096077e-81
66,54,2.298038e-81
66,55,1.033491e-81
66,56,5.921741e-82
66,57,3.512885e-82
66,58,1.746471e-82
66,59,1.274099e-82
66,60,2.844622e-81
66,61,6.202541e-81
66,62,7.246227e-81
66,63,9.846352e-81
66,64,6.702221e-81
66,65,4.773653e-81
66,66,3.423108e-81
66,67,1.515595e-81
66,68,7.725748e-82
66,69,5.179558e-82
66,70,2.652986e-82
66,71,1.565689e-82
66,72,4.028410e-81
66,73,6.522510e-81
66,74,9.472498e-81
66,75,1.042257e-80
66,76,8.403240e-81
66,77,3.946674e-81
66,78,2.620799e-81
66,79,1.418386e-81
66,80,7.658062e-82
66,81,3.951298e-82
66,82,2.705008e-82
66,83,1.583068e-82
66,84,2.392765e-81
66,85,5.303161e-81
66,86,7.288190e-81
66,87,8.614487e-81
66,88,6.433168e-81
66,89,3.582827e-81
66,90,1.999141e-81
66,91,1.067657e-81
66,92,5.938366e-82
66,93,3.292397e-82
66,94,1.682154e-82
66,95,1.102813e-82
66,96,1.424423e-82
66,97,4.801772e-81
66,98,6.254190e-81
66,99,6.996896e-81
66,100,4.495178e-81
66,101,2.646931e-81
66,102,1.234197e-81
66,103,8.245010e-82
66,104,5.993925e-82
66,105,3.448215e-82
66,106,1.348361e-82
66,107,1.008048e-82
66,108,0.000000e+00
66,109,4.724796e-82
66,110,4.402423e-81
66,111,4.663152e-81
66,112,2.856684e-81
66,113,1.680106e-81
66,114,9.600281e-82
66,115,6.220083e-82
66,116,4.132624e-82
66,117,3.015637e-82
66,118,1.222013e-82
66,119,8.761908e-83
66,120,0.000000e+00
66,121,0.000000e+00
66,122,4.607749e-82
66,123,1.487054e-81
66,124,1.189534e-81
66,125,6.907456e-82
66,126,5.102559e-82
66,127,4.115101e-82
66,128,2.032403e-82
66,129,1.664053e-82
66,130,1.032348e-82
66,131,7.044379e-83
66,132,0.000000e+00
66,133,0.000000e+00
66,134,0.000000e+00
66,135,0.000000e+00
66,136,1.112498e-82
66,137,1.153919e-82
66,138,1.571444e-82
66,139,1.371756e-82
66,140,9.905932e-83
66,141,9.579776e-83
66,142,5.280288e-83
66,143,3.200871e-83
66,144,0.000000e+00
66,145,0.000000e+00
66,146,0.000000e+00
66,147,0.000000e+00
66,148,0.000000e+00
66,149,3.183338e-84
66,150,8.347587e-84
66,151,7.528070e-84
66,152,5.524313e-84
66,153,4.280169e-84
66,154,4.313113e-84
66,155,3.741052e-84
67,0,2.727854e-82
67,1,1.642517e-82
67,2,3.202942e-82
67,3,3.186693e-82
67,4,2.359056e-82
67,5,7.560032e-83
67,6,7.425971e-83
67,7,4.536642e-83
67,8,3.070420e-83
67,9,2.225609e-83
67,10,8.896344e-84
67,11,4.873658e-84
67,12,6.981124e-82
67,13,9.778570e-82
67,14,1.185370e-81
67,15,1.078014e-81
67,16,7.791864e-82
67,17,4.622215e-82
67,18,3.131708e-82
67,19,1.907959e-82
67,20,1.121717e-82
67,21,8.401036e-83
67,22,4.337019e-83
67,23,1.958250e-83
67,24,1.833072e-81
67,25,2.363216e-81
67,26,2.752267e-81
67,27,2.588400e-81
67,28,1.725760e-81
67,29,1.096424e-81
67,30,6.434878e-82
67,31,4.343298e-82
67,32,2.455301e-82
67,33,1.423492e-82
67,34,6.817424e-83
67,35,3.068986e-83
67,36,3.100513e-81
67,37,3.939446e-81
67,38,4.365690e-81
67,39,4.457781e-81
67,40,3.308260e-81
67,41,1.760680e-81
67,42,9.659666e-82
67,43,5.721888e-82
67,44,3.763534e-82
67,45,2.265314e-82
67,46,1.152829e-82
67,47,5.561761e-83
67,48,4.276176e-81
67,49,5.875226e-81
67,50,6.230099e-81
67,51,5.357755e-81
67,52,3.791958e-81
67,53,2.333433e-81
67,54,1.374684e-81
67,55,8.966263e-82
67,56,4.993606e-82
67,57,3.148584e-82
67,58,1.646041e-82
67,59,8.168049e-83
67,60,5.236919e-81
67,61,6.812040e-81
67,62,7.285229e-81
67,63,6.965658e-81
67,64,4.499089e-81
67,65,2.633783e-81
67,66,1.515595e-81
67,67,1.509718e-81
67,68,5.864244e-82
67,69,4.108498e-82
67,70,2.231789e-82
67,71,1.094077e-82
67,72,6.132362e-81
67,73,7.331095e-81
67,74,7.866822e-81
67,75,7.104117e-81
67,76,4.704799e-81
67,77,2.529279e-81
67,78,1.546435e-81
67,79,1.058362e-81
67,80,5.704031e-82
67,81,3.275938e-82
67,82,2.049106e-82
67,83,9.822653e-83
67,84,3.057861e-81
67,85,5.353276e-81
67,86,6.072862e-81
67,87,5.306418e-81
67,88,3.526938e-81
67,89,2.018164e-81
67,90,1.259055e-81
67,91,7.816789e-82
67,92,4.524784e-82
67,93,2.671541e-82
67,94,1.478649e-82
67,95,7.286615e-83
67,96,1.741349e-82
67,97,3.450504e-81
67,98,4.247716e-81
67,99,3.915536e-81
67,100,2.385920e-81
67,101,1.449656e-81
67,102,7.496292e-82
67,103,5.627468e-82
67,104,4.271944e-82
67,105,2.391255e-82
67,106,1.204135e-82
67,107,6.724778e-83
67,108,0.000000e+00
67,109,3.016452e-82
67,110,2.530510e-81
67,111,2.346459e-81
67,112,1.442555e-81
67,113,8.706875e-82
67,114,5.598975e-82
67,115,4.037015e-82
67,116,2.725061e-82
67,117,1.983092e-82
67,118,9.202246e-83
67,119,5.323148e-83
67,120,0.000000e+00
67,121,0.000000e+00
67,122,2.309235e-82
67,123,6.683565e-82
67,124,5.572602e-82
67,125,3.390435e-82
67,126,2.742128e-82
67,127,2.266922e-82
67,128,1.334367e-82
67,129,1.066261e-82
67,130,6.722281e-83
67,131,3.399711e-83
67,132,0.000000e+00
67,133,0.000000e+00
67,134,0.000000e+00
67,135,0.000000e+00
67,136,5.108788e-83
67,137,5.587762e-83
67,138,8.106483e-83
67,139,7.083859e-83
67,140,4.849802e-83
67,141,5.262149e-83
67,142,2.793948e-83
67,143,1.503510e-83
67,144,0.000000e+00
67,145,0.000000e+00
67,146,0.000000e+00
67,147,0.000000e+00
67,148,0.000000e+00
67,149,4.452425e-84
67,150,5.234339e-84
67,151,3.617764e-84
67,152,2.663385e-84
67,153,2.206057e-84
67,154,2.309373e-84
67,155,1.681439e-84
68,0,1.645080e-82
68,1,1.024577e-82
68,2,1.993371e-82
68,3,1.734012e-82
68,4,1.224367e-82
68,5,4.190097e-83
68,6,3.723880e-83
68,7,2.588136e-83
68,8,1.772041e-83
68,9,1.319598e-83
68,10,5.974051e-84
68,11,2.701013e-84
68,12,4.630424e-82
68,13,6.050163e-82
68,14,7.134681e-82
68,15,6.111073e-82
68,16,4.027878e-82
68,17,2.439422e-82
68,18,1.680168e-82
68,19,1.115672e-82
68,20,6.865937e-83
68,21,5.274464e-83
68,22,2.550685e-83
68,23,1.196417e-83
68,24,1.183743e-81
68,25,1.425821e-81
68,26,1.601081e-81
68,27,1.432707e-81
68,28,9.288368e-82
68,29,5.783536e-82
68,30,3.574530e-82
68,31,2.422560e-82
68,32,1.419816e-82
68,33,8.727263e-83
68,34,4.184550e-83
68,35,1.875965e-83
68,36,2.060807e-81
68,37,2.446628e-81
68,38,2.559217e-81
68,39,2.503040e-81
68,40,1.694099e-81
68,41,9.112658e-82
68,42,5.395209e-82
68,43,3.377430e-82
68,44,2.042304e-82
68,45,1.274258e-82
68,46,6.717242e-83
68,47,2.999105e-83
68,48,2.636972e-81
68,49,3.464996e-81
68,50,3.418543e-81
68,51,2.919721e-81
68,52,2.070476e-81
68,53,1.177674e-81
68,54,6.933564e-82
68,55,4.678343e-82
68,56,3.332553e-82
68,57,1.752738e-82
68,58,9.344427e-83
68,59,4.544399e-83
68,60,3.193883e-81
68,61,3.894250e-81
68,62,4.078087e-81
68,63,3.758914e-81
68,64,2.334660e-81
68,65,1.401919e-81
68,66,7.725748e-82
68,67,5.864244e-82
68,68,4.614504e-82
68,69,2.389786e-82
68,70,1.247243e-82
68,71,5.694596e-83
68,72,3.625470e-81
68,73,4.159636e-81
68,74,4.481920e-81
68,75,3.706341e-81
68,76,2.507103e-81
68,77,1.308479e-81
68,78,8.537939e-82
68,79,5.150451e-82
68,80,3.571411e-82
68,81,1.990937e-82
68,82,1.173779e-82
68,83,5.497413e-83
68,84,1.751345e-81
68,85,3.062130e-81
68,86,3.300562e-81
68,87,2.781383e-81
68,88,1.786444e-81
68,89,1.027178e-81
68,90,6.783059e-82
68,91,4.521936e-82
68,92,2.599017e-82
68,93,1.602014e-82
68,94,8.688911e-83
68,95,4.220663e-83
68,96,7.161351e-83
68,97,1.844477e-81
68,98,2.161806e-81
68,99,1.938067e-81
68,100,1.206831e-81
68,101,7.521562e-82
68,102,4.194721e-82
68,103,3.155116e-82
68,104,2.460823e-82
68,105,1.402816e-82
68,106,7.092721e-83
68,107,3.826587e-83
68,108,0.000000e+00
68,109,1.569193e-82
68,110,1.235067e-81
68,111,1.146000e-81
68,112,7.559298e-82
68,113,4.660145e-82
68,114,3.082325e-82
68,115,2.405074e-82
68,116,1.611703e-82
68,117,1.187690e-82
68,118,5.488921e-83
68,119,2.973467e-83
68,120,0.000000e+00
68,121,0.000000e+00
68,122,1.148678e-82
68,123,3.512302e-82
68,124,2.983076e-82
68,125,1.885611e-82
68,126,1.526603e-82
68,127,1.319806e-82
68,128,8.138044e-83
68,129,6.366282e-83
68,130,4.022745e-83
68,131,1.984889e-83
68,132,0.000000e+00
68,133,0.000000e+00
68,134,0.000000e+00
68,135,0.000000e+00
68,136,2.837232e-83
68,137,3.326313e-83
68,138,4.347335e-83
68,139,4.129115e-83
68,140,3.039928e-83
68,141,3.195471e-83
68,142,1.685083e-83
68,143,9.049405e-84
68,144,0.000000e+00
68,145,0.000000e+00
68,146,0.000000e+00
68,147,0.000000e+00
68,148,0.000000e+00
68,149,2.268815e-84
68,150,2.596548e-84
68,151,1.995369e-84
68,152,1.581735e-84
68,153,1.396404e-84
68,154,1.397890e-84
68,155,1.020357e-84
69,0,1.456094e-82
69,1,8.728622e-83
69,2,1.682916e-82
69,3,1.310634e-82
69,4,7.685144e-83
69,5,2.660516e-83
69,6,2.607251e-83
69,7,1.907200e-83
69,8,1.336746e-83
69,9,1.034195e-83
69,10,5.077595e-84
69,11,2.011427e-84
69,12,4.540435e-82
69,13,5.279210e-82
69,14,5.882805e-82
69,15,4.430353e-82
69,16,2.747550e-82
69,17,1.694231e-82
69,18,1.094350e-82
69,19,7.669200e-83
69,20,5.022760e-83
69,21,3.809981e-83
69,22,1.892711e-83
69,23,8.135255e-84
69,24,1.219364e-81
69,25,1.267481e-81
69,26,1.346129e-81
69,27,1.084320e-81
69,28,6.318471e-82
69,29,3.837890e-82
69,30,2.333058e-82
69,31,1.695793e-82
69,32,1.023880e-82
69,33,6.203547e-83
69,34,3.168084e-83
69,35,1.294959e-83
69,36,1.977311e-81
69,37,2.112681e-81
69,38,2.093641e-81
69,39,1.845022e-81
69,40,1.174964e-81
69,41,6.071667e-82
69,42,3.662403e-82
69,43,2.343494e-82
69,44,1.544028e-82
69,45,8.838551e-83
69,46,5.398883e-83
69,47,2.232341e-83
69,48,2.622498e-81
69,49,2.852381e-81
69,50,2.967583e-81
69,51,2.108504e-81
69,52,1.346693e-81
69,53,7.577452e-82
69,54,4.793761e-82
69,55,3.200143e-82
69,56,2.284091e-82
69,57,1.577818e-82
69,58,7.482767e-83
69,59,3.169058e-83
69,60,2.978755e-81
69,61,3.301958e-81
69,62,3.299318e-81
69,63,2.616584e-81
69,64,1.539875e-81
69,65,8.702015e-82
69,66,5.179558e-82
69,67,4.108498e-82
69,68,2.389786e-82
69,69,2.615984e-82
69,70,9.413922e-83
69,71,3.950391e-83
69,72,3.333828e-81
69,73,3.530408e-81
69,74,3.373730e-81
69,75,2.561128e-81
69,76,1.499310e-81
69,77,8.329175e-82
69,78,5.542677e-82
69,79,3.683866e-82
69,80,2.212680e-82
69,81,1.710000e-82
69,82,8.833404e-83
69,83,3.578061e-83
69,84,1.534917e-81
69,85,2.532273e-81
69,86,2.531446e-81
69,87,1.832883e-81
69,88,1.068231e-81
69,89,6.150862e-82
69,90,4.327923e-82
69,91,3.093796e-82
69,92,1.922799e-82
69,93,1.104828e-82
69,94,6.558670e-83
69,95,2.754643e-83
69,96,5.968569e-83
69,97,1.355953e-81
69,98,1.525459e-81
69,99,1.147086e-81
69,100,6.865569e-82
69,101,4.379129e-82
69,102,2.662654e-82
69,103,2.145012e-82
69,104,1.688192e-82
69,105,9.638364e-83
69,106,5.128174e-83
69,107,2.356000e-83
69,108,0.000000e+00
69,109,9.800707e-83
69,110,7.592253e-82
69,111,6.110962e-82
69,112,3.947255e-82
69,113,2.540316e-82
69,114,1.879246e-82
69,115,1.476920e-82
69,116,1.044590e-82
69,117,7.755651e-83
69,118,3.940536e-83
69,119,1.909048e-83
69,120,0.000000e+00
69,121,0.000000e+00
69,122,5.578994e-83
69,123,1.658972e-82
69,124,1.426839e-82
69,125,9.860667e-83
69,126,8.901150e-83
69,127,7.418195e-83
69,128,5.146987e-83
69,129,4.093917e-83
69,130,2.535474e-83
69,131,1.071617e-83
69,132,0.000000e+00
69,133,0.000000e+00
69,134,0.000000e+00
69,135,0.000000e+00
69,136,1.417892e-83
69,137,1.752303e-83
69,138,2.244861e-83
69,139,2.130039e-83
69,140,1.566310e-83
69,141,1.810059e-83
69,142,9.464086e-84
69,143,4.557542e-84
69,144,0.000000e+00
69,145,0.000000e+00
69,146,0.000000e+00
69,147,0.000000e+00
69,148,0.000000e+00
69,149,2.016173e-84
69,150,1.700950e-84
69,151,1.042482e-84
69,152,8.272276e-85
69,153,7.619931e-85
69,154,8.193437e-85
69,155,5.427930e-85
70,0,8.510543e-83
70,1,4.947166e-83
70,2,9.568330e-83
70,3,6.798072e-83
70,4,3.768825e-83
70,5,1.389239e-83
70,6,1.450460e-83
70,7,1.016012e-83
70,8,7.024831e-84
70,9,6.074769e-84
70,10,3.013066e-84
70,11,1.209413e-84
70,12,2.800453e-82
70,13,3.030769e-82
70,14,3.426304e-82
70,15,2.435152e-82
70,16,1.421522e-82
70,17,8.948086e-83
70,18,5.354493e-83
70,19,3.911595e-83
70,20,2.651491e-83
70,21,1.988081e-83
70,22,1.085521e-83
70,23,4.408097e-84
70,24,7.943560e-82
70,25,7.775224e-82
70,26,8.080617e-82
70,27,6.021111e-82
70,28,3.378212e-82
70,29,1.985726e-82
70,30,1.211941e-82
70,31,9.755390e-83
70,32,5.588686e-83
70,33,3.369144e-83
70,34,1.692434e-83
70,35,7.336746e-84
70,36,1.254921e-81
70,37,1.267458e-81
70,38,1.258894e-81
70,39,1.061679e-81
70,40,6.274930e-82
70,41,3.093568e-82
70,42,1.929663e-82
70,43,1.349651e-82
70,44,8.853078e-83
70,45,5.036942e-83
70,46,3.050568e-83
70,47,1.175319e-83
70,48,1.717648e-81
70,49,1.730569e-81
70,50,1.718582e-81
70,51,1.178433e-81
70,52,7.351682e-82
70,53,3.825790e-82
70,54,2.476611e-82
70,55,1.945987e-82
70,56,1.223236e-82
70,57,7.875682e-83
70,58,5.170145e-83
70,59,1.539459e-83
70,60,1.868100e-81
70,61,2.006183e-81
70,62,1.956128e-81
70,63,1.450804e-81
70,64,7.932482e-82
70,65,4.537023e-82
70,66,2.652986e-82
70,67,2.231789e-82
70,68,1.247243e-82
70,69,9.413922e-83
70,70,7.217965e-83
70,71,2.020768e-83
70,72,2.054155e-81
70,73,2.148583e-81
70,74,1.935986e-81
70,75,1.445449e-81
70,76,7.571891e-82
70,77,4.297704e-82
70,78,2.809479e-82
70,79,1.937215e-82
70,80,1.246681e-82
70,81,7.301696e-83
70,82,5.274863e-83
70,83,1.910967e-83
70,84,9.561666e-82
70,85,1.567871e-81
70,86,1.476720e-81
70,87,9.869917e-82
70,88,5.379635e-82
70,89,2.987203e-82
70,90,2.157099e-82
70,91,1.637975e-82
70,92,1.047107e-82
70,93,6.194491e-83
70,94,3.596585e-83
70,95,1.423067e-83
70,96,3.673524e-83
70,97,7.843265e-82
70,98,8.785173e-82
70,99,5.743692e-82
70,100,3.288400e-82
70,101,2.108211e-82
70,102,1.322943e-82
70,103,1.154884e-82
70,104,8.894097e-83
70,105,5.293788e-83
70,106,2.860687e-83
70,107,1.183375e-83
70,108,0.000000e+00
70,109,4.770477e-83
70,110,3.915348e-82
70,111,2.714182e-82
70,112,1.603533e-82
70,113,1.072864e-82
70,114,9.023981e-83
70,115,7.125645e-83
70,116,5.057541e-83
70,117,3.854280e-83
70,118,2.132430e-83
70,119,9.512046e-84
70,120,0.000000e+00
70,121,0.000000e+00
70,122,2.257161e-83
70,123,6.431901e-83
70,124,5.409911e-83
70,125,4.008581e-83
70,126,4.041892e-83
70,127,3.372414e-83
70,128,2.503521e-83
70,129,1.907505e-83
70,130,1.240989e-83
70,131,4.389419e-84
70,132,0.000000e+00
70,133,0.000000e+00
70,134,0.000000e+00
70,135,0.000000e+00
70,136,4.592848e-84
70,137,6.916783e-84
70,138,9.330023e-84
70,139,8.921229e-84
70,140,6.395578e-84
70,141,7.146700e-84
70,142,3.926236e-84
70,143,1.709156e-84
70,144,0.000000e+00
70,145,0.000000e+00
70,146,0.000000e+00
70,147,0.000000e+00
70,148,0.000000e+00
70,149,1.266405e-84
70,150,8.244954e-85
70,151,4.939055e-85
70,152,3.488250e-85
70,153,3.299194e-85
70,154,3.343382e-85
70,155,2.044672e-85
71,0,1.951127e-83
71,1,1.192159e-83
71,2,2.327551e-83
71,3,2.930899e-83
71,4,2.334415e-83
71,5,7.146014e-84
71,6,7.184948e-84
71,7,4.049189e-84
71,8,2.630926e-84
71,9,2.023481e-84
71,10,6.796583e-85
71,11,5.060881e-85
71,12,3.628996e-83
71,13,7.198252e-83
71,14,8.922119e-83
71,15,9.652908e-83
71,16,7.750796e-83
71,17,4.239568e-83
71,18,3.025575e-83
71,19,1.826411e-83
71,20,1.022574e-83
71,21,6.906843e-84
71,22,4.127833e-84
71,23,1.956717e-84
71,24,7.605926e-83
71,25,1.689733e-82
71,26,2.143198e-82
71,27,2.324175e-82
71,28,1.665894e-82
71,29,1.086356e-82
71,30,6.246934e-83
71,31,3.893284e-83
71,32,2.257755e-83
71,33,1.262097e-83
71,34,5.724910e-84
71,35,2.765358e-84
71,36,1.538407e-82
71,37,2.765403e-82
71,38,3.441669e-82
71,39,3.997529e-82
71,40,3.242663e-82
71,41,1.833906e-82
71,42,9.965554e-83
71,43,5.742372e-83
71,44,3.548687e-83
71,45,2.035670e-83
71,46,8.760447e-84
71,47,5.499625e-84
71,48,2.264239e-82
71,49,4.545077e-82
71,50,5.047795e-82
71,51,5.047099e-82
71,52,3.829626e-82
71,53,2.558918e-82
71,54,1.334452e-82
71,55,7.724045e-83
71,56,4.804616e-83
71,57,2.763068e-83
71,58,1.298068e-83
71,59,1.112755e-83
71,60,3.313522e-82
71,61,5.397964e-82
71,62,6.031857e-82
71,63,6.810958e-82
71,64,4.595504e-82
71,65,2.896098e-82
71,66,1.565689e-82
71,67,1.094077e-82
71,68,5.694596e-83
71,69,3.950391e-83
71,70,2.020768e-83
71,71,1.676495e-83
71,72,4.340129e-82
71,73,5.883874e-82
71,74,6.978883e-82
71,75,7.098268e-82
71,76,5.122055e-82
71,77,2.616994e-82
71,78,1.622149e-82
71,79,9.607946e-83
71,80,5.584978e-83
71,81,3.091551e-83
71,82,1.943305e-83
71,83,1.318312e-83
71,84,2.259210e-82
71,85,4.243214e-82
71,86,5.350420e-82
71,87,5.433541e-82
71,88,3.883657e-82
71,89,2.203722e-82
71,90,1.326270e-82
71,91,7.820461e-83
71,92,4.506391e-83
71,93,2.578155e-83
71,94,1.295546e-83
71,95,7.957059e-84
71,96,1.488488e-83
71,97,3.324778e-82
71,98,4.011068e-82
71,99,4.256703e-82
71,100,2.682990e-82
71,101,1.614425e-82
71,102,7.769195e-83
71,103,5.582272e-83
71,104,4.380477e-83
71,105,2.497550e-83
71,106,1.130559e-83
71,107,6.913763e-84
71,108,0.000000e+00
71,109,3.187059e-83
71,110,2.691767e-82
71,111,2.742796e-82
71,112,1.681458e-82
71,113,1.011730e-82
71,114,6.231927e-83
71,115,4.272061e-83
71,116,2.979207e-83
71,117,2.169800e-83
71,118,9.583203e-84
71,119,6.223291e-84
71,120,0.000000e+00
71,121,0.000000e+00
71,122,2.793586e-83
71,123,8.472829e-83
71,124,6.997685e-83
71,125,4.129192e-83
71,126,3.124335e-83
71,127,2.648240e-83
71,128,1.475571e-83
71,129,1.203893e-83
71,130,7.529487e-84
71,131,4.618301e-84
71,132,0.000000e+00
71,133,0.000000e+00
71,134,0.000000e+00
71,135,0.000000e+00
71,136,6.541982e-84
71,137,6.553417e-84
71,138,1.002306e-83
71,139,8.556944e-84
71,140,6.095557e-84
71,141,6.407001e-84
71,142,3.553207e-84
71,143,2.104369e-84
71,144,0.000000e+00
71,145,0.000000e+00
71,146,0.000000e+00
71,147,0.000000e+00
71,148,0.000000e+00
71,149,3.275773e-85
71,150,5.944038e-85
71,151,4.416672e-85
71,152,3.343864e-85
71,153,2.769804e-85
71,154,3.003945e-85
71,155,2.431367e-85
72,0,5.188815e-81
72,1,3.064175e-81
72,2,5.820419e-81
72,3,2.782868e-81
72,4,5.494789e-82
72,5,4.080725e-82
72,6,4.170349e-82
72,7,3.840712e-82
72,8,2.762586e-82
72,9,2.626240e-82
72,10,1.645396e-82
72,11,4.052208e-83
72,12,1.996482e-80
72,13,1.864455e-80
72,14,1.928429e-80
72,15,1.002067e-80
72,16,3.784036e-81
72,17,2.821141e-81
72,18,1.095573e-81
72,19,1.304153e-81
72,20,1.069312e-81
72,21,8.054842e-82
72,22,4.219321e-82
72,23,1.276956e-82
72,24,5.536031e-80
72,25,4.482071e-80
72,26,4.207499e-80
72,27,2.498001e-80
72,28,9.922045e-81
72,29,4.493077e-81
72,30,2.851855e-81
72,31,3.176903e-81
72,32,2.002994e-81
72,33,1.378593e-81
72,34,7.734121e-82
72,35,2.543533e-82
72,36,8.277178e-80
72,37,7.441216e-80
72,38,6.549724e-80
72,39,4.161054e-80
72,40,1.649994e-80
72,41,5.402924e-81
72,42,4.004797e-81
72,43,3.844950e-81
72,44,3.381790e-81
72,45,1.760581e-81
72,46,1.517972e-81
72,47,4.573310e-82
72,48,1.123579e-79
72,49,9.065440e-80
72,50,8.827868e-80
72,51,4.130269e-80
72,52,1.665766e-80
72,53,3.639682e-81
72,54,5.398905e-81
72,55,6.511780e-81
72,56,4.600025e-81
72,57,2.790005e-81
72,58,2.020518e-81
72,59,3.822966e-82
72,60,1.115322e-79
72,61,1.029691e-79
72,62,9.319400e-80
72,63,4.369743e-80
72,64,1.694717e-80
72,65,4.513599e-81
72,66,4.028410e-81
72,67,6.132362e-81
72,68,3.625470e-81
72,69,3.333828e-81
72,70,2.054155e-81
72,71,4.340129e-82
72,72,1.539498e-79
72,73,1.118215e-79
72,74,7.983455e-80
72,75,3.910503e-80
72,76,4.813905e-81
72,77,5.904436e-81
72,78,4.646927e-81
72,79,5.148943e-81
72,80,3.707368e-81
72,81,2.623114e-81
72,82,1.545080e-81
72,83,3.493853e-82
72,84,5.484910e-80
72,85,8.036228e-80
72,86,6.253077e-80
72,87,2.113470e-80
72,88,2.419086e-81
72,89,6.706174e-82
72,90,3.471007e-81
72,91,4.716365e-81
72,92,3.489640e-81
72,93,2.161284e-81
72,94,1.501899e-81
72,95,3.446142e-82
72,96,1.215438e-81
72,97,3.062467e-80
72,98,2.855875e-80
72,99,1.991396e-81
72,100,-1.564292e-81
72,101,-1.025836e-82
72,102,2.479437e-81
72,103,3.083809e-81
72,104,2.404736e-81
72,105,1.493328e-81
72,106,1.121585e-81
72,107,1.901737e-82
72,108,0.000000e+00
72,109,6.973611e-82
72,110,4.258373e-81
72,111,-6.041638e-81
72,112,-3.910187e-81
72,113,-1.656336e-81
72,114,5.163579e-82
72,115,1.068629e-81
72,116,8.552943e-82
72,117,7.652787e-82
72,118,6.579801e-82
72,119,1.151235e-82
72,120,0.000000e+00
72,121,0.000000e+00
72,122,-1.143987e-81
72,123,-3.229391e-81
72,124,-2.509653e-81
72,125,-8.730547e-82
72,126,-8.995174e-83
72,127,-7.703776e-83
72,128,4.528996e-82
72,129,3.152405e-82
72,130,2.042878e-82
72,131,-1.071265e-82
72,132,0.000000e+00
72,133,0.000000e+00
72,134,0.000000e+00
72,135,0.000000e+00
72,136,-1.877275e-82
72,137,-1.270634e-82
72,138,-3.111470e-82
72,139,-1.818311e-82
72,140,-1.239661e-82
72,141,-3.672562e-83
72,142,-4.167049e-83
72,143,-6.763007e-83
72,144,0.000000e+00
72,145,0.000000e+00
72,146,0.000000e+00
72,147,0.000000e+00
72,148,0.000000e+00
72,149,5.531796e-83
72,150,2.568777e-84
72,151,-8.489568e-84
72,152,-6.127684e-84
72,153,-8.763416e-85
72,154,-1.541763e-84
72,155,-9.072535e-84
73,0,4.697065e-81
73,1,2.778567e-81
73,2,5.322618e-81
73,3,2.946714e-81
73,4,1.003984e-81
73,5,4.744503e-82
73,6,4.805996e-82
73,7,3.872960e-82
73,8,2.827108e-82
73,9,2.574812e-82
73,10,1.484787e-82
73,11,4.473477e-83
73,12,1.709721e-80
73,13,1.681034e-80
73,14,1.795669e-80
73,15,1.043845e-80
73,16,4.813908e-81
73,17,3.263292e-81
73,18,1.530728e-81
73,19,1.424465e-81
73,20,1.064010e-81
73,21,8.072382e-82
73,22,4.274385e-82
73,23,1.452596e-82
73,24,4.751825e-80
73,25,4.090734e-80
73,26,3.982315e-80
73,27,2.592432e-80
73,28,1.195576e-80
73,29,6.106940e-81
73,30,3.662525e-81
73,31,3.489619e-81
73,32,2.099121e-81
73,33,1.379304e-81
73,34,7.570290e-82
73,35,2.685171e-82
73,36,7.214049e-80
73,37,6.797722e-80
73,38,6.207514e-80
73,39,4.399499e-80
73,40,2.106226e-80
73,41,8.386937e-81
73,42,5.473112e-81
73,43,4.429893e-81
73,44,3.494699e-81
73,45,1.878649e-81
73,46,1.433200e-81
73,47,4.727477e-82
73,48,9.824602e-80
73,49,8.436515e-80
73,50,8.464209e-80
73,51,4.556419e-80
73,52,2.281244e-80
73,53,8.500144e-81
73,54,7.091253e-81
73,55,7.015823e-81
73,56,4.761203e-81
73,57,2.911308e-81
73,58,1.956851e-81
73,59,4.937146e-82
73,60,9.903192e-80
73,61,9.872112e-80
73,62,8.978347e-80
73,63,5.194182e-80
73,64,2.392619e-80
73,65,1.005682e-80
73,66,6.522510e-81
73,67,7.331095e-81
73,68,4.159636e-81
73,69,3.530408e-81
73,70,2.148583e-81
73,71,5.883874e-82
73,72,1.118215e-79
73,73,1.238145e-79
73,74,8.276395e-80
73,75,4.887975e-80
73,76,1.556456e-80
73,77,1.064464e-80
73,78,7.128675e-81
73,79,6.140841e-81
73,80,4.198595e-81
73,81,2.792999e-81
73,82,1.678559e-81
73,83,5.108258e-82
73,84,5.058909e-80
73,85,7.867274e-80
73,86,6.487544e-80
73,87,3.025899e-80
73,88,1.071413e-80
73,89,5.238594e-81
73,90,5.598923e-81
73,91,5.516909e-81
73,92,3.768519e-81
73,93,2.310760e-81
73,94,1.514582e-81
73,95,4.438791e-82
73,96,1.644721e-81
73,97,3.328082e-80
73,98,3.346757e-80
73,99,1.153327e-80
73,100,4.745012e-81
73,101,3.276832e-81
73,102,3.547978e-81
73,103,3.710633e-81
73,104,2.856657e-81
73,105,1.710637e-81
73,106,1.146752e-81
73,107,3.022668e-82
73,108,0.000000e+00
73,109,1.374798e-81
73,110,1.030359e-80
73,111,1.217691e-81
73,112,2.559583e-82
73,113,6.170450e-82
73,114,1.599821e-81
73,115,1.693023e-81
73,116,1.263706e-81
73,117,1.036628e-81
73,118,7.238224e-82
73,119,2.147861e-82
73,120,0.000000e+00
73,121,0.000000e+00
73,122,-2.807073e-82
73,123,-8.469004e-82
73,124,-6.548382e-82
73,125,5.515236e-83
73,126,5.082344e-82
73,127,4.230564e-82
73,128,6.377846e-82
73,129,4.760162e-82
73,130,3.091627e-82
73,131,-8.481460e-84
73,132,0.000000e+00
73,133,0.000000e+00
73,134,0.000000e+00
73,135,0.000000e+00
73,136,-2.450382e-83
73,137,1.711647e-83
73,138,-5.948678e-83
73,139,1.036168e-83
73,140,3.332988e-84
73,141,7.425889e-83
73,142,2.434802e-83
73,143,-2.165304e-83
73,144,0.000000e+00
73,145,0.000000e+00
73,146,0.000000e+00
73,147,0.000000e+00
73,148,0.000000e+00
73,149,5.711207e-83
73,150,1.709040e-83
73,151,2.529281e-84
73,152,1.195179e-84
73,153,4.361977e-84
73,154,3.415847e-84
73,155,-3.925242e-84
74,0,3.404372e-81
74,1,2.039841e-81
74,2,3.988075e-81
74,3,2.872714e-81
74,4,1.552769e-81
74,5,5.677625e-82
74,6,5.258541e-82
74,7,3.578492e-82
74,8,2.589222e-82
74,9,2.055945e-82
74,10,1.085928e-82
74,11,3.966443e-83
74,12,1.133826e-80
74,13,1.247741e-80
74,14,1.402420e-80
74,15,1.003441e-80
74,16,5.866890e-81
74,17,3.637631e-81
74,18,2.148563e-81
74,19,1.513255e-81
74,20,9.695850e-82
74,21,7.554249e-82
74,22,3.826428e-82
74,23,1.502959e-82
74,24,3.115652e-80
74,25,3.022887e-80
74,26,3.168017e-80
74,27,2.446186e-80
74,28,1.390875e-80
74,29,7.930079e-81
74,30,4.554811e-81
74,31,3.447937e-81
74,32,2.017010e-81
74,33,1.252966e-81
74,34,6.538229e-82
74,35,2.515767e-82
74,36,5.000706e-80
74,37,5.139456e-80
74,38,4.965963e-80
74,39,4.232337e-80
74,40,2.482615e-80
74,41,1.188607e-80
74,42,7.098877e-81
74,43,4.745980e-81
74,44,3.151902e-81
74,45,1.772855e-81
74,46,1.153787e-81
74,47,4.283643e-82
74,48,6.558247e-80
74,49,6.647914e-80
74,50,6.886208e-80
74,51,4.659477e-80
74,52,2.906072e-80
74,53,1.424454e-80
74,54,9.199118e-81
74,55,6.693961e-81
74,56,4.346021e-81
74,57,2.685377e-81
74,58,1.621624e-81
74,59,5.880341e-82
74,60,7.121071e-80
74,61,7.630877e-80
74,62,7.622892e-80
74,63,5.617588e-80
74,64,3.162014e-80
74,65,1.643488e-80
74,66,9.472498e-81
74,67,7.866822e-81
74,68,4.481920e-81
74,69,3.373730e-81
74,70,1.935986e-81
74,71,6.978883e-82
74,72,7.983455e-80
74,73,8.276395e-80
74,74,8.980075e-80
74,75,5.499021e-80
74,76,2.902542e-80
74,77,1.600230e-80
74,78,1.001783e-80
74,79,6.727144e-81
74,80,4.275825e-81
74,81,2.685608e-81
74,82,1.674017e-81
74,83,6.674071e-82
74,84,3.840729e-80
74,85,6.280569e-80
74,86,6.052363e-80
74,87,3.975943e-80
74,88,2.104670e-80
74,89,1.139037e-80
74,90,8.055052e-81
74,91,5.978989e-81
74,92,3.664254e-81
74,93,2.209983e-81
74,94,1.356158e-81
74,95,5.231776e-82
74,96,1.470151e-81
74,97,3.244806e-80
74,98,3.615070e-80
74,99,2.342235e-80
74,100,1.284222e-80
74,101,7.738808e-81
74,102,4.756248e-81
74,103,4.003518e-81
74,104,3.045297e-81
74,105,1.771879e-81
74,106,1.031494e-81
74,107,4.211658e-82
74,108,0.000000e+00
74,109,2.215942e-81
74,110,1.726619e-80
74,111,1.173812e-80
74,112,6.730396e-81
74,113,3.962085e-81
74,114,2.986452e-81
74,115,2.407520e-81
74,116,1.629848e-81
74,117,1.276136e-81
74,118,6.984932e-82
74,119,3.178600e-82
74,120,0.000000e+00
74,121,0.000000e+00
74,122,9.249594e-82
74,123,2.625484e-81
74,124,2.164837e-81
74,125,1.433679e-81
74,126,1.295627e-81
74,127,1.038954e-81
74,128,7.728884e-82
74,129,6.243212e-82
74,130,4.074953e-82
74,131,1.290299e-82
74,132,0.000000e+00
74,133,0.000000e+00
74,134,0.000000e+00
74,135,0.000000e+00
74,136,2.215004e-82
74,137,2.516117e-82
74,138,2.954771e-82
74,139,2.651992e-82
74,140,1.784207e-82
74,141,2.316105e-82
74,142,1.146017e-82
74,143,4.572402e-83
74,144,0.000000e+00
74,145,0.000000e+00
74,146,0.000000e+00
74,147,0.000000e+00
74,148,0.000000e+00
74,149,4.146617e-83
74,150,2.908408e-83
74,151,1.541975e-83
74,152,1.078807e-83
74,153,1.040978e-83
74,154,9.565102e-84
74,155,3.506552e-84
75,0,1.628234e-81
75,1,9.864781e-82
75,2,1.971312e-81
75,3,2.105528e-81
75,4,1.706436e-81
75,5,5.633806e-82
75,6,5.234745e-82
75,7,2.907087e-82
75,8,1.692036e-82
75,9,1.395958e-82
75,10,5.342806e-83
75,11,3.340277e-83
75,12,3.893944e-81
75,13,5.985515e-81
75,14,7.599694e-81
75,15,7.521749e-81
75,16,5.678453e-81
75,17,3.170239e-81
75,18,2.043433e-81
75,19,1.192888e-81
75,20,6.638665e-82
75,21,4.700808e-82
75,22,2.793610e-82
75,23,1.271889e-82
75,24,1.049585e-80
75,25,1.528976e-80
75,26,1.840079e-80
75,27,1.804822e-80
75,28,1.274241e-80
75,29,7.747661e-81
75,30,4.403204e-81
75,31,2.814029e-81
75,32,1.494494e-81
75,33,8.416245e-82
75,34,4.023731e-82
75,35,1.982743e-82
75,36,1.846051e-80
75,37,2.478304e-80
75,38,2.951497e-80
75,39,3.193604e-80
75,40,2.383485e-80
75,41,1.271918e-80
75,42,6.996306e-81
75,43,4.149511e-81
75,44,2.350444e-81
75,45,1.377266e-81
75,46,6.866453e-82
75,47,3.335127e-82
75,48,2.601686e-80
75,49,3.864879e-80
75,50,4.035728e-80
75,51,3.823911e-80
75,52,2.869611e-80
75,53,1.724472e-80
75,54,9.059306e-81
75,55,5.572221e-81
75,56,3.214182e-81
75,57,1.942560e-81
75,58,1.030624e-81
75,59,5.387257e-82
75,60,3.218926e-80
75,61,4.506242e-80
75,62,4.907351e-80
75,63,5.120346e-80
75,64,3.193872e-80
75,65,1.974771e-80
75,66,1.042257e-80
75,67,7.104117e-81
75,68,3.706341e-81
75,69,2.561128e-81
75,70,1.445449e-81
75,71,7.098268e-82
75,72,3.910503e-80
75,73,4.887975e-80
75,74,5.499021e-80
75,75,6.043978e-80
75,76,3.637471e-80
75,77,1.787685e-80
75,78,1.074677e-80
75,79,6.251793e-81
75,80,3.635775e-81
75,81,2.024889e-81
75,82,1.322391e-81
75,83,6.667260e-82
75,84,2.121824e-80
75,85,3.950705e-80
75,86,4.417898e-80
75,87,4.155903e-80
75,88,2.782827e-80
75,89,1.465618e-80
75,90,8.669121e-81
75,91,5.282412e-81
75,92,2.957473e-81
75,93,1.706697e-81
75,94,9.223426e-82
75,95,4.889923e-82
75,96,1.167177e-81
75,97,2.689729e-80
75,98,3.368150e-80
75,99,3.080403e-80
75,100,1.854862e-80
75,101,1.056275e-80
75,102,5.074362e-81
75,103,3.727676e-81
75,104,2.752610e-81
75,105,1.584114e-81
75,106,7.380320e-82
75,107,4.464623e-82
75,108,0.000000e+00
75,109,2.238329e-81
75,110,2.061049e-80
75,111,1.917231e-80
75,112,1.100524e-80
75,113,6.201156e-81
75,114,3.702537e-81
75,115,2.519913e-81
75,116,1.666272e-81
75,117,1.261878e-81
75,118,5.731574e-82
75,119,3.588572e-82
75,120,0.000000e+00
75,121,0.000000e+00
75,122,1.834341e-81
75,123,5.533556e-81
75,124,4.281291e-81
75,125,2.452237e-81
75,126,1.856296e-81
75,127,1.487323e-81
75,128,8.110469e-82
75,129,6.454688e-82
75,130,4.201215e-82
75,131,2.379059e-82
75,132,0.000000e+00
75,133,0.000000e+00
75,134,0.000000e+00
75,135,0.000000e+00
75,136,3.991285e-82
75,137,3.979953e-82
75,138,5.501734e-82
75,139,4.731895e-82
75,140,3.260814e-82
75,141,3.278808e-82
75,142,1.805412e-82
75,143,1.007289e-82
75,144,0.000000e+00
75,145,0.000000e+00
75,146,0.000000e+00
75,147,0.000000e+00
75,148,0.000000e+00
75,149,2.518323e-83
75,150,3.399207e-83
75,151,2.686895e-83
75,152,1.854309e-83
75,153,1.463793e-83
75,154,1.451148e-83
75,155,1.138596e-83
76,0,3.307039e-82
76,1,2.779084e-82
76,2,5.438500e-82
76,3,1.296410e-81
76,4,1.463299e-81
76,5,4.504088e-82
76,6,3.756780e-82
76,7,1.949006e-82
76,8,8.865774e-83
76,9,6.288274e-83
76,10,1.246723e-83
76,11,1.927436e-83
76,12,-8.585836e-82
76,13,1.265705e-81
76,14,2.496921e-81
76,15,4.542725e-81
76,16,4.289055e-81
76,17,2.236377e-81
76,18,1.636162e-81
76,19,8.072275e-82
76,20,3.690317e-82
76,21,2.538712e-82
76,22,1.539245e-82
76,23,8.972412e-83
76,24,-3.645063e-81
76,25,3.207149e-81
76,26,6.385300e-81
76,27,1.029278e-80
76,28,9.203339e-81
76,29,5.949973e-81
76,30,3.398805e-81
76,31,1.758246e-81
76,32,8.791553e-82
76,33,4.348845e-82
76,34,1.862489e-82
76,35,1.204466e-82
76,36,-2.579261e-81
76,37,4.719659e-81
76,38,1.042330e-80
76,39,1.821136e-80
76,40,1.697303e-80
76,41,1.008006e-80
76,42,5.390813e-81
76,43,2.858340e-81
76,44,1.249739e-81
76,45,8.038402e-82
76,46,2.461403e-82
76,47,1.789250e-82
76,48,-4.183806e-81
76,49,1.260113e-80
76,50,1.396018e-80
76,51,2.389869e-80
76,52,2.121527e-80
76,53,1.420735e-80
76,54,6.912871e-81
76,55,3.298526e-81
76,56,1.738661e-81
76,57,1.054949e-81
76,58,4.195854e-82
76,59,3.857256e-82
76,60,2.608863e-81
76,61,1.519823e-80
76,62,2.040658e-80
76,63,3.367389e-80
76,64,2.521779e-80
76,65,1.607932e-80
76,66,8.403240e-81
76,67,4.704799e-81
76,68,2.507103e-81
76,69,1.499310e-81
76,70,7.571891e-82
76,71,5.122055e-82
76,72,4.813905e-81
76,73,1.556456e-80
76,74,2.902542e-80
76,75,3.637471e-80
76,76,3.501128e-80
76,77,1.482230e-80
76,78,8.452636e-81
76,79,4.390765e-81
76,80,2.363956e-81
76,81,1.178152e-81
76,82,8.040852e-82
76,83,5.098227e-82
76,84,5.457795e-81
76,85,1.451336e-80
76,86,2.383360e-80
76,87,3.084300e-80
76,88,2.429930e-80
76,89,1.322338e-80
76,90,6.870170e-81
76,91,3.572938e-81
76,92,1.824115e-81
76,93,1.010656e-81
76,94,4.653868e-82
76,95,3.536669e-82
76,96,5.011433e-82
76,97,1.621615e-80
76,98,2.239324e-80
76,99,2.688070e-80
76,100,1.705617e-80
76,101,9.573332e-81
76,102,4.079771e-81
76,103,2.591523e-81
76,104,1.880637e-81
76,105,1.072232e-81
76,106,3.943929e-82
76,107,3.525097e-82
76,108,0.000000e+00
76,109,1.839626e-81
76,110,1.689822e-80
76,111,1.854498e-80
76,112,1.106700e-80
76,113,6.217954e-81
76,114,3.315458e-81
76,115,2.082081e-81
76,116,1.332677e-81
76,117,9.671496e-82
76,118,3.616534e-82
76,119,2.942804e-82
76,120,0.000000e+00
76,121,0.000000e+00
76,122,1.876809e-81
76,123,5.887936e-81
76,124,4.595336e-81
76,125,2.524886e-81
76,126,1.774631e-81
76,127,1.435867e-81
76,128,6.533570e-82
76,129,5.415085e-82
76,130,3.410691e-82
76,131,2.520082e-82
76,132,0.000000e+00
76,133,0.000000e+00
76,134,0.000000e+00
76,135,0.000000e+00
76,136,4.269470e-82
76,137,4.299421e-82
76,138,5.853561e-82
76,139,4.910402e-82
76,140,3.546437e-82
76,141,3.395821e-82
76,142,1.870686e-82
76,143,1.158625e-82
76,144,0.000000e+00
76,145,0.000000e+00
76,146,0.000000e+00
76,147,0.000000e+00
76,148,0.000000e+00
76,149,5.066998e-84
76,150,2.931752e-83
76,151,2.732786e-83
76,152,1.993257e-83
76,153,1.495936e-83
76,154,1.520200e-83
76,155,1.397157e-83
77,0,2.938371e-82
77,1,1.971460e-82
77,2,3.958587e-82
77,3,7.012191e-82
77,4,7.037239e-82
77,5,2.187827e-82
77,6,1.893715e-82
77,7,1.018965e-82
77,8,5.484758e-83
77,9,3.441051e-83
77,10,9.178321e-84
77,11,9.412824e-84
77,12,1.124041e-82
77,13,1.056433e-81
77,14,1.694055e-81
77,15,2.372482e-81
77,16,2.108314e-81
77,17,1.166905e-81
77,18,8.377254e-82
77,19,4.225503e-82
77,20,2.112137e-82
77,21,1.552621e-82
77,22,8.267088e-83
77,23,4.421845e-83
77,24,4.453611e-83
77,25,2.745835e-81
77,26,4.241775e-81
77,27,5.572206e-81
77,28,4.558983e-81
77,29,2.969633e-81
77,30,1.716400e-81
77,31,9.588045e-82
77,32,4.924805e-82
77,33,2.561190e-82
77,34,1.162223e-82
77,35,6.335543e-83
77,36,1.312263e-81
77,37,4.384904e-81
77,38,6.821466e-81
77,39,9.739001e-81
77,40,8.641644e-81
77,41,5.055345e-81
77,42,2.679527e-81
77,43,1.415615e-81
77,44,7.138011e-82
77,45,4.593318e-82
77,46,1.773208e-82
77,47,1.069856e-82
77,48,1.525842e-81
77,49,8.582724e-81
77,50,9.507005e-81
77,51,1.253291e-80
77,52,1.023073e-80
77,53,6.782753e-81
77,54,3.410466e-81
77,55,1.785295e-81
77,56,1.012355e-81
77,57,6.026083e-82
77,58,2.740321e-82
77,59,1.901508e-82
77,60,4.648530e-81
77,61,1.015889e-80
77,62,1.281381e-80
77,63,1.676448e-80
77,64,1.254955e-80
77,65,8.116675e-81
77,66,3.946674e-81
77,67,2.529279e-81
77,68,1.308479e-81
77,69,8.329175e-82
77,70,4.297704e-82
77,71,2.616994e-82
77,72,5.904436e-81
77,73,1.064464e-80
77,74,1.600230e-80
77,75,1.787685e-80
77,76,1.482230e-80
77,77,8.800070e-81
77,78,4.528925e-81
77,79,2.226319e-81
77,80,1.236497e-81
77,81,6.652666e-82
77,82,4.303619e-82
77,83,2.515152e-82
77,84,4.024928e-81
77,85,8.806989e-81
77,86,1.292107e-80
77,87,1.498908e-80
77,88,1.107525e-80
77,89,6.318738e-81
77,90,3.544581e-81
77,91,1.850090e-81
77,92,9.755775e-82
77,93,5.556290e-82
77,94,2.747744e-82
77,95,1.760988e-82
77,96,3.415504e-82
77,97,8.047643e-81
77,98,1.113461e-80
77,99,1.249890e-80
77,100,7.881538e-81
77,101,4.475070e-81
77,102,1.977722e-81
77,103,1.285789e-81
77,104,9.587391e-82
77,105,5.311388e-82
77,106,2.275937e-82
77,107,1.712350e-82
77,108,0.000000e+00
77,109,8.869059e-82
77,110,7.998479e-81
77,111,8.341067e-81
77,112,5.009392e-81
77,113,2.855384e-81
77,114,1.575790e-81
77,115,1.021030e-81
77,116,6.453149e-82
77,117,4.746898e-82
77,118,1.891292e-82
77,119,1.411516e-82
77,120,0.000000e+00
77,121,0.000000e+00
77,122,8.413556e-82
77,123,2.564792e-81
77,124,2.005024e-81
77,125,1.123030e-81
77,126,8.251373e-82
77,127,6.523393e-82
77,128,3.117162e-82
77,129,2.611261e-82
77,130,1.657487e-82
77,131,1.107198e-82
77,132,0.000000e+00
77,133,0.000000e+00
77,134,0.000000e+00
77,135,0.000000e+00
77,136,1.876949e-82
77,137,1.905342e-82
77,138,2.607143e-82
77,139,2.213151e-82
77,140,1.530896e-82
77,141,1.518484e-82
77,142,8.333643e-83
77,143,4.986657e-83
77,144,0.000000e+00
77,145,0.000000e+00
77,146,0.000000e+00
77,147,0.000000e+00
77,148,0.000000e+00
77,149,4.880290e-84
77,150,1.406087e-83
77,151,1.186071e-83
77,152,8.649325e-84
77,153,6.509802e-84
77,154,6.755728e-84
77,155,6.049307e-84
78,0,2.291295e-82
78,1,1.574132e-82
78,2,3.024538e-82
78,3,4.237858e-82
78,4,4.190734e-82
78,5,1.325378e-82
78,6,1.158416e-82
78,7,6.918573e-83
78,8,3.789900e-83
78,9,2.662595e-83
78,10,8.532666e-84
78,11,6.488600e-84
78,12,2.996288e-82
78,13,8.599785e-82
78,14,1.172157e-81
78,15,1.522804e-81
78,16,1.268868e-81
78,17,7.105625e-82
78,18,5.061890e-82
78,19,2.785019e-82
78,20,1.456473e-82
78,21,1.055934e-82
78,22,5.458479e-83
78,23,2.976500e-83
78,24,4.974248e-82
78,25,2.028548e-81
78,26,2.866295e-81
78,27,3.453210e-81
78,28,2.734366e-81
78,29,1.784327e-81
78,30,1.051915e-81
78,31,6.013141e-82
78,32,3.237763e-82
78,33,1.779181e-82
78,34,7.814636e-83
78,35,4.328688e-83
78,36,1.480370e-81
78,37,3.279034e-81
78,38,4.553477e-81
78,39,5.988422e-81
78,40,5.148517e-81
78,41,3.005925e-81
78,42,1.657287e-81
78,43,9.124832e-82
78,44,4.843737e-82
78,45,2.954787e-82
78,46,1.203493e-82
78,47,7.157708e-83
78,48,1.941406e-81
78,49,5.966136e-81
78,50,6.303765e-81
78,51,7.678340e-81
78,52,6.085083e-81
78,53,3.996030e-81
78,54,2.094165e-81
78,55,1.124332e-81
78,56,6.731987e-82
78,57,3.965199e-82
78,58,1.866210e-82
78,59,1.212042e-82
78,60,3.804718e-81
78,61,6.869825e-81
78,62,8.385233e-81
78,63,1.016067e-80
78,64,7.208587e-81
78,65,4.919054e-81
78,66,2.620799e-81
78,67,1.546435e-81
78,68,8.537939e-82
78,69,5.542677e-82
78,70,2.809479e-82
78,71,1.622149e-82
78,72,4.646927e-81
78,73,7.128675e-81
78,74,1.001783e-80
78,75,1.074677e-80
78,76,8.452636e-81
78,77,4.528925e-81
78,78,3.531598e-81
78,79,1.518957e-81
78,80,7.771281e-82
78,81,4.436987e-82
78,82,2.835230e-82
78,83,1.525083e-82
78,84,2.708905e-81
78,85,5.646007e-81
78,86,7.843707e-81
78,87,8.778693e-81
78,88,6.484297e-81
78,89,3.608373e-81
78,90,2.195655e-81
78,91,1.229884e-81
78,92,6.306371e-82
78,93,3.652570e-82
78,94,1.826215e-82
78,95,1.103417e-82
78,96,1.612071e-82
78,97,4.824274e-81
78,98,6.482450e-81
78,99,7.207795e-81
78,100,4.579239e-81
78,101,2.689902e-81
78,102,1.246694e-81
78,103,8.042079e-82
78,104,6.132634e-82
78,105,3.538405e-82
78,106,1.516604e-82
78,107,1.092407e-82
78,108,0.000000e+00
78,109,5.093408e-82
78,110,4.497957e-81
78,111,4.783810e-81
78,112,2.948446e-81
78,113,1.708729e-81
78,114,9.831477e-82
78,115,6.652308e-82
78,116,4.181049e-82
78,117,3.080485e-82
78,118,1.252893e-82
78,119,8.606332e-83
78,120,0.000000e+00
78,121,0.000000e+00
78,122,4.925015e-82
78,123,1.496382e-81
78,124,1.188350e-81
78,125,6.891925e-82
78,126,5.100168e-82
78,127,4.192337e-82
78,128,2.110112e-82
78,129,1.672010e-82
78,130,1.054111e-82
78,131,6.794611e-83
78,132,0.000000e+00
78,133,0.000000e+00
78,134,0.000000e+00
78,135,0.000000e+00
78,136,1.093745e-82
78,137,1.231487e-82
78,138,1.627395e-82
78,139,1.388030e-82
78,140,1.000946e-82
78,141,9.945609e-83
78,142,5.358658e-83
78,143,3.086800e-83
78,144,0.000000e+00
78,145,0.000000e+00
78,146,0.000000e+00
78,147,0.000000e+00
78,148,0.000000e+00
78,149,3.930167e-84
78,150,8.719961e-84
78,151,7.506308e-84
78,152,5.466911e-84
78,153,4.220347e-84
78,154,4.377412e-84
78,155,3.807013e-84
79,0,2.357714e-82
79,1,1.481285e-82
79,2,2.823494e-82
79,3,2.764904e-82
79,4,2.174557e-82
79,5,7.380608e-83
79,6,6.830741e-83
79,7,4.434374e-83
79,8,2.618184e-83
79,9,2.019845e-83
79,10,8.379885e-84
79,11,4.434862e-84
79,12,5.909543e-82
79,13,8.405677e-82
79,14,1.021190e-81
79,15,9.574927e-82
79,16,6.990351e-82
79,17,4.053390e-82
79,18,2.753169e-82
79,19,1.698510e-82
79,20,1.008557e-82
79,21,7.300007e-83
79,22,3.871513e-83
79,23,1.867154e-83
79,24,1.457249e-81
79,25,2.032455e-81
79,26,2.357667e-81
79,27,2.248642e-81
79,28,1.549057e-81
79,29,9.781176e-82
79,30,5.937374e-82
79,31,3.832952e-82
79,32,2.138733e-82
79,33,1.236549e-82
79,34,5.870296e-83
79,35,2.833906e-83
79,36,2.547026e-81
79,37,3.262193e-81
79,38,3.726056e-81
79,39,3.855663e-81
79,40,2.881420e-81
79,41,1.607880e-81
79,42,9.146708e-82
79,43,5.561218e-82
79,44,3.337330e-82
79,45,1.999797e-82
79,46,9.755735e-83
79,47,4.661706e-83
79,48,3.500212e-81
79,49,4.985737e-81
79,50,4.998223e-81
79,51,4.711886e-81
79,52,3.394603e-81
79,53,2.084935e-81
79,54,1.131579e-81
79,55,7.050976e-82
79,56,4.564466e-82
79,57,2.748287e-82
79,58,1.414865e-82
79,59,7.180767e-83
79,60,4.420702e-81
79,61,5.802924e-81
79,62,6.221801e-81
79,63,6.069318e-81
79,64,3.963054e-81
79,65,2.416916e-81
79,66,1.418386e-81
79,67,1.058362e-81
79,68,5.150451e-82
79,69,3.683866e-82
79,70,1.937215e-82
79,71,9.607946e-83
79,72,5.148943e-81
79,73,6.140841e-81
79,74,6.727144e-81
79,75,6.251793e-81
79,76,4.390765e-81
79,77,2.226319e-81
79,78,1.518957e-81
79,79,1.205672e-81
79,80,5.096068e-82
79,81,2.890994e-82
79,82,1.823731e-82
79,83,8.822132e-83
79,84,2.608688e-81
79,85,4.573540e-81
79,86,5.220063e-81
79,87,4.772081e-81
79,88,3.272983e-81
79,89,1.841917e-81
79,90,1.119163e-81
79,91,7.665245e-82
79,92,4.270177e-82
79,93,2.389099e-82
79,94,1.304483e-82
79,95,6.605758e-83
79,96,1.166277e-82
79,97,3.105846e-81
79,98,3.771741e-81
79,99,3.584974e-81
79,100,2.249413e-81
79,101,1.374261e-81
79,102,7.125306e-82
79,103,5.012060e-82
79,104,3.797344e-82
79,105,2.219786e-82
79,106,1.068062e-82
79,107,6.105005e-83
79,108,0.000000e+00
79,109,2.629565e-82
79,110,2.269113e-81
79,111,2.211039e-81
79,112,1.376929e-81
79,113,8.425306e-82
79,114,5.387735e-82
79,115,3.835884e-82
79,116,2.542682e-82
79,117,1.855175e-82
79,118,8.501273e-83
79,119,4.945498e-83
79,120,0.000000e+00
79,121,0.000000e+00
79,122,2.157429e-82
79,123,6.808761e-82
79,124,5.536629e-82
79,125,3.392159e-82
79,126,2.709753e-82
79,127,2.266348e-82
79,128,1.304297e-82
79,129,1.022699e-82
79,130,6.307101e-83
79,131,3.478141e-83
79,132,0.000000e+00
79,133,0.000000e+00
79,134,0.000000e+00
79,135,0.000000e+00
79,136,5.177500e-83
79,137,5.924184e-83
79,138,7.886192e-83
79,139,7.059651e-83
79,140,5.184192e-83
79,141,5.347088e-83
79,142,2.848132e-83
79,143,1.563155e-83
79,144,0.000000e+00
79,145,0.000000e+00
79,146,0.000000e+00
79,147,0.000000e+00
79,148,0.000000e+00
79,149,3.360779e-84
79,150,4.691047e-84
79,151,3.726614e-84
79,152,2.816623e-84
79,153,2.331354e-84
79,154,2.453489e-84
79,155,1.986118e-84
80,0,1.685469e-82
80,1,1.039734e-82
80,2,1.889156e-82
80,3,1.649674e-82
80,4,1.122498e-82
80,5,3.892810e-83
80,6,3.851278e-83
80,7,2.705613e-83
80,8,1.625999e-83
80,9,1.300993e-83
80,10,5.961746e-84
80,11,2.859819e-84
80,12,4.655800e-82
80,13,5.942370e-82
80,14,6.819918e-82
80,15,5.682677e-82
80,16,3.835786e-82
80,17,2.182631e-82
80,18,1.518313e-82
80,19,1.026632e-82
80,20,6.354324e-83
80,21,4.550201e-83
80,22,2.563044e-83
80,23,1.122493e-83
80,24,1.189555e-81
80,25,1.448493e-81
80,26,1.589429e-81
80,27,1.371953e-81
80,28,8.769902e-82
80,29,5.313491e-82
80,30,3.312459e-82
80,31,2.350248e-82
80,32,1.384320e-82
80,33,7.773578e-83
80,34,3.874361e-83
80,35,1.722373e-83
80,36,2.010736e-81
80,37,2.340864e-81
80,38,2.464843e-81
80,39,2.385084e-81
80,40,1.605794e-81
80,41,8.755493e-82
80,42,5.223520e-82
80,43,3.356632e-82
80,44,2.051255e-82
80,45,1.220982e-82
80,46,6.591826e-83
80,47,2.815394e-83
80,48,2.676918e-81
80,49,3.376465e-81
80,50,3.393364e-81
80,51,2.810750e-81
80,52,1.938583e-81
80,53,1.140289e-81
80,54,6.774236e-82
80,55,4.390294e-82
80,56,2.720511e-82
80,57,1.745532e-82
80,58,9.576450e-83
80,59,4.396084e-83
80,60,3.232778e-81
80,61,3.956024e-81
80,62,3.987261e-81
80,63,3.592804e-81
80,64,2.184747e-81
80,65,1.320965e-81
80,66,7.658062e-82
80,67,5.704031e-82
80,68,3.571411e-82
80,69,2.212680e-82
80,70,1.246681e-82
80,71,5.584978e-83
80,72,3.707368e-81
80,73,4.198595e-81
80,74,4.275825e-81
80,75,3.635775e-81
80,76,2.363956e-81
80,77,1.236497e-81
80,78,7.771281e-82
80,79,5.096068e-82
80,80,4.254113e-82
80,81,1.822319e-82
80,82,1.132429e-82
80,83,5.462136e-83
80,84,1.813307e-81
80,85,3.126575e-81
80,86,3.268390e-81
80,87,2.704772e-81
80,88,1.730642e-81
80,89,9.780778e-82
80,90,6.403318e-82
80,91,4.175095e-82
80,92,2.826236e-82
80,93,1.566983e-82
80,94,8.420343e-83
80,95,4.030215e-83
80,96,8.640955e-83
80,97,1.875387e-81
80,98,2.194904e-81
80,99,1.868318e-81
80,100,1.149909e-81
80,101,7.297742e-82
80,102,3.984038e-82
80,103,3.120778e-82
80,104,2.361717e-82
80,105,1.349752e-82
80,106,6.886669e-83
80,107,3.527306e-83
80,108,0.000000e+00
80,109,1.402930e-82
80,110,1.198105e-81
80,111,1.083609e-81
80,112,6.726595e-82
80,113,4.345480e-82
80,114,3.012109e-82
80,115,2.208830e-82
80,116,1.591688e-82
80,117,1.148637e-82
80,118,5.476853e-83
80,119,2.983578e-83
80,120,0.000000e+00
80,121,0.000000e+00
80,122,1.003423e-82
80,123,3.293843e-82
80,124,2.779010e-82
80,125,1.757064e-82
80,126,1.525960e-82
80,127,1.267951e-82
80,128,8.039995e-83
80,129,6.361012e-83
80,130,3.872051e-83
80,131,1.945316e-83
80,132,0.000000e+00
80,133,0.000000e+00
80,134,0.000000e+00
80,135,0.000000e+00
80,136,2.618889e-83
80,137,2.974521e-83
80,138,4.114005e-83
80,139,3.869027e-83
80,140,2.858323e-83
80,141,3.020214e-83
80,142,1.633988e-83
80,143,8.833099e-84
80,144,0.000000e+00
80,145,0.000000e+00
80,146,0.000000e+00
80,147,0.000000e+00
80,148,0.000000e+00
80,149,2.487391e-84
80,150,2.790791e-84
80,151,2.021560e-84
80,152,1.553554e-84
80,153,1.330714e-84
80,154,1.381790e-84
80,155,1.070578e-84
81,0,1.157771e-82
81,1,7.075382e-83
81,2,1.339577e-82
81,3,1.034323e-82
81,4,6.183434e-83
81,5,2.133665e-83
81,6,2.052690e-83
81,7,1.551164e-83
81,8,1.109460e-83
81,9,8.191813e-84
81,10,3.974037e-84
81,11,1.592321e-84
81,12,3.606251e-82
81,13,4.220537e-82
81,14,4.711077e-82
81,15,3.554953e-82
81,16,2.136977e-82
81,17,1.327837e-82
81,18,8.825050e-83
81,19,6.157606e-83
81,20,4.026776e-83
81,21,3.189963e-83
81,22,1.504683e-83
81,23,6.454846e-84
81,24,9.659298e-82
81,25,9.949125e-82
81,26,1.067147e-81
81,27,8.601760e-82
81,28,5.027419e-82
81,29,3.017968e-82
81,30,1.870126e-82
81,31,1.384992e-82
81,32,8.484779e-83
81,33,5.219083e-83
81,34,2.581136e-83
81,35,1.052721e-83
81,36,1.546689e-81
81,37,1.686550e-81
81,38,1.672305e-81
81,39,1.464070e-81
81,40,9.368014e-82
81,41,4.821539e-82
81,42,2.875880e-82
81,43,1.867952e-82
81,44,1.263533e-82
81,45,7.395980e-83
81,46,4.429980e-83
81,47,1.868259e-83
81,48,2.062286e-81
81,49,2.292620e-81
81,50,2.315760e-81
81,51,1.669289e-81
81,52,1.060498e-81
81,53,5.960190e-82
81,54,3.760159e-82
81,55,2.569023e-82
81,56,1.742708e-82
81,57,1.045650e-82
81,58,6.077818e-83
81,59,2.500089e-83
81,60,2.309037e-81
81,61,2.591900e-81
81,62,2.620575e-81
81,63,2.069925e-81
81,64,1.226788e-81
81,65,6.821574e-82
81,66,3.951298e-82
81,67,3.275938e-82
81,68,1.990937e-82
81,69,1.710000e-82
81,70,7.301696e-83
81,71,3.091551e-83
81,72,2.623114e-81
81,73,2.792999e-81
81,74,2.685608e-81
81,75,2.024889e-81
81,76,1.178152e-81
81,77,6.652666e-82
81,78,4.436987e-82
81,79,2.890994e-82
81,80,1.822319e-82
81,81,1.632781e-82
81,82,6.951149e-83
81,83,2.887051e-83
81,84,1.229219e-81
81,85,2.037575e-81
81,86,2.025370e-81
81,87,1.452113e-81
81,88,8.441375e-82
81,89,4.899238e-82
81,90,3.485742e-82
81,91,2.511115e-82
81,92,1.525747e-82
81,93,1.144268e-82
81,94,5.559822e-83
81,95,2.235026e-83
81,96,5.253008e-83
81,97,1.072612e-81
81,98,1.244682e-81
81,99,9.366238e-82
81,100,5.513442e-82
81,101,3.545757e-82
81,102,2.161248e-82
81,103,1.740279e-82
81,104,1.387252e-82
81,105,7.494708e-83
81,106,4.176798e-83
81,107,1.971073e-83
81,108,0.000000e+00
81,109,7.782521e-83
81,110,6.139791e-82
81,111,4.928301e-82
81,112,3.215062e-82
81,113,2.059552e-82
81,114,1.508740e-82
81,115,1.242154e-82
81,116,8.672092e-83
81,117,6.417534e-83
81,118,3.121623e-83
81,119,1.523144e-83
81,120,0.000000e+00
81,121,0.000000e+00
81,122,4.676772e-83
81,123,1.350078e-82
81,124,1.184424e-82
81,125,8.032976e-83
81,126,7.314470e-83
81,127,6.253252e-83
81,128,4.353017e-83
81,129,3.472659e-83
81,130,2.154819e-83
81,131,8.720404e-84
81,132,0.000000e+00
81,133,0.000000e+00
81,134,0.000000e+00
81,135,0.000000e+00
81,136,1.129797e-83
81,137,1.442031e-83
81,138,1.864454e-83
81,139,1.839539e-83
81,140,1.340604e-83
81,141,1.540684e-83
81,142,8.068059e-84
81,143,3.817793e-84
81,144,0.000000e+00
81,145,0.000000e+00
81,146,0.000000e+00
81,147,0.000000e+00
81,148,0.000000e+00
81,149,1.664993e-84
81,150,1.349975e-84
81,151,8.775058e-85
81,152,6.953770e-85
81,153,6.376753e-85
81,154,6.761989e-85
81,155,4.531432e-85
82,0,6.385151e-83
82,1,3.802058e-83
82,2,7.518669e-83
82,3,6.125081e-83
82,4,3.881495e-83
82,5,1.360617e-83
82,6,1.329544e-83
82,7,9.259382e-84
82,8,6.175570e-84
82,9,4.996945e-84
82,10,2.470123e-84
82,11,1.022113e-84
82,12,2.003272e-82
82,13,2.430546e-82
82,14,2.734986e-82
82,15,2.211900e-82
82,16,1.395193e-82
82,17,8.347616e-83
82,18,5.537268e-83
82,19,3.859202e-83
82,20,2.472970e-83
82,21,1.779302e-83
82,22,9.299069e-84
82,23,4.039089e-84
82,24,5.365748e-82
82,25,5.831547e-82
82,26,6.413261e-82
82,27,5.294235e-82
82,28,3.249126e-82
82,29,1.958706e-82
82,30,1.193948e-82
82,31,8.412247e-83
82,32,5.095053e-83
82,33,3.060940e-83
82,34,1.509646e-83
82,35,6.564853e-84
82,36,9.109580e-82
82,37,9.944155e-82
82,38,1.009270e-81
82,39,9.318299e-82
82,40,5.989494e-82
82,41,3.146976e-82
82,42,1.878207e-82
82,43,1.219417e-82
82,44,7.958510e-83
82,45,4.219375e-83
82,46,2.500199e-83
82,47,1.090175e-83
82,48,1.180728e-81
82,49,1.362827e-81
82,50,1.428271e-81
82,51,1.077922e-81
82,52,7.180989e-82
82,53,4.001395e-82
82,54,2.513539e-82
82,55,1.681045e-82
82,56,1.080495e-82
82,57,6.366485e-83
82,58,3.537976e-83
82,59,1.590772e-83
82,60,1.351048e-81
82,61,1.564120e-81
82,62,1.592404e-81
82,63,1.350083e-81
82,64,7.998534e-82
82,65,4.636163e-82
82,66,2.705008e-82
82,67,2.049106e-82
82,68,1.173779e-82
82,69,8.833404e-83
82,70,5.274863e-83
82,71,1.943305e-83
82,72,1.545080e-81
82,73,1.678559e-81
82,74,1.674017e-81
82,75,1.322391e-81
82,76,8.040852e-82
82,77,4.303619e-82
82,78,2.835230e-82
82,79,1.823731e-82
82,80,1.132429e-82
82,81,6.951149e-83
82,82,5.833953e-83
82,83,1.902797e-83
82,84,7.276306e-82
82,85,1.275643e-81
82,86,1.291803e-81
82,87,9.846663e-82
82,88,5.905489e-82
82,89,3.374846e-82
82,90,2.293474e-82
82,91,1.587067e-82
82,92,9.792508e-83
82,93,5.548785e-83
82,94,3.742594e-83
82,95,1.475708e-83
82,96,2.787140e-83
82,97,6.839977e-82
82,98,8.104114e-82
82,99,6.367275e-82
82,100,3.816764e-82
82,101,2.412731e-82
82,102,1.391565e-82
82,103,1.095364e-82
82,104,8.606200e-83
82,105,5.043029e-83
82,106,2.500371e-83
82,107,1.233447e-83
82,108,0.000000e+00
82,109,4.931798e-83
82,110,4.186798e-82
82,111,3.504981e-82
82,112,2.207192e-82
82,113,1.368196e-82
82,114,9.774620e-83
82,115,7.598668e-83
82,116,5.205707e-83
82,117,4.052889e-83
82,118,1.965656e-83
82,119,9.880147e-84
82,120,0.000000e+00
82,121,0.000000e+00
82,122,3.263180e-83
82,123,1.000581e-82
82,124,8.310947e-83
82,125,5.413120e-83
82,126,4.648686e-83
82,127,3.848020e-83
82,128,2.562812e-83
82,129,2.039360e-83
82,130,1.313812e-83
82,131,6.016922e-84
82,132,0.000000e+00
82,133,0.000000e+00
82,134,0.000000e+00
82,135,0.000000e+00
82,136,7.952712e-84
82,137,9.117062e-84
82,138,1.207410e-83
82,139,1.140446e-83
82,140,8.281424e-84
82,141,9.115833e-84
82,142,4.979130e-84
82,143,2.441870e-84
82,144,0.000000e+00
82,145,0.000000e+00
82,146,0.000000e+00
82,147,0.000000e+00
82,148,0.000000e+00
82,149,8.830315e-85
82,150,8.718847e-85
82,151,5.865623e-85
82,152,4.418531e-85
82,153,3.953822e-85
82,154,4.076663e-85
82,155,2.803692e-85
83,0,1.736942e-83
83,1,1.110818e-83
83,2,1.972273e-83
83,3,2.663687e-83
83,4,2.334720e-83
83,5,7.183523e-84
83,6,6.836552e-84
83,7,4.239348e-84
83,8,2.435399e-84
83,9,1.737001e-84
83,10,6.270556e-85
83,11,4.755677e-85
83,12,2.778283e-83
83,13,6.246578e-83
83,14,7.977399e-83
83,15,9.054623e-83
83,16,7.218221e-83
83,17,3.854889e-83
83,18,3.004054e-83
83,19,1.755625e-83
83,20,9.464222e-84
83,21,6.873715e-84
83,22,4.035465e-84
83,23,1.914993e-84
83,24,5.302705e-83
83,25,1.472872e-82
83,26,1.933857e-82
83,27,2.177370e-82
83,28,1.638141e-82
83,29,1.026923e-82
83,30,6.188172e-83
83,31,3.763128e-83
83,32,2.218108e-83
83,33,1.142348e-83
83,34,5.457545e-84
83,35,2.640515e-84
83,36,1.325421e-82
83,37,2.462575e-82
83,38,3.024119e-82
83,39,3.820367e-82
83,40,3.021351e-82
83,41,1.746965e-82
83,42,1.003062e-82
83,43,5.873494e-83
83,44,3.158687e-83
83,45,1.826628e-83
83,46,7.984412e-84
83,47,4.251422e-84
83,48,1.529541e-82
83,49,4.027639e-82
83,50,4.499657e-82
83,51,4.772287e-82
83,52,3.770243e-82
83,53,2.423807e-82
83,54,1.332514e-82
83,55,7.165315e-83
83,56,4.263252e-83
83,57,2.532963e-83
83,58,1.249856e-83
83,59,8.699501e-84
83,60,2.727012e-82
83,61,4.767344e-82
83,62,5.288469e-82
83,63,6.450781e-82
83,64,4.320556e-82
83,65,2.753074e-82
83,66,1.583068e-82
83,67,9.822653e-83
83,68,5.497413e-83
83,69,3.578061e-83
83,70,1.910967e-83
83,71,1.318312e-83
83,72,3.493853e-82
83,73,5.108258e-82
83,74,6.674071e-82
83,75,6.667260e-82
83,76,5.098227e-82
83,77,2.515152e-82
83,78,1.525083e-82
83,79,8.822132e-83
83,80,5.462136e-83
83,81,2.887051e-83
83,82,1.902797e-83
83,83,1.483184e-83
83,84,1.981843e-82
83,85,4.046510e-82
83,86,5.098450e-82
83,87,5.402107e-82
83,88,3.841697e-82
83,89,2.164211e-82
83,90,1.290064e-82
83,91,7.462699e-83
83,92,4.267262e-83
83,93,2.452565e-83
83,94,1.232293e-83
83,95,9.544322e-84
83,96,1.508252e-83
83,97,3.116449e-82
83,98,4.016512e-82
83,99,4.247864e-82
83,100,2.664584e-82
83,101,1.611715e-82
83,102,7.656090e-83
83,103,5.469858e-83
83,104,4.288887e-83
83,105,2.421024e-83
83,106,1.062795e-83
83,107,6.696582e-84
83,108,0.000000e+00
83,109,3.042447e-83
83,110,2.671194e-82
83,111,2.725417e-82
83,112,1.683077e-82
83,113,1.016923e-82
83,114,6.100454e-83
83,115,4.202928e-83
83,116,2.952242e-83
83,117,2.179499e-83
83,118,9.304890e-84
83,119,6.046978e-84
83,120,0.000000e+00
83,121,0.000000e+00
83,122,2.763514e-83
83,123,8.633202e-83
83,124,7.127405e-83
83,125,4.140821e-83
83,126,3.243122e-83
83,127,2.636827e-83
83,128,1.455075e-83
83,129,1.221697e-83
83,130,7.594916e-84
83,131,4.745753e-84
83,132,0.000000e+00
83,133,0.000000e+00
83,134,0.000000e+00
83,135,0.000000e+00
83,136,6.560540e-84
83,137,6.750395e-84
83,138,9.799972e-84
83,139,8.748043e-84
83,140,6.266541e-84
83,141,6.544511e-84
83,142,3.614590e-84
83,143,2.154193e-84
83,144,0.000000e+00
83,145,0.000000e+00
83,146,0.000000e+00
83,147,0.000000e+00
83,148,0.000000e+00
83,149,2.820423e-85
83,150,5.745940e-85
83,151,4.560698e-85
83,152,3.455391e-85
83,153,2.773825e-85
83,154,2.928050e-85
83,155,2.522733e-85
84,0,2.335571e-81
84,1,1.382857e-81
84,2,2.609529e-81
84,3,1.426347e-81
84,4,3.975945e-82
84,5,2.069684e-82
84,6,2.110489e-82
84,7,1.749540e-82
84,8,1.239232e-82
84,9,1.136275e-82
84,10,6.615648e-83
84,11,1.912262e-83
84,12,8.652687e-81
84,13,8.331574e-81
84,14,8.819934e-81
84,15,4.798923e-81
84,16,2.033085e-81
84,17,1.406764e-81
84,18,6.279583e-82
84,19,6.063614e-82
84,20,4.686135e-82
84,21,3.743643e-82
84,22,1.960206e-82
84,23,6.030108e-83
84,24,2.395899e-80
84,25,2.008460e-80
84,26,1.912361e-80
84,27,1.198093e-80
84,28,5.192775e-81
84,29,2.466016e-81
84,30,1.529083e-81
84,31,1.544884e-81
84,32,9.131753e-82
84,33,6.277749e-82
84,34,3.487881e-82
84,35,1.180354e-82
84,36,3.611518e-80
84,37,3.299675e-80
84,38,2.982702e-80
84,39,1.998881e-80
84,40,8.742813e-81
84,41,3.178507e-81
84,42,2.156367e-81
84,43,1.902950e-81
84,44,1.548456e-81
84,45,8.620707e-82
84,46,6.717094e-82
84,47,2.072941e-82
84,48,4.936799e-80
84,49,4.136493e-80
84,50,3.975484e-80
84,51,2.044354e-80
84,52,9.373764e-81
84,53,2.856880e-81
84,54,2.782682e-81
84,55,3.069763e-81
84,56,2.086897e-81
84,57,1.301081e-81
84,58,9.061131e-82
84,59,1.911604e-82
84,60,4.887251e-80
84,61,4.745874e-80
84,62,4.270721e-80
84,63,2.262692e-80
84,64,9.646761e-81
84,65,3.351649e-81
84,66,2.392765e-81
84,67,3.057861e-81
84,68,1.751345e-81
84,69,1.534917e-81
84,70,9.561666e-82
84,71,2.259210e-82
84,72,5.484910e-80
84,73,5.058909e-80
84,74,3.840729e-80
84,75,2.121824e-80
84,76,5.457795e-81
84,77,4.024928e-81
84,78,2.708905e-81
84,79,2.608688e-81
84,80,1.813307e-81
84,81,1.229219e-81
84,82,7.276306e-82
84,83,1.981843e-82
84,84,3.846275e-80
84,85,3.973501e-80
84,86,3.242286e-80
84,87,1.396874e-80
84,88,4.287076e-81
84,89,1.910484e-81
84,90,2.348161e-81
84,91,2.528070e-81
84,92,1.754017e-81
84,93,1.065510e-81
84,94,7.211897e-82
84,95,1.910265e-82
84,96,8.465395e-82
84,97,1.677123e-80
84,98,1.668274e-80
84,99,4.909853e-81
84,100,1.636464e-81
84,101,1.192914e-81
84,102,1.642768e-81
84,103,1.718196e-81
84,104,1.316395e-81
84,105,7.819805e-82
84,106,5.437043e-82
84,107,1.293884e-82
84,108,0.000000e+00
84,109,6.051890e-82
84,110,3.998304e-81
84,111,-2.978023e-82
84,112,-5.749613e-82
84,113,-5.853311e-83
84,114,5.969379e-82
84,115,7.155754e-82
84,116,5.308364e-82
84,117,4.184897e-82
84,118,3.358419e-82
84,119,8.393478e-83
84,120,0.000000e+00
84,121,0.000000e+00
84,122,-2.859543e-82
84,123,-7.264878e-82
84,124,-5.983444e-82
84,125,-1.414043e-82
84,126,1.298655e-82
84,127,1.023781e-82
84,128,2.588422e-82
84,129,1.940211e-82
84,130,1.195660e-82
84,131,-2.565639e-83
84,132,0.000000e+00
84,133,0.000000e+00
84,134,0.000000e+00
84,135,0.000000e+00
84,136,-4.005871e-83
84,137,-1.003414e-83
84,138,-7.450429e-83
84,139,-4.335771e-83
84,140,-2.787919e-83
84,141,1.121052e-83
84,142,-3.389851e-84
84,143,-2.064463e-83
84,144,0.000000e+00
84,145,0.000000e+00
84,146,0.000000e+00
84,147,0.000000e+00
84,148,0.000000e+00
84,149,2.501076e-83
84,150,5.028644e-84
84,151,-1.832060e-85
84,152,-7.747490e-85
84,153,6.985143e-85
84,154,2.831202e-85
84,155,-3.085837e-84
85,0,3.304669e-81
85,1,1.937546e-81
85,2,3.753311e-81
85,3,2.221250e-81
85,4,8.235368e-82
85,5,3.631065e-82
85,6,3.635600e-82
85,7,2.780261e-82
85,8,1.947373e-82
85,9,1.759166e-82
85,10,1.015137e-82
85,11,3.190796e-83
85,12,1.206173e-80
85,13,1.211183e-80
85,14,1.302621e-80
85,15,7.867731e-81
85,16,3.765107e-81
85,17,2.436280e-81
85,18,1.208910e-81
85,19,1.039725e-81
85,20,7.504749e-82
85,21,5.772263e-82
85,22,3.049301e-82
85,23,1.015428e-82
85,24,3.390421e-80
85,25,2.965461e-80
85,26,2.937308e-80
85,27,1.952953e-80
85,28,9.483496e-81
85,29,4.784490e-81
85,30,2.841947e-81
85,31,2.567732e-81
85,32,1.504202e-81
85,33,9.862677e-82
85,34,5.355002e-82
85,35,1.920765e-82
85,36,5.249610e-80
85,37,4.940856e-80
85,38,4.583679e-80
85,39,3.370624e-80
85,40,1.651195e-80
85,41,6.766900e-81
85,42,4.309961e-81
85,43,3.371041e-81
85,44,2.529659e-81
85,45,1.351174e-81
85,46,1.028388e-81
85,47,3.324868e-82
85,48,7.089440e-80
85,49,6.307478e-80
85,50,6.280224e-80
85,51,3.572418e-80
85,52,1.881508e-80
85,53,7.237542e-81
85,54,5.616945e-81
85,55,5.237192e-81
85,56,3.425941e-81
85,57,2.101038e-81
85,58,1.432158e-81
85,59,3.685767e-82
85,60,7.193609e-80
85,61,7.158867e-80
85,62,6.729011e-80
85,63,4.122665e-80
85,64,1.933388e-80
85,65,8.406185e-81
85,66,5.303161e-81
85,67,5.353276e-81
85,68,3.062130e-81
85,69,2.532273e-81
85,70,1.567871e-81
85,71,4.243214e-82
85,72,8.036228e-80
85,73,7.867274e-80
85,74,6.280569e-80
85,75,3.950705e-80
85,76,1.451336e-80
85,77,8.806989e-81
85,78,5.646007e-81
85,79,4.573540e-81
85,80,3.126575e-81
85,81,2.037575e-81
85,82,1.275643e-81
85,83,4.046510e-82
85,84,3.973501e-80
85,85,7.482416e-80
85,86,5.367265e-80
85,87,2.778582e-80
85,88,1.153596e-80
85,89,5.564813e-81
85,90,4.907450e-81
85,91,4.453888e-81
85,92,2.943166e-81
85,93,1.771048e-81
85,94,1.177626e-81
85,95,3.622625e-82
85,96,1.243309e-81
85,97,2.802307e-80
85,98,2.977129e-80
85,99,1.251934e-80
85,100,5.798737e-81
85,101,3.650030e-81
85,102,3.101493e-81
85,103,3.003436e-81
85,104,2.265355e-81
85,105,1.350809e-81
85,106,8.734537e-82
85,107,2.590225e-82
85,108,0.000000e+00
85,109,1.103892e-81
85,110,9.516440e-81
85,111,3.268487e-81
85,112,1.150897e-81
85,113,8.815313e-82
85,114,1.382751e-81
85,115,1.365858e-81
85,116,9.596277e-82
85,117,7.917539e-82
85,118,5.458580e-82
85,119,1.769666e-82
85,120,0.000000e+00
85,121,0.000000e+00
85,122,-2.994198e-83
85,123,9.106426e-84
85,124,-9.840846e-83
85,125,1.791978e-82
85,126,4.503440e-82
85,127,3.317117e-82
85,128,4.512919e-82
85,129,3.431131e-82
85,130,2.246575e-82
85,131,2.016679e-84
85,132,0.000000e+00
85,133,0.000000e+00
85,134,0.000000e+00
85,135,0.000000e+00
85,136,-4.234028e-84
85,137,3.172308e-83
85,138,-1.908305e-83
85,139,1.002548e-83
85,140,1.031760e-84
85,141,4.402141e-83
85,142,1.727519e-83
85,143,-1.859419e-83
85,144,0.000000e+00
85,145,0.000000e+00
85,146,0.000000e+00
85,147,0.000000e+00
85,148,0.000000e+00
85,149,3.694085e-83
85,150,1.261733e-83
85,151,3.671740e-84
85,152,1.418974e-84
85,153,2.735953e-84
85,154,1.609849e-84
85,155,-3.179963e-84
86,0,2.617207e-81
86,1,1.562617e-81
86,2,3.073440e-81
86,3,2.311520e-81
86,4,1.266210e-81
86,5,4.616646e-82
86,6,4.356437e-82
86,7,2.831100e-82
86,8,1.870965e-82
86,9,1.510263e-82
86,10,7.837897e-83
86,11,2.996761e-83
86,12,8.718968e-81
86,13,9.711356e-81
86,14,1.095107e-80
86,15,7.944561e-81
86,16,4.753148e-81
86,17,2.875285e-81
86,18,1.682212e-81
86,19,1.126936e-81
86,20,7.214855e-82
86,21,5.559593e-82
86,22,2.875242e-82
86,23,1.088766e-82
86,24,2.411247e-80
86,25,2.356244e-80
86,26,2.489887e-80
86,27,1.924597e-80
86,28,1.112513e-80
86,29,6.238273e-81
86,30,3.577512e-81
86,31,2.668591e-81
86,32,1.489388e-81
86,33,9.282070e-82
86,34,4.826660e-82
86,35,1.894789e-82
86,36,3.878279e-80
86,37,3.938075e-80
86,38,3.902016e-80
86,39,3.324984e-80
86,40,2.003656e-80
86,41,9.657346e-81
86,42,5.472649e-81
86,43,3.578404e-81
86,44,2.409068e-81
86,45,1.356710e-81
86,46,8.832491e-82
86,47,3.294977e-82
86,48,5.138564e-80
86,49,5.268142e-80
86,50,5.436101e-80
86,51,3.752272e-80
86,52,2.323813e-80
86,53,1.155708e-80
86,54,7.112415e-81
86,55,5.230412e-81
86,56,3.285809e-81
86,57,2.027304e-81
86,58,1.240826e-81
86,59,4.278171e-82
86,60,5.579108e-80
86,61,6.014616e-80
86,62,5.937081e-80
86,63,4.551099e-80
86,64,2.553707e-80
86,65,1.312731e-80
86,66,7.288190e-81
86,67,6.072862e-81
86,68,3.300562e-81
86,69,2.531446e-81
86,70,1.476720e-81
86,71,5.350420e-82
86,72,6.253077e-80
86,73,6.487544e-80
86,74,6.052363e-80
86,75,4.417898e-80
86,76,2.383360e-80
86,77,1.292107e-80
86,78,7.843707e-81
86,79,5.220063e-81
86,80,3.268390e-81
86,81,2.025370e-81
86,82,1.291803e-81
86,83,5.098450e-82
86,84,3.242286e-80
86,85,5.367265e-80
86,86,5.835672e-80
86,87,3.437167e-80
86,88,1.860450e-80
86,89,9.773281e-81
86,90,6.684962e-81
86,91,4.876824e-81
86,92,2.938806e-81
86,93,1.736159e-81
86,94,1.087526e-81
86,95,4.136001e-82
86,96,1.289207e-81
86,97,2.739771e-80
86,98,3.236108e-80
86,99,2.101580e-80
86,100,1.129275e-80
86,101,6.650371e-81
86,102,3.979945e-81
86,103,3.276743e-81
86,104,2.436764e-81
86,105,1.414717e-81
86,106,8.240394e-82
86,107,3.372676e-82
86,108,0.000000e+00
86,109,1.806064e-81
86,110,1.489372e-80
86,111,1.021501e-80
86,112,5.485199e-81
86,113,3.183492e-81
86,114,2.352201e-81
86,115,1.842272e-81
86,116,1.227297e-81
86,117,9.644298e-82
86,118,5.474179e-82
86,119,2.491883e-82
86,120,0.000000e+00
86,121,0.000000e+00
86,122,8.097985e-82
86,123,2.377413e-81
86,124,1.743492e-81
86,125,1.118441e-81
86,126,1.033113e-81
86,127,7.642176e-82
86,128,5.611432e-82
86,129,4.596968e-82
86,130,2.996228e-82
86,131,9.251676e-83
86,132,0.000000e+00
86,133,0.000000e+00
86,134,0.000000e+00
86,135,0.000000e+00
86,136,1.755868e-82
86,137,1.807565e-82
86,138,2.055572e-82
86,139,1.866016e-82
86,140,1.202620e-82
86,141,1.582025e-82
86,142,7.996007e-83
86,143,2.715903e-83
86,144,0.000000e+00
86,145,0.000000e+00
86,146,0.000000e+00
86,147,0.000000e+00
86,148,0.000000e+00
86,149,2.971015e-83
86,150,2.088936e-83
86,151,1.178573e-83
86,152,8.074521e-84
86,153,7.262239e-84
86,154,6.423473e-84
86,155,2.253735e-84
87,0,9.263628e-82
87,1,5.894446e-82
87,2,1.198395e-81
87,3,1.635967e-81
87,4,1.481949e-81
87,5,4.641085e-82
87,6,4.054107e-82
87,7,2.184649e-82
87,8,1.164417e-82
87,9,8.609386e-83
87,10,2.791516e-83
87,11,2.293640e-83
87,12,1.560193e-81
87,13,3.548382e-81
87,14,4.853504e-81
87,15,5.687904e-81
87,16,4.649742e-81
87,17,2.522794e-81
87,18,1.720740e-81
87,19,9.197251e-82
87,20,4.650404e-82
87,21,3.372933e-82
87,22,1.934520e-82
87,23,9.408497e-83
87,24,3.675653e-81
87,25,8.814407e-81
87,26,1.181515e-80
87,27,1.340227e-80
87,28,1.030349e-80
87,29,6.357747e-81
87,30,3.583535e-81
87,31,2.057195e-81
87,32,1.074150e-81
87,33,5.722669e-82
87,34,2.683109e-82
87,35,1.387238e-82
87,36,8.525681e-81
87,37,1.449708e-80
87,38,1.891384e-80
87,39,2.362667e-80
87,40,1.898529e-80
87,41,1.050992e-80
87,42,5.702044e-81
87,43,3.169403e-81
87,44,1.623130e-81
87,45,9.524801e-82
87,46,4.261619e-82
87,47,2.274180e-82
87,48,1.068039e-80
87,49,2.429728e-80
87,50,2.715627e-80
87,51,2.972568e-80
87,52,2.341410e-80
87,53,1.441324e-80
87,54,7.380644e-81
87,55,3.963597e-81
87,56,2.207474e-81
87,57,1.323787e-81
87,58,6.645287e-82
87,59,4.206728e-82
87,60,1.683133e-80
87,61,2.847891e-80
87,62,3.235633e-80
87,63,3.899643e-80
87,64,2.654432e-80
87,65,1.637388e-80
87,66,8.614487e-81
87,67,5.306418e-81
87,68,2.781383e-81
87,69,1.832883e-81
87,70,9.869917e-82
87,71,5.433541e-82
87,72,2.113470e-80
87,73,3.025899e-80
87,74,3.975943e-80
87,75,4.155903e-80
87,76,3.084300e-80
87,77,1.498908e-80
87,78,8.778693e-81
87,79,4.772081e-81
87,80,2.704772e-81
87,81,1.452113e-81
87,82,9.846663e-82
87,83,5.402107e-82
87,84,1.396874e-80
87,85,2.778582e-80
87,86,3.437167e-80
87,87,3.886694e-80
87,88,2.477113e-80
87,89,1.300390e-80
87,90,7.398823e-81
87,91,4.197787e-81
87,92,2.228965e-81
87,93,1.255756e-81
87,94,6.744065e-82
87,95,3.948829e-82
87,96,8.517212e-82
87,97,2.108563e-80
87,98,2.741400e-80
87,99,2.755606e-80
87,100,1.687822e-80
87,101,9.380170e-81
87,102,4.288395e-81
87,103,2.950047e-81
87,104,2.139811e-81
87,105,1.213514e-81
87,106,5.311359e-82
87,107,3.678473e-82
87,108,0.000000e+00
87,109,1.976080e-81
87,110,1.793028e-80
87,111,1.757799e-80
87,112,9.999009e-81
87,113,5.587559e-81
87,114,3.139764e-81
87,115,2.057844e-81
87,116,1.325353e-81
87,117,9.913041e-82
87,118,4.220984e-82
87,119,2.951911e-82
87,120,0.000000e+00
87,121,0.000000e+00
87,122,1.716024e-81
87,123,5.275275e-81
87,124,4.024074e-81
87,125,2.211050e-81
87,126,1.605841e-81
87,127,1.263181e-81
87,128,6.231745e-82
87,129,5.182588e-82
87,130,3.318106e-82
87,131,2.136446e-82
87,132,0.000000e+00
87,133,0.000000e+00
87,134,0.000000e+00
87,135,0.000000e+00
87,136,3.777244e-82
87,137,3.707766e-82
87,138,4.940687e-82
87,139,4.090163e-82
87,140,2.887081e-82
87,141,2.856757e-82
87,142,1.574662e-82
87,143,9.119665e-83
87,144,0.000000e+00
87,145,0.000000e+00
87,146,0.000000e+00
87,147,0.000000e+00
87,148,0.000000e+00
87,149,1.233215e-83
87,150,2.796398e-83
87,151,2.375582e-83
87,152,1.661276e-83
87,153,1.274945e-83
87,154,1.249960e-83
87,155,1.044344e-83
88,0,1.644223e-82
88,1,1.504760e-82
88,2,3.039712e-82
88,3,9.649124e-82
88,4,1.115982e-81
88,5,3.441429e-82
88,6,2.928401e-82
88,7,1.432603e-82
88,8,5.987881e-83
88,9,4.143675e-83
88,10,4.358445e-84
88,11,1.402875e-83
88,12,-9.559111e-82
88,13,7.218120e-82
88,14,1.617242e-81
88,15,3.363045e-81
88,16,3.298406e-81
88,17,1.694296e-81
88,18,1.239893e-81
88,19,5.946244e-82
88,20,2.539044e-82
88,21,1.692867e-82
88,22,1.108257e-82
88,23,6.286550e-83
88,24,-3.614719e-81
88,25,1.743714e-81
88,26,4.314582e-81
88,27,7.614104e-81
88,28,7.029622e-81
88,29,4.525068e-81
88,30,2.544611e-81
88,31,1.274370e-81
88,32,6.245051e-82
88,33,2.996117e-82
88,34,1.233161e-82
88,35,8.424508e-83
88,36,-3.425415e-81
88,37,2.411412e-81
88,38,7.180213e-81
88,39,1.345748e-80
88,40,1.300372e-80
88,41,7.733887e-81
88,42,4.059507e-81
88,43,2.086331e-81
88,44,9.044949e-82
88,45,5.640141e-82
88,46,1.621501e-82
88,47,1.332018e-82
88,48,-4.735521e-81
88,49,8.526807e-81
88,50,1.021547e-80
88,51,1.840241e-80
88,52,1.637295e-80
88,53,1.107751e-80
88,54,5.286736e-81
88,55,2.432138e-81
88,56,1.222757e-81
88,57,7.242911e-82
88,58,2.836895e-82
88,59,2.880018e-82
88,60,1.559081e-82
88,61,1.035034e-80
88,62,1.475343e-80
88,63,2.520820e-80
88,64,1.891845e-80
88,65,1.252603e-80
88,66,6.433168e-81
88,67,3.526938e-81
88,68,1.786444e-81
88,69,1.068231e-81
88,70,5.379635e-82
88,71,3.883657e-82
88,72,2.419086e-81
88,73,1.071413e-80
88,74,2.104670e-80
88,75,2.782827e-80
88,76,2.429930e-80
88,77,1.107525e-80
88,78,6.484297e-81
88,79,3.272983e-81
88,80,1.730642e-81
88,81,8.441375e-82
88,82,5.905489e-82
88,83,3.841697e-82
88,84,4.287076e-81
88,85,1.153596e-80
88,86,1.860450e-80
88,87,2.477113e-80
88,88,2.105605e-80
88,89,1.052841e-80
88,90,5.359085e-81
88,91,2.754427e-81
88,92,1.363963e-81
88,93,7.392677e-82
88,94,3.421813e-82
88,95,2.687792e-82
88,96,4.461520e-82
88,97,1.294620e-80
88,98,1.813357e-80
88,99,2.131597e-80
88,100,1.364393e-80
88,101,7.665708e-81
88,102,3.169379e-81
88,103,1.982225e-81
88,104,1.435793e-81
88,105,8.092112e-82
88,106,2.898471e-82
88,107,2.704969e-82
88,108,0.000000e+00
88,109,1.443189e-81
88,110,1.350607e-80
88,111,1.477808e-80
88,112,8.599680e-81
88,113,4.740376e-81
88,114,2.487411e-81
88,115,1.549864e-81
88,116,9.854507e-82
88,117,7.178019e-82
88,118,2.660802e-82
88,119,2.241935e-82
88,120,0.000000e+00
88,121,0.000000e+00
88,122,1.483810e-81
88,123,4.647322e-81
88,124,3.587537e-81
88,125,1.948709e-81
88,126,1.351928e-81
88,127,1.075142e-81
88,128,4.789346e-82
88,129,3.962764e-82
88,130,2.501899e-82
88,131,1.902076e-82
88,132,0.000000e+00
88,133,0.000000e+00
88,134,0.000000e+00
88,135,0.000000e+00
88,136,3.292842e-82
88,137,3.248130e-82
88,138,4.468199e-82
88,139,3.691929e-82
88,140,2.623077e-82
88,141,2.509572e-82
88,142,1.395239e-82
88,143,8.630843e-83
88,144,0.000000e+00
88,145,0.000000e+00
88,146,0.000000e+00
88,147,0.000000e+00
88,148,0.000000e+00
88,149,2.110348e-84
88,150,2.157594e-83
88,151,2.084573e-83
88,152,1.487744e-83
88,153,1.094372e-83
88,154,1.115663e-83
88,155,1.031730e-83
89,0,7.476602e-83
89,1,7.368185e-83
89,2,1.472347e-82
89,3,5.243856e-82
89,4,6.151621e-82
89,5,1.846124e-82
89,6,1.607528e-82
89,7,8.066999e-83
89,8,3.705639e-83
89,9,2.397887e-83
89,10,2.602822e-84
89,11,7.815464e-84
89,12,-5.818353e-82
89,13,3.497511e-82
89,14,8.213671e-82
89,15,1.815456e-81
89,16,1.781707e-81
89,17,9.297714e-82
89,18,7.098256e-82
89,19,3.438968e-82
89,20,1.497088e-82
89,21,1.025357e-82
89,22,6.162761e-83
89,23,3.569872e-83
89,24,-2.247222e-81
89,25,7.181817e-82
89,26,2.154108e-81
89,27,4.062692e-81
89,28,3.784360e-81
89,29,2.499539e-81
89,30,1.422798e-81
89,31,7.132526e-82
89,32,3.603413e-82
89,33,1.773010e-82
89,34,7.176312e-83
89,35,4.751243e-83
89,36,-2.189135e-81
89,37,1.085596e-81
89,38,3.574500e-81
89,39,7.138716e-81
89,40,7.063259e-81
89,41,4.292687e-81
89,42,2.272331e-81
89,43,1.161717e-81
89,44,5.209614e-82
89,45,3.218848e-82
89,46,9.160381e-83
89,47,7.644096e-83
89,48,-3.210242e-81
89,49,4.268301e-81
89,50,5.361938e-81
89,51,9.824187e-81
89,52,8.833318e-81
89,53,6.145760e-81
89,54,2.999010e-81
89,55,1.342416e-81
89,56,6.926716e-82
89,57,4.140250e-82
89,58,1.581093e-82
89,59,1.656726e-82
89,60,-3.980114e-82
89,61,5.110654e-81
89,62,7.650097e-81
89,63,1.361205e-80
89,64,1.026323e-80
89,65,6.819447e-81
89,66,3.582827e-81
89,67,2.018164e-81
89,68,1.027178e-81
89,69,6.150862e-82
89,70,2.987203e-82
89,71,2.203722e-82
89,72,6.706174e-82
89,73,5.238594e-81
89,74,1.139037e-80
89,75,1.465618e-80
89,76,1.322338e-80
89,77,6.318738e-81
89,78,3.608373e-81
89,79,1.841917e-81
89,80,9.780778e-82
89,81,4.899238e-82
89,82,3.374846e-82
89,83,2.164211e-82
89,84,1.910484e-81
89,85,5.564813e-81
89,86,9.773281e-81
89,87,1.300390e-80
89,88,1.052841e-80
89,89,6.627332e-81
89,90,3.229952e-81
89,91,1.516537e-81
89,92,7.762432e-82
89,93,4.193721e-82
89,94,1.950340e-82
89,95,1.519484e-82
89,96,2.162073e-82
89,97,6.641486e-81
89,98,9.455250e-81
89,99,1.163669e-80
89,100,7.329440e-81
89,101,4.268858e-81
89,102,1.856034e-81
89,103,1.113545e-81
89,104,8.154165e-82
89,105,4.599123e-82
89,106,1.667022e-82
89,107,1.544134e-82
89,108,0.000000e+00
89,109,7.816249e-82
89,110,7.139848e-81
89,111,8.014940e-81
89,112,4.784638e-81
89,113,2.688320e-81
89,114,1.418904e-81
89,115,8.958375e-82
89,116,5.726525e-82
89,117,4.127610e-82
89,118,1.522976e-82
89,119,1.268666e-82
89,120,0.000000e+00
89,121,0.000000e+00
89,122,8.191174e-82
89,123,2.531479e-81
89,124,1.997923e-81
89,125,1.101775e-81
89,126,7.696292e-82
89,127,6.182671e-82
89,128,2.797375e-82
89,129,2.315838e-82
89,130,1.443446e-82
89,131,1.081775e-82
89,132,0.000000e+00
89,133,0.000000e+00
89,134,0.000000e+00
89,135,0.000000e+00
89,136,1.806122e-82
89,137,1.846142e-82
89,138,2.584809e-82
89,139,2.120020e-82
89,140,1.505799e-82
89,141,1.467515e-82
89,142,8.050859e-83
89,143,4.925706e-83
89,144,0.000000e+00
89,145,0.000000e+00
89,146,0.000000e+00
89,147,0.000000e+00
89,148,0.000000e+00
89,149,1.568768e-84
89,150,1.265284e-83
89,151,1.172638e-83
89,152,8.507266e-84
89,153,6.284066e-84
89,154,6.443171e-84
89,155,5.873361e-84
90,0,1.714404e-82
90,1,1.151068e-82
90,2,2.257847e-82
90,3,3.503694e-82
90,4,3.321417e-82
90,5,1.048755e-82
90,6,9.378353e-83
90,7,5.297627e-83
90,8,2.888240e-83
90,9,1.978018e-83
90,10,5.923255e-84
90,11,5.172293e-84
90,12,1.922304e-82
90,13,6.672741e-82
90,14,9.252888e-82
90,15,1.195120e-81
90,16,1.014077e-81
90,17,5.601001e-82
90,18,4.127773e-82
90,19,2.260600e-82
90,20,1.139385e-82
90,21,8.194006e-83
90,22,4.474291e-83
90,23,2.281154e-83
90,24,1.792114e-82
90,25,1.479464e-81
90,26,2.170035e-81
90,27,2.756376e-81
90,28,2.208080e-81
90,29,1.432101e-81
90,30,8.383340e-82
90,31,4.716324e-82
90,32,2.563759e-82
90,33,1.373898e-82
90,34,6.249985e-83
90,35,3.268295e-83
90,36,9.391985e-82
90,37,2.511749e-81
90,38,3.507968e-81
90,39,4.780839e-81
90,40,4.106373e-81
90,41,2.402660e-81
90,42,1.323935e-81
90,43,7.258292e-82
90,44,3.817606e-82
90,45,2.242075e-82
90,46,9.240263e-83
90,47,5.510683e-83
90,48,1.039315e-81
90,49,4.497446e-81
90,50,5.116678e-81
90,51,6.159801e-81
90,52,5.019172e-81
90,53,3.326300e-81
90,54,1.754041e-81
90,55,8.981662e-82
90,56,5.171421e-82
90,57,3.019284e-82
90,58,1.378170e-82
90,59,1.020510e-82
90,60,2.498250e-81
90,61,5.259339e-81
90,62,6.318699e-81
90,63,8.303116e-81
90,64,5.820030e-81
90,65,3.668757e-81
90,66,1.999141e-81
90,67,1.259055e-81
90,68,6.783059e-82
90,69,4.327923e-82
90,70,2.157099e-82
90,71,1.326270e-82
90,72,3.471007e-81
90,73,5.598923e-81
90,74,8.055052e-81
90,75,8.669121e-81
90,76,6.870170e-81
90,77,3.544581e-81
90,78,2.195655e-81
90,79,1.119163e-81
90,80,6.403318e-82
90,81,3.485742e-82
90,82,2.293474e-82
90,83,1.290064e-82
90,84,2.348161e-81
90,85,4.907450e-81
90,86,6.684962e-81
90,87,7.398823e-81
90,88,5.359085e-81
90,89,3.229952e-81
90,90,2.272694e-81
90,91,1.041563e-81
90,92,5.184174e-82
90,93,2.971349e-82
90,94,1.525731e-82
90,95,9.433570e-83
90,96,1.656572e-82
90,97,4.149767e-81
90,98,5.543245e-81
90,99,6.073873e-81
90,100,3.833366e-81
90,101,2.231488e-81
90,102,1.084932e-81
90,103,7.258073e-82
90,104,5.132568e-82
90,105,2.937482e-82
90,106,1.262266e-82
90,107,8.988505e-83
90,108,0.000000e+00
90,109,4.252203e-82
90,110,3.791139e-81
90,111,3.991060e-81
90,112,2.432818e-81
90,113,1.424674e-81
90,114,8.039389e-82
90,115,5.263987e-82
90,116,3.487809e-82
90,117,2.549657e-82
90,118,1.052157e-82
90,119,7.340568e-83
90,120,0.000000e+00
90,121,0.000000e+00
90,122,4.000749e-82
90,123,1.244463e-81
90,124,9.972040e-82
90,125,5.749836e-82
90,126,4.235065e-82
90,127,3.406537e-82
90,128,1.710904e-82
90,129,1.412531e-82
90,130,8.746683e-83
90,131,5.681423e-83
90,132,0.000000e+00
90,133,0.000000e+00
90,134,0.000000e+00
90,135,0.000000e+00
90,136,9.235738e-83
90,137,9.582527e-83
90,138,1.324322e-82
90,139,1.131107e-82
90,140,7.959673e-83
90,141,8.083547e-83
90,142,4.371372e-83
90,143,2.542296e-83
90,144,0.000000e+00
90,145,0.000000e+00
90,146,0.000000e+00
90,147,0.000000e+00
90,148,0.000000e+00
90,149,2.690190e-84
90,150,7.049620e-84
90,151,6.005769e-84
90,152,4.471016e-84
90,153,3.451307e-84
90,154,3.527832e-84
90,155,2.919515e-84
91,0,2.076879e-82
91,1,1.283848e-82
91,2,2.499666e-82
91,3,2.409858e-82
91,4,1.781745e-82
91,5,6.028125e-83
91,6,5.483080e-83
91,7,3.618885e-83
91,8,2.269689e-83
91,9,1.624774e-83
91,10,7.066076e-84
91,11,3.530393e-84
91,12,5.607572e-82
91,13,7.707259e-82
91,14,9.203350e-82
91,15,8.307089e-82
91,16,5.847229e-82
91,17,3.463976e-82
91,18,2.362973e-82
91,19,1.486076e-82
91,20,8.732445e-83
91,21,6.520367e-83
91,22,3.262942e-83
91,23,1.509032e-83
91,24,1.426724e-81
91,25,1.824882e-81
91,26,2.109740e-81
91,27,1.959135e-81
91,28,1.315953e-81
91,29,8.215815e-82
91,30,4.979046e-82
91,31,3.255758e-82
91,32,1.839949e-82
91,33,1.084970e-82
91,34,5.235513e-83
91,35,2.371120e-83
91,36,2.532890e-81
91,37,3.076356e-81
91,38,3.344379e-81
91,39,3.396426e-81
91,40,2.438272e-81
91,41,1.340174e-81
91,42,7.686957e-82
91,43,4.651115e-82
91,44,2.844393e-82
91,45,1.672759e-82
91,46,8.675942e-83
91,47,4.024501e-83
91,48,3.277000e-81
91,49,4.482018e-81
91,50,4.593376e-81
91,51,4.073756e-81
91,52,2.904798e-81
91,53,1.725685e-81
91,54,9.920110e-82
91,55,6.266025e-82
91,56,3.976293e-82
91,57,2.337182e-82
91,58,1.220099e-82
91,59,6.043566e-83
91,60,4.033100e-81
91,61,5.139265e-81
91,62,5.453674e-81
91,63,5.217805e-81
91,64,3.338245e-81
91,65,1.969993e-81
91,66,1.067657e-81
91,67,7.816789e-82
91,68,4.521936e-82
91,69,3.093796e-82
91,70,1.637975e-82
91,71,7.820461e-83
91,72,4.716365e-81
91,73,5.516909e-81
91,74,5.978989e-81
91,75,5.282412e-81
91,76,3.572938e-81
91,77,1.850090e-81
91,78,1.229884e-81
91,79,7.665245e-82
91,80,4.175095e-82
91,81,2.511115e-82
91,82,1.587067e-82
91,83,7.462699e-83
91,84,2.528070e-81
91,85,4.453888e-81
91,86,4.876824e-81
91,87,4.197787e-81
91,88,2.754427e-81
91,89,1.516537e-81
91,90,1.041563e-81
91,91,8.614562e-82
91,92,3.755555e-82
91,93,2.137072e-82
91,94,1.203668e-82
91,95,5.803854e-83
91,96,1.239373e-82
91,97,2.740439e-81
91,98,3.394366e-81
91,99,3.027925e-81
91,100,1.870208e-81
91,101,1.142390e-81
91,102,5.944855e-82
91,103,4.597557e-82
91,104,3.391926e-82
91,105,1.869341e-82
91,106,9.694176e-83
91,107,5.251393e-83
91,108,0.000000e+00
91,109,2.283710e-82
91,110,1.912716e-81
91,111,1.787689e-81
91,112,1.102509e-81
91,113,6.760817e-82
91,114,4.314405e-82
91,115,3.111417e-82
91,116,2.022920e-82
91,117,1.512572e-82
91,118,7.257551e-83
91,119,4.092117e-83
91,120,0.000000e+00
91,121,0.000000e+00
91,122,1.703886e-82
91,123,5.337586e-82
91,124,4.320209e-82
91,125,2.646557e-82
91,126,2.145355e-82
91,127,1.754337e-82
91,128,1.028501e-82
91,129,8.173924e-83
91,130,5.172107e-83
91,131,2.653603e-83
91,132,0.000000e+00
91,133,0.000000e+00
91,134,0.000000e+00
91,135,0.000000e+00
91,136,3.992334e-83
91,137,4.538943e-83
91,138,5.987090e-83
91,139,5.378524e-83
91,140,3.814927e-83
91,141,4.031122e-83
91,142,2.173200e-83
91,143,1.137093e-83
91,144,0.000000e+00
91,145,0.000000e+00
91,146,0.000000e+00
91,147,0.000000e+00
91,148,0.000000e+00
91,149,2.592113e-84
91,150,3.550606e-84
91,151,2.784952e-84
91,152,2.083208e-84
91,153,1.725660e-84
91,154,1.768679e-84
91,155,1.305951e-84
92,0,1.506674e-82
92,1,9.178256e-83
92,2,1.726257e-82
92,3,1.405189e-82
92,4,8.897804e-83
92,5,3.109062e-83
92,6,3.037315e-83
92,7,2.255868e-83
92,8,1.427019e-83
92,9,1.115839e-83
92,10,5.294945e-84
92,11,2.284683e-84
92,12,4.524854e-82
92,13,5.482220e-82
92,14,6.171260e-82
92,15,4.870815e-82
92,16,3.070536e-82
92,17,1.808204e-82
92,18,1.222351e-82
92,19,8.520548e-83
92,20,5.527101e-83
92,21,4.034326e-83
92,22,2.075242e-83
92,23,9.175842e-84
92,24,1.194861e-81
92,25,1.323341e-81
92,26,1.426015e-81
92,27,1.167372e-81
92,28,7.101886e-82
92,29,4.260324e-82
92,30,2.697375e-82
92,31,1.933977e-82
92,32,1.147269e-82
92,33,6.863128e-83
92,34,3.381571e-83
92,35,1.476142e-83
92,36,1.994924e-81
92,37,2.175065e-81
92,38,2.232426e-81
92,39,2.019577e-81
92,40,1.310828e-81
92,41,6.983187e-82
92,42,4.153389e-82
92,43,2.747506e-82
92,44,1.815392e-82
92,45,1.053215e-82
92,46,5.889651e-83
92,47,2.458506e-83
92,48,2.653880e-81
92,49,3.066689e-81
92,50,3.021939e-81
92,51,2.369320e-81
92,52,1.549928e-81
92,53,8.829481e-82
92,54,5.387562e-82
92,55,3.757576e-82
92,56,2.476895e-82
92,57,1.499450e-82
92,58,8.315813e-83
92,59,3.495495e-83
92,60,3.054099e-81
92,61,3.528806e-81
92,62,3.559986e-81
92,63,2.956248e-81
92,64,1.775814e-81
92,65,1.021371e-81
92,66,5.938366e-82
92,67,4.524784e-82
92,68,2.599017e-82
92,69,1.922799e-82
92,70,1.047107e-82
92,71,4.506391e-83
92,72,3.489640e-81
92,73,3.768519e-81
92,74,3.664254e-81
92,75,2.957473e-81
92,76,1.824115e-81
92,77,9.755775e-82
92,78,6.306371e-82
92,79,4.270177e-82
92,80,2.826236e-82
92,81,1.525747e-82
92,82,9.792508e-83
92,83,4.267262e-83
92,84,1.754017e-81
92,85,2.943166e-81
92,86,2.938806e-81
92,87,2.228965e-81
92,88,1.363963e-81
92,89,7.762432e-82
92,90,5.184174e-82
92,91,3.755555e-82
92,92,2.971355e-82
92,93,1.377776e-82
92,94,7.670998e-83
92,95,3.376051e-83
92,96,6.754880e-83
92,97,1.609287e-81
92,98,1.876827e-81
92,99,1.477125e-81
92,100,8.933817e-82
92,101,5.752554e-82
92,102,3.379599e-82
92,103,2.539891e-82
92,104,2.120085e-82
92,105,1.226238e-82
92,106,6.075029e-83
92,107,2.949654e-83
92,108,0.000000e+00
92,109,1.109260e-82
92,110,9.180912e-82
92,111,7.962733e-82
92,112,4.965676e-82
92,113,3.232178e-82
92,114,2.352963e-82
92,115,1.841004e-82
92,116,1.215956e-82
92,117,8.932754e-83
92,118,4.570648e-83
92,119,2.319310e-83
92,120,0.000000e+00
92,121,0.000000e+00
92,122,7.229448e-83
92,123,2.380201e-82
92,124,1.978285e-82
92,125,1.287590e-82
92,126,1.134701e-82
92,127,9.683325e-83
92,128,6.394605e-83
92,129,4.941379e-83
92,130,3.045257e-83
92,131,1.408772e-83
92,132,0.000000e+00
92,133,0.000000e+00
92,134,0.000000e+00
92,135,0.000000e+00
92,136,1.799154e-83
92,137,2.217093e-83
92,138,2.906146e-83
92,139,2.751375e-83
92,140,2.105386e-83
92,141,2.269639e-83
92,142,1.209128e-83
92,143,5.927572e-84
92,144,0.000000e+00
92,145,0.000000e+00
92,146,0.000000e+00
92,147,0.000000e+00
92,148,0.000000e+00
92,149,1.890468e-84
92,150,1.927208e-84
92,151,1.407805e-84
92,152,1.096005e-84
92,153,9.758825e-85
92,154,1.031459e-84
92,155,7.543710e-85
93,0,9.416632e-83
93,1,5.743794e-83
93,2,1.089498e-82
93,3,8.421902e-83
93,4,4.999814e-83
93,5,1.800817e-83
93,6,1.707736e-83
93,7,1.290079e-83
93,8,8.762456e-84
93,9,6.652725e-84
93,10,3.270566e-84
93,11,1.341707e-84
93,12,2.903177e-82
93,13,3.420419e-82
93,14,3.843220e-82
93,15,2.901155e-82
93,16,1.756165e-82
93,17,1.067876e-82
93,18,7.058355e-83
93,19,5.046570e-83
93,20,3.325782e-83
93,21,2.554863e-83
93,22,1.256130e-83
93,23,5.447125e-84
93,24,7.828187e-82
93,25,8.246073e-82
93,26,8.785906e-82
93,27,6.985363e-82
93,28,4.123369e-82
93,29,2.454736e-82
93,30,1.560180e-82
93,31,1.160830e-82
93,32,6.928315e-83
93,33,4.256810e-83
93,34,2.116825e-83
93,35,8.972156e-84
93,36,1.277663e-81
93,37,1.375732e-81
93,38,1.381367e-81
93,39,1.212021e-81
93,40,7.582377e-82
93,41,3.938440e-82
93,42,2.371153e-82
93,43,1.602805e-82
93,44,1.067769e-82
93,45,6.447475e-83
93,46,3.673385e-83
93,47,1.503539e-83
93,48,1.697833e-81
93,49,1.898051e-81
93,50,1.831029e-81
93,51,1.387727e-81
93,52,8.894483e-82
93,53,4.865494e-82
93,54,3.045859e-82
93,55,2.233443e-82
93,56,1.462979e-82
93,57,8.874316e-83
93,58,5.065723e-83
93,59,2.018630e-83
93,60,1.910541e-81
93,61,2.152893e-81
93,62,2.159701e-81
93,63,1.729915e-81
93,64,1.012381e-81
93,65,5.739230e-82
93,66,3.292397e-82
93,67,2.671541e-82
93,68,1.602014e-82
93,69,1.104828e-82
93,70,6.194491e-83
93,71,2.578155e-83
93,72,2.161284e-81
93,73,2.310760e-81
93,74,2.209983e-81
93,75,1.706697e-81
93,76,1.010656e-81
93,77,5.556290e-82
93,78,3.652570e-82
93,79,2.389099e-82
93,80,1.566983e-82
93,81,1.144268e-82
93,82,5.548785e-83
93,83,2.452565e-83
93,84,1.065510e-81
93,85,1.771048e-81
93,86,1.736159e-81
93,87,1.255756e-81
93,88,7.392677e-82
93,89,4.193721e-82
93,90,2.971349e-82
93,91,2.137072e-82
93,92,1.377776e-82
93,93,1.181944e-82
93,94,4.654529e-83
93,95,1.938243e-83
93,96,4.363715e-83
93,97,9.336934e-82
93,98,1.071487e-81
93,99,8.005714e-82
93,100,4.788099e-82
93,101,3.099793e-82
93,102,1.890793e-82
93,103,1.506173e-82
93,104,1.159534e-82
93,105,7.551700e-83
93,106,3.801540e-83
93,107,1.682196e-83
93,108,0.000000e+00
93,109,6.431816e-83
93,110,5.103014e-82
93,111,4.168703e-82
93,112,2.637526e-82
93,113,1.738131e-82
93,114,1.290984e-82
93,115,1.059910e-82
93,116,7.327626e-83
93,117,5.188361e-83
93,118,2.659732e-83
93,119,1.297002e-83
93,120,0.000000e+00
93,121,0.000000e+00
93,122,3.748034e-83
93,123,1.203666e-82
93,124,1.021324e-82
93,125,6.867347e-83
93,126,6.261723e-83
93,127,5.390239e-83
93,128,3.735670e-83
93,129,2.907947e-83
93,130,1.772676e-83
93,131,7.557938e-84
93,132,0.000000e+00
93,133,0.000000e+00
93,134,0.000000e+00
93,135,0.000000e+00
93,136,9.545835e-84
93,137,1.202898e-83
93,138,1.573892e-83
93,139,1.549890e-83
93,140,1.159384e-83
93,141,1.276659e-83
93,142,6.830016e-84
93,143,3.279843e-84
93,144,0.000000e+00
93,145,0.000000e+00
93,146,0.000000e+00
93,147,0.000000e+00
93,148,0.000000e+00
93,149,1.149594e-84
93,150,1.030881e-84
93,151,7.596904e-85
93,152,6.022939e-85
93,153,5.589526e-85
93,154,5.819677e-85
93,155,4.041063e-85
94,0,6.284628e-83
94,1,3.713482e-83
94,2,7.245627e-83
94,3,5.112994e-83
94,4,2.490945e-83
94,5,9.420379e-84
94,6,9.210134e-84
94,7,7.304841e-84
94,8,5.174955e-84
94,9,3.949101e-84
94,10,2.205003e-84
94,11,7.440323e-85
94,12,2.151332e-82
94,13,2.324051e-82
94,14,2.553900e-82
94,15,1.726343e-82
94,16,9.438521e-83
94,17,6.120637e-83
94,18,3.819157e-83
94,19,2.864268e-83
94,20,1.971523e-83
94,21,1.538984e-83
94,22,7.304913e-84
94,23,2.913094e-84
94,24,5.971265e-82
94,25,5.609351e-82
94,26,5.788672e-82
94,27,4.253618e-82
94,28,2.290390e-82
94,29,1.322314e-82
94,30,8.300923e-83
94,31,6.503416e-83
94,32,3.992475e-83
94,33,2.511549e-83
94,34,1.310405e-83
94,35,5.001260e-84
94,36,9.633352e-82
94,37,9.526292e-82
94,38,9.021351e-82
94,39,7.334827e-82
94,40,4.150586e-82
94,41,2.037622e-82
94,42,1.260973e-82
94,43,8.739161e-83
94,44,6.313663e-83
94,45,3.526785e-83
94,46,2.347412e-83
94,47,8.651953e-84
94,48,1.248647e-81
94,49,1.231227e-81
94,50,1.254391e-81
94,51,8.111541e-82
94,52,4.778333e-82
94,53,2.337377e-82
94,54,1.652754e-82
94,55,1.265440e-82
94,56,8.677214e-83
94,57,5.063489e-83
94,58,3.117484e-83
94,59,1.107220e-83
94,60,1.349666e-81
94,61,1.407872e-81
94,62,1.368327e-81
94,63,9.710473e-82
94,64,5.298570e-82
94,65,2.703163e-82
94,66,1.682154e-82
94,67,1.478649e-82
94,68,8.688911e-83
94,69,6.558670e-83
94,70,3.596585e-83
94,71,1.295546e-83
94,72,1.501899e-81
94,73,1.514582e-81
94,74,1.356158e-81
94,75,9.223426e-82
94,76,4.653868e-82
94,77,2.747744e-82
94,78,1.826215e-82
94,79,1.304483e-82
94,80,8.420343e-83
94,81,5.559822e-83
94,82,3.742594e-83
94,83,1.232293e-83
94,84,7.211897e-82
94,85,1.177626e-81
94,86,1.087526e-81
94,87,6.744065e-82
94,88,3.421813e-82
94,89,1.950340e-82
94,90,1.525731e-82
94,91,1.203668e-82
94,92,7.670998e-83
94,93,4.654529e-83
94,94,3.736853e-83
94,95,1.072784e-83
94,96,2.650319e-83
94,97,5.407748e-82
94,98,6.181088e-82
94,99,3.686644e-82
94,100,2.055623e-82
94,101,1.384997e-82
94,102,9.665917e-83
94,103,8.148062e-83
94,104,6.431408e-83
94,105,3.596256e-83
94,106,2.397116e-83
94,107,8.530725e-84
94,108,0.000000e+00
94,109,3.189526e-83
94,110,2.482440e-82
94,111,1.566101e-82
94,112,9.736170e-83
94,113,6.716199e-83
94,114,5.851937e-83
94,115,5.136601e-83
94,116,3.589656e-83
94,117,2.742446e-83
94,118,1.455316e-83
94,119,6.176736e-84
94,120,0.000000e+00
94,121,0.000000e+00
94,122,1.088283e-83
94,123,3.515781e-83
94,124,3.032707e-83
94,125,2.424351e-83
94,126,2.589667e-83
94,127,2.082384e-83
94,128,1.730786e-83
94,129,1.407873e-83
94,130,8.677090e-84
94,131,2.687155e-84
94,132,0.000000e+00
94,133,0.000000e+00
94,134,0.000000e+00
94,135,0.000000e+00
94,136,3.056419e-84
94,137,4.240230e-84
94,138,4.786323e-84
94,139,5.118137e-84
94,140,3.773770e-84
94,141,4.925119e-84
94,142,2.650068e-84
94,143,9.886357e-85
94,144,0.000000e+00
94,145,0.000000e+00
94,146,0.000000e+00
94,147,0.000000e+00
94,148,0.000000e+00
94,149,7.669865e-85
94,150,4.777451e-85
94,151,2.486371e-85
94,152,2.022292e-85
94,153,2.100591e-85
94,154,2.224390e-85
94,155,1.140676e-85
95,0,1.544149e-83
95,1,9.501081e-84
95,2,1.859455e-83
95,3,2.049085e-83
95,4,1.639631e-83
95,5,5.183602e-84
95,6,4.809252e-84
95,7,3.078075e-84
95,8,1.930267e-84
95,9,1.481243e-84
95,10,6.047231e-85
95,11,3.668789e-85
95,12,3.510717e-83
95,13,5.821411e-83
95,14,7.139993e-83
95,15,7.064459e-83
95,16,5.208406e-83
95,17,2.935881e-83
95,18,2.120581e-83
95,19,1.338433e-83
95,20,7.526589e-84
95,21,5.596289e-84
95,22,3.054948e-84
95,23,1.497083e-84
95,24,7.998360e-83
95,25,1.350665e-82
95,26,1.651587e-82
95,27,1.683244e-82
95,28,1.191905e-82
95,29,7.480712e-83
95,30,4.500328e-83
95,31,2.799937e-83
95,32,1.650901e-83
95,33,9.419640e-84
95,34,4.585186e-84
95,35,2.218200e-84
95,36,1.615093e-82
95,37,2.330563e-82
95,38,2.645429e-82
95,39,2.952410e-82
95,40,2.187671e-82
95,41,1.213486e-82
95,42,7.196758e-83
95,43,4.378963e-83
95,44,2.543532e-83
95,45,1.428048e-83
95,46,6.922284e-84
95,47,3.495983e-84
95,48,2.001315e-82
95,49,3.509800e-82
95,50,3.785658e-82
95,51,3.591676e-82
95,52,2.732725e-82
95,53,1.675197e-82
95,54,9.487265e-83
95,55,5.501891e-83
95,56,3.438522e-83
95,57,1.991506e-83
95,58,9.702876e-84
95,59,6.013085e-84
95,60,2.720049e-82
95,61,4.065961e-82
95,62,4.347300e-82
95,63,4.790464e-82
95,64,3.080523e-82
95,65,1.922961e-82
95,66,1.102813e-82
95,67,7.286615e-83
95,68,4.220663e-83
95,69,2.754643e-83
95,70,1.423067e-83
95,71,7.957059e-84
95,72,3.446142e-82
95,73,4.438791e-82
95,74,5.231776e-82
95,75,4.889923e-82
95,76,3.536669e-82
95,77,1.760988e-82
95,78,1.103417e-82
95,79,6.605758e-83
95,80,4.030215e-83
95,81,2.235026e-83
95,82,1.475708e-83
95,83,9.544322e-84
95,84,1.910265e-82
95,85,3.622625e-82
95,86,4.136001e-82
95,87,3.948829e-82
95,88,2.687792e-82
95,89,1.519484e-82
95,90,9.433570e-83
95,91,5.803854e-83
95,92,3.376051e-83
95,93,1.938243e-83
95,94,1.072784e-83
95,95,8.657739e-84
95,96,1.088864e-83
95,97,2.430784e-82
95,98,3.012057e-82
95,99,2.947414e-82
95,100,1.851486e-82
95,101,1.129231e-82
95,102,5.717733e-83
95,103,4.170525e-83
95,104,3.248850e-83
95,105,1.871616e-83
95,106,8.401402e-84
95,107,6.153274e-84
95,108,0.000000e+00
95,109,2.109990e-83
95,110,1.803570e-82
95,111,1.794915e-82
95,112,1.116410e-82
95,113,6.774779e-83
95,114,4.218068e-83
95,115,3.071705e-83
95,116,2.112872e-83
95,117,1.567856e-83
95,118,7.085239e-84
95,119,4.172087e-84
95,120,0.000000e+00
95,121,0.000000e+00
95,122,1.799720e-83
95,123,5.640812e-83
95,124,4.617703e-83
95,125,2.765098e-83
95,126,2.133484e-83
95,127,1.792342e-83
95,128,1.046647e-83
95,129,8.538351e-84
95,130,5.398723e-84
95,131,3.121148e-84
95,132,0.000000e+00
95,133,0.000000e+00
95,134,0.000000e+00
95,135,0.000000e+00
95,136,4.172329e-84
95,137,4.540192e-84
95,138,6.374666e-84
95,139,5.715477e-84
95,140,4.188458e-84
95,141,4.390709e-84
95,142,2.447870e-84
95,143,1.417203e-84
95,144,0.000000e+00
95,145,0.000000e+00
95,146,0.000000e+00
95,147,0.000000e+00
95,148,0.000000e+00
95,149,2.176500e-85
95,150,3.614745e-85
95,151,2.932489e-85
95,152,2.239299e-85
95,153,1.886202e-85
95,154,1.984623e-85
95,155,1.605815e-85
96,0,6.530625e-83
96,1,3.700246e-83
96,2,6.788740e-83
96,3,5.826868e-83
96,4,3.056715e-83
96,5,6.405504e-84
96,6,8.380244e-84
96,7,5.324835e-84
96,8,5.923805e-84
96,9,2.466819e-84
96,10,1.245569e-84
96,11,8.735989e-85
96,12,1.626286e-82
96,13,2.059673e-82
96,14,2.329252e-82
96,15,1.586922e-82
96,16,1.064080e-82
96,17,6.438915e-83
96,18,4.111414e-83
96,19,2.623348e-83
96,20,1.289892e-83
96,21,1.404737e-83
96,22,6.629023e-84
96,23,2.149097e-84
96,24,4.710022e-82
96,25,5.166967e-82
96,26,5.795438e-82
96,27,4.491857e-82
96,28,2.402403e-82
96,29,1.430515e-82
96,30,6.832708e-83
96,31,6.888145e-83
96,32,3.775118e-83
96,33,1.980249e-83
96,34,1.159331e-83
96,35,3.487769e-84
96,36,7.137749e-82
96,37,8.787465e-82
96,38,8.269675e-82
96,39,7.770024e-82
96,40,5.247942e-82
96,41,2.500731e-82
96,42,1.358438e-82
96,43,6.615378e-83
96,44,5.595247e-83
96,45,3.423854e-83
96,46,2.109030e-83
96,47,9.354549e-84
96,48,9.886931e-82
96,49,1.148898e-81
96,50,1.330064e-81
96,51,8.104978e-82
96,52,5.018137e-82
96,53,2.935661e-82
96,54,1.467540e-82
96,55,1.167960e-82
96,56,7.548840e-83
96,57,4.925004e-83
96,58,2.987875e-83
96,59,1.122737e-83
96,60,1.095042e-81
96,61,1.391004e-81
96,62,1.310128e-81
96,63,1.081665e-81
96,64,5.825118e-82
96,65,3.074555e-82
96,66,1.424423e-82
96,67,1.741349e-82
96,68,7.161351e-83
96,69,5.968569e-83
96,70,3.673524e-83
96,71,1.488488e-83
96,72,1.215438e-81
96,73,1.644721e-81
96,74,1.470151e-81
96,75,1.167177e-81
96,76,5.011433e-82
96,77,3.415504e-82
96,78,1.612071e-82
96,79,1.166277e-82
96,80,8.640955e-83
96,81,5.253008e-83
96,82,2.787140e-83
96,83,1.508252e-83
96,84,8.465395e-82
96,85,1.243309e-81
96,86,1.289207e-81
96,87,8.517212e-82
96,88,4.461520e-82
96,89,2.162073e-82
96,90,1.656572e-82
96,91,1.239373e-82
96,92,6.754880e-83
96,93,4.363715e-83
96,94,2.650319e-83
96,95,1.088864e-83
96,96,4.845364e-82
96,97,7.728502e-82
96,98,8.314531e-82
96,99,5.670408e-82
96,100,2.929168e-82
96,101,1.744084e-82
96,102,6.612349e-83
96,103,9.049038e-83
96,104,6.989549e-83
96,105,3.066444e-83
96,106,2.212511e-83
96,107,9.332865e-84
96,108,0.000000e+00
96,109,3.567899e-83
96,110,3.601634e-82
96,111,2.336060e-82
96,112,9.732634e-83
96,113,6.427094e-83
96,114,4.994672e-83
96,115,3.130938e-83
96,116,3.504859e-83
96,117,2.366669e-83
96,118,1.358358e-83
96,119,8.000819e-84
96,120,0.000000e+00
96,121,0.000000e+00
96,122,2.095872e-83
96,123,2.345481e-83
96,124,2.333169e-83
96,125,1.517858e-83
96,126,2.496004e-83
96,127,1.312579e-83
96,128,1.506277e-83
96,129,1.306641e-83
96,130,8.290825e-84
96,131,1.582481e-84
96,132,0.000000e+00
96,133,0.000000e+00
96,134,0.000000e+00
96,135,0.000000e+00
96,136,4.147838e-85
96,137,-3.843166e-85
96,138,5.458417e-84
96,139,4.242979e-84
96,140,-2.475127e-86
96,141,2.524613e-84
96,142,1.399531e-84
96,143,4.205811e-85
96,144,0.000000e+00
96,145,0.000000e+00
96,146,0.000000e+00
96,147,0.000000e+00
96,148,0.000000e+00
96,149,1.317414e-84
96,150,7.251242e-85
96,151,1.362184e-85
96,152,7.513684e-86
96,153,3.876939e-86
96,154,6.706364e-86
96,155,-3.972400e-86
97,0,1.431193e-81
97,1,9.051080e-82
97,2,1.688720e-81
97,3,1.341447e-81
97,4,8.383851e-82
97,5,3.183232e-82
97,6,2.885690e-82
97,7,1.715407e-82
97,8,9.621709e-83
97,9,8.759598e-83
97,10,3.804846e-83
97,11,1.928623e-83
97,12,4.323097e-81
97,13,5.118213e-81
97,14,5.871116e-81
97,15,4.543752e-81
97,16,2.974141e-81
97,17,1.697965e-81
97,18,9.852384e-82
97,19,6.510686e-82
97,20,3.774109e-82
97,21,2.837702e-82
97,22,1.746223e-82
97,23,6.836774e-83
97,24,1.086371e-80
97,25,1.202724e-80
97,26,1.281777e-80
97,27,1.088700e-80
97,28,6.837959e-81
97,29,3.846536e-81
97,30,2.178822e-81
97,31,1.498689e-81
97,32,8.033774e-82
97,33,4.915911e-82
97,34,2.515430e-82
97,35,1.095518e-82
97,36,1.704246e-80
97,37,1.933357e-80
97,38,2.027492e-80
97,39,1.829865e-80
97,40,1.184334e-80
97,41,5.910919e-81
97,42,3.400764e-81
97,43,2.193093e-81
97,44,1.306856e-81
97,45,7.459650e-82
97,46,4.314125e-82
97,47,1.779755e-82
97,48,2.367443e-80
97,49,2.688648e-80
97,50,2.678453e-80
97,51,2.079524e-80
97,52,1.387978e-80
97,53,7.552441e-81
97,54,4.316300e-81
97,55,2.896929e-81
97,56,1.683540e-81
97,57,1.039146e-81
97,58,5.990970e-82
97,59,2.616721e-82
97,60,2.611614e-80
97,61,3.122402e-80
97,62,3.058875e-80
97,63,2.600840e-80
97,64,1.530010e-80
97,65,8.550106e-81
97,66,4.801772e-81
97,67,3.450504e-81
97,68,1.844477e-81
97,69,1.355953e-81
97,70,7.843265e-82
97,71,3.324778e-82
97,72,3.062467e-80
97,73,3.328082e-80
97,74,3.244806e-80
97,75,2.689729e-80
97,76,1.621615e-80
97,77,8.047643e-81
97,78,4.824274e-81
97,79,3.105846e-81
97,80,1.875387e-81
97,81,1.072612e-81
97,82,6.839977e-82
97,83,3.116449e-82
97,84,1.677123e-80
97,85,2.802307e-80
97,86,2.739771e-80
97,87,2.108563e-80
97,88,1.294620e-80
97,89,6.641486e-81
97,90,4.149767e-81
97,91,2.740439e-81
97,92,1.609287e-81
97,93,9.336934e-82
97,94,5.407748e-82
97,95,2.430784e-82
97,96,7.728502e-82
97,97,2.795415e-80
97,98,1.980014e-80
97,99,1.483134e-80
97,100,8.699441e-81
97,101,4.946986e-81
97,102,2.627700e-81
97,103,2.055526e-81
97,104,1.496689e-81
97,105,8.689060e-82
97,106,4.382106e-82
97,107,2.145044e-82
97,108,0.000000e+00
97,109,1.776070e-81
97,110,1.030946e-80
97,111,8.255452e-81
97,112,4.721928e-81
97,113,2.821437e-81
97,114,1.826632e-81
97,115,1.272609e-81
97,116,8.775986e-82
97,117,6.333654e-82
97,118,3.334382e-82
97,119,1.745331e-82
97,120,0.000000e+00
97,121,0.000000e+00
97,122,6.668059e-82
97,123,2.296251e-81
97,124,1.843318e-81
97,125,1.125919e-81
97,126,8.994969e-82
97,127,7.410362e-82
97,128,4.481084e-82
97,129,3.490683e-82
97,130,2.170671e-82
97,131,9.949791e-83
97,132,0.000000e+00
97,133,0.000000e+00
97,134,0.000000e+00
97,135,0.000000e+00
97,136,2.086245e-82
97,137,2.053515e-82
97,138,2.418704e-82
97,139,2.126318e-82
97,140,1.532138e-82
97,141,1.627468e-82
97,142,8.506196e-83
97,143,4.355649e-83
97,144,0.000000e+00
97,145,0.000000e+00
97,146,0.000000e+00
97,147,0.000000e+00
97,148,0.000000e+00
97,149,1.819185e-83
97,150,1.780368e-83
97,151,1.390491e-83
97,152,9.674731e-84
97,153,7.957246e-84
97,154,7.473565e-84
97,155,4.597501e-84
98,0,1.262254e-81
98,1,8.213902e-82
98,2,1.533585e-81
98,3,1.509305e-81
98,4,1.157996e-81
98,5,4.001325e-82
98,6,3.576029e-82
98,7,2.105282e-82
98,8,1.062012e-82
98,9,8.751133e-83
98,10,3.573773e-83
98,11,2.136969e-83
98,12,3.457152e-81
98,13,4.677292e-81
98,14,5.720361e-81
98,15,5.259570e-81
98,16,3.782773e-81
98,17,2.120428e-81
98,18,1.325893e-81
98,19,7.623452e-82
98,20,4.100995e-82
98,21,3.077071e-82
98,22,1.802505e-82
98,23,7.596043e-83
98,24,8.834256e-81
98,25,1.130248e-80
98,26,1.319815e-80
98,27,1.247113e-80
98,28,8.639614e-81
98,29,5.023367e-81
98,30,2.849242e-81
98,31,1.808862e-81
98,32,9.329157e-82
98,33,5.263168e-82
98,34,2.617966e-82
98,35,1.227005e-82
98,36,1.469251e-80
98,37,1.831193e-80
98,38,2.080175e-80
98,39,2.143997e-80
98,40,1.560267e-80
98,41,8.163041e-81
98,42,4.407200e-81
98,43,2.597917e-81
98,44,1.471310e-81
98,45,8.386994e-82
98,46,4.559680e-82
98,47,2.117629e-82
98,48,1.988690e-80
98,49,2.692937e-80
98,50,2.819525e-80
98,51,2.528181e-80
98,52,1.820656e-80
98,53,1.055088e-80
98,54,5.618948e-81
98,55,3.389523e-81
98,56,1.894286e-81
98,57,1.157105e-81
98,58,6.716744e-82
98,59,3.156476e-82
98,60,2.329980e-80
98,61,3.154941e-80
98,62,3.308909e-80
98,63,3.200825e-80
98,64,2.045851e-80
98,65,1.176304e-80
98,66,6.254190e-81
98,67,4.247716e-81
98,68,2.161806e-81
98,69,1.525459e-81
98,70,8.785173e-82
98,71,4.011068e-82
98,72,2.855875e-80
98,73,3.346757e-80
98,74,3.615070e-80
98,75,3.368150e-80
98,76,2.239324e-80
98,77,1.113461e-80
98,78,6.482450e-81
98,79,3.771741e-81
98,80,2.194904e-81
98,81,1.244682e-81
98,82,8.104114e-82
98,83,4.016512e-82
98,84,1.668274e-80
98,85,2.977129e-80
98,86,3.236108e-80
98,87,2.741400e-80
98,88,1.813357e-80
98,89,9.455250e-81
98,90,5.543245e-81
98,91,3.394366e-81
98,92,1.876827e-81
98,93,1.071487e-81
98,94,6.181088e-82
98,95,3.012057e-82
98,96,8.314531e-82
98,97,1.980014e-80
98,98,3.204948e-80
98,99,2.139297e-80
98,100,1.225031e-80
98,101,7.017795e-81
98,102,3.408536e-81
98,103,2.480126e-81
98,104,1.795039e-81
98,105,1.009526e-81
98,106,5.043176e-82
98,107,2.788675e-82
98,108,0.000000e+00
98,109,1.374895e-81
98,110,1.474590e-80
98,111,1.314065e-80
98,112,6.878885e-81
98,113,3.967887e-81
98,114,2.409112e-81
98,115,1.637442e-81
98,116,1.058943e-81
98,117,7.914721e-82
98,118,3.833755e-82
98,119,2.250060e-82
98,120,0.000000e+00
98,121,0.000000e+00
98,122,1.075034e-81
98,123,3.483099e-81
98,124,2.726181e-81
98,125,1.560040e-81
98,126,1.206646e-81
98,127,9.369261e-82
98,128,5.256566e-82
98,129,4.261327e-82
98,130,2.686296e-82
98,131,1.397533e-82
98,132,0.000000e+00
98,133,0.000000e+00
98,134,0.000000e+00
98,135,0.000000e+00
98,136,2.434211e-82
98,137,2.718049e-82
98,138,3.515390e-82
98,139,2.868781e-82
98,140,1.974641e-82
98,141,2.057623e-82
98,142,1.111779e-82
98,143,5.558173e-83
98,144,0.000000e+00
98,145,0.000000e+00
98,146,0.000000e+00
98,147,0.000000e+00
98,148,0.000000e+00
98,149,1.620672e-83
98,150,2.196280e-83
98,151,1.890879e-83
98,152,1.278856e-83
98,153,9.241945e-84
98,154,8.782634e-84
98,155,6.457816e-84
99,0,2.162341e-82
99,1,2.137385e-82
99,2,3.851033e-82
99,3,1.130480e-81
99,4,1.295906e-81
99,5,3.887617e-82
99,6,3.341184e-82
99,7,1.641005e-82
99,8,7.001721e-83
99,9,4.695291e-83
99,10,3.757030e-84
99,11,1.621895e-83
99,12,-1.020772e-81
99,13,9.009883e-82
99,14,1.929658e-81
99,15,3.874946e-81
99,16,3.732798e-81
99,17,1.919412e-81
99,18,1.414398e-81
99,19,6.620989e-82
99,20,2.712310e-82
99,21,1.945357e-82
99,22,1.216574e-82
99,23,6.910899e-83
99,24,-4.146129e-81
99,25,1.921225e-81
99,26,4.895196e-81
99,27,8.750441e-81
99,28,8.033384e-81
99,29,5.143559e-81
99,30,2.862881e-81
99,31,1.440192e-81
99,32,6.909795e-82
99,33,3.369324e-82
99,34,1.389289e-82
99,35,9.375430e-83
99,36,-4.193649e-81
99,37,2.798983e-81
99,38,8.067076e-81
99,39,1.519964e-80
99,40,1.489138e-80
99,41,8.818324e-81
99,42,4.531260e-81
99,43,2.297515e-81
99,44,1.009076e-81
99,45,6.333908e-82
99,46,1.750350e-82
99,47,1.527557e-82
99,48,-6.037824e-81
99,49,9.194714e-81
99,50,1.114636e-80
99,51,2.030629e-80
99,52,1.814578e-80
99,53,1.242000e-80
99,54,5.812603e-81
99,55,2.596167e-81
99,56,1.278023e-81
99,57,7.800251e-82
99,58,2.980348e-82
99,59,3.186485e-82
99,60,-7.715002e-82
99,61,1.104900e-80
99,62,1.614720e-80
99,63,2.825917e-80
99,64,2.131231e-80
99,65,1.383804e-80
99,66,6.996896e-81
99,67,3.915536e-81
99,68,1.938067e-81
99,69,1.147086e-81
99,70,5.743692e-82
99,71,4.256703e-82
99,72,1.991396e-81
99,73,1.153327e-80
99,74,2.342235e-80
99,75,3.080403e-80
99,76,2.688070e-80
99,77,1.249890e-80
99,78,7.207795e-81
99,79,3.584974e-81
99,80,1.868318e-81
99,81,9.366238e-82
99,82,6.367275e-82
99,83,4.247864e-82
99,84,4.909853e-81
99,85,1.251934e-80
99,86,2.101580e-80
99,87,2.755606e-80
99,88,2.131597e-80
99,89,1.163669e-80
99,90,6.073873e-81
99,91,3.027925e-81
99,92,1.477125e-81
99,93,8.005714e-82
99,94,3.686644e-82
99,95,2.947414e-82
99,96,5.670408e-82
99,97,1.483134e-80
99,98,2.139297e-80
99,99,2.845320e-80
99,100,1.572929e-80
99,101,8.574099e-81
99,102,3.609879e-81
99,103,2.256451e-81
99,104,1.635079e-81
99,105,8.985202e-82
99,106,3.299570e-82
99,107,3.072267e-82
99,108,0.000000e+00
99,109,1.692818e-81
99,110,1.555935e-80
99,111,1.727191e-80
99,112,1.010828e-80
99,113,5.433569e-81
99,114,2.873440e-81
99,115,1.813176e-81
99,116,1.145370e-81
99,117,8.192216e-82
99,118,3.055656e-82
99,119,2.557487e-82
99,120,0.000000e+00
99,121,0.000000e+00
99,122,1.746708e-81
99,123,5.288507e-81
99,124,4.079276e-81
99,125,2.223498e-81
99,126,1.552941e-81
99,127,1.249183e-81
99,128,5.647562e-82
99,129,4.717340e-82
99,130,2.942692e-82
99,131,2.160755e-82
99,132,0.000000e+00
99,133,0.000000e+00
99,134,0.000000e+00
99,135,0.000000e+00
99,136,3.767848e-82
99,137,3.736449e-82
99,138,5.176843e-82
99,139,4.271309e-82
99,140,3.024028e-82
99,141,2.948139e-82
99,142,1.618532e-82
99,143,9.769784e-83
99,144,0.000000e+00
99,145,0.000000e+00
99,146,0.000000e+00
99,147,0.000000e+00
99,148,0.000000e+00
99,149,6.733284e-84
99,150,2.732683e-83
99,151,2.454350e-83
99,152,1.766687e-83
99,153,1.275042e-83
99,154,1.277162e-83
99,155,1.160713e-83
100,0,1.402146e-83
100,1,6.058046e-83
100,2,1.105958e-82
100,3,6.354444e-82
100,4,8.040074e-82
100,5,2.433934e-82
100,6,2.030799e-82
100,7,9.858536e-83
100,8,3.849821e-83
100,9,2.632913e-83
100,10,9.283594e-86
100,11,9.918238e-84
100,12,-1.119503e-81
100,13,1.082881e-82
100,14,7.527304e-82
100,15,2.190295e-81
100,16,2.271703e-81
100,17,1.163377e-81
100,18,8.658697e-82
100,19,4.027477e-82
100,20,1.572643e-82
100,21,1.070948e-82
100,22,7.081516e-83
100,23,4.377188e-83
100,24,-3.977359e-81
100,25,1.615046e-82
100,26,2.050273e-81
100,27,4.921378e-81
100,28,4.845746e-81
100,29,3.179422e-81
100,30,1.790834e-81
100,31,8.574981e-82
100,32,4.072313e-82
100,33,1.892649e-82
100,34,7.373458e-83
100,35,5.696287e-83
100,36,-4.693160e-81
100,37,-4.809622e-83
100,38,3.551990e-81
100,39,8.579243e-81
100,40,8.987964e-81
100,41,5.439857e-81
100,42,2.851136e-81
100,43,1.436101e-81
100,44,5.912788e-82
100,45,3.727990e-82
100,46,7.913966e-83
100,47,8.843572e-83
100,48,-6.477120e-81
100,49,3.593250e-81
100,50,4.702730e-81
100,51,1.184699e-80
100,52,1.115681e-80
100,53,7.830719e-81
100,54,3.627763e-81
100,55,1.560695e-81
100,56,7.615488e-82
100,57,4.396305e-82
100,58,1.450544e-82
100,59,1.999723e-82
100,60,-3.208407e-81
100,61,4.529868e-81
100,62,7.902863e-81
100,63,1.684597e-80
100,64,1.312537e-80
100,65,8.819037e-81
100,66,4.495178e-81
100,67,2.385920e-81
100,68,1.206831e-81
100,69,6.865569e-82
100,70,3.288400e-82
100,71,2.682990e-82
100,72,-1.564292e-81
100,73,4.745012e-81
100,74,1.284222e-80
100,75,1.854862e-80
100,76,1.705617e-80
100,77,7.881538e-81
100,78,4.579239e-81
100,79,2.249413e-81
100,80,1.149909e-81
100,81,5.513442e-82
100,82,3.816764e-82
100,83,2.664584e-82
100,84,1.636464e-81
100,85,5.798737e-81
100,86,1.129275e-80
100,87,1.687822e-80
100,88,1.364393e-80
100,89,7.329440e-81
100,90,3.833366e-81
100,91,1.870208e-81
100,92,8.933817e-82
100,93,4.788099e-82
100,94,2.055623e-82
100,95,1.851486e-82
100,96,2.929168e-82
100,97,8.699441e-81
100,98,1.225031e-80
100,99,1.572929e-80
100,100,1.153904e-80
100,101,5.740545e-81
100,102,2.256177e-81
100,103,1.408645e-81
100,104,1.010304e-81
100,105,5.568883e-82
100,106,1.878113e-82
100,107,1.936780e-82
100,108,0.000000e+00
100,109,1.031029e-81
100,110,9.773265e-81
100,111,1.083657e-80
100,112,6.554615e-81
100,113,3.750960e-81
100,114,1.875385e-81
100,115,1.144901e-81
100,116,7.367322e-82
100,117,5.221438e-82
100,118,1.877306e-82
100,119,1.631882e-82
100,120,0.000000e+00
100,121,0.000000e+00
100,122,1.132452e-81
100,123,3.533047e-81
100,124,2.708467e-81
100,125,1.452142e-81
100,126,1.009904e-81
100,127,8.300765e-82
100,128,3.681442e-82
100,129,3.027955e-82
100,130,1.881253e-82
100,131,1.460336e-82
100,132,0.000000e+00
100,133,0.000000e+00
100,134,0.000000e+00
100,135,0.000000e+00
100,136,2.536805e-82
100,137,2.530490e-82
100,138,3.430491e-82
100,139,2.860052e-82
100,140,2.078595e-82
100,141,1.950831e-82
100,142,1.083474e-82
100,143,6.705860e-83
100,144,0.000000e+00
100,145,0.000000e+00
100,146,0.000000e+00
100,147,0.000000e+00
100,148,0.000000e+00
100,149,2.616256e-84
100,150,1.711108e-83
100,151,1.633218e-83
100,152,1.175885e-83
100,153,8.638847e-84
100,154,8.705496e-84
100,155,8.042754e-84
101,0,5.322059e-83
101,1,6.602067e-83
101,2,1.062530e-82
101,3,3.769943e-82
101,4,4.553534e-82
101,5,1.405371e-82
101,6,1.220558e-82
101,7,6.529720e-83
101,8,2.663163e-83
101,9,1.879941e-83
101,10,2.536762e-84
101,11,6.343335e-84
101,12,-4.780102e-82
101,13,2.225660e-82
101,14,5.507321e-82
101,15,1.302123e-81
101,16,1.298219e-81
101,17,6.655923e-82
101,18,5.124261e-82
101,19,2.548441e-82
101,20,1.080283e-82
101,21,7.206735e-83
101,22,4.648111e-83
101,23,2.751753e-83
101,24,-1.978461e-81
101,25,3.912765e-82
101,26,1.405889e-81
101,27,2.884190e-81
101,28,2.761452e-81
101,29,1.821861e-81
101,30,1.056942e-81
101,31,5.332109e-82
101,32,2.645501e-82
101,33,1.272420e-82
101,34,5.177183e-83
101,35,3.640644e-83
101,36,-2.195602e-81
101,37,4.312227e-82
101,38,2.326993e-81
101,39,5.011492e-81
101,40,5.093049e-81
101,41,3.148587e-81
101,42,1.683462e-81
101,43,8.764441e-82
101,44,3.843098e-82
101,45,2.377806e-82
101,46,6.229149e-83
101,47,5.639348e-83
101,48,-3.088743e-81
101,49,2.577755e-81
101,50,3.026460e-81
101,51,6.864679e-81
101,52,6.329494e-81
101,53,4.479344e-81
101,54,2.164799e-81
101,55,9.798093e-82
101,56,4.945085e-82
101,57,2.945976e-82
101,58,1.050309e-82
101,59,1.222122e-82
101,60,-1.115343e-81
101,61,3.219250e-81
101,62,4.906704e-81
101,63,9.696994e-81
101,64,7.444030e-81
101,65,5.059437e-81
101,66,2.646931e-81
101,67,1.449656e-81
101,68,7.521562e-82
101,69,4.379129e-82
101,70,2.108211e-82
101,71,1.614425e-82
101,72,-1.025836e-82
101,73,3.276832e-81
101,74,7.738808e-81
101,75,1.056275e-80
101,76,9.573332e-81
101,77,4.475070e-81
101,78,2.689902e-81
101,79,1.374261e-81
101,80,7.297742e-82
101,81,3.545757e-82
101,82,2.412731e-82
101,83,1.611715e-82
101,84,1.192914e-81
101,85,3.650030e-81
101,86,6.650371e-81
101,87,9.380170e-81
101,88,7.665708e-81
101,89,4.268858e-81
101,90,2.231488e-81
101,91,1.142390e-81
101,92,5.752554e-82
101,93,3.099793e-82
101,94,1.384997e-82
101,95,1.129231e-82
101,96,1.744084e-82
101,97,4.946986e-81
101,98,7.017795e-81
101,99,8.574099e-81
101,100,5.740545e-81
101,101,4.018285e-81
101,102,1.506129e-81
101,103,8.448088e-82
101,104,6.395286e-82
101,105,3.553728e-82
101,106,1.277421e-82
101,107,1.170753e-82
101,108,0.000000e+00
101,109,5.612088e-82
101,110,5.365382e-81
101,111,6.084861e-81
101,112,3.569596e-81
101,113,2.159323e-81
101,114,1.231133e-81
101,115,7.038276e-82
101,116,4.635198e-82
101,117,3.287537e-82
101,118,1.231796e-82
101,119,9.930417e-83
101,120,0.000000e+00
101,121,0.000000e+00
101,122,6.203192e-82
101,123,1.978150e-81
101,124,1.568379e-81
101,125,8.609571e-82
101,126,6.037811e-82
101,127,5.011845e-82
101,128,2.375360e-82
101,129,1.921820e-82
101,130,1.181211e-82
101,131,8.703766e-83
101,132,0.000000e+00
101,133,0.000000e+00
101,134,0.000000e+00
101,135,0.000000e+00
101,136,1.427079e-82
101,137,1.495433e-82
101,138,2.057351e-82
101,139,1.707345e-82
101,140,1.256774e-82
101,141,1.204149e-82
101,142,6.647571e-83
101,143,4.016920e-83
101,144,0.000000e+00
101,145,0.000000e+00
101,146,0.000000e+00
101,147,0.000000e+00
101,148,0.000000e+00
101,149,2.156205e-84
101,150,1.053769e-83
101,151,9.706749e-84
101,152,7.038852e-84
101,153,5.336610e-84
101,154,5.432739e-84
101,155,4.900828e-84
102,0,1.289148e-82
102,1,9.117058e-83
102,2,1.648175e-82
102,3,2.193509e-82
102,4,2.010835e-82
102,5,6.853389e-83
102,6,5.904781e-83
102,7,3.686761e-83
102,8,1.788268e-83
102,9,1.348505e-83
102,10,4.354333e-84
102,11,3.297035e-84
102,12,2.220830e-82
102,13,4.793920e-82
102,14,6.365044e-82
102,15,7.403502e-82
102,16,6.030361e-82
102,17,3.387725e-82
102,18,2.444240e-82
102,19,1.399628e-82
102,20,7.324855e-83
102,21,5.285380e-83
102,22,2.913538e-83
102,23,1.475203e-83
102,24,3.611779e-82
102,25,1.080244e-81
102,26,1.422404e-81
102,27,1.712435e-81
102,28,1.346073e-81
102,29,8.595673e-82
102,30,5.295528e-82
102,31,2.957493e-82
102,32,1.622379e-82
102,33,8.920175e-83
102,34,4.158133e-83
102,35,2.150734e-83
102,36,8.991217e-82
102,37,1.735926e-81
102,38,2.320944e-81
102,39,2.898165e-81
102,40,2.404415e-81
102,41,1.406187e-81
102,42,8.000920e-82
102,43,4.684419e-82
102,44,2.433887e-82
102,45,1.452905e-82
102,46,6.150552e-83
102,47,3.389783e-83
102,48,1.054422e-81
102,49,2.904549e-81
102,50,2.964662e-81
102,51,3.651487e-81
102,52,2.947533e-81
102,53,1.921760e-81
102,54,1.034757e-81
102,55,5.490300e-82
102,56,3.228467e-82
102,57,1.852422e-82
102,58,8.823357e-83
102,59,6.017528e-83
102,60,1.876306e-81
102,61,3.364613e-81
102,62,3.905257e-81
102,63,4.825588e-81
102,64,3.444788e-81
102,65,2.188539e-81
102,66,1.234197e-81
102,67,7.496292e-82
102,68,4.194721e-82
102,69,2.662654e-82
102,70,1.322943e-82
102,71,7.769195e-83
102,72,2.479437e-81
102,73,3.547978e-81
102,74,4.756248e-81
102,75,5.074362e-81
102,76,4.079771e-81
102,77,1.977722e-81
102,78,1.246694e-81
102,79,7.125306e-82
102,80,3.984038e-82
102,81,2.161248e-82
102,82,1.391565e-82
102,83,7.656090e-83
102,84,1.642768e-81
102,85,3.101493e-81
102,86,3.979945e-81
102,87,4.288395e-81
102,88,3.169379e-81
102,89,1.856034e-81
102,90,1.084932e-81
102,91,5.944855e-82
102,92,3.379599e-82
102,93,1.890793e-82
102,94,9.665917e-83
102,95,5.717733e-83
102,96,6.612349e-83
102,97,2.627700e-81
102,98,3.408536e-81
102,99,3.609879e-81
102,100,2.256177e-81
102,101,1.506129e-81
102,102,1.050645e-81
102,103,4.905274e-82
102,104,3.269517e-82
102,105,1.904286e-82
102,106,8.146241e-83
102,107,5.468704e-83
102,108,0.000000e+00
102,109,2.540829e-82
102,110,2.255593e-81
102,111,2.398345e-81
102,112,1.472720e-81
102,113,8.669790e-82
102,114,5.537434e-82
102,115,3.921007e-82
102,116,2.223186e-82
102,117,1.644075e-82
102,118,7.087812e-83
102,119,4.508224e-83
102,120,0.000000e+00
102,121,0.000000e+00
102,122,2.333277e-82
102,123,7.804127e-82
102,124,6.264968e-82
102,125,3.674653e-82
102,126,2.677581e-82
102,127,2.176275e-82
102,128,1.171683e-82
102,129,9.466064e-83
102,130,5.767579e-83
102,131,3.654373e-83
102,132,0.000000e+00
102,133,0.000000e+00
102,134,0.000000e+00
102,135,0.000000e+00
102,136,5.773653e-83
102,137,6.478889e-83
102,138,8.346388e-83
102,139,7.309480e-83
102,140,5.396351e-83
102,141,5.444670e-83
102,142,2.909936e-83
102,143,1.665148e-83
102,144,0.000000e+00
102,145,0.000000e+00
102,146,0.000000e+00
102,147,0.000000e+00
102,148,0.000000e+00
102,149,1.723917e-84
102,150,4.342156e-84
102,151,4.039124e-84
102,152,3.030620e-84
102,153,2.400110e-84
102,154,2.476006e-84
102,155,2.032601e-84
103,0,1.469613e-82
103,1,9.382617e-83
103,2,1.718759e-82
103,3,1.649551e-82
103,4,1.272204e-82
103,5,4.407521e-83
103,6,4.211945e-83
103,7,2.730716e-83
103,8,1.533989e-83
103,9,1.273107e-83
103,10,5.162428e-84
103,11,3.060471e-84
103,12,3.747436e-82
103,13,5.238079e-82
103,14,6.234299e-82
103,15,5.645128e-82
103,16,4.051331e-82
103,17,2.332392e-82
103,18,1.604851e-82
103,19,1.036193e-82
103,20,5.882433e-83
103,21,4.316383e-83
103,22,2.503359e-83
103,23,1.122977e-83
103,24,8.773426e-82
103,25,1.235757e-81
103,26,1.417576e-81
103,27,1.350365e-81
103,28,9.311942e-82
103,29,5.745771e-82
103,30,3.502532e-82
103,31,2.328478e-82
103,32,1.302018e-82
103,33,7.429698e-83
103,34,3.560631e-83
103,35,1.711145e-83
103,36,1.500067e-81
103,37,1.988423e-81
103,38,2.230715e-81
103,39,2.320234e-81
103,40,1.684961e-81
103,41,9.295139e-82
103,42,5.611596e-82
103,43,3.519141e-82
103,44,2.028114e-82
103,45,1.165037e-82
103,46,5.828332e-83
103,47,2.756152e-83
103,48,2.017615e-81
103,49,2.964381e-81
103,50,2.978278e-81
103,51,2.723285e-81
103,52,2.019247e-81
103,53,1.246855e-81
103,54,7.205461e-82
103,55,4.437846e-82
103,56,2.630892e-82
103,57,1.599219e-82
103,58,8.405394e-83
103,59,4.496298e-83
103,60,2.496446e-81
103,61,3.445753e-81
103,62,3.508594e-81
103,63,3.566797e-81
103,64,2.244290e-81
103,65,1.417564e-81
103,66,8.245010e-82
103,67,5.627468e-82
103,68,3.155116e-82
103,69,2.145012e-82
103,70,1.154884e-82
103,71,5.582272e-83
103,72,3.083809e-81
103,73,3.710633e-81
103,74,4.003518e-81
103,75,3.727676e-81
103,76,2.591523e-81
103,77,1.285789e-81
103,78,8.042079e-82
103,79,5.012060e-82
103,80,3.120778e-82
103,81,1.740279e-82
103,82,1.095364e-82
103,83,5.469858e-83
103,84,1.718196e-81
103,85,3.003436e-81
103,86,3.276743e-81
103,87,2.950047e-81
103,88,1.982225e-81
103,89,1.113545e-81
103,90,7.258073e-82
103,91,4.597557e-82
103,92,2.539891e-82
103,93,1.506173e-82
103,94,8.148062e-83
103,95,4.170525e-83
103,96,9.049038e-83
103,97,2.055526e-81
103,98,2.480126e-81
103,99,2.256451e-81
103,100,1.408645e-81
103,101,8.448088e-82
103,102,4.905274e-82
103,103,5.104206e-82
103,104,2.624740e-82
103,105,1.444625e-82
103,106,6.876247e-83
103,107,3.909229e-83
103,108,0.000000e+00
103,109,1.568743e-82
103,110,1.405161e-81
103,111,1.378229e-81
103,112,8.369252e-82
103,113,5.201168e-82
103,114,3.305057e-82
103,115,2.645909e-82
103,116,1.749478e-82
103,117,1.143835e-82
103,118,5.662184e-83
103,119,3.215121e-83
103,120,0.000000e+00
103,121,0.000000e+00
103,122,1.316295e-82
103,123,4.255105e-82
103,124,3.507816e-82
103,125,2.184875e-82
103,126,1.747341e-82
103,127,1.419572e-82
103,128,8.413572e-83
103,129,6.558625e-83
103,130,4.090231e-83
103,131,2.211498e-83
103,132,0.000000e+00
103,133,0.000000e+00
103,134,0.000000e+00
103,135,0.000000e+00
103,136,3.239879e-83
103,137,3.742809e-83
103,138,5.081988e-83
103,139,4.596558e-83
103,140,3.334568e-83
103,141,3.404152e-83
103,142,1.850539e-83
103,143,9.956785e-84
103,144,0.000000e+00
103,145,0.000000e+00
103,146,0.000000e+00
103,147,0.000000e+00
103,148,0.000000e+00
103,149,2.614328e-84
103,150,3.090752e-84
103,151,2.526424e-84
103,152,1.855223e-84
103,153,1.514127e-84
103,154,1.553513e-84
103,155,1.191884e-84
104,0,1.141615e-82
104,1,7.335837e-83
104,2,1.287287e-82
104,3,1.236427e-82
104,4,9.053403e-83
104,5,2.949999e-83
104,6,2.986200e-83
104,7,2.091557e-83
104,8,1.224853e-83
104,9,9.829428e-84
104,10,3.954030e-84
104,11,2.313583e-84
104,12,2.926263e-82
104,13,4.127761e-82
104,14,4.711112e-82
104,15,4.210022e-82
104,16,2.905800e-82
104,17,1.612246e-82
104,18,1.184690e-82
104,19,7.862143e-83
104,20,4.635436e-83
104,21,3.409970e-83
104,22,1.919197e-83
104,23,8.598666e-84
104,24,6.731609e-82
104,25,9.488862e-82
104,26,1.081693e-81
104,27,1.002525e-81
104,28,6.713475e-82
104,29,4.094244e-82
104,30,2.549702e-82
104,31,1.751518e-82
104,32,1.030395e-82
104,33,5.943952e-83
104,34,2.820516e-83
104,35,1.325766e-83
104,36,1.156866e-81
104,37,1.539668e-81
104,38,1.695946e-81
104,39,1.721036e-81
104,40,1.236148e-81
104,41,6.837487e-82
104,42,4.046001e-82
104,43,2.591886e-82
104,44,1.591021e-82
104,45,9.238826e-83
104,46,4.587702e-83
104,47,2.211984e-83
104,48,1.549730e-81
104,49,2.297915e-81
104,50,2.269631e-81
104,51,2.032818e-81
104,52,1.458528e-81
104,53,9.119555e-82
104,54,5.314409e-82
104,55,3.329139e-82
104,56,2.057664e-82
104,57,1.269891e-82
104,58,6.531816e-83
104,59,3.490390e-83
104,60,1.949029e-81
104,61,2.654371e-81
104,62,2.695742e-81
104,63,2.661217e-81
104,64,1.664280e-81
104,65,1.038552e-81
104,66,5.993925e-82
104,67,4.271944e-82
104,68,2.460823e-82
104,69,1.688192e-82
104,70,8.894097e-83
104,71,4.380477e-83
104,72,2.404736e-81
104,73,2.856657e-81
104,74,3.045297e-81
104,75,2.752610e-81
104,76,1.880637e-81
104,77,9.587391e-82
104,78,6.132634e-82
104,79,3.797344e-82
104,80,2.361717e-82
104,81,1.387252e-82
104,82,8.606200e-83
104,83,4.288887e-83
104,84,1.316395e-81
104,85,2.265355e-81
104,86,2.436764e-81
104,87,2.139811e-81
104,88,1.435793e-81
104,89,8.154165e-82
104,90,5.132568e-82
104,91,3.391926e-82
104,92,2.120085e-82
104,93,1.159534e-82
104,94,6.431408e-83
104,95,3.248850e-83
104,96,6.989549e-83
104,97,1.496689e-81
104,98,1.795039e-81
104,99,1.635079e-81
104,100,1.010304e-81
104,101,6.395286e-82
104,102,3.269517e-82
104,103,2.624740e-82
104,104,2.725434e-82
104,105,1.164917e-82
104,106,5.463367e-83
104,107,3.092890e-83
104,108,0.000000e+00
104,109,1.154530e-82
104,110,9.982164e-82
104,111,9.813246e-82
104,112,6.034983e-82
104,113,3.876528e-82
104,114,2.608256e-82
104,115,1.849883e-82
104,116,1.483299e-82
104,117,1.006040e-82
104,118,4.440018e-83
104,119,2.558181e-83
104,120,0.000000e+00
104,121,0.000000e+00
104,122,9.740743e-83
104,123,3.083825e-82
104,124,2.622681e-82
104,125,1.610966e-82
104,126,1.342797e-82
104,127,1.146867e-82
104,128,6.788684e-83
104,129,5.382716e-83
104,130,3.279385e-83
104,131,1.764318e-83
104,132,0.000000e+00
104,133,0.000000e+00
104,134,0.000000e+00
104,135,0.000000e+00
104,136,2.291011e-83
104,137,2.727173e-83
104,138,3.842881e-83
104,139,3.525919e-83
104,140,2.639093e-83
104,141,2.714928e-83
104,142,1.503960e-83
104,143,7.979337e-84
104,144,0.000000e+00
104,145,0.000000e+00
104,146,0.000000e+00
104,147,0.000000e+00
104,148,0.000000e+00
104,149,1.983750e-84
104,150,2.397900e-84
104,151,1.867690e-84
104,152,1.423264e-84
104,153,1.170354e-84
104,154,1.222207e-84
104,155,9.776186e-85
105,0,6.965801e-83
105,1,4.513673e-83
105,2,8.060016e-83
105,3,6.898388e-83
105,4,5.088993e-83
105,5,1.793429e-83
105,6,1.776815e-83
105,7,1.244132e-83
105,8,6.854662e-84
105,9,6.290558e-84
105,10,2.674833e-84
105,11,1.427758e-84
105,12,1.905218e-82
105,13,2.554275e-82
105,14,2.860834e-82
105,15,2.533099e-82
105,16,1.703079e-82
105,17,9.330327e-83
105,18,6.514947e-83
105,19,4.594322e-83
105,20,2.781879e-83
105,21,1.912614e-83
105,22,1.155423e-83
105,23,5.244531e-84
105,24,4.363548e-82
105,25,5.897312e-82
105,26,6.556961e-82
105,27,5.823338e-82
105,28,3.892511e-82
105,29,2.334759e-82
105,30,1.464941e-82
105,31,1.012544e-82
105,32,5.887525e-83
105,33,3.484007e-83
105,34,1.648673e-83
105,35,8.147380e-84
105,36,7.514308e-82
105,37,9.444402e-82
105,38,1.031436e-81
105,39,1.013896e-81
105,40,6.996339e-82
105,41,3.852855e-82
105,42,2.320717e-82
105,43,1.548568e-82
105,44,9.339902e-83
105,45,5.311136e-83
105,46,2.711073e-83
105,47,1.269737e-83
105,48,1.015760e-81
105,49,1.396444e-81
105,50,1.333100e-81
105,51,1.187666e-81
105,52,8.482115e-82
105,53,5.105210e-82
105,54,3.042768e-82
105,55,1.988228e-82
105,56,1.206072e-82
105,57,7.513850e-83
105,58,3.849424e-83
105,59,1.994022e-83
105,60,1.231163e-81
105,61,1.614502e-81
105,62,1.619179e-81
105,63,1.540801e-81
105,64,9.394756e-82
105,65,5.959604e-82
105,66,3.448215e-82
105,67,2.391255e-82
105,68,1.402816e-82
105,69,9.638364e-83
105,70,5.293788e-83
105,71,2.497550e-83
105,72,1.493328e-81
105,73,1.710637e-81
105,74,1.771879e-81
105,75,1.584114e-81
105,76,1.072232e-81
105,77,5.311388e-82
105,78,3.538405e-82
105,79,2.219786e-82
105,80,1.349752e-82
105,81,7.494708e-83
105,82,5.043029e-83
105,83,2.421024e-83
105,84,7.819805e-82
105,85,1.350809e-81
105,86,1.414717e-81
105,87,1.213514e-81
105,88,8.092112e-82
105,89,4.599123e-82
105,90,2.937482e-82
105,91,1.869341e-82
105,92,1.226238e-82
105,93,7.551700e-83
105,94,3.596256e-83
105,95,1.871616e-83
105,96,3.066444e-83
105,97,8.689060e-82
105,98,1.009526e-81
105,99,8.985202e-82
105,100,5.568883e-82
105,101,3.553728e-82
105,102,1.904286e-82
105,103,1.444625e-82
105,104,1.164917e-82
105,105,1.031649e-82
105,106,3.243016e-83
105,107,1.741539e-83
105,108,0.000000e+00
105,109,6.024419e-83
105,110,5.362394e-82
105,111,5.282812e-82
105,112,3.252028e-82
105,113,2.096391e-82
105,114,1.448290e-82
105,115,1.065348e-82
105,116,7.345954e-83
105,117,6.244986e-83
105,118,2.759901e-83
105,119,1.388222e-83
105,120,0.000000e+00
105,121,0.000000e+00
105,122,5.087620e-83
105,123,1.697917e-82
105,124,1.434452e-82
105,125,8.960306e-83
105,126,7.357051e-83
105,127,6.495362e-83
105,128,4.006692e-83
105,129,2.881630e-83
105,130,1.805711e-83
105,131,9.734289e-84
105,132,0.000000e+00
105,133,0.000000e+00
105,134,0.000000e+00
105,135,0.000000e+00
105,136,1.244168e-83
105,137,1.515361e-83
105,138,2.100451e-83
105,139,1.931298e-83
105,140,1.525996e-83
105,141,1.560640e-83
105,142,8.270891e-84
105,143,4.559177e-84
105,144,0.000000e+00
105,145,0.000000e+00
105,146,0.000000e+00
105,147,0.000000e+00
105,148,0.000000e+00
105,149,1.010789e-84
105,150,1.252884e-84
105,151,1.049832e-84
105,152,7.962879e-85
105,153,6.871844e-85
105,154,7.053192e-85
105,155,5.610317e-85
106,0,4.962196e-83
106,1,3.098159e-83
106,2,5.760760e-83
106,3,4.128227e-83
106,4,2.193239e-83
106,5,8.335886e-84
106,6,8.213420e-84
106,7,6.416810e-84
106,8,4.176042e-84
106,9,3.285157e-84
106,10,1.753416e-84
106,11,6.489271e-85
106,12,1.646649e-82
106,13,1.822962e-82
106,14,2.000612e-82
106,15,1.414071e-82
106,16,7.989062e-83
106,17,4.948046e-83
106,18,3.195039e-83
106,19,2.362452e-83
106,20,1.603971e-83
106,21,1.215866e-83
106,22,6.059298e-84
106,23,2.499877e-84
106,24,4.298836e-82
106,25,4.271408e-82
106,26,4.450016e-82
106,27,3.352906e-82
106,28,1.876345e-82
106,29,1.088378e-82
106,30,6.908034e-83
106,31,5.428409e-83
106,32,3.224565e-83
106,33,2.024397e-83
106,34,1.038562e-83
106,35,4.274256e-84
106,36,6.899384e-82
106,37,7.152660e-82
106,38,6.902632e-82
106,39,5.736212e-82
106,40,3.418407e-82
106,41,1.754523e-82
106,42,1.027201e-82
106,43,7.052311e-83
106,44,5.084843e-83
106,45,2.966735e-83
106,46,1.829891e-83
106,47,7.357668e-84
106,48,9.003786e-82
106,49,9.339121e-82
106,50,9.134830e-82
106,51,6.310011e-82
106,52,3.826171e-82
106,53,1.987281e-82
106,54,1.328123e-82
106,55,1.019020e-82
106,56,6.859204e-83
106,57,4.235978e-83
106,58,2.421706e-83
106,59,8.975763e-84
106,60,9.908820e-82
106,61,1.071498e-81
106,62,1.041074e-81
106,63,7.636910e-82
106,64,4.325852e-82
106,65,2.300206e-82
106,66,1.348361e-82
106,67,1.204135e-82
106,68,7.092721e-83
106,69,5.128174e-83
106,70,2.860687e-83
106,71,1.130559e-83
106,72,1.121585e-81
106,73,1.146752e-81
106,74,1.031494e-81
106,75,7.380320e-82
106,76,3.943929e-82
106,77,2.275937e-82
106,78,1.516604e-82
106,79,1.068062e-82
106,80,6.886669e-83
106,81,4.176798e-83
106,82,2.500371e-83
106,83,1.062795e-83
106,84,5.437043e-82
106,85,8.734537e-82
106,86,8.240394e-82
106,87,5.311359e-82
106,88,2.898471e-82
106,89,1.667022e-82
106,90,1.262266e-82
106,91,9.694176e-83
106,92,6.075029e-83
106,93,3.801540e-83
106,94,2.397116e-83
106,95,8.401402e-84
106,96,2.212511e-83
106,97,4.382106e-82
106,98,5.043176e-82
106,99,3.299570e-82
106,100,1.878113e-82
106,101,1.277421e-82
106,102,8.146241e-83
106,103,6.876247e-83
106,104,5.463367e-83
106,105,3.243016e-83
106,106,2.569010e-83
106,107,7.601591e-84
106,108,0.000000e+00
106,109,2.688391e-83
106,110,2.205230e-82
106,111,1.615932e-82
106,112,9.966955e-83
106,113,6.958362e-83
106,114,5.677138e-83
106,115,4.703098e-83
106,116,3.375957e-83
106,117,2.418965e-83
106,118,1.594667e-83
106,119,6.172757e-84
106,120,0.000000e+00
106,121,0.000000e+00
106,122,1.297039e-83
106,123,4.317256e-83
106,124,3.847143e-83
106,125,2.715639e-83
106,126,2.685895e-83
106,127,2.261646e-83
106,128,1.751568e-83
106,129,1.366225e-83
106,130,8.006866e-84
106,131,2.928992e-84
106,132,0.000000e+00
106,133,0.000000e+00
106,134,0.000000e+00
106,135,0.000000e+00
106,136,3.677281e-84
106,137,4.786240e-84
106,138,6.096927e-84
106,139,6.144698e-84
106,140,4.652188e-84
106,141,5.728688e-84
106,142,2.932331e-84
106,143,1.255460e-84
106,144,0.000000e+00
106,145,0.000000e+00
106,146,0.000000e+00
106,147,0.000000e+00
106,148,0.000000e+00
106,149,6.785234e-85
106,150,5.237283e-85
106,151,3.179316e-85
106,152,2.556833e-85
106,153,2.410333e-85
106,154,2.559601e-85
106,155,1.599493e-85
107,0,9.574045e-84
107,1,6.508306e-84
107,2,1.204381e-83
107,3,1.729078e-83
107,4,1.651842e-83
107,5,4.784827e-84
107,6,4.537322e-84
107,7,2.764606e-84
107,8,1.663082e-84
107,9,1.235278e-84
107,10,3.886470e-85
107,11,3.369101e-85
107,12,1.168810e-83
107,13,3.764492e-83
107,14,4.859833e-83
107,15,6.133345e-83
107,16,4.909386e-83
107,17,2.648152e-83
107,18,2.033929e-83
107,19,1.180155e-83
107,20,6.244991e-84
107,21,4.761562e-84
107,22,2.542920e-84
107,23,1.359684e-84
107,24,1.262543e-83
107,25,8.309386e-83
107,26,1.175150e-82
107,27,1.401813e-82
107,28,1.096105e-82
107,29,7.083111e-83
107,30,4.218265e-83
107,31,2.566627e-83
107,32,1.433515e-83
107,33,8.309180e-84
107,34,3.598379e-84
107,35,2.049770e-84
107,36,5.149795e-83
107,37,1.401979e-82
107,38,1.905342e-82
107,39,2.477516e-82
107,40,2.081916e-82
107,41,1.200506e-82
107,42,6.790363e-83
107,43,3.930813e-83
107,44,2.186179e-83
107,45,1.340760e-83
107,46,5.376522e-84
107,47,3.369257e-84
107,48,6.039636e-83
107,49,2.515769e-82
107,50,2.524147e-82
107,51,3.079461e-82
107,52,2.508107e-82
107,53,1.660295e-82
107,54,8.777363e-83
107,55,4.760680e-83
107,56,2.820118e-83
107,57,1.762347e-83
107,58,7.763706e-84
107,59,5.711107e-84
107,60,1.388052e-82
107,61,2.824575e-82
107,62,3.270280e-82
107,63,4.248473e-82
107,64,2.886112e-82
107,65,1.907737e-82
107,66,1.008048e-82
107,67,6.724778e-83
107,68,3.826587e-83
107,69,2.356000e-83
107,70,1.183375e-83
107,71,6.913763e-84
107,72,1.901737e-82
107,73,3.022668e-82
107,74,4.211658e-82
107,75,4.464623e-82
107,76,3.525097e-82
107,77,1.712350e-82
107,78,1.092407e-82
107,79,6.105005e-83
107,80,3.527306e-83
107,81,1.971073e-83
107,82,1.233447e-83
107,83,6.696582e-84
107,84,1.293884e-82
107,85,2.590225e-82
107,86,3.372676e-82
107,87,3.678473e-82
107,88,2.704969e-82
107,89,1.544134e-82
107,90,8.988505e-83
107,91,5.251393e-83
107,92,2.949654e-83
107,93,1.682196e-83
107,94,8.530725e-84
107,95,6.153274e-84
107,96,9.332865e-84
107,97,2.145044e-82
107,98,2.788675e-82
107,99,3.072267e-82
107,100,1.936780e-82
107,101,1.170753e-82
107,102,5.468704e-83
107,103,3.909229e-83
107,104,3.092890e-83
107,105,1.741539e-83
107,106,7.601591e-84
107,107,8.376159e-84
107,108,0.000000e+00
107,109,2.099264e-83
107,110,1.803582e-82
107,111,1.980915e-82
107,112,1.219371e-82
107,113,7.221167e-83
107,114,4.353130e-83
107,115,3.084466e-83
107,116,2.117158e-83
107,117,1.517599e-83
107,118,6.220709e-84
107,119,5.243349e-84
107,120,0.000000e+00
107,121,0.000000e+00
107,122,2.120528e-83
107,123,6.285592e-83
107,124,5.188494e-83
107,125,2.994975e-83
107,126,2.251273e-83
107,127,1.949927e-83
107,128,1.069659e-83
107,129,8.504663e-84
107,130,5.374531e-84
107,131,3.112512e-84
107,132,0.000000e+00
107,133,0.000000e+00
107,134,0.000000e+00
107,135,0.000000e+00
107,136,4.457343e-84
107,137,5.108852e-84
107,138,7.311996e-84
107,139,6.364381e-84
107,140,4.723390e-84
107,141,4.794015e-84
107,142,2.691579e-84
107,143,1.516590e-84
107,144,0.000000e+00
107,145,0.000000e+00
107,146,0.000000e+00
107,147,0.000000e+00
107,148,0.000000e+00
107,149,2.163065e-85
107,150,3.858284e-85
107,151,3.300228e-85
107,152,2.463902e-85
107,153,1.983521e-85
107,154,2.117499e-85
107,155,1.875015e-85
108,0,0.000000e+00
108,1,0.000000e+00
108,2,0.000000e+00
108,3,0.000000e+00
108,4,0.000000e+00
108,5,0.000000e+00
108,6,0.000000e+00
108,7,0.000000e+00
108,8,0.000000e+00
108,9,0.000000e+00
108,10,0.000000e+00
108,11,0.000000e+00
108,12,0.000000e+00
108,13,0.000000e+00
108,14,0.000000e+00
108,15,0.000000e+00
108,16,0.000000e+00
108,17,0.000000e+00
108,18,0.000000e+00
108,19,0.000000e+00
108,20,0.000000e+00
108,21,0.000000e+00
108,22,0.000000e+00
108,23,0.000000e+00
108,24,0.000000e+00
108,25,0.000000e+00
108,26,0.000000e+00
108,27,0.000000e+00
108,28,0.000000e+00
108,29,0.000000e+00
108,30,0.000000e+00
108,31,0.000000e+00
108,32,0.000000e+00
108,33,0.000000e+00
108,34,0.000000e+00
108,35,0.000000e+00
108,36,0.000000e+00
108,37,0.000000e+00
108,38,0.000000e+00
108,39,0.000000e+00
108,40,0.000000e+00
108,41,0.000000e+00
108,42,0.000000e+00
108,43,0.000000e+00
108,44,0.000000e+00
108,45,0.000000e+00
108,46,0.000000e+00
108,47,0.000000e+00
108,48,0.000000e+00
108,49,0.000000e+00
108,50,0.000000e+00
108,51,0.000000e+00
108,52,0.000000e+00
108,53,0.000000e+00
108,54,0.000000e+00
108,55,0.000000e+00
108,56,0.000000e+00
108,57,0.000000e+00
108,58,0.000000e+00
108,59,0.000000e+00
108,60,0.000000e+00
108,61,0.000000e+00
108,62,0.000000e+00
108,63,0.000000e+00
108,64,0.000000e+00
108,65,0.000000e+00
108,66,0.000000e+00
108,67,0.000000e+00
108,68,0.000000e+00
108,69,0.000000e+00
108,70,0.000000e+00
108,71,0.000000e+00
108,72,0.000000e+00
108,73,0.000000e+00
108,74,0.000000e+00
108,75,0.000000e+00
108,76,0.000000e+00
108,77,0.000000e+00
108,78,0.000000e+00
108,79,0.000000e+00
108,80,0.000000e+00
108,81,0.000000e+00
108,82,0.000000e+00
108,83,0.000000e+00
108,84,0.000000e+00
108,85,0.000000e+00
108,86,0.000000e+00
108,87,0.000000e+00
108,88,0.000000e+00
108,89,0.000000e+00
108,90,0.000000e+00
108,91,0.000000e+00
108,92,0.000000e+00
108,93,0.000000e+00
108,94,0.000000e+00
108,95,0.000000e+00
108,96,0.000000e+00
108,97,0.000000e+00
108,98,0.000000e+00
108,99,0.000000e+00
108,100,0.000000e+00
108,101,0.000000e+00
108,102,0.000000e+00
108,103,0.000000e+00
108,104,0.000000e+00
108,105,0.000000e+00
108,106,0.000000e+00
108,107,0.000000e+00
108,108,0.000000e+00
108,109,0.000000e+00
108,110,0.000000e+00
108,111,0.000000e+00
108,112,0.000000e+00
108,113,0.000000e+00
108,114,0.000000e+00
108,115,0.000000e+00
108,116,0.000000e+00
108,117,0.000000e+00
108,118,0.000000e+00
108,119,0.000000e+00
108,120,0.000000e+00
108,121,0.000000e+00
108,122,0.000000e+00
108,123,0.000000e+00
108,124,0.000000e+00
108,125,0.000000e+00
108,126,0.000000e+00
108,127,0.000000e+00
108,128,0.000000e+00
108,129,0.000000e+00
108,130,0.000000e+00
108,131,0.000000e+00
108,132,0.000000e+00
108,133,0.000000e+00
108,134,0.000000e+00
108,135,0.000000e+00
108,136,0.000000e+00
108,137,0.000000e+00
108,138,0.000000e+00
108,139,0.000000e+00
108,140,0.000000e+00
108,141,0.000000e+00
108,142,0.000000e+00
108,143,0.000000e+00
108,144,0.000000e+00
108,145,0.000000e+00
108,146,0.000000e+00
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,0.000000e+00
108,152,0.000000e+00
108,153,0.000000e+00
108,154,0.000000e+00
108,155,0.000000e+00
109,0,5.112537e-83
109,1,3.611811e-83
109,2,6.763425e-83
109,3,1.148440e-82
109,4,9.224498e-83
109,5,2.691714e-83
109,6,2.091275e-83
109,7,9.000189e-84
109,8,6.983333e-84
109,9,2.229583e-84
109,10,-1.993692e-85
109,11,7.289528e-85
109,12,5.120561e-83
109,13,1.801086e-82
109,14,2.687798e-82
109,15,3.210064e-82
109,16,2.814114e-82
109,17,1.578249e-82
109,18,1.121812e-82
109,19,5.425684e-83
109,20,2.425337e-83
109,21,2.301222e-83
109,22,1.032694e-83
109,23,5.136883e-84
109,24,4.691695e-83
109,25,3.863095e-82
109,26,5.785057e-82
109,27,7.705831e-82
109,28,5.960102e-82
109,29,3.897805e-82
109,30,2.071638e-82
109,31,1.071148e-82
109,32,5.745093e-83
109,33,3.243751e-83
109,34,1.509357e-83
109,35,6.646568e-84
109,36,2.458769e-82
109,37,6.852848e-82
109,38,9.116121e-82
109,39,1.283857e-81
109,40,1.096830e-81
109,41,6.271086e-82
109,42,3.235324e-82
109,43,1.553129e-82
109,44,7.847958e-83
109,45,5.565090e-83
109,46,1.861488e-83
109,47,1.192544e-83
109,48,1.584709e-82
109,49,1.127839e-81
109,50,1.354972e-81
109,51,1.590147e-81
109,52,1.313298e-81
109,53,8.363687e-82
109,54,3.993383e-82
109,55,1.743676e-82
109,56,1.126371e-82
109,57,6.721693e-83
109,58,2.501362e-83
109,59,2.284900e-83
109,60,7.247569e-82
109,61,1.284426e-81
109,62,1.630669e-81
109,63,2.169776e-81
109,64,1.587321e-81
109,65,9.345999e-82
109,66,4.724796e-82
109,67,3.016452e-82
109,68,1.569193e-82
109,69,9.800707e-83
109,70,4.770477e-83
109,71,3.187059e-83
109,72,6.973611e-82
109,73,1.374798e-81
109,74,2.215942e-81
109,75,2.238329e-81
109,76,1.839626e-81
109,77,8.869059e-82
109,78,5.093408e-82
109,79,2.629565e-82
109,80,1.402930e-82
109,81,7.782521e-83
109,82,4.931798e-83
109,83,3.042447e-83
109,84,6.051890e-82
109,85,1.103892e-81
109,86,1.806064e-81
109,87,1.976080e-81
109,88,1.443189e-81
109,89,7.816249e-82
109,90,4.252203e-82
109,91,2.283710e-82
109,92,1.109260e-82
109,93,6.431816e-83
109,94,3.189526e-83
109,95,2.109990e-83
109,96,3.567899e-83
109,97,1.776070e-81
109,98,1.374895e-81
109,99,1.692818e-81
109,100,1.031029e-81
109,101,5.612088e-82
109,102,2.540829e-82
109,103,1.568743e-82
109,104,1.154530e-82
109,105,6.024419e-83
109,106,2.688391e-83
109,107,2.099264e-83
109,108,0.000000e+00
109,109,8.302351e-82
109,110,1.446658e-81
109,111,1.134613e-81
109,112,7.229575e-82
109,113,4.091437e-82
109,114,2.178887e-82
109,115,1.444387e-82
109,116,9.069373e-83
109,117,6.190500e-83
109,118,2.499295e-83
109,119,1.833179e-83
109,120,0.000000e+00
109,121,0.000000e+00
109,122,1.375316e-82
109,123,3.376544e-82
109,124,2.781495e-82
109,125,1.570260e-82
109,126,1.133497e-82
109,127,8.866751e-83
109,128,4.266848e-83
109,129,3.714951e-83
109,130,2.310834e-83
109,131,1.451869e-83
109,132,0.000000e+00
109,133,0.000000e+00
109,134,0.000000e+00
109,135,0.000000e+00
109,136,2.894516e-83
109,137,3.001532e-83
109,138,3.849198e-83
109,139,3.117503e-83
109,140,1.983391e-83
109,141,2.187131e-83
109,142,1.140528e-83
109,143,7.175282e-84
109,144,0.000000e+00
109,145,0.000000e+00
109,146,0.000000e+00
109,147,0.000000e+00
109,148,0.000000e+00
109,149,1.049120e-84
109,150,2.426662e-84
109,151,1.632071e-84
109,152,1.240464e-84
109,153,9.488943e-85
109,154,9.462184e-85
109,155,7.248548e-85
110,0,2.330944e-82
110,1,1.988879e-82
110,2,3.670438e-82
110,3,8.128465e-82
110,4,8.083656e-82
110,5,2.595602e-82
110,6,2.203517e-82
110,7,1.030807e-82
110,8,4.379891e-83
110,9,2.804684e-83
110,10,4.133454e-84
110,11,9.206297e-84
110,12,-1.458909e-82
110,13,1.012074e-81
110,14,1.728362e-81
110,15,2.693906e-81
110,16,2.470457e-81
110,17,1.304387e-81
110,18,9.092947e-82
110,19,4.255895e-82
110,20,1.842368e-82
110,21,1.323860e-82
110,22,8.085833e-83
110,23,4.177488e-83
110,24,-1.096900e-81
110,25,2.301083e-81
110,26,4.173051e-81
110,27,6.220405e-81
110,28,5.355986e-81
110,29,3.363328e-81
110,30,1.842093e-81
110,31,9.468085e-82
110,32,4.554825e-82
110,33,2.242947e-82
110,34,9.919363e-83
110,35,5.977365e-83
110,36,-5.135556e-82
110,37,3.711085e-81
110,38,6.876077e-81
110,39,1.081621e-80
110,40,9.909043e-81
110,41,5.731178e-81
110,42,2.863110e-81
110,43,1.435385e-81
110,44,6.677497e-82
110,45,4.108264e-82
110,46,1.411595e-82
110,47,1.045437e-82
110,48,-7.973700e-82
110,49,7.950261e-81
110,50,9.717827e-81
110,51,1.406009e-80
110,52,1.197770e-80
110,53,7.885739e-81
110,54,3.685379e-81
110,55,1.714862e-81
110,56,8.880053e-82
110,57,5.196266e-82
110,58,2.202829e-82
110,59,1.968096e-82
110,60,2.325052e-81
110,61,9.721023e-81
110,62,1.288700e-80
110,63,1.907807e-80
110,64,1.408074e-80
110,65,8.753374e-81
110,66,4.402423e-81
110,67,2.530510e-81
110,68,1.235067e-81
110,69,7.592253e-82
110,70,3.915348e-82
110,71,2.691767e-82
110,72,4.258373e-81
110,73,1.030359e-80
110,74,1.726619e-80
110,75,2.061049e-80
110,76,1.689822e-80
110,77,7.998479e-81
110,78,4.497957e-81
110,79,2.269113e-81
110,80,1.198105e-81
110,81,6.139791e-82
110,82,4.186798e-82
110,83,2.671194e-82
110,84,3.998304e-81
110,85,9.516440e-81
110,86,1.489372e-80
110,87,1.793028e-80
110,88,1.350607e-80
110,89,7.139848e-81
110,90,3.791139e-81
110,91,1.912716e-81
110,92,9.180912e-82
110,93,5.103014e-82
110,94,2.482440e-82
110,95,1.803570e-82
110,96,3.601634e-82
110,97,1.030946e-80
110,98,1.474590e-80
110,99,1.555935e-80
110,100,9.773265e-81
110,101,5.365382e-81
110,102,2.255593e-81
110,103,1.405161e-81
110,104,9.982164e-82
110,105,5.362394e-82
110,106,2.205230e-82
110,107,1.803582e-82
110,108,0.000000e+00
110,109,1.446658e-81
110,110,1.675179e-80
110,111,1.153728e-80
110,112,6.422738e-81
110,113,3.637576e-81
110,114,1.945654e-81
110,115,1.213560e-81
110,116,7.543957e-82
110,117,5.462281e-82
110,118,2.109463e-82
110,119,1.625578e-82
110,120,0.000000e+00
110,121,0.000000e+00
110,122,1.333051e-81
110,123,3.636137e-81
110,124,2.594384e-81
110,125,1.433922e-81
110,126,1.036955e-81
110,127,8.070974e-82
110,128,3.772876e-82
110,129,3.130354e-82
110,130,1.977466e-82
110,131,1.333059e-82
110,132,0.000000e+00
110,133,0.000000e+00
110,134,0.000000e+00
110,135,0.000000e+00
110,136,2.605844e-82
110,137,2.644815e-82
110,138,3.391974e-82
110,139,2.810942e-82
110,140,1.891829e-82
110,141,1.834328e-82
110,142,1.014808e-82
110,143,5.942732e-83
110,144,0.000000e+00
110,145,0.000000e+00
110,146,0.000000e+00
110,147,0.000000e+00
110,148,0.000000e+00
110,149,1.081955e-83
110,150,2.375916e-83
110,151,1.766509e-83
110,152,1.190232e-83
110,153,8.493402e-84
110,154,8.161436e-84
110,155,6.855376e-84
111,0,-1.510070e-82
111,1,-7.149358e-84
111,2,-5.420743e-83
111,3,6.517701e-82
111,4,8.628421e-82
111,5,2.585825e-82
111,6,2.142755e-82
111,7,9.477826e-83
111,8,2.993408e-83
111,9,1.681764e-83
111,10,-6.560712e-84
111,11,8.503757e-84
111,12,-1.807345e-81
111,13,-3.847989e-82
111,14,2.629757e-82
111,15,2.159579e-81
111,16,2.426289e-81
111,17,1.196624e-81
111,18,9.225900e-82
111,19,3.912619e-82
111,20,1.314634e-82
111,21,8.727431e-83
111,22,6.092507e-83
111,23,4.131452e-83
111,24,-6.221479e-81
111,25,-1.313786e-81
111,26,8.433655e-82
111,27,4.630560e-81
111,28,5.031589e-81
111,29,3.337643e-81
111,30,1.830665e-81
111,31,8.015290e-82
111,32,3.577604e-82
111,33,1.518838e-82
111,34,4.851952e-83
111,35,5.149879e-83
111,36,-8.095454e-81
111,37,-2.536937e-81
111,38,1.663473e-81
111,39,8.022214e-81
111,40,9.375680e-81
111,41,5.862709e-81
111,42,2.899020e-81
111,43,1.353677e-81
111,44,4.958139e-82
111,45,3.314286e-82
111,46,2.842071e-83
111,47,8.131437e-83
111,48,-1.094155e-80
111,49,9.678321e-82
111,50,2.404987e-81
111,51,1.172125e-80
111,52,1.168259e-80
111,53,8.484051e-81
111,54,3.740494e-81
111,55,1.407741e-81
111,56,6.323130e-82
111,57,3.726828e-82
111,58,7.744945e-83
111,59,1.988204e-82
111,60,-7.218588e-81
111,61,1.634626e-81
111,62,5.811902e-81
111,63,1.703933e-80
111,64,1.395212e-80
111,65,9.425895e-81
111,66,4.663152e-81
111,67,2.346459e-81
111,68,1.146000e-81
111,69,6.110962e-82
111,70,2.714182e-82
111,71,2.742796e-82
111,72,-6.041638e-81
111,73,1.217691e-81
111,74,1.173812e-80
111,75,1.917231e-80
111,76,1.854498e-80
111,77,8.341067e-81
111,78,4.783810e-81
111,79,2.211039e-81
111,80,1.083609e-81
111,81,4.928301e-82
111,82,3.504981e-82
111,83,2.725417e-82
111,84,-2.978023e-82
111,85,3.268487e-81
111,86,1.021501e-80
111,87,1.757799e-80
111,88,1.477808e-80
111,89,8.014940e-81
111,90,3.991060e-81
111,91,1.787689e-81
111,92,7.962733e-82
111,93,4.168703e-82
111,94,1.566101e-82
111,95,1.794915e-82
111,96,2.336060e-82
111,97,8.255452e-81
111,98,1.314065e-80
111,99,1.727191e-80
111,100,1.083657e-80
111,101,6.084861e-81
111,102,2.398345e-81
111,103,1.378229e-81
111,104,9.813246e-82
111,105,5.282812e-82
111,106,1.615932e-82
111,107,1.980915e-82
111,108,0.000000e+00
111,109,1.134613e-81
111,110,1.153728e-80
111,111,1.571441e-80
111,112,7.729776e-81
111,113,4.130293e-81
111,114,2.166921e-81
111,115,1.316889e-81
111,116,8.217573e-82
111,117,5.672502e-82
111,118,1.921908e-82
111,119,1.764964e-82
111,120,0.000000e+00
111,121,0.000000e+00
111,122,1.257587e-81
111,123,4.236080e-81
111,124,3.371924e-81
111,125,1.721985e-81
111,126,1.163166e-81
111,127,9.606884e-82
111,128,4.185004e-82
111,129,3.419275e-82
111,130,2.127195e-82
111,131,1.666850e-82
111,132,0.000000e+00
111,133,0.000000e+00
111,134,0.000000e+00
111,135,0.000000e+00
111,136,2.947719e-82
111,137,3.059372e-82
111,138,4.140582e-82
111,139,3.424735e-82
111,140,2.420581e-82
111,141,2.270768e-82
111,142,1.266221e-82
111,143,7.799257e-83
111,144,0.000000e+00
111,145,0.000000e+00
111,146,0.000000e+00
111,147,0.000000e+00
111,148,0.000000e+00
111,149,2.199946e-84
111,150,2.112273e-83
111,151,2.030241e-83
111,152,1.443135e-83
111,153,1.026721e-83
111,154,1.020309e-83
111,155,9.457552e-84
112,0,-8.390265e-83
112,1,1.171391e-84
112,2,-1.894697e-83
112,3,3.866512e-82
112,4,5.226026e-82
112,5,1.573931e-82
112,6,1.244590e-82
112,7,5.937773e-83
112,8,2.171352e-83
112,9,1.067148e-83
112,10,-3.588743e-84
112,11,4.638512e-84
112,12,-1.073271e-81
112,13,-2.208315e-82
112,14,1.604566e-82
112,15,1.288951e-81
112,16,1.428568e-81
112,17,7.228297e-82
112,18,5.724740e-82
112,19,2.534674e-82
112,20,9.441209e-83
112,21,6.618054e-83
112,22,3.865908e-83
112,23,2.678481e-83
112,24,-3.816892e-81
112,25,-9.052865e-82
112,26,3.863326e-82
112,27,2.727760e-81
112,28,2.976988e-81
112,29,2.004119e-81
112,30,1.135197e-81
112,31,4.888499e-82
112,32,2.380269e-82
112,33,1.049540e-82
112,34,3.601228e-83
112,35,3.258257e-83
112,36,-4.891048e-81
112,37,-1.529800e-81
112,38,8.370873e-82
112,39,4.643716e-81
112,40,5.496591e-81
112,41,3.474763e-81
112,42,1.772809e-81
112,43,8.351713e-82
112,44,3.124183e-82
112,45,2.061381e-82
112,46,1.855126e-83
112,47,5.089457e-83
112,48,-6.919539e-81
112,49,3.867396e-82
112,50,1.211603e-81
112,51,6.833321e-81
112,52,6.895539e-81
112,53,5.029384e-81
112,54,2.304652e-81
112,55,8.315240e-82
112,56,4.125862e-82
112,57,2.270758e-82
112,58,4.212131e-83
112,59,1.231457e-82
112,60,-4.526117e-81
112,61,5.399941e-82
112,62,3.179218e-81
112,63,9.940092e-81
112,64,8.347697e-81
112,65,5.631885e-81
112,66,2.856684e-81
112,67,1.442555e-81
112,68,7.559298e-82
112,69,3.947255e-82
112,70,1.603533e-82
112,71,1.681458e-82
112,72,-3.910187e-81
112,73,2.559583e-82
112,74,6.730396e-81
112,75,1.100524e-80
112,76,1.106700e-80
112,77,5.009392e-81
112,78,2.948446e-81
112,79,1.376929e-81
112,80,6.726595e-82
112,81,3.215062e-82
112,82,2.207192e-82
112,83,1.683077e-82
112,84,-5.749613e-82
112,85,1.150897e-81
112,86,5.485199e-81
112,87,9.999009e-81
112,88,8.599680e-81
112,89,4.784638e-81
112,90,2.432818e-81
112,91,1.102509e-81
112,92,4.965676e-82
112,93,2.637526e-82
112,94,9.736170e-83
112,95,1.116410e-82
112,96,9.732634e-83
112,97,4.721928e-81
112,98,6.878885e-81
112,99,1.010828e-80
112,100,6.554615e-81
112,101,3.569596e-81
112,102,1.472720e-81
112,103,8.369252e-82
112,104,6.034983e-82
112,105,3.252028e-82
112,106,9.966955e-83
112,107,1.219371e-82
112,108,0.000000e+00
112,109,7.229575e-82
112,110,6.422738e-81
112,111,7.729776e-81
112,112,5.672951e-81
112,113,2.727125e-81
112,114,1.282243e-81
112,115,8.263533e-82
112,116,5.164187e-82
112,117,3.588125e-82
112,118,1.177558e-82
112,119,1.081540e-82
112,120,0.000000e+00
112,121,0.000000e+00
112,122,7.902489e-82
112,123,2.453927e-81
112,124,2.037171e-81
112,125,1.139516e-81
112,126,7.395478e-82
112,127,5.904912e-82
112,128,2.652364e-82
112,129,2.181919e-82
112,130,1.344530e-82
112,131,1.049842e-82
112,132,0.000000e+00
112,133,0.000000e+00
112,134,0.000000e+00
112,135,0.000000e+00
112,136,1.837136e-82
112,137,1.831332e-82
112,138,2.493177e-82
112,139,2.214646e-82
112,140,1.542261e-82
112,141,1.480843e-82
112,142,8.059802e-83
112,143,5.012495e-83
112,144,0.000000e+00
112,145,0.000000e+00
112,146,0.000000e+00
112,147,0.000000e+00
112,148,0.000000e+00
112,149,1.134803e-84
112,150,1.227409e-83
112,151,1.188725e-83
112,152,9.028831e-84
112,153,6.542831e-84
112,154,6.543132e-84
112,155,6.021037e-84
113,0,-5.913857e-84
113,1,3.275349e-83
113,2,2.875505e-83
113,3,2.357939e-82
113,4,2.950338e-82
113,5,9.232437e-83
113,6,7.493027e-83
113,7,3.983401e-83
113,8,1.497211e-83
113,9,8.570435e-84
113,10,-6.198165e-85
113,11,3.296110e-84
113,12,-4.764608e-82
113,13,-1.051891e-83
113,14,1.984148e-82
113,15,7.574297e-82
113,16,8.104543e-82
113,17,4.122232e-82
113,18,3.312270e-82
113,19,1.578654e-82
113,20,6.355651e-83
113,21,4.417834e-83
113,22,2.704001e-83
113,23,1.721271e-83
113,24,-1.945092e-81
113,25,-2.795978e-82
113,26,3.773395e-82
113,27,1.597477e-81
113,28,1.675299e-81
113,29,1.135726e-81
113,30,6.648910e-82
113,31,3.069306e-82
113,32,1.542943e-82
113,33,6.963892e-83
113,34,2.671133e-83
113,35,2.101379e-83
113,36,-2.486098e-81
113,37,-5.797002e-82
113,38,6.630331e-82
113,39,2.658734e-81
113,40,3.058344e-81
113,41,1.971673e-81
113,42,1.037779e-81
113,43,5.144158e-82
113,44,2.052819e-82
113,45,1.360218e-82
113,46,2.067927e-83
113,47,3.208864e-83
113,48,-3.481740e-81
113,49,5.455283e-82
113,50,8.192212e-82
113,51,3.862659e-81
113,52,3.844563e-81
113,53,2.837511e-81
113,54,1.340920e-81
113,55,5.249799e-82
113,56,2.724172e-82
113,57,1.553210e-82
113,58,3.737415e-83
113,59,7.464627e-83
113,60,-2.064106e-81
113,61,7.636799e-82
113,62,2.033038e-81
113,63,5.620771e-81
113,64,4.665079e-81
113,65,3.189180e-81
113,66,1.680106e-81
113,67,8.706875e-82
113,68,4.660145e-82
113,69,2.540316e-82
113,70,1.072864e-82
113,71,1.011730e-82
113,72,-1.656336e-81
113,73,6.170450e-82
113,74,3.962085e-81
113,75,6.201156e-81
113,76,6.217954e-81
113,77,2.855384e-81
113,78,1.708729e-81
113,79,8.425306e-82
113,80,4.345480e-82
113,81,2.059552e-82
113,82,1.368196e-82
113,83,1.016923e-82
113,84,-5.853311e-83
113,85,8.815313e-82
113,86,3.183492e-81
113,87,5.587559e-81
113,88,4.740376e-81
113,89,2.688320e-81
113,90,1.424674e-81
113,91,6.760817e-82
113,92,3.232178e-82
113,93,1.738131e-82
113,94,6.716199e-83
113,95,6.774779e-83
113,96,6.427094e-83
113,97,2.821437e-81
113,98,3.967887e-81
113,99,5.433569e-81
113,100,3.750960e-81
113,101,2.159323e-81
113,102,8.669790e-82
113,103,5.201168e-82
113,104,3.876528e-82
113,105,2.096391e-82
113,106,6.958362e-83
113,107,7.221167e-83
113,108,0.000000e+00
113,109,4.091437e-82
113,110,3.637576e-81
113,111,4.130293e-81
113,112,2.727125e-81
113,113,2.036939e-81
113,114,9.054705e-82
113,115,4.966866e-82
113,116,3.328475e-82
113,117,2.274012e-82
113,118,8.049172e-83
113,119,6.625815e-83
113,120,0.000000e+00
113,121,0.000000e+00
113,122,4.390659e-82
113,123,1.410553e-81
113,124,1.118268e-81
113,125,6.715064e-82
113,126,5.002858e-82
113,127,3.722448e-82
113,128,1.745443e-82
113,129,1.424358e-82
113,130,8.558410e-83
113,131,6.352539e-83
113,132,0.000000e+00
113,133,0.000000e+00
113,134,0.000000e+00
113,135,0.000000e+00
113,136,1.081881e-82
113,137,1.123722e-82
113,138,1.505070e-82
113,139,1.276230e-82
113,140,9.470707e-83
113,141,9.257241e-83
113,142,5.004573e-83
113,143,3.072747e-83
113,144,0.000000e+00
113,145,0.000000e+00
113,146,0.000000e+00
113,147,0.000000e+00
113,148,0.000000e+00
113,149,1.313389e-84
113,150,7.858341e-84
113,151,7.316051e-84
113,152,5.563108e-84
113,153,4.169344e-84
113,154,4.168207e-84
113,155,3.741105e-84
114,0,5.117835e-83
114,1,4.780934e-83
114,2,6.969849e-83
114,3,1.528635e-82
114,4,1.541959e-82
114,5,4.950144e-83
114,6,4.613263e-83
114,7,2.659450e-83
114,8,1.159811e-83
114,9,8.586254e-84
114,10,2.055917e-84
114,11,2.530601e-84
114,12,-3.570755e-83
114,13,1.919855e-82
114,14,3.020972e-82
114,15,4.854280e-82
114,16,4.462659e-82
114,17,2.323197e-82
114,18,1.874910e-82
114,19,9.879877e-83
114,20,4.886213e-83
114,21,3.322132e-83
114,22,2.041763e-83
114,23,1.130587e-83
114,24,-4.193934e-82
114,25,3.691276e-82
114,26,6.728388e-82
114,27,1.073323e-81
114,28,9.502683e-82
114,29,6.331927e-82
114,30,3.840086e-82
114,31,2.127734e-82
114,32,1.113051e-82
114,33,5.764178e-83
114,34,2.421405e-83
114,35,1.534652e-83
114,36,-3.909667e-82
114,37,4.761245e-82
114,38,1.078497e-81
114,39,1.830737e-81
114,40,1.746514e-81
114,41,1.109596e-81
114,42,6.017576e-82
114,43,3.339407e-82
114,44,1.639765e-82
114,45,1.058966e-82
114,46,3.201883e-83
114,47,2.318646e-83
114,48,-5.499038e-82
114,49,1.331582e-81
114,50,1.325633e-81
114,51,2.458717e-81
114,52,2.175443e-81
114,53,1.556377e-81
114,54,7.801990e-82
114,55,3.859434e-82
114,56,2.149906e-82
114,57,1.344776e-82
114,58,4.948596e-83
114,59,4.619947e-83
114,60,2.704996e-82
114,61,1.640544e-81
114,62,2.107834e-81
114,63,3.448232e-81
114,64,2.585073e-81
114,65,1.761469e-81
114,66,9.600281e-82
114,67,5.598975e-82
114,68,3.082325e-82
114,69,1.879246e-82
114,70,9.023981e-83
114,71,6.231927e-83
114,72,5.163579e-82
114,73,1.599821e-81
114,74,2.986452e-81
114,75,3.702537e-81
114,76,3.315458e-81
114,77,1.575790e-81
114,78,9.831477e-82
114,79,5.387735e-82
114,80,3.012109e-82
114,81,1.508740e-82
114,82,9.774620e-83
114,83,6.100454e-83
114,84,5.969379e-82
114,85,1.382751e-81
114,86,2.352201e-81
114,87,3.139764e-81
114,88,2.487411e-81
114,89,1.418904e-81
114,90,8.039389e-82
114,91,4.314405e-82
114,92,2.352963e-82
114,93,1.290984e-82
114,94,5.851937e-83
114,95,4.218068e-83
114,96,4.994672e-83
114,97,1.826632e-81
114,98,2.409112e-81
114,99,2.873440e-81
114,100,1.875385e-81
114,101,1.231133e-81
114,102,5.537434e-82
114,103,3.305057e-82
114,104,2.608256e-82
114,105,1.448290e-82
114,106,5.677138e-83
114,107,4.353130e-83
114,108,0.000000e+00
114,109,2.178887e-82
114,110,1.945654e-81
114,111,2.166921e-81
114,112,1.282243e-81
114,113,9.054705e-82
114,114,7.809008e-82
114,115,3.562059e-82
114,116,2.107659e-82
114,117,1.468167e-82
114,118,5.918413e-83
114,119,4.020126e-83
114,120,0.000000e+00
114,121,0.000000e+00
114,122,2.207705e-82
114,123,7.212555e-82
114,124,5.899851e-82
114,125,3.335930e-82
114,126,2.745263e-82
114,127,2.386342e-82
114,128,1.103076e-82
114,129,8.964461e-83
114,130,5.382790e-83
114,131,3.492360e-83
114,132,0.000000e+00
114,133,0.000000e+00
114,134,0.000000e+00
114,135,0.000000e+00
114,136,5.494064e-83
114,137,6.121351e-83
114,138,8.330111e-83
114,139,7.015994e-83
114,140,5.424455e-83
114,141,5.180084e-83
114,142,2.878416e-83
114,143,1.660298e-83
114,144,0.000000e+00
114,145,0.000000e+00
114,146,0.000000e+00
114,147,0.000000e+00
114,148,0.000000e+00
114,149,1.993527e-84
114,150,4.872151e-84
114,151,4.120325e-84
114,152,3.111499e-84
114,153,2.409460e-84
114,154,2.418606e-84
114,155,2.076927e-84
115,0,6.322668e-83
115,1,4.887950e-83
115,2,7.917004e-83
115,3,1.140951e-82
115,4,9.869373e-83
115,5,3.141285e-83
115,6,2.853133e-83
115,7,1.890674e-83
115,8,1.032882e-83
115,9,7.279395e-84
115,10,2.205043e-84
115,11,1.726305e-84
115,12,9.561386e-83
115,13,2.427575e-82
115,14,3.142960e-82
115,15,3.684926e-82
115,16,2.887724e-82
115,17,1.595775e-82
115,18,1.265292e-82
115,19,7.393886e-83
115,20,4.071580e-83
115,21,3.113050e-83
115,22,1.563317e-83
115,23,8.207681e-84
115,24,8.820139e-83
115,25,4.983587e-82
115,26,6.727114e-82
115,27,8.338912e-82
115,28,6.433563e-82
115,29,4.202774e-82
115,30,2.648498e-82
115,31,1.568599e-82
115,32,8.972778e-83
115,33,5.096725e-83
115,34,2.274498e-83
115,35,1.209115e-83
115,36,2.984542e-82
115,37,8.223688e-82
115,38,1.093215e-81
115,39,1.412095e-81
115,40,1.186082e-81
115,41,7.112326e-82
115,42,3.994595e-82
115,43,2.388211e-82
115,44,1.330041e-82
115,45,8.377853e-83
115,46,3.201950e-83
115,47,1.918050e-83
115,48,3.387856e-82
115,49,1.434097e-81
115,50,1.375835e-81
115,51,1.784270e-81
115,52,1.452990e-81
115,53,9.781474e-82
115,54,5.188018e-82
115,55,2.800474e-82
115,56,1.795549e-82
115,57,1.064654e-82
115,58,4.540937e-83
115,59,3.283687e-83
115,60,8.290641e-82
115,61,1.633811e-81
115,62,1.912957e-81
115,63,2.417957e-81
115,64,1.732904e-81
115,65,1.114168e-81
115,66,6.220083e-82
115,67,4.037015e-82
115,68,2.405074e-82
115,69,1.476920e-82
115,70,7.125645e-83
115,71,4.272061e-83
115,72,1.068629e-81
115,73,1.693023e-81
115,74,2.407520e-81
115,75,2.519913e-81
115,76,2.082081e-81
115,77,1.021030e-81
115,78,6.652308e-82
115,79,3.835884e-82
115,80,2.208830e-82
115,81,1.242154e-82
115,82,7.598668e-83
115,83,4.202928e-83
115,84,7.155754e-82
115,85,1.365858e-81
115,86,1.842272e-81
115,87,2.057844e-81
115,88,1.549864e-81
115,89,8.958375e-82
115,90,5.263987e-82
115,91,3.111417e-82
115,92,1.841004e-82
115,93,1.059910e-82
115,94,5.136601e-83
115,95,3.071705e-83
115,96,3.130938e-83
115,97,1.272609e-81
115,98,1.637442e-81
115,99,1.813176e-81
115,100,1.144901e-81
115,101,7.038276e-82
115,102,3.921007e-82
115,103,2.645909e-82
115,104,1.849883e-82
115,105,1.065348e-82
115,106,4.703098e-83
115,107,3.084466e-83
115,108,0.000000e+00
115,109,1.444387e-82
115,110,1.213560e-81
115,111,1.316889e-81
115,112,8.263533e-82
115,113,4.966866e-82
115,114,3.562059e-82
115,115,3.725313e-82
115,116,1.577236e-82
115,117,1.048179e-82
115,118,4.554599e-83
115,119,2.710387e-83
115,120,0.000000e+00
115,121,0.000000e+00
115,122,1.353729e-82
115,123,4.396543e-82
115,124,3.700116e-82
115,125,2.161806e-82
115,126,1.632755e-82
115,127,1.568720e-82
115,128,8.600623e-83
115,129,6.249509e-83
115,130,3.909110e-83
115,131,2.274617e-83
115,132,0.000000e+00
115,133,0.000000e+00
115,134,0.000000e+00
115,135,0.000000e+00
115,136,3.433156e-83
115,137,4.075618e-83
115,138,5.358436e-83
115,139,4.654366e-83
115,140,3.489921e-83
115,141,3.513456e-83
115,142,1.932826e-83
115,143,1.072989e-83
115,144,0.000000e+00
115,145,0.000000e+00
115,146,0.000000e+00
115,147,0.000000e+00
115,148,0.000000e+00
115,149,1.834662e-84
115,150,3.207911e-84
115,151,2.605758e-84
115,152,1.993509e-84
115,153,1.596762e-84
115,154,1.606928e-84
115,155,1.329360e-84
116,0,5.397895e-83
116,1,4.027082e-83
116,2,6.147475e-83
116,3,7.757609e-83
116,4,6.205523e-83
116,5,1.941711e-83
116,6,1.925168e-83
116,7,1.340659e-83
116,8,7.287510e-84
116,9,5.494501e-84
116,10,1.871305e-84
116,11,1.392572e-84
116,12,9.296532e-83
116,13,1.913121e-82
116,14,2.267360e-82
116,15,2.407305e-82
116,16,1.854669e-82
116,17,9.652319e-83
116,18,7.932467e-83
116,19,4.945518e-83
116,20,2.787926e-83
116,21,2.099887e-83
116,22,1.178530e-83
116,23,5.816333e-84
116,24,9.609515e-83
116,25,3.896738e-82
116,26,4.856999e-82
116,27,5.531893e-82
116,28,4.093004e-82
116,29,2.610632e-82
116,30,1.643542e-82
116,31,1.057965e-82
116,32,6.280553e-83
116,33,3.449035e-83
116,34,1.575280e-83
116,35,8.224701e-84
116,36,2.230240e-82
116,37,5.975932e-82
116,38,7.480833e-82
116,39,9.221896e-82
116,40,7.548669e-82
116,41,4.544969e-82
116,42,2.626453e-82
116,43,1.605011e-82
116,44,9.252252e-83
116,45,5.726324e-83
116,46,2.276705e-83
116,47,1.313702e-83
116,48,3.064779e-82
116,49,1.030104e-81
116,50,9.886677e-82
116,51,1.152897e-81
116,52,9.141679e-82
116,53,6.298034e-82
116,54,3.428076e-82
116,55,1.905208e-82
116,56,1.204992e-82
116,57,7.543550e-83
116,58,3.299313e-83
116,59,2.324513e-83
116,60,6.545956e-82
116,61,1.219913e-81
116,62,1.293130e-81
116,63,1.585031e-81
116,64,1.074624e-81
116,65,7.109844e-82
116,66,4.132624e-82
116,67,2.725061e-82
116,68,1.611703e-82
116,69,1.044590e-82
116,70,5.057541e-83
116,71,2.979207e-83
116,72,8.552943e-82
116,73,1.263706e-81
116,74,1.629848e-81
116,75,1.666272e-81
116,76,1.332677e-81
116,77,6.453149e-82
116,78,4.181049e-82
116,79,2.542682e-82
116,80,1.591688e-82
116,81,8.672092e-83
116,82,5.205707e-83
116,83,2.952242e-83
116,84,5.308364e-82
116,85,9.596277e-82
116,86,1.227297e-81
116,87,1.325353e-81
116,88,9.854507e-82
116,89,5.726525e-82
116,90,3.487809e-82
116,91,2.022920e-82
116,92,1.215956e-82
116,93,7.327626e-83
116,94,3.589656e-83
116,95,2.112872e-83
116,96,3.504859e-83
116,97,8.775986e-82
116,98,1.058943e-81
116,99,1.145370e-81
116,100,7.367322e-82
116,101,4.635198e-82
116,102,2.223186e-82
116,103,1.749478e-82
116,104,1.483299e-82
116,105,7.345954e-83
116,106,3.375957e-83
116,107,2.117158e-83
116,108,0.000000e+00
116,109,9.069373e-83
116,110,7.543957e-82
116,111,8.217573e-82
116,112,5.164187e-82
116,113,3.328475e-82
116,114,2.107659e-82
116,115,1.577236e-82
116,116,1.552064e-82
116,117,7.521291e-83
116,118,3.289254e-83
116,119,1.959440e-83
116,120,0.000000e+00
116,121,0.000000e+00
116,122,8.433572e-83
116,123,2.759375e-82
116,124,2.385632e-82
116,125,1.438875e-82
116,126,1.150197e-82
116,127,9.848690e-83
116,128,6.578352e-83
116,129,4.826351e-83
116,130,2.704181e-83
116,131,1.590310e-83
116,132,0.000000e+00
116,133,0.000000e+00
116,134,0.000000e+00
116,135,0.000000e+00
116,136,2.231267e-83
116,137,2.608596e-83
116,138,3.643331e-83
116,139,3.288346e-83
116,140,2.410135e-83
116,141,2.461868e-83
116,142,1.358059e-83
116,143,7.703615e-84
116,144,0.000000e+00
116,145,0.000000e+00
116,146,0.000000e+00
116,147,0.000000e+00
116,148,0.000000e+00
116,149,1.549509e-84
116,150,2.279962e-84
116,151,1.765987e-84
116,152,1.373111e-84
116,153,1.108732e-84
116,154,1.173835e-84
116,155,9.720161e-85
117,0,3.920884e-83
117,1,2.790865e-83
117,2,4.530311e-83
117,3,5.426380e-83
117,4,4.421518e-83
117,5,1.448418e-83
117,6,1.401451e-83
117,7,9.788699e-84
117,8,5.272489e-84
117,9,4.054660e-84
117,10,1.551251e-84
117,11,9.750706e-85
117,12,7.935645e-83
117,13,1.475538e-82
117,14,1.750546e-82
117,15,1.856569e-82
117,16,1.378860e-82
117,17,7.154999e-83
117,18,5.780009e-83
117,19,3.628859e-83
117,20,2.149208e-83
117,21,1.522487e-83
117,22,8.567160e-84
117,23,4.185836e-84
117,24,1.311064e-82
117,25,3.209246e-82
117,26,4.025661e-82
117,27,4.258515e-82
117,28,3.106762e-82
117,29,1.927608e-82
117,30,1.227745e-82
117,31,7.882270e-83
117,32,4.717807e-83
117,33,2.601328e-83
117,34,1.206810e-83
117,35,6.187253e-84
117,36,2.799093e-82
117,37,5.163357e-82
117,38,6.302971e-82
117,39,7.337744e-82
117,40,5.733556e-82
117,41,3.398685e-82
117,42,1.914848e-82
117,43,1.179209e-82
117,44,6.998268e-83
117,45,4.183066e-83
117,46,1.841754e-83
117,47,1.009482e-83
117,48,3.604074e-82
117,49,8.460138e-82
117,50,8.325967e-82
117,51,9.146779e-82
117,52,7.007570e-82
117,53,4.598842e-82
117,54,2.558434e-82
117,55,1.471484e-82
117,56,9.335386e-83
117,57,5.632284e-83
117,58,2.621495e-83
117,59,1.681845e-83
117,60,5.951467e-82
117,61,9.890730e-82
117,62,1.076963e-81
117,63,1.218758e-81
117,64,8.214820e-82
117,65,5.259433e-82
117,66,3.015637e-82
117,67,1.983092e-82
117,68,1.187690e-82
117,69,7.755651e-83
117,70,3.854280e-83
117,71,2.169800e-83
117,72,7.652787e-82
117,73,1.036628e-81
117,74,1.276136e-81
117,75,1.261878e-81
117,76,9.671496e-82
117,77,4.746898e-82
117,78,3.080485e-82
117,79,1.855175e-82
117,80,1.148637e-82
117,81,6.417534e-83
117,82,4.052889e-83
117,83,2.179499e-83
117,84,4.184897e-82
117,85,7.917539e-82
117,86,9.644298e-82
117,87,9.913041e-82
117,88,7.178019e-82
117,89,4.127610e-82
117,90,2.549657e-82
117,91,1.512572e-82
117,92,8.932754e-83
117,93,5.188361e-83
117,94,2.742446e-83
117,95,1.567856e-83
117,96,2.366669e-83
117,97,6.333654e-82
117,98,7.914721e-82
117,99,8.192216e-82
117,100,5.221438e-82
117,101,3.287537e-82
117,102,1.644075e-82
117,103,1.143835e-82
117,104,1.006040e-82
117,105,6.244986e-83
117,106,2.418965e-83
117,107,1.517599e-83
117,108,0.000000e+00
117,109,6.190500e-83
117,110,5.462281e-82
117,111,5.672502e-82
117,112,3.588125e-82
117,113,2.274012e-82
117,114,1.468167e-82
117,115,1.048179e-82
117,116,7.521291e-83
117,117,8.735971e-83
117,118,2.335540e-83
117,119,1.367980e-83
117,120,0.000000e+00
117,121,0.000000e+00
117,122,5.838867e-83
117,123,1.921691e-82
117,124,1.617353e-82
117,125,9.654916e-83
117,126,7.843685e-83
117,127,6.725130e-83
117,128,3.864859e-83
117,129,3.607967e-83
117,130,1.977418e-83
117,131,1.076946e-83
117,132,0.000000e+00
117,133,0.000000e+00
117,134,0.000000e+00
117,135,0.000000e+00
117,136,1.529291e-83
117,137,1.715720e-83
117,138,2.372174e-83
117,139,2.231302e-83
117,140,1.647531e-83
117,141,1.601971e-83
117,142,8.975231e-84
117,143,4.987201e-84
117,144,0.000000e+00
117,145,0.000000e+00
117,146,0.000000e+00
117,147,0.000000e+00
117,148,0.000000e+00
117,149,9.601845e-85
117,150,1.482261e-84
117,151,1.165293e-84
117,152,9.157932e-85
117,153,7.327523e-85
117,154,7.535473e-85
117,155,6.453881e-85
118,0,3.073417e-83
118,1,2.022406e-83
118,2,3.508264e-83
118,3,2.958445e-83
118,4,1.767715e-83
118,5,6.392716e-84
118,6,6.545472e-84
118,7,4.849404e-84
118,8,2.807390e-84
118,9,2.428487e-84
118,10,1.117936e-84
118,11,5.368716e-85
118,12,9.251725e-83
118,13,1.128930e-82
118,14,1.252564e-82
118,15,9.725974e-83
118,16,6.115693e-83
118,17,3.512385e-83
118,18,2.447641e-83
118,19,1.740598e-83
118,20,1.114747e-83
118,21,8.291211e-84
118,22,4.653893e-84
118,23,2.035865e-84
118,24,2.205169e-82
118,25,2.584706e-82
118,26,2.753659e-82
118,27,2.302739e-82
118,28,1.410145e-82
118,29,8.417639e-83
118,30,5.381306e-83
118,31,3.958506e-83
118,32,2.351880e-83
118,33,1.414880e-83
118,34,7.064283e-84
118,35,3.244310e-84
118,36,3.586294e-82
118,37,4.158716e-82
118,38,4.283008e-82
118,39,3.899474e-82
118,40,2.547552e-82
118,41,1.384026e-82
118,42,8.256230e-83
118,43,5.659124e-83
118,44,3.709363e-83
118,45,2.183044e-83
118,46,1.176400e-83
118,47,5.260325e-84
118,48,4.811254e-82
118,49,5.810090e-82
118,50,5.617943e-82
118,51,4.451741e-82
118,52,2.997784e-82
118,53,1.764675e-82
118,54,1.072214e-82
118,55,7.437046e-83
118,56,4.877116e-83
118,57,3.046393e-83
118,58,1.630499e-83
118,59,7.603234e-84
118,60,5.678845e-82
118,61,6.827270e-82
118,62,6.644132e-82
118,63,5.681457e-82
118,64,3.373379e-82
118,65,2.023067e-82
118,66,1.222013e-82
118,67,9.202246e-83
118,68,5.488921e-83
118,69,3.940536e-83
118,70,2.132430e-83
118,71,9.583203e-84
118,72,6.579801e-82
118,73,7.238224e-82
118,74,6.984932e-82
118,75,5.731574e-82
118,76,3.616534e-82
118,77,1.891292e-82
118,78,1.252893e-82
118,79,8.501273e-83
118,80,5.476853e-83
118,81,3.121623e-83
118,82,1.965656e-83
118,83,9.304890e-84
118,84,3.358419e-82
118,85,5.458580e-82
118,86,5.474179e-82
118,87,4.220984e-82
118,88,2.660802e-82
118,89,1.522976e-82
118,90,1.052157e-82
118,91,7.257551e-83
118,92,4.570648e-83
118,93,2.659732e-83
118,94,1.455316e-83
118,95,7.085239e-84
118,96,1.358358e-83
118,97,3.334382e-82
118,98,3.833755e-82
118,99,3.055656e-82
118,100,1.877306e-82
118,101,1.231796e-82
118,102,7.087812e-83
118,103,5.662184e-83
118,104,4.440018e-83
118,105,2.759901e-83
118,106,1.594667e-83
118,107,6.220709e-84
118,108,0.000000e+00
118,109,2.499295e-83
118,110,2.109463e-82
118,111,1.921908e-82
118,112,1.177558e-82
118,113,8.049172e-83
118,114,5.918413e-83
118,115,4.554599e-83
118,116,3.289254e-83
118,117,2.335540e-83
118,118,1.723001e-83
118,119,5.699243e-84
118,120,0.000000e+00
118,121,0.000000e+00
118,122,1.759284e-83
118,123,6.049737e-83
118,124,5.255634e-83
118,125,3.387327e-83
118,126,2.988126e-83
118,127,2.606307e-83
118,128,1.772144e-83
118,129,1.318292e-83
118,130,9.419630e-84
118,131,4.070957e-84
118,132,0.000000e+00
118,133,0.000000e+00
118,134,0.000000e+00
118,135,0.000000e+00
118,136,4.859746e-84
118,137,6.208022e-84
118,138,8.304535e-84
118,139,7.882090e-84
118,140,6.058982e-84
118,141,6.407110e-84
118,142,3.329334e-84
118,143,1.772627e-84
118,144,0.000000e+00
118,145,0.000000e+00
118,146,0.000000e+00
118,147,0.000000e+00
118,148,0.000000e+00
118,149,6.263494e-85
118,150,6.229356e-85
118,151,4.371944e-85
118,152,3.400445e-85
118,153,2.911771e-85
118,154,3.017279e-85
118,155,2.269950e-85
119,0,7.097894e-84
119,1,5.226010e-84
119,2,8.324153e-84
119,3,1.430046e-83
119,4,1.344691e-83
119,5,4.064554e-84
119,6,3.952854e-84
119,7,2.383693e-84
119,8,1.227608e-84
119,9,9.025706e-85
119,10,2.802493e-85
119,11,2.702471e-85
119,12,4.123834e-84
119,13,2.548138e-83
119,14,3.487610e-83
119,15,4.646251e-83
119,16,3.982822e-83
119,17,2.026356e-83
119,18,1.655807e-83
119,19,9.270490e-84
119,20,4.901363e-84
119,21,3.463632e-84
119,22,2.148844e-84
119,23,1.125958e-84
119,24,-1.250578e-83
119,25,5.570249e-83
119,26,8.303023e-83
119,27,1.081394e-82
119,28,8.772809e-83
119,29,5.622643e-83
119,30,3.401540e-83
119,31,2.027238e-83
119,32,1.140806e-83
119,33,5.910887e-84
119,34,2.736238e-84
119,35,1.576180e-84
119,36,7.068533e-84
119,37,8.492002e-83
119,38,1.291851e-82
119,39,1.878329e-82
119,40,1.632000e-82
119,41,9.925829e-83
119,42,5.515021e-83
119,43,3.137981e-83
119,44,1.658074e-83
119,45,1.029579e-83
119,46,3.895319e-84
119,47,2.506734e-84
119,48,3.172757e-84
119,49,1.678576e-82
119,50,1.771829e-82
119,51,2.418042e-82
119,52,2.020830e-82
119,53,1.385838e-82
119,54,7.167106e-83
119,55,3.742282e-83
119,56,2.159647e-83
119,57,1.358074e-83
119,58,5.865802e-84
119,59,4.777288e-84
119,60,7.609317e-83
119,61,2.056624e-82
119,62,2.350544e-82
119,63,3.365648e-82
119,64,2.358913e-82
119,65,1.569830e-82
119,66,8.761908e-83
119,67,5.323148e-83
119,68,2.973467e-83
119,69,1.909048e-83
119,70,9.512046e-84
119,71,6.223291e-84
119,72,1.151235e-82
119,73,2.147861e-82
119,74,3.178600e-82
119,75,3.588572e-82
119,76,2.942804e-82
119,77,1.411516e-82
119,78,8.606332e-83
119,79,4.945498e-83
119,80,2.983578e-83
119,81,1.523144e-83
119,82,9.880147e-84
119,83,6.046978e-84
119,84,8.393478e-83
119,85,1.769666e-82
119,86,2.491883e-82
119,87,2.951911e-82
119,88,2.241935e-82
119,89,1.268666e-82
119,90,7.340568e-83
119,91,4.092117e-83
119,92,2.319310e-83
119,93,1.297002e-83
119,94,6.176736e-84
119,95,4.172087e-84
119,96,8.000819e-84
119,97,1.745331e-82
119,98,2.250060e-82
119,99,2.557487e-82
119,100,1.631882e-82
119,101,9.930417e-83
119,102,4.508224e-83
119,103,3.215121e-83
119,104,2.558181e-83
119,105,1.388222e-83
119,106,6.172757e-84
119,107,5.243349e-84
119,108,0.000000e+00
119,109,1.833179e-83
119,110,1.625578e-82
119,111,1.764964e-82
119,112,1.081540e-82
119,113,6.625815e-83
119,114,4.020126e-83
119,115,2.710387e-83
119,116,1.959440e-83
119,117,1.367980e-83
119,118,5.699243e-84
119,119,6.326402e-84
119,120,0.000000e+00
119,121,0.000000e+00
119,122,1.832674e-83
119,123,5.809704e-83
119,124,4.815565e-83
119,125,2.776174e-83
119,126,2.162921e-83
119,127,1.810784e-83
119,128,1.011920e-83
119,129,8.274552e-84
119,130,4.809304e-84
119,131,3.726168e-84
119,132,0.000000e+00
119,133,0.000000e+00
119,134,0.000000e+00
119,135,0.000000e+00
119,136,4.416592e-84
119,137,4.684021e-84
119,138,6.813259e-84
119,139,6.059835e-84
119,140,4.461981e-84
119,141,4.590746e-84
119,142,2.552021e-84
119,143,1.424319e-84
119,144,0.000000e+00
119,145,0.000000e+00
119,146,0.000000e+00
119,147,0.000000e+00
119,148,0.000000e+00
119,149,2.101202e-85
119,150,4.050805e-85
119,151,3.232990e-85
119,152,2.489915e-85
119,153,1.980535e-85
119,154,2.123691e-85
119,155,1.834472e-85
120,0,0.000000e+00
120,1,0.000000e+00
120,2,0.000000e+00
120,3,0.000000e+00
120,4,0.000000e+00
120,5,0.000000e+00
120,6,0.000000e+00
120,7,0.000000e+00
120,8,0.000000e+00
120,9,0.000000e+00
120,10,0.000000e+00
120,11,0.000000e+00
120,12,0.000000e+00
120,13,0.000000e+00
120,14,0.000000e+00
120,15,0.000000e+00
120,16,0.000000e+00
120,17,0.000000e+00
120,18,0.000000e+00
120,19,0.000000e+00
120,20,0.000000e+00
120,21,0.000000e+00
120,22,0.000000e+00
120,23,0.000000e+00
120,24,0.000000e+00
120,25,0.000000e+00
120,26,0.000000e+00
120,27,0.000000e+00
120,28,0.000000e+00
120,29,0.000000e+00
120,30,0.000000e+00
120,31,0.000000e+00
120,32,0.000000e+00
120,33,0.000000e+00
120,34,0.000000e+00
120,35,0.000000e+00
120,36,0.000000e+00
120,37,0.000000e+00
120,38,0.000000e+00
120,39,0.000000e+00
120,40,0.000000e+00
120,41,0.000000e+00
120,42,0.000000e+00
120,43,0.000000e+00
120,44,0.000000e+00
120,45,0.000000e+00
120,46,0.000000e+00
120,47,0.000000e+00
120,48,0.000000e+00
120,49,0.000000e+00
120,50,0.000000e+00
120,51,0.000000e+00
120,52,0.000000e+00
120,53,0.000000e+00
120,54,0.000000e+00
120,55,0.000000e+00
120,56,0.000000e+00
120,57,0.000000e+00
120,58,0.000000e+00
120,59,0.000000e+00
120,60,0.000000e+00
120,61,0.000000e+00
120,62,0.000000e+00
120,63,0.000000e+00
120,64,0.000000e+00
120,65,0.000000e+00
120,66,0.000000e+00
120,67,0.000000e+00
120,68,0.000000e+00
120,69,0.000000e+00
120,70,0.000000e+00
120,71,0.000000e+00
120,72,0.000000e+00
120,73,0.000000e+00
120,74,0.000000e+00
120,75,0.000000e+00
120,76,0.000000e+00
120,77,0.000000e+00
120,78,0.000000e+00
120,79,0.000000e+00
120,80,0.000000e+00
120,81,0.000000e+00
120,82,0.000000e+00
120,83,0.000000e+00
120,84,0.000000e+00
120,85,0.000000e+00
120,86,0.000000e+00
120,87,0.000000e+00
120,88,0.000000e+00
120,89,0.000000e+00
120,90,0.000000e+00
120,91,0.000000e+00
120,92,0.000000e+00
120,93,0.000000e+00
120,94,0.000000e+00
120,95,0.000000e+00
120,96,0.000000e+00
120,97,0.000000e+00
120,98,0.000000e+00
120,99,0.000000e+00
120,100,0.000000e+00
120,101,0.000000e+00
120,102,0.000000e+00
120,103,0.000000e+00
120,104,0.000000e+00
120,105,0.000000e+00
120,106,0.000000e+00
120,107,0.000000e+00
120,108,0.000000e+00
120,109,0.000000e+00
120,110,0.000000e+00
120,111,0.000000e+00
120,112,0.000000e+00
120,113,0.000000e+00
120,114,0.000000e+00
120,115,0.000000e+00
120,116,0.000000e+00
120,117,0.000000e+00
120,118,0.000000e+00
120,119,0.000000e+00
120,120,0.000000e+00
120,121,0.000000e+00
120,122,0.000000e+00
120,123,0.000000e+00
120,124,0.000000e+00
120,125,0.000000e+00
120,126,0.000000e+00
120,127,0.000000e+00
120,128,0.000000e+00
120,129,0.000000e+00
120,130,0.000000e+00
120,131,0.000000e+00
120,132,0.000000e+00
120,133,0.000000e+00
120,134,0.000000e+00
120,135,0.000000e+00
120,136,0.000000e+00
120,137,0.000000e+00
120,138,0.000000e+00
120,139,0.000000e+00
120,140,0.000000e+00
120,141,0.000000e+00
120,142,0.000000e+00
120,143,0.000000e+00
120,144,0.000000e+00
120,145,0.000000e+00
120,146,0.000000e+00
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,0.000000e+00
120,152,0.000000e+00
120,153,0.000000e+00
120,154,0.000000e+00
120,155,0.000000e+00
121,0,0.000000e+00
121,1,0.000000e+00
121,2,0.000000e+00
121,3,0.000000e+00
121,4,0.000000e+00
121,5,0.000000e+00
121,6,0.000000e+00
121,7,0.000000e+00
121,8,0.000000e+00
121,9,0.000000e+00
121,10,0.000000e+00
121,11,0.000000e+00
121,12,0.000000e+00
121,13,0.000000e+00
121,14,0.000000e+00
121,15,0.000000e+00
121,16,0.000000e+00
121,17,0.000000e+00
121,18,0.000000e+00
121,19,0.000000e+00
121,20,0.000000e+00
121,21,0.000000e+00
121,22,0.000000e+00
121,23,0.000000e+00
121,24,0.000000e+00
121,25,0.000000e+00
121,26,0.000000e+00
121,27,0.000000e+00
121,28,0.000000e+00
121,29,0.000000e+00
121,30,0.000000e+00
121,31,0.000000e+00
121,32,0.000000e+00
121,33,0.000000e+00
121,34,0.000000e+00
121,35,0.000000e+00
121,36,0.000000e+00
121,37,0.000000e+00
121,38,0.000000e+00
121,39,0.000000e+00
121,40,0.000000e+00
121,41,0.000000e+00
121,42,0.000000e+00
121,43,0.000000e+00
121,44,0.000000e+00
121,45,0.000000e+00
121,46,0.000000e+00
121,47,0.000000e+00
121,48,0.000000e+00
121,49,0.000000e+00
121,50,0.000000e+00
121,51,0.000000e+00
121,52,0.000000e+00
121,53,0.000000e+00
121,54,0.000000e+00
121,55,0.000000e+00
121,56,0.000000e+00
121,57,0.000000e+00
121,58,0.000000e+00
121,59,0.000000e+00
121,60,0.000000e+00
121,61,0.000000e+00
121,62,0.000000e+00
121,63,0.000000e+00
121,64,0.000000e+00
121,65,0.000000e+00
121,66,0.000000e+00
121,67,0.000000e+00
121,68,0.000000e+00
121,69,0.000000e+00
121,70,0.000000e+00
121,71,0.000000e+00
121,72,0.000000e+00
121,73,0.000000e+00
121,74,0.000000e+00
121,75,0.000000e+00
121,76,0.000000e+00
121,77,0.000000e+00
121,78,0.000000e+00
121,79,0.000000e+00
121,80,0.000000e+00
121,81,0.000000e+00
121,82,0.000000e+00
121,83,0.000000e+00
121,84,0.000000e+00
121,85,0.000000e+00
121,86,0.000000e+00
121,87,0.000000e+00
121,88,0.000000e+00
121,89,0.000000e+00
121,90,0.000000e+00
121,91,0.000000e+00
121,92,0.000000e+00
121,93,0.000000e+00
121,94,0.000000e+00
121,95,0.000000e+00
121,96,0.000000e+00
121,97,0.000000e+00
121,98,0.000000e+00
121,99,0.000000e+00
121,100,0.000000e+00
121,101,0.000000e+00
121,102,0.000000e+00
121,103,0.000000e+00
121,104,0.000000e+00
121,105,0.000000e+00
121,106,0.000000e+00
121,107,0.000000e+00
121,108,0.000000e+00
121,109,0.000000e+00
121,110,0.000000e+00
121,111,0.000000e+00
121,112,0.000000e+00
121,113,0.000000e+00
121,114,0.000000e+00
121,115,0.000000e+00
121,116,0.000000e+00
121,117,0.000000e+00
121,118,0.000000e+00
121,119,0.000000e+00
121,120,0.000000e+00
121,121,0.000000e+00
121,122,0.000000e+00
121,123,0.000000e+00
121,124,0.000000e+00
121,125,0.000000e+00
121,126,0.000000e+00
121,127,0.000000e+00
121,128,0.000000e+00
121,129,0.000000e+00
121,130,0.000000e+00
121,131,0.000000e+00
121,132,0.000000e+00
121,133,0.000000e+00
121,134,0.000000e+00
121,135,0.000000e+00
121,136,0.000000e+00
121,137,0.000000e+00
121,138,0.000000e+00
121,139,0.000000e+00
121,140,0.000000e+00
121,141,0.000000e+00
121,142,0.000000e+00
121,143,0.000000e+00
121,144,0.000000e+00
121,145,0.000000e+00
121,146,0.000000e+00
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,0.000000e+00
121,152,0.000000e+00
121,153,0.000000e+00
121,154,0.000000e+00
121,155,0.000000e+00
122,0,-4.135895e-83
122,1,-1.938758e-83
122,2,-3.731429e-83
122,3,4.939038e-83
122,4,8.359023e-83
122,5,2.114263e-83
122,6,1.776288e-83
122,7,6.824783e-84
122,8,2.538115e-84
122,9,6.318063e-85
122,10,-1.631730e-84
122,11,6.780791e-85
122,12,-2.893670e-82
122,13,-1.317298e-82
122,14,-7.163280e-83
122,15,1.676124e-82
122,16,2.180170e-82
122,17,1.041381e-82
122,18,8.898455e-83
122,19,3.376358e-83
122,20,9.555175e-84
122,21,7.074088e-84
122,22,4.247833e-84
122,23,3.797079e-84
122,24,-8.737246e-82
122,25,-3.327869e-82
122,26,-8.221932e-83
122,27,3.669154e-82
122,28,4.563584e-82
122,29,3.173147e-82
122,30,1.743744e-82
122,31,7.149071e-83
122,32,3.266702e-83
122,33,1.295581e-83
122,34,2.423674e-84
122,35,4.551841e-84
122,36,-1.174100e-81
122,37,-5.571994e-82
122,38,-8.245493e-83
122,39,6.672848e-82
122,40,9.042647e-82
122,41,5.739985e-82
122,42,2.856288e-82
122,43,1.255265e-82
122,44,4.382657e-83
122,45,3.119011e-83
122,46,-2.660762e-84
122,47,7.606104e-84
122,48,-1.606078e-81
122,49,-2.363045e-82
122,50,-7.633348e-83
122,51,1.035035e-81
122,52,1.116385e-81
122,53,8.600373e-82
122,54,3.650213e-82
122,55,1.185761e-82
122,56,5.362321e-83
122,57,3.036847e-83
122,58,1.289038e-84
122,59,1.964504e-83
122,60,-1.195476e-81
122,61,-2.585635e-82
122,62,2.427884e-82
122,63,1.590352e-81
122,64,1.364910e-81
122,65,9.619121e-82
122,66,4.607749e-82
122,67,2.309235e-82
122,68,1.148678e-82
122,69,5.578994e-83
122,70,2.257161e-83
122,71,2.793586e-83
122,72,-1.143987e-81
122,73,-2.807073e-82
122,74,9.249594e-82
122,75,1.834341e-81
122,76,1.876809e-81
122,77,8.413556e-82
122,78,4.925015e-82
122,79,2.157429e-82
122,80,1.003423e-82
122,81,4.676772e-83
122,82,3.263180e-83
122,83,2.763514e-83
122,84,-2.859543e-82
122,85,-2.994198e-83
122,86,8.097985e-82
122,87,1.716024e-81
122,88,1.483810e-81
122,89,8.191174e-82
122,90,4.000749e-82
122,91,1.703886e-82
122,92,7.229448e-83
122,93,3.748034e-83
122,94,1.088283e-83
122,95,1.799720e-83
122,96,2.095872e-83
122,97,6.668059e-82
122,98,1.075034e-81
122,99,1.746708e-81
122,100,1.132452e-81
122,101,6.203192e-82
122,102,2.333277e-82
122,103,1.316295e-82
122,104,9.740743e-83
122,105,5.087620e-83
122,106,1.297039e-83
122,107,2.120528e-83
122,108,0.000000e+00
122,109,1.375316e-82
122,110,1.333051e-81
122,111,1.257587e-81
122,112,7.902489e-82
122,113,4.390659e-82
122,114,2.207705e-82
122,115,1.353729e-82
122,116,8.433572e-83
122,117,5.838867e-83
122,118,1.759284e-83
122,119,1.832674e-83
122,120,0.000000e+00
122,121,0.000000e+00
122,122,3.745541e-82
122,123,5.326965e-82
122,124,3.241029e-82
122,125,1.799558e-82
122,126,1.231928e-82
122,127,1.000625e-82
122,128,4.223438e-83
122,129,3.462296e-83
122,130,2.159405e-83
122,131,1.799575e-83
122,132,0.000000e+00
122,133,0.000000e+00
122,134,0.000000e+00
122,135,0.000000e+00
122,136,4.216344e-83
122,137,3.171811e-83
122,138,4.380667e-83
122,139,3.693692e-83
122,140,2.565351e-83
122,141,2.402407e-83
122,142,1.336919e-83
122,143,8.360063e-84
122,144,0.000000e+00
122,145,0.000000e+00
122,146,0.000000e+00
122,147,0.000000e+00
122,148,0.000000e+00
122,149,-4.430307e-85
122,150,1.905170e-84
122,151,2.131759e-84
122,152,1.454077e-84
122,153,1.017437e-84
122,154,1.029747e-84
122,155,1.005326e-84
123,0,-9.243740e-83
123,1,-2.060262e-83
123,2,-6.689874e-83
123,3,1.664211e-82
123,4,2.700471e-82
123,5,8.086595e-83
123,6,6.171991e-83
123,7,3.077173e-83
123,8,6.588993e-84
123,9,3.882956e-84
123,10,-3.124749e-84
123,11,2.470083e-84
123,12,-7.662274e-82
123,13,-3.077727e-82
123,14,-1.177422e-82
123,15,5.745164e-82
123,16,7.133436e-82
123,17,3.313716e-82
123,18,2.682946e-82
123,19,1.135649e-82
123,20,3.685177e-83
123,21,1.871709e-83
123,22,1.628742e-83
123,23,1.355496e-83
123,24,-2.639310e-81
123,25,-8.813271e-82
123,26,-2.036660e-82
123,27,1.158568e-81
123,28,1.457057e-81
123,29,9.815805e-82
123,30,5.657414e-82
123,31,2.221753e-82
123,32,1.012291e-82
123,33,3.451551e-83
123,34,8.331458e-84
123,35,1.533963e-83
123,36,-3.553529e-81
123,37,-1.658826e-81
123,38,-2.239194e-82
123,39,1.996398e-81
123,40,2.695970e-81
123,41,1.751393e-81
123,42,8.788253e-82
123,43,4.105542e-82
123,44,1.299612e-82
123,45,8.782429e-83
123,46,-8.587158e-84
123,47,2.150052e-83
123,48,-4.783832e-81
123,49,-7.260902e-82
123,50,-5.450092e-82
123,51,3.193980e-81
123,52,3.462732e-81
123,53,2.606453e-81
123,54,1.128866e-81
123,55,3.830423e-82
123,56,1.685311e-82
123,57,8.516438e-83
123,58,-2.781220e-85
123,59,6.009251e-83
123,60,-3.581586e-81
123,61,-6.557605e-82
123,62,7.217892e-82
123,63,4.743898e-81
123,64,4.198521e-81
123,65,2.944754e-81
123,66,1.487054e-81
123,67,6.683565e-82
123,68,3.512302e-82
123,69,1.658972e-82
123,70,6.431901e-83
123,71,8.472829e-83
123,72,-3.229391e-81
123,73,-8.469004e-82
123,74,2.625484e-81
123,75,5.533556e-81
123,76,5.887936e-81
123,77,2.564792e-81
123,78,1.496382e-81
123,79,6.808761e-82
123,80,3.293843e-82
123,81,1.350078e-82
123,82,1.000581e-82
123,83,8.633202e-83
123,84,-7.264878e-82
123,85,9.106426e-84
123,86,2.377413e-81
123,87,5.275275e-81
123,88,4.647322e-81
123,89,2.531479e-81
123,90,1.244463e-81
123,91,5.337586e-82
123,92,2.380201e-82
123,93,1.203666e-82
123,94,3.515781e-83
123,95,5.640812e-83
123,96,2.345481e-83
123,97,2.296251e-81
123,98,3.483099e-81
123,99,5.288507e-81
123,100,3.533047e-81
123,101,1.978150e-81
123,102,7.804127e-82
123,103,4.255105e-82
123,104,3.083825e-82
123,105,1.697917e-82
123,106,4.317256e-83
123,107,6.285592e-83
123,108,0.000000e+00
123,109,3.376544e-82
123,110,3.636137e-81
123,111,4.236080e-81
123,112,2.453927e-81
123,113,1.410553e-81
123,114,7.212555e-82
123,115,4.396543e-82
123,116,2.759375e-82
123,117,1.921691e-82
123,118,6.049737e-83
123,119,5.809704e-83
123,120,0.000000e+00
123,121,0.000000e+00
123,122,5.326965e-82
123,123,2.054150e-81
123,124,1.215989e-81
123,125,5.867988e-82
123,126,4.083568e-82
123,127,3.417942e-82
123,128,1.498394e-82
123,129,1.202209e-82
123,130,7.301871e-83
123,131,6.069439e-83
123,132,0.000000e+00
123,133,0.000000e+00
123,134,0.000000e+00
123,135,0.000000e+00
123,136,1.433612e-82
123,137,1.170900e-82
123,138,1.426782e-82
123,139,1.229388e-82
123,140,9.083209e-83
123,141,8.353031e-83
123,142,4.651249e-83
123,143,2.894611e-83
123,144,0.000000e+00
123,145,0.000000e+00
123,146,0.000000e+00
123,147,0.000000e+00
123,148,0.000000e+00
123,149,1.466197e-84
123,150,7.645342e-84
123,151,7.326181e-84
123,152,5.329507e-84
123,153,3.805270e-84
123,154,3.852950e-84
123,155,3.666922e-84
124,0,-5.535083e-83
124,1,-3.355420e-84
124,2,-3.603711e-83
124,3,1.410217e-82
124,4,2.125081e-82
124,5,6.357642e-83
124,6,5.139342e-83
124,7,2.568365e-83
124,8,7.202980e-84
124,9,4.517933e-84
124,10,-1.893604e-84
124,11,2.250590e-84
124,12,-5.591614e-82
124,13,-1.838191e-82
124,14,-5.044290e-83
124,15,4.745725e-82
124,16,5.652960e-82
124,17,2.623044e-82
124,18,2.233685e-82
124,19,1.003311e-82
124,20,3.409753e-83
124,21,2.003534e-83
124,22,1.559770e-83
124,23,1.148125e-83
124,24,-2.069760e-81
124,25,-6.622125e-82
124,26,-1.565337e-82
124,27,9.283314e-82
124,28,1.152097e-81
124,29,7.799973e-82
124,30,4.503989e-82
124,31,1.868484e-82
124,32,8.808497e-83
124,33,3.484438e-83
124,34,1.009803e-83
124,35,1.312508e-83
124,36,-2.783864e-81
124,37,-1.209681e-81
124,38,-1.639134e-82
124,39,1.563094e-81
124,40,2.096026e-81
124,41,1.390376e-81
124,42,7.056644e-82
124,43,3.390675e-82
124,44,1.130296e-82
124,45,7.728751e-83
124,46,-3.767632e-84
124,47,1.822713e-83
124,48,-3.796776e-81
124,49,-4.940584e-82
124,50,-3.697287e-82
124,51,2.463833e-81
124,52,2.700298e-81
124,53,2.065086e-81
124,54,9.218858e-82
124,55,3.169939e-82
124,56,1.391881e-82
124,57,8.124567e-83
124,58,1.446141e-84
124,59,5.149120e-83
124,60,-2.802914e-81
124,61,-4.677063e-82
124,62,5.286994e-82
124,63,3.758841e-81
124,64,3.267762e-81
124,65,2.316783e-81
124,66,1.189534e-81
124,67,5.572602e-82
124,68,2.983076e-82
124,69,1.426839e-82
124,70,5.409911e-83
124,71,6.997685e-83
124,72,-2.509653e-81
124,73,-6.548382e-82
124,74,2.164837e-81
124,75,4.281291e-81
124,76,4.595336e-81
124,77,2.005024e-81
124,78,1.188350e-81
124,79,5.536629e-82
124,80,2.779010e-82
124,81,1.184424e-82
124,82,8.310947e-83
124,83,7.127405e-83
124,84,-5.983444e-82
124,85,-9.840846e-83
124,86,1.743492e-81
124,87,4.024074e-81
124,88,3.587537e-81
124,89,1.997923e-81
124,90,9.972040e-82
124,91,4.320209e-82
124,92,1.978285e-82
124,93,1.021324e-82
124,94,3.032707e-83
124,95,4.617703e-83
124,96,2.333169e-83
124,97,1.843318e-81
124,98,2.726181e-81
124,99,4.079276e-81
124,100,2.708467e-81
124,101,1.568379e-81
124,102,6.264968e-82
124,103,3.507816e-82
124,104,2.622681e-82
124,105,1.434452e-82
124,106,3.847143e-83
124,107,5.188494e-83
124,108,0.000000e+00
124,109,2.781495e-82
124,110,2.594384e-81
124,111,3.371924e-81
124,112,2.037171e-81
124,113,1.118268e-81
124,114,5.899851e-82
124,115,3.700116e-82
124,116,2.385632e-82
124,117,1.617353e-82
124,118,5.255634e-83
124,119,4.815565e-83
124,120,0.000000e+00
124,121,0.000000e+00
124,122,3.241029e-82
124,123,1.215989e-81
124,124,1.209609e-81
124,125,5.502565e-82
124,126,3.320079e-82
124,127,2.832509e-82
124,128,1.297428e-82
124,129,1.041224e-82
124,130,6.257567e-83
124,131,4.942714e-83
124,132,0.000000e+00
124,133,0.000000e+00
124,134,0.000000e+00
124,135,0.000000e+00
124,136,9.927372e-83
124,137,1.077019e-82
124,138,1.322476e-82
124,139,1.014556e-82
124,140,7.496846e-83
124,141,7.108060e-83
124,142,3.883035e-83
124,143,2.416101e-83
124,144,0.000000e+00
124,145,0.000000e+00
124,146,0.000000e+00
124,147,0.000000e+00
124,148,0.000000e+00
124,149,1.207727e-84
124,150,6.916609e-84
124,151,6.347599e-84
124,152,4.374864e-84
124,153,3.217773e-84
124,154,3.241470e-84
124,155,2.978139e-84
125,0,-4.993470e-84
125,1,1.420961e-83
125,2,9.973904e-84
125,3,8.816289e-83
125,4,1.182281e-82
125,5,3.815729e-83
125,6,3.147823e-83
125,7,1.696313e-83
125,8,5.589926e-84
125,9,4.298800e-84
125,10,-2.737894e-86
125,11,1.520116e-84
125,12,-2.131887e-82
125,13,-1.308312e-83
125,14,5.645373e-83
125,15,3.001585e-82
125,16,3.233695e-82
125,17,1.579981e-82
125,18,1.290858e-82
125,19,6.422689e-83
125,20,2.518105e-83
125,21,1.608365e-83
125,22,1.143154e-83
125,23,7.357070e-84
125,24,-9.093255e-82
125,25,-1.793604e-82
125,26,7.244085e-83
125,27,6.021229e-82
125,28,6.673160e-82
125,29,4.485303e-82
125,30,2.658562e-82
125,31,1.200393e-82
125,32,5.987956e-83
125,33,2.716519e-83
125,34,9.906242e-84
125,35,8.941353e-84
125,36,-1.218363e-81
125,37,-3.697954e-82
125,38,1.560786e-82
125,39,9.891034e-82
125,40,1.183395e-81
125,41,7.806579e-82
125,42,4.185148e-82
125,43,2.148862e-82
125,44,8.174786e-83
125,45,5.187938e-83
125,46,5.261844e-84
125,47,1.238173e-83
125,48,-1.634857e-81
125,49,7.755639e-83
125,50,9.890368e-83
125,51,1.467650e-81
125,52,1.515549e-81
125,53,1.148750e-81
125,54,5.450583e-82
125,55,2.100460e-82
125,56,1.020443e-82
125,57,5.868755e-83
125,58,1.025158e-83
125,59,3.104497e-83
125,60,-1.116136e-81
125,61,1.294046e-82
125,62,6.097583e-82
125,63,2.180203e-81
125,64,1.816036e-81
125,65,1.294628e-81
125,66,6.907456e-82
125,67,3.390435e-82
125,68,1.885611e-82
125,69,9.860667e-83
125,70,4.008581e-83
125,71,4.129192e-83
125,72,-8.730547e-82
125,73,5.515236e-83
125,74,1.433679e-81
125,75,2.452237e-81
125,76,2.524886e-81
125,77,1.123030e-81
125,78,6.891925e-82
125,79,3.392159e-82
125,80,1.757064e-82
125,81,8.032976e-83
125,82,5.413120e-83
125,83,4.140821e-83
125,84,-1.414043e-82
125,85,1.791978e-82
125,86,1.118441e-81
125,87,2.211050e-81
125,88,1.948709e-81
125,89,1.101775e-81
125,90,5.749836e-82
125,91,2.646557e-82
125,92,1.287590e-82
125,93,6.867347e-83
125,94,2.424351e-83
125,95,2.765098e-83
125,96,1.517858e-83
125,97,1.125919e-81
125,98,1.560040e-81
125,99,2.223498e-81
125,100,1.452142e-81
125,101,8.609571e-82
125,102,3.674653e-82
125,103,2.184875e-82
125,104,1.610966e-82
125,105,8.960306e-83
125,106,2.715639e-83
125,107,2.994975e-83
125,108,0.000000e+00
125,109,1.570260e-82
125,110,1.433922e-81
125,111,1.721985e-81
125,112,1.139516e-81
125,113,6.715064e-82
125,114,3.335930e-82
125,115,2.161806e-82
125,116,1.438875e-82
125,117,9.654916e-83
125,118,3.387327e-83
125,119,2.776174e-83
125,120,0.000000e+00
125,121,0.000000e+00
125,122,1.799558e-82
125,123,5.867988e-82
125,124,5.502565e-82
125,125,4.183599e-82
125,126,2.418399e-82
125,127,1.615167e-82
125,128,7.872087e-83
125,129,6.196012e-83
125,130,3.708673e-83
125,131,2.767422e-83
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,4.643699e-83
125,137,5.797798e-83
125,138,8.317589e-83
125,139,6.030038e-83
125,140,4.294838e-83
125,141,4.122496e-83
125,142,2.231625e-83
125,143,1.366107e-83
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,4.383630e-85
125,150,3.567908e-84
125,151,3.321105e-84
125,152,2.551841e-84
125,153,1.921303e-84
125,154,1.901852e-84
125,155,1.692509e-84
126,0,2.224538e-83
126,1,2.592603e-83
126,2,3.030739e-83
126,3,7.413233e-83
126,4,8.595186e-83
126,5,2.821655e-83
126,6,2.458439e-83
126,7,1.542863e-83
126,8,5.626709e-84
126,9,4.011394e-84
126,10,7.820240e-85
126,11,1.282254e-84
126,12,-6.398988e-83
126,13,6.710937e-83
126,14,1.163297e-82
126,15,2.432751e-82
126,16,2.359161e-82
126,17,1.162673e-82
126,18,9.689294e-83
126,19,5.055728e-83
126,20,2.394385e-83
126,21,1.596892e-83
126,22,1.040860e-83
126,23,5.894092e-84
126,24,-3.929816e-82
126,25,8.409589e-83
126,26,2.450455e-82
126,27,5.130649e-82
126,28,4.953211e-82
126,29,3.239085e-82
126,30,2.025082e-82
126,31,1.056731e-82
126,32,5.592703e-83
126,33,2.548867e-83
126,34,1.076149e-83
126,35,7.489565e-84
126,36,-4.959994e-82
126,37,2.905578e-83
126,38,3.668841e-82
126,39,8.480511e-82
126,40,8.888935e-82
126,41,5.837529e-82
126,42,3.172958e-82
126,43,1.703308e-82
126,44,7.495702e-83
126,45,4.865958e-83
126,46,1.249770e-83
126,47,1.108352e-83
126,48,-6.577548e-82
126,49,4.456311e-82
126,50,3.950562e-82
126,51,1.190479e-81
126,52,1.100878e-81
126,53,8.173151e-82
126,54,4.092729e-82
126,55,1.830769e-82
126,56,9.695354e-83
126,57,5.980406e-83
126,58,2.060958e-83
126,59,2.304729e-83
126,60,-2.272924e-82
126,61,5.703004e-82
126,62,8.375893e-82
126,63,1.672560e-81
126,64,1.324435e-81
126,65,9.251767e-82
126,66,5.102559e-82
126,67,2.742128e-82
126,68,1.526603e-82
126,69,8.901150e-83
126,70,4.041892e-83
126,71,3.124335e-83
126,72,-8.995174e-83
126,73,5.082344e-82
126,74,1.295627e-81
126,75,1.856296e-81
126,76,1.774631e-81
126,77,8.251373e-82
126,78,5.100168e-82
126,79,2.709753e-82
126,80,1.525960e-82
126,81,7.314470e-83
126,82,4.648686e-83
126,83,3.243122e-83
126,84,1.298655e-82
126,85,4.503440e-82
126,86,1.033113e-81
126,87,1.605841e-81
126,88,1.351928e-81
126,89,7.696292e-82
126,90,4.235065e-82
126,91,2.145355e-82
126,92,1.134701e-82
126,93,6.261723e-83
126,94,2.589667e-83
126,95,2.133484e-83
126,96,2.496004e-83
126,97,8.994969e-82
126,98,1.206646e-81
126,99,1.552941e-81
126,100,1.009904e-81
126,101,6.037811e-82
126,102,2.677581e-82
126,103,1.747341e-82
126,104,1.342797e-82
126,105,7.357051e-83
126,106,2.685895e-83
126,107,2.251273e-83
126,108,0.000000e+00
126,109,1.133497e-82
126,110,1.036955e-81
126,111,1.163166e-81
126,112,7.395478e-82
126,113,5.002858e-82
126,114,2.745263e-82
126,115,1.632755e-82
126,116,1.150197e-82
126,117,7.843685e-83
126,118,2.988126e-83
126,119,2.162921e-83
126,120,0.000000e+00
126,121,0.000000e+00
126,122,1.231928e-82
126,123,4.083568e-82
126,124,3.320079e-82
126,125,2.418399e-82
126,126,2.494282e-82
126,127,1.432532e-82
126,128,6.251355e-83
126,129,5.044203e-83
126,130,2.990166e-83
126,131,2.016048e-83
126,132,0.000000e+00
126,133,0.000000e+00
126,134,0.000000e+00
126,135,0.000000e+00
126,136,3.243329e-83
126,137,3.649737e-83
126,138,5.553854e-83
126,139,5.118182e-83
126,140,3.216545e-83
126,141,3.111938e-83
126,142,1.694969e-83
126,143,9.948853e-84
126,144,0.000000e+00
126,145,0.000000e+00
126,146,0.000000e+00
126,147,0.000000e+00
126,148,0.000000e+00
126,149,1.026445e-84
126,150,2.745757e-84
126,151,2.441373e-84
126,152,1.984038e-84
126,153,1.455186e-84
126,154,1.464253e-84
126,155,1.308751e-84
127,0,2.012507e-83
127,1,2.401430e-83
127,2,2.806106e-83
127,3,5.776672e-83
127,4,6.840712e-83
127,5,2.244734e-83
127,6,1.958284e-83
127,7,1.256501e-83
127,8,4.904984e-84
127,9,4.156548e-84
127,10,8.347832e-85
127,11,1.231526e-84
127,12,-4.806233e-83
127,13,6.277875e-83
127,14,9.862370e-83
127,15,1.995708e-82
127,16,1.870906e-82
127,17,9.063336e-83
127,18,7.494855e-83
127,19,4.248172e-83
127,20,2.015730e-83
127,21,1.338651e-83
127,22,9.002638e-84
127,23,5.258046e-84
127,24,-3.467667e-82
127,25,6.160996e-83
127,26,1.793480e-82
127,27,4.027708e-82
127,28,3.906545e-82
127,29,2.563248e-82
127,30,1.605576e-82
127,31,8.541573e-83
127,32,4.560160e-83
127,33,2.283422e-83
127,34,9.156726e-84
127,35,6.782372e-84
127,36,-4.642164e-82
127,37,1.619700e-83
127,38,2.858195e-82
127,39,6.567098e-82
127,40,6.964071e-82
127,41,4.534815e-82
127,42,2.517686e-82
127,43,1.434026e-82
127,44,6.480114e-83
127,45,4.168805e-83
127,46,9.669371e-84
127,47,9.558488e-84
127,48,-5.510303e-82
127,49,3.686337e-82
127,50,2.511794e-82
127,51,9.227580e-82
127,52,8.754138e-82
127,53,6.571372e-82
127,54,3.255061e-82
127,55,1.521997e-82
127,56,8.190945e-83
127,57,5.052910e-83
127,58,1.561899e-83
127,59,1.998631e-83
127,60,-2.448408e-82
127,61,4.457495e-82
127,62,6.391903e-82
127,63,1.335542e-81
127,64,1.045805e-81
127,65,7.499404e-82
127,66,4.115101e-82
127,67,2.266922e-82
127,68,1.319806e-82
127,69,7.418195e-83
127,70,3.372414e-83
127,71,2.648240e-83
127,72,-7.703776e-83
127,73,4.230564e-82
127,74,1.038954e-81
127,75,1.487323e-81
127,76,1.435867e-81
127,77,6.523393e-82
127,78,4.192337e-82
127,79,2.266348e-82
127,80,1.267951e-82
127,81,6.253252e-83
127,82,3.848020e-83
127,83,2.636827e-83
127,84,1.023781e-82
127,85,3.317117e-82
127,86,7.642176e-82
127,87,1.263181e-81
127,88,1.075142e-81
127,89,6.182671e-82
127,90,3.406537e-82
127,91,1.754337e-82
127,92,9.683325e-83
127,93,5.390239e-83
127,94,2.082384e-83
127,95,1.792342e-83
127,96,1.312579e-83
127,97,7.410362e-82
127,98,9.369261e-82
127,99,1.249183e-81
127,100,8.300765e-82
127,101,5.011845e-82
127,102,2.176275e-82
127,103,1.419572e-82
127,104,1.146867e-82
127,105,6.495362e-83
127,106,2.261646e-83
127,107,1.949927e-83
127,108,0.000000e+00
127,109,8.866751e-83
127,110,8.070974e-82
127,111,9.606884e-82
127,112,5.904912e-82
127,113,3.722448e-82
127,114,2.386342e-82
127,115,1.568720e-82
127,116,9.848690e-83
127,117,6.725130e-83
127,118,2.606307e-83
127,119,1.810784e-83
127,120,0.000000e+00
127,121,0.000000e+00
127,122,1.000625e-82
127,123,3.417942e-82
127,124,2.832509e-82
127,125,1.615167e-82
127,126,1.432532e-82
127,127,1.598927e-82
127,128,5.951950e-83
127,129,4.320535e-83
127,130,2.613361e-83
127,131,1.738023e-83
127,132,0.000000e+00
127,133,0.000000e+00
127,134,0.000000e+00
127,135,0.000000e+00
127,136,2.717402e-83
127,137,3.113638e-83
127,138,4.205671e-83
127,139,4.236354e-83
127,140,3.092791e-83
127,141,2.697332e-83
127,142,1.488160e-83
127,143,8.731805e-84
127,144,0.000000e+00
127,145,0.000000e+00
127,146,0.000000e+00
127,147,0.000000e+00
127,148,0.000000e+00
127,149,1.068457e-84
127,150,2.389153e-84
127,151,2.142242e-84
127,152,1.652181e-84
127,153,1.289951e-84
127,154,1.303013e-84
127,155,1.136092e-84
128,0,3.263481e-83
128,1,2.646620e-83
128,2,3.879192e-83
128,3,3.870974e-83
128,4,3.329974e-83
128,5,1.151629e-83
128,6,1.044315e-83
128,7,8.052265e-84
128,8,3.863314e-84
128,9,3.305214e-84
128,10,1.229447e-84
128,11,8.205704e-85
128,12,6.332903e-83
128,13,1.109074e-82
128,14,1.270223e-82
128,15,1.308150e-82
128,16,9.707109e-83
128,17,4.995420e-83
128,18,3.816681e-83
128,19,2.620445e-83
128,20,1.494160e-83
128,21,1.062192e-83
128,22,6.328964e-84
128,23,3.255505e-84
128,24,4.760343e-83
128,25,2.080261e-82
128,26,2.479565e-82
128,27,2.761226e-82
128,28,2.069747e-82
128,29,1.293038e-82
128,30,8.358599e-83
128,31,5.406191e-83
128,32,3.159698e-83
128,33,1.743583e-83
128,34,8.028171e-84
128,35,4.529397e-84
128,36,8.695965e-83
128,37,3.039047e-82
128,38,3.734885e-82
128,39,4.460016e-82
128,40,3.700673e-82
128,41,2.240784e-82
128,42,1.304812e-82
128,43,8.239247e-83
128,44,4.702144e-83
128,45,2.834339e-83
128,46,1.116386e-83
128,47,6.921960e-84
128,48,1.654884e-82
128,49,5.192758e-82
128,50,4.353941e-82
128,51,5.551548e-82
128,52,4.440340e-82
128,53,3.073485e-82
128,54,1.680833e-82
128,55,9.683090e-83
128,56,6.060716e-83
128,57,3.700428e-83
128,58,1.590683e-83
128,59,1.153985e-83
128,60,3.065050e-82
128,61,6.155357e-82
128,62,6.373110e-82
128,63,7.514983e-82
128,64,5.228722e-82
128,65,3.520995e-82
128,66,2.032403e-82
128,67,1.334367e-82
128,68,8.138044e-83
128,69,5.146987e-83
128,70,2.503521e-83
128,71,1.475571e-83
128,72,4.528996e-82
128,73,6.377846e-82
128,74,7.728884e-82
128,75,8.110469e-82
128,76,6.533570e-82
128,77,3.117162e-82
128,78,2.110112e-82
128,79,1.304297e-82
128,80,8.039995e-83
128,81,4.353017e-83
128,82,2.562812e-83
128,83,1.455075e-83
128,84,2.588422e-82
128,85,4.512919e-82
128,86,5.611432e-82
128,87,6.231745e-82
128,88,4.789346e-82
128,89,2.797375e-82
128,90,1.710904e-82
128,91,1.028501e-82
128,92,6.394605e-83
128,93,3.735670e-83
128,94,1.730786e-83
128,95,1.046647e-83
128,96,1.506277e-83
128,97,4.481084e-82
128,98,5.256566e-82
128,99,5.647562e-82
128,100,3.681442e-82
128,101,2.375360e-82
128,102,1.171683e-82
128,103,8.413572e-83
128,104,6.788684e-83
128,105,4.006692e-83
128,106,1.751568e-83
128,107,1.069659e-83
128,108,0.000000e+00
128,109,4.266848e-83
128,110,3.772876e-82
128,111,4.185004e-82
128,112,2.652364e-82
128,113,1.745443e-82
128,114,1.103076e-82
128,115,8.600623e-83
128,116,6.578352e-83
128,117,3.864859e-83
128,118,1.772144e-83
128,119,1.011920e-83
128,120,0.000000e+00
128,121,0.000000e+00
128,122,4.223438e-83
128,123,1.498394e-82
128,124,1.297428e-82
128,125,7.872087e-83
128,126,6.251355e-83
128,127,5.951950e-83
128,128,5.042316e-83
128,129,2.674428e-83
128,130,1.516213e-83
128,131,8.786040e-84
128,132,0.000000e+00
128,133,0.000000e+00
128,134,0.000000e+00
128,135,0.000000e+00
128,136,1.250323e-83
128,137,1.550866e-83
128,138,2.030931e-83
128,139,1.883669e-83
128,140,1.658926e-83
128,141,1.585551e-83
128,142,7.813976e-84
128,143,4.377288e-84
128,144,0.000000e+00
128,145,0.000000e+00
128,146,0.000000e+00
128,147,0.000000e+00
128,148,0.000000e+00
128,149,9.378794e-85
128,150,1.308561e-84
128,151,1.065840e-84
128,152,8.290040e-85
128,153,6.883431e-85
128,154,7.057251e-85
128,155,5.707074e-85
129,0,2.383601e-83
129,1,1.922845e-83
129,2,2.779532e-83
129,3,3.296450e-83
129,4,2.747813e-83
129,5,8.868633e-84
129,6,8.108070e-84
129,7,6.104574e-84
129,8,2.999019e-84
129,9,2.213795e-84
129,10,8.146026e-85
129,11,5.789268e-85
129,12,4.060861e-83
129,13,8.016746e-83
129,14,9.604215e-83
129,15,1.014560e-82
129,16,7.794692e-83
129,17,3.966064e-83
129,18,3.301316e-83
129,19,2.032293e-83
129,20,1.152747e-83
129,21,8.535690e-84
129,22,4.823047e-84
129,23,2.472835e-84
129,24,2.233745e-83
129,25,1.508590e-82
129,26,1.895128e-82
129,27,2.247309e-82
129,28,1.697286e-82
129,29,1.065487e-82
129,30,6.859337e-83
129,31,4.237050e-83
129,32,2.528015e-83
129,33,1.347562e-83
129,34,6.494583e-84
129,35,3.346035e-84
129,36,6.314431e-83
129,37,2.252194e-82
129,38,2.847631e-82
129,39,3.580094e-82
129,40,3.044696e-82
129,41,1.873759e-82
129,42,1.042058e-82
129,43,6.264995e-83
129,44,3.586012e-83
129,45,2.262786e-83
129,46,8.903092e-84
129,47,5.285959e-84
129,48,7.998655e-83
129,49,3.839810e-82
129,50,3.531422e-82
129,51,4.550239e-82
129,52,3.619679e-82
129,53,2.533337e-82
129,54,1.363634e-82
129,55,7.248482e-83
129,56,4.627356e-83
129,57,2.905415e-83
129,58,1.243702e-83
129,59,9.316535e-84
129,60,2.248504e-82
129,61,4.600215e-82
129,62,4.929257e-82
129,63,6.149421e-82
129,64,4.408492e-82
129,65,2.823028e-82
129,66,1.664053e-82
129,67,1.066261e-82
129,68,6.366282e-83
129,69,4.093917e-83
129,70,1.907505e-83
129,71,1.203893e-83
129,72,3.152405e-82
129,73,4.760162e-82
129,74,6.243212e-82
129,75,6.454688e-82
129,76,5.415085e-82
129,77,2.611261e-82
129,78,1.672010e-82
129,79,1.022699e-82
129,80,6.361012e-83
129,81,3.472659e-83
129,82,2.039360e-83
129,83,1.221697e-83
129,84,1.940211e-82
129,85,3.431131e-82
129,86,4.596968e-82
129,87,5.182588e-82
129,88,3.962764e-82
129,89,2.315838e-82
129,90,1.412531e-82
129,91,8.173924e-83
129,92,4.941379e-83
129,93,2.907947e-83
129,94,1.407873e-83
129,95,8.538351e-84
129,96,1.306641e-83
129,97,3.490683e-82
129,98,4.261327e-82
129,99,4.717340e-82
129,100,3.027955e-82
129,101,1.921820e-82
129,102,9.466064e-83
129,103,6.558625e-83
129,104,5.382716e-83
129,105,2.881630e-83
129,106,1.366225e-83
129,107,8.504663e-84
129,108,0.000000e+00
129,109,3.714951e-83
129,110,3.130354e-82
129,111,3.419275e-82
129,112,2.181919e-82
129,113,1.424358e-82
129,114,8.964461e-83
129,115,6.249509e-83
129,116,4.826351e-83
129,117,3.607967e-83
129,118,1.318292e-83
129,119,8.274552e-84
129,120,0.000000e+00
129,121,0.000000e+00
129,122,3.462296e-83
129,123,1.202209e-82
129,124,1.041224e-82
129,125,6.196012e-83
129,126,5.044203e-83
129,127,4.320535e-83
129,128,2.674428e-83
129,129,3.202569e-83
129,130,1.221489e-83
129,131,7.020138e-84
129,132,0.000000e+00
129,133,0.000000e+00
129,134,0.000000e+00
129,135,0.000000e+00
129,136,9.965739e-84
129,137,1.166705e-83
129,138,1.586683e-83
129,139,1.457362e-83
129,140,1.091299e-83
129,141,1.332511e-83
129,142,6.622467e-84
129,143,3.453649e-84
129,144,0.000000e+00
129,145,0.000000e+00
129,146,0.000000e+00
129,147,0.000000e+00
129,148,0.000000e+00
129,149,6.120761e-85
129,150,1.017945e-84
129,151,8.027307e-85
129,152,6.317928e-85
129,153,5.101840e-85
129,154,5.575682e-85
129,155,4.545447e-85
130,0,1.378408e-83
130,1,1.093373e-83
130,2,1.672061e-83
130,3,1.990810e-83
130,4,1.696135e-83
130,5,5.527032e-84
130,6,5.025755e-84
130,7,3.556284e-84
130,8,1.827916e-84
130,9,1.382447e-84
130,10,5.098598e-85
130,11,3.605604e-85
130,12,2.338893e-83
130,13,4.881033e-83
130,14,5.955170e-83
130,15,6.509686e-83
130,16,4.965236e-83
130,17,2.584510e-83
130,18,2.072871e-83
130,19,1.272341e-83
130,20,7.230901e-84
130,21,5.346857e-84
130,22,3.000106e-84
130,23,1.532654e-84
130,24,1.810493e-83
130,25,9.588179e-83
130,26,1.226530e-82
130,27,1.431351e-82
130,28,1.087402e-82
130,29,6.845213e-83
130,30,4.341252e-83
130,31,2.703329e-83
130,32,1.561530e-83
130,33,8.625021e-84
130,34,4.092475e-84
130,35,2.187075e-84
130,36,5.219900e-83
130,37,1.500984e-82
130,38,1.899471e-82
130,39,2.376995e-82
130,40,1.979690e-82
130,41,1.196001e-82
130,42,6.588655e-83
130,43,3.967273e-83
130,44,2.255630e-83
130,45,1.422350e-83
130,46,5.792470e-84
130,47,3.444501e-84
130,48,6.495306e-83
130,49,2.528313e-82
130,50,2.342396e-82
130,51,2.966261e-82
130,52,2.375054e-82
130,53,1.599631e-82
130,54,8.566517e-83
130,55,4.726460e-83
130,56,2.983932e-83
130,57,1.858458e-83
130,58,7.898526e-84
130,59,5.769498e-84
130,60,1.512615e-82
130,61,2.973102e-82
130,62,3.262468e-82
130,63,4.022263e-82
130,64,2.829370e-82
130,65,1.819964e-82
130,66,1.032348e-82
130,67,6.722281e-83
130,68,4.022745e-83
130,69,2.535474e-83
130,70,1.240989e-83
130,71,7.529487e-84
130,72,2.042878e-82
130,73,3.091627e-82
130,74,4.074953e-82
130,75,4.201215e-82
130,76,3.410691e-82
130,77,1.657487e-82
130,78,1.054111e-82
130,79,6.307101e-83
130,80,3.872051e-83
130,81,2.154819e-83
130,82,1.313812e-83
130,83,7.594916e-84
130,84,1.195660e-82
130,85,2.246575e-82
130,86,2.996228e-82
130,87,3.318106e-82
130,88,2.501899e-82
130,89,1.443446e-82
130,90,8.746683e-83
130,91,5.172107e-83
130,92,3.045257e-83
130,93,1.772676e-83
130,94,8.677090e-84
130,95,5.398723e-84
130,96,8.290825e-84
130,97,2.170671e-82
130,98,2.686296e-82
130,99,2.942692e-82
130,100,1.881253e-82
130,101,1.181211e-82
130,102,5.767579e-83
130,103,4.090231e-83
130,104,3.279385e-83
130,105,1.805711e-83
130,106,8.006866e-84
130,107,5.374531e-84
130,108,0.000000e+00
130,109,2.310834e-83
130,110,1.977466e-82
130,111,2.127195e-82
130,112,1.344530e-82
130,113,8.558410e-83
130,114,5.382790e-83
130,115,3.909110e-83
130,116,2.704181e-83
130,117,1.977418e-83
130,118,9.419630e-84
130,119,4.809304e-84
130,120,0.000000e+00
130,121,0.000000e+00
130,122,2.159405e-83
130,123,7.301871e-83
130,124,6.257567e-83
130,125,3.708673e-83
130,126,2.990166e-83
130,127,2.613361e-83
130,128,1.516213e-83
130,129,1.221489e-83
130,130,1.053710e-83
130,131,4.260072e-84
130,132,0.000000e+00
130,133,0.000000e+00
130,134,0.000000e+00
130,135,0.000000e+00
130,136,6.049818e-84
130,137,6.971125e-84
130,138,9.554977e-84
130,139,8.793602e-84
130,140,6.576284e-84
130,141,6.611967e-84
130,142,4.202237e-84
130,143,2.152995e-84
130,144,0.000000e+00
130,145,0.000000e+00
130,146,0.000000e+00
130,147,0.000000e+00
130,148,0.000000e+00
130,149,3.915790e-85
130,150,6.162930e-85
130,151,4.840074e-85
130,152,3.750512e-85
130,153,3.020817e-85
130,154,3.148219e-85
130,155,2.669575e-85
131,0,-1.725841e-84
131,1,5.224400e-85
131,2,-1.163017e-84
131,3,7.628047e-84
131,4,1.121966e-83
131,5,3.277098e-84
131,6,2.733203e-84
131,7,1.668133e-84
131,8,5.592328e-85
131,9,4.239795e-85
131,10,7.356191e-87
131,11,1.760705e-85
131,12,-2.742944e-83
131,13,-6.773210e-84
131,14,-2.420095e-85
131,15,2.556829e-83
131,16,2.927647e-83
131,17,1.288329e-83
131,18,1.194824e-83
131,19,6.015113e-84
131,20,2.642585e-84
131,21,1.566762e-84
131,22,1.181670e-84
131,23,8.253424e-85
131,24,-1.066849e-82
131,25,-2.588529e-83
131,26,-4.468238e-85
131,27,5.204583e-83
131,28,6.042856e-83
131,29,4.101430e-83
131,30,2.544414e-83
131,31,1.160305e-83
131,32,6.402654e-84
131,33,2.677335e-84
131,34,1.009278e-84
131,35,9.725799e-85
131,36,-1.393064e-82
131,37,-5.418711e-83
131,38,2.308719e-85
131,39,8.740638e-83
131,40,1.113525e-82
131,41,7.511251e-83
131,42,4.047151e-83
131,43,2.125367e-83
131,44,8.550400e-84
131,45,5.595448e-84
131,46,5.693755e-85
131,47,1.335527e-84
131,48,-1.897917e-82
131,49,-9.965511e-84
131,50,-1.150458e-83
131,51,1.378111e-82
131,52,1.455198e-82
131,53,1.123104e-82
131,54,5.287074e-83
131,55,2.049550e-83
131,56,1.091626e-83
131,57,6.270345e-84
131,58,1.217378e-84
131,59,3.444644e-84
131,60,-1.281044e-82
131,61,-4.907822e-85
131,62,4.402311e-83
131,63,2.095411e-82
131,64,1.765665e-82
131,65,1.284867e-82
131,66,7.044379e-83
131,67,3.399711e-83
131,68,1.984889e-83
131,69,1.071617e-83
131,70,4.389419e-84
131,71,4.618301e-84
131,72,-1.071265e-82
131,73,-8.481460e-84
131,74,1.290299e-82
131,75,2.379059e-82
131,76,2.520082e-82
131,77,1.107198e-82
131,78,6.794611e-83
131,79,3.478141e-83
131,80,1.945316e-83
131,81,8.720404e-84
131,82,6.016922e-84
131,83,4.745753e-84
131,84,-2.565639e-83
131,85,2.016679e-84
131,86,9.251676e-83
131,87,2.136446e-82
131,88,1.902076e-82
131,89,1.081775e-82
131,90,5.681423e-83
131,91,2.653603e-83
131,92,1.408772e-83
131,93,7.557938e-84
131,94,2.687155e-84
131,95,3.121148e-84
131,96,1.582481e-84
131,97,9.949791e-83
131,98,1.397533e-82
131,99,2.160755e-82
131,100,1.460336e-82
131,101,8.703766e-83
131,102,3.654373e-83
131,103,2.211498e-83
131,104,1.764318e-83
131,105,9.734289e-84
131,106,2.928992e-84
131,107,3.112512e-84
131,108,0.000000e+00
131,109,1.451869e-83
131,110,1.333059e-82
131,111,1.666850e-82
131,112,1.049842e-82
131,113,6.352539e-83
131,114,3.492360e-83
131,115,2.274617e-83
131,116,1.590310e-83
131,117,1.076946e-83
131,118,4.070957e-84
131,119,3.726168e-84
131,120,0.000000e+00
131,121,0.000000e+00
131,122,1.799575e-83
131,123,6.069439e-83
131,124,4.942714e-83
131,125,2.767422e-83
131,126,2.016048e-83
131,127,1.738023e-83
131,128,8.786040e-84
131,129,7.020138e-84
131,130,4.260072e-84
131,131,4.289863e-84
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,4.652911e-84
131,137,4.992938e-84
131,138,6.880912e-84
131,139,6.149934e-84
131,140,4.673601e-84
131,141,4.534223e-84
131,142,2.466654e-84
131,143,1.816302e-84
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,6.651514e-86
131,150,3.609211e-85
131,151,3.348111e-85
131,152,2.585514e-85
131,153,2.016059e-85
131,154,2.138393e-85
131,155,2.056912e-85
132,0,0.000000e+00
132,1,0.000000e+00
132,2,0.000000e+00
132,3,0.000000e+00
132,4,0.000000e+00
132,5,0.000000e+00
132,6,0.000000e+00
132,7,0.000000e+00
132,8,0.000000e+00
132,9,0.000000e+00
132,10,0.000000e+00
132,11,0.000000e+00
132,12,0.000000e+00
132,13,0.000000e+00
132,14,0.000000e+00
132,15,0.000000e+00
132,16,0.000000e+00
132,17,0.000000e+00
132,18,0.000000e+00
132,19,0.000000e+00
132,20,0.000000e+00
132,21,0.000000e+00
132,22,0.000000e+00
132,23,0.000000e+00
132,24,0.000000e+00
132,25,0.000000e+00
132,26,0.000000e+00
132,27,0.000000e+00
132,28,0.000000e+00
132,29,0.000000e+00
132,30,0.000000e+00
132,31,0.000000e+00
132,32,0.000000e+00
132,33,0.000000e+00
132,34,0.000000e+00
132,35,0.000000e+00
132,36,0.000000e+00
132,37,0.000000e+00
132,38,0.000000e+00
132,39,0.000000e+00
132,40,0.000000e+00
132,41,0.000000e+00
132,42,0.000000e+00
132,43,0.000000e+00
132,44,0.000000e+00
132,45,0.000000e+00
132,46,0.000000e+00
132,47,0.000000e+00
132,48,0.000000e+00
132,49,0.000000e+00
132,50,0.000000e+00
132,51,0.000000e+00
132,52,0.000000e+00
132,53,0.000000e+00
132,54,0.000000e+00
132,55,0.000000e+00
132,56,0.000000e+00
132,57,0.000000e+00
132,58,0.000000e+00
132,59,0.000000e+00
132,60,0.000000e+00
132,61,0.000000e+00
132,62,0.000000e+00
132,63,0.000000e+00
132,64,0.000000e+00
132,65,0.000000e+00
132,66,0.000000e+00
132,67,0.000000e+00
132,68,0.000000e+00
132,69,0.000000e+00
132,70,0.000000e+00
132,71,0.000000e+00
132,72,0.000000e+00
132,73,0.000000e+00
132,74,0.000000e+00
132,75,0.000000e+00
132,76,0.000000e+00
132,77,0.000000e+00
132,78,0.000000e+00
132,79,0.000000e+00
132,80,0.000000e+00
132,81,0.000000e+00
132,82,0.000000e+00
132,83,0.000000e+00
132,84,0.000000e+00
132,85,0.000000e+00
132,86,0.000000e+00
132,87,0.000000e+00
132,88,0.000000e+00
132,89,0.000000e+00
132,90,0.000000e+00
132,91,0.000000e+00
132,92,0.000000e+00
132,93,0.000000e+00
132,94,0.000000e+00
132,95,0.000000e+00
132,96,0.000000e+00
132,97,0.000000e+00
132,98,0.000000e+00
132,99,0.000000e+00
132,100,0.000000e+00
132,101,0.000000e+00
132,102,0.000000e+00
132,103,0.000000e+00
132,104,0.000000e+00
132,105,0.000000e+00
132,106,0.000000e+00
132,107,0.000000e+00
132,108,0.000000e+00
132,109,0.000000e+00
132,110,0.000000e+00
132,111,0.000000e+00
132,112,0.000000e+00
132,113,0.000000e+00
132,114,0.000000e+00
132,115,0.000000e+00
132,116,0.000000e+00
132,117,0.000000e+00
132,118,0.000000e+00
132,119,0.000000e+00
132,120,0.000000e+00
132,121,0.000000e+00
132,122,0.000000e+00
132,123,0.000000e+00
132,124,0.000000e+00
132,125,0.000000e+00
132,126,0.000000e+00
132,127,0.000000e+00
132,128,0.000000e+00
132,129,0.000000e+00
132,130,0.000000e+00
132,131,0.000000e+00
132,132,0.000000e+00
132,133,0.000000e+00
132,134,0.000000e+00
132,135,0.000000e+00
132,136,0.000000e+00
132,137,0.000000e+00
132,138,0.000000e+00
132,139,0.000000e+00
132,140,0.000000e+00
132,141,0.000000e+00
132,142,0.000000e+00
132,143,0.000000e+00
132,144,0.000000e+00
132,145,0.000000e+00
132,146,0.000000e+00
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,0.000000e+00
132,152,0.000000e+00
132,153,0.000000e+00
132,154,0.000000e+00
132,155,0.000000e+00
133,0,0.000000e+00
133,1,0.000000e+00
133,2,0.000000e+00
133,3,0.000000e+00
133,4,0.000000e+00
133,5,0.000000e+00
133,6,0.000000e+00
133,7,0.000000e+00
133,8,0.000000e+00
133,9,0.000000e+00
133,10,0.000000e+00
133,11,0.000000e+00
133,12,0.000000e+00
133,13,0.000000e+00
133,14,0.000000e+00
133,15,0.000000e+00
133,16,0.000000e+00
133,17,0.000000e+00
133,18,0.000000e+00
133,19,0.000000e+00
133,20,0.000000e+00
133,21,0.000000e+00
133,22,0.000000e+00
133,23,0.000000e+00
133,24,0.000000e+00
133,25,0.000000e+00
133,26,0.000000e+00
133,27,0.000000e+00
133,28,0.000000e+00
133,29,0.000000e+00
133,30,0.000000e+00
133,31,0.000000e+00
133,32,0.000000e+00
133,33,0.000000e+00
133,34,0.000000e+00
133,35,0.000000e+00
133,36,0.000000e+00
133,37,0.000000e+00
133,38,0.000000e+00
133,39,0.000000e+00
133,40,0.000000e+00
133,41,0.000000e+00
133,42,0.000000e+00
133,43,0.000000e+00
133,44,0.000000e+00
133,45,0.000000e+00
133,46,0.000000e+00
133,47,0.000000e+00
133,48,0.000000e+00
133,49,0.000000e+00
133,50,0.000000e+00
133,51,0.000000e+00
133,52,0.000000e+00
133,53,0.000000e+00
133,54,0.000000e+00
133,55,0.000000e+00
133,56,0.000000e+00
133,57,0.000000e+00
133,58,0.000000e+00
133,59,0.000000e+00
133,60,0.000000e+00
133,61,0.000000e+00
133,62,0.000000e+00
133,63,0.000000e+00
133,64,0.000000e+00
133,65,0.000000e+00
133,66,0.000000e+00
133,67,0.000000e+00
133,68,0.000000e+00
133,69,0.000000e+00
133,70,0.000000e+00
133,71,0.000000e+00
133,72,0.000000e+00
133,73,0.000000e+00
133,74,0.000000e+00
133,75,0.000000e+00
133,76,0.000000e+00
133,77,0.000000e+00
133,78,0.000000e+00
133,79,0.000000e+00
133,80,0.000000e+00
133,81,0.000000e+00
133,82,0.000000e+00
133,83,0.000000e+00
133,84,0.000000e+00
133,85,0.000000e+00
133,86,0.000000e+00
133,87,0.000000e+00
133,88,0.000000e+00
133,89,0.000000e+00
133,90,0.000000e+00
133,91,0.000000e+00
133,92,0.000000e+00
133,93,0.000000e+00
133,94,0.000000e+00
133,95,0.000000e+00
133,96,0.000000e+00
133,97,0.000000e+00
133,98,0.000000e+00
133,99,0.000000e+00
133,100,0.000000e+00
133,101,0.000000e+00
133,102,0.000000e+00
133,103,0.000000e+00
133,104,0.000000e+00
133,105,0.000000e+00
133,106,0.000000e+00
133,107,0.000000e+00
133,108,0.000000e+00
133,109,0.000000e+00
133,110,0.000000e+00
133,111,0.000000e+00
133,112,0.000000e+00
133,113,0.000000e+00
133,114,0.000000e+00
133,115,0.000000e+00
133,116,0.000000e+00
133,117,0.000000e+00
133,118,0.000000e+00
133,119,0.000000e+00
133,120,0.000000e+00
133,121,0.000000e+00
133,122,0.000000e+00
133,123,0.000000e+00
133,124,0.000000e+00
133,125,0.000000e+00
133,126,0.000000e+00
133,127,0.000000e+00
133,128,0.000000e+00
133,129,0.000000e+00
133,130,0.000000e+00
133,131,0.000000e+00
133,132,0.000000e+00
133,133,0.000000e+00
133,134,0.000000e+00
133,135,0.000000e+00
133,136,0.000000e+00
133,137,0.000000e+00
133,138,0.000000e+00
133,139,0.000000e+00
133,140,0.000000e+00
133,141,0.000000e+00
133,142,0.000000e+00
133,143,0.000000e+00
133,144,0.000000e+00
133,145,0.000000e+00
133,146,0.000000e+00
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,0.000000e+00
133,152,0.000000e+00
133,153,0.000000e+00
133,154,0.000000e+00
133,155,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
135,0,0.000000e+00
135,1,0.000000e+00
135,2,0.000000e+00
135,3,0.000000e+00
135,4,0.000000e+00
135,5,0.000000e+00
135,6,0.000000e+00
135,7,0.000000e+00
135,8,0.000000e+00
135,9,0.000000e+00
135,10,0.000000e+00
135,11,0.000000e+00
135,12,0.000000e+00
135,13,0.000000e+00
135,14,0.000000e+00
135,15,0.000000e+00
135,16,0.000000e+00
135,17,0.000000e+00
135,18,0.000000e+00
135,19,0.000000e+00
135,20,0.000000e+00
135,21,0.000000e+00
135,22,0.000000e+00
135,23,0.000000e+00
135,24,0.000000e+00
135,25,0.000000e+00
135,26,0.000000e+00
135,27,0.000000e+00
135,28,0.000000e+00
135,29,0.000000e+00
135,30,0.000000e+00
135,31,0.000000e+00
135,32,0.000000e+00
135,33,0.000000e+00
135,34,0.000000e+00
135,35,0.000000e+00
135,36,0.000000e+00
135,37,0.000000e+00
135,38,0.000000e+00
135,39,0.000000e+00
135,40,0.000000e+00
135,41,0.000000e+00
135,42,0.000000e+00
135,43,0.000000e+00
135,44,0.000000e+00
135,45,0.000000e+00
135,46,0.000000e+00
135,47,0.000000e+00
135,48,0.000000e+00
135,49,0.000000e+00
135,50,0.000000e+00
135,51,0.000000e+00
135,52,0.000000e+00
135,53,0.000000e+00
135,54,0.000000e+00
135,55,0.000000e+00
135,56,0.000000e+00
135,57,0.000000e+00
135,58,0.000000e+00
135,59,0.000000e+00
135,60,0.000000e+00
135,61,0.000000e+00
135,62,0.000000e+00
135,63,0.000000e+00
135,64,0.000000e+00
135,65,0.000000e+00
135,66,0.000000e+00
135,67,0.000000e+00
135,68,0.000000e+00
135,69,0.000000e+00
135,70,0.000000e+00
135,71,0.000000e+00
135,72,0.000000e+00
135,73,0.000000e+00
135,74,0.000000e+00
135,75,0.000000e+00
135,76,0.000000e+00
135,77,0.000000e+00
135,78,0.000000e+00
135,79,0.000000e+00
135,80,0.000000e+00
135,81,0.000000e+00
135,82,0.000000e+00
135,83,0.000000e+00
135,84,0.000000e+00
135,85,0.000000e+00
135,86,0.000000e+00
135,87,0.000000e+00
135,88,0.000000e+00
135,89,0.000000e+00
135,90,0.000000e+00
135,91,0.000000e+00
135,92,0.000000e+00
135,93,0.000000e+00
135,94,0.000000e+00
135,95,0.000000e+00
135,96,0.000000e+00
135,97,0.000000e+00
135,98,0.000000e+00
135,99,0.000000e+00
135,100,0.000000e+00
135,101,0.000000e+00
135,102,0.000000e+00
135,103,0.000000e+00
135,104,0.000000e+00
135,105,0.000000e+00
135,106,0.000000e+00
135,107,0.000000e+00
135,108,0.000000e+00
135,109,0.000000e+00
135,110,0.000000e+00
135,111,0.000000e+00
135,112,0.000000e+00
135,113,0.000000e+00
135,114,0.000000e+00
135,115,0.000000e+00
135,116,0.000000e+00
135,117,0.000000e+00
135,118,0.000000e+00
135,119,0.000000e+00
135,120,0.000000e+00
135,121,0.000000e+00
135,122,0.000000e+00
135,123,0.000000e+00
135,124,0.000000e+00
135,125,0.000000e+00
135,126,0.000000e+00
135,127,0.000000e+00
135,128,0.000000e+00
135,129,0.000000e+00
135,130,0.000000e+00
135,131,0.000000e+00
135,132,0.000000e+00
135,133,0.000000e+00
135,134,0.000000e+00
135,135,0.000000e+00
135,136,0.000000e+00
135,137,0.000000e+00
135,138,0.000000e+00
135,139,0.000000e+00
135,140,0.000000e+00
135,141,0.000000e+00
135,142,0.000000e+00
135,143,0.000000e+00
135,144,0.000000e+00
135,145,0.000000e+00
135,146,0.000000e+00
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,0.000000e+00
135,152,0.000000e+00
135,153,0.000000e+00
135,154,0.000000e+00
135,155,0.000000e+00
136,0,-1.281541e-84
136,1,2.704073e-84
136,2,2.380110e-84
136,3,1.586031e-83
136,4,2.066030e-83
136,5,6.753035e-84
136,6,4.897713e-84
136,7,2.631986e-84
136,8,7.658536e-85
136,9,4.360881e-85
136,10,-9.268802e-86
136,11,1.774425e-85
136,12,-3.985650e-83
136,13,-4.506874e-84
136,14,8.714952e-84
136,15,5.142755e-83
136,16,5.669808e-83
136,17,2.723007e-83
136,18,2.130961e-83
136,19,1.010174e-83
136,20,3.946571e-84
136,21,2.349470e-84
136,22,1.586168e-84
136,23,1.109050e-84
136,24,-1.703876e-82
136,25,-4.121612e-83
136,26,2.141646e-84
136,27,1.014358e-82
136,28,1.136957e-82
136,29,7.505657e-83
136,30,4.348444e-83
136,31,1.758362e-83
136,32,8.816308e-84
136,33,3.327262e-84
136,34,1.276030e-84
136,35,1.260740e-84
136,36,-2.275173e-82
136,37,-7.583072e-83
136,38,8.578018e-84
136,39,1.604994e-82
136,40,2.011098e-82
136,41,1.319393e-82
136,42,6.633707e-83
136,43,3.046945e-83
136,44,1.030247e-83
136,45,6.601775e-84
136,46,3.878495e-86
136,47,1.845009e-84
136,48,-3.153171e-82
136,49,-1.754104e-83
136,50,2.370758e-84
136,51,2.487559e-82
136,52,2.547413e-82
136,53,1.891997e-82
136,54,8.705115e-83
136,55,2.844356e-83
136,56,1.431323e-83
136,57,6.748739e-84
136,58,-2.123078e-85
136,59,4.669879e-84
136,60,-2.273256e-82
136,61,-1.178986e-83
136,62,8.057939e-83
136,63,3.589945e-82
136,64,3.141923e-82
136,65,2.119614e-82
136,66,1.112498e-82
136,67,5.108788e-83
136,68,2.837232e-83
136,69,1.417892e-83
136,70,4.592848e-84
136,71,6.541982e-84
136,72,-1.877275e-82
136,73,-2.450382e-83
136,74,2.215004e-82
136,75,3.991285e-82
136,76,4.269470e-82
136,77,1.876949e-82
136,78,1.093745e-82
136,79,5.177500e-83
136,80,2.618889e-83
136,81,1.129797e-83
136,82,7.952712e-84
136,83,6.560540e-84
136,84,-4.005871e-83
136,85,-4.234028e-84
136,86,1.755868e-82
136,87,3.777244e-82
136,88,3.292842e-82
136,89,1.806122e-82
136,90,9.235738e-83
136,91,3.992334e-83
136,92,1.799154e-83
136,93,9.545835e-84
136,94,3.056419e-84
136,95,4.172329e-84
136,96,4.147838e-85
136,97,2.086245e-82
136,98,2.434211e-82
136,99,3.767848e-82
136,100,2.536805e-82
136,101,1.427079e-82
136,102,5.773653e-83
136,103,3.239879e-83
136,104,2.291011e-83
136,105,1.244168e-83
136,106,3.677281e-84
136,107,4.457343e-84
136,108,0.000000e+00
136,109,2.894516e-83
136,110,2.605844e-82
136,111,2.947719e-82
136,112,1.837136e-82
136,113,1.081881e-82
136,114,5.494064e-83
136,115,3.433156e-83
136,116,2.231267e-83
136,117,1.529291e-83
136,118,4.859746e-84
136,119,4.416592e-84
136,120,0.000000e+00
136,121,0.000000e+00
136,122,4.216344e-83
136,123,1.433612e-82
136,124,9.927372e-83
136,125,4.643699e-83
136,126,3.243329e-83
136,127,2.717402e-83
136,128,1.250323e-83
136,129,9.965739e-84
136,130,6.049818e-84
136,131,4.652911e-84
136,132,0.000000e+00
136,133,0.000000e+00
136,134,0.000000e+00
136,135,0.000000e+00
136,136,3.220290e-83
136,137,1.374542e-83
136,138,1.273619e-83
136,139,1.027862e-83
136,140,7.397832e-84
136,141,6.985972e-84
136,142,3.773419e-84
136,143,2.364564e-84
136,144,0.000000e+00
136,145,0.000000e+00
136,146,0.000000e+00
136,147,0.000000e+00
136,148,0.000000e+00
136,149,8.113616e-86
136,150,7.731197e-85
136,151,7.780287e-85
136,152,4.313378e-85
136,153,3.360255e-85
136,154,3.334143e-85
136,155,2.930739e-85
137,0,3.002896e-84
137,1,6.504774e-84
137,2,6.800526e-84
137,3,1.673766e-83
137,4,2.229936e-83
137,5,7.248141e-84
137,6,5.149782e-84
137,7,3.553074e-84
137,8,1.181168e-84
137,9,8.378287e-85
137,10,1.080505e-85
137,11,2.680974e-85
137,12,-2.474360e-83
137,13,8.828545e-84
137,14,1.942499e-83
137,15,5.861894e-83
137,16,5.851076e-83
137,17,2.957521e-83
137,18,2.234250e-83
137,19,1.182429e-83
137,20,4.697531e-84
137,21,3.434001e-84
137,22,1.955278e-84
137,23,1.408523e-84
137,24,-1.404970e-82
137,25,-1.456616e-83
137,26,2.379701e-83
137,27,1.105161e-82
137,28,1.167174e-82
137,29,7.849642e-83
137,30,4.717741e-83
137,31,2.054010e-83
137,32,1.072257e-83
137,33,4.846121e-84
137,34,1.789711e-84
137,35,1.632523e-84
137,36,-1.921565e-82
137,37,-4.315677e-83
137,38,3.045079e-83
137,39,1.690764e-82
137,40,2.034496e-82
137,41,1.335196e-82
137,42,7.351275e-83
137,43,3.697886e-83
137,44,1.373298e-83
137,45,8.684772e-84
137,46,9.356393e-85
137,47,2.223334e-84
137,48,-2.527725e-82
137,49,3.130120e-83
137,50,1.450514e-83
137,51,2.501588e-82
137,52,2.534654e-82
137,53,1.904407e-82
137,54,9.240878e-83
137,55,3.295177e-83
137,56,1.819504e-83
137,57,9.897992e-84
137,58,2.392425e-84
137,59,5.169203e-84
137,60,-1.577321e-82
137,61,3.877876e-83
137,62,1.184255e-82
137,63,3.510148e-82
137,64,3.062846e-82
137,65,2.157541e-82
137,66,1.153919e-82
137,67,5.587762e-83
137,68,3.326313e-83
137,69,1.752303e-83
137,70,6.916783e-84
137,71,6.553417e-84
137,72,-1.270634e-82
137,73,1.711647e-83
137,74,2.516117e-82
137,75,3.979953e-82
137,76,4.299421e-82
137,77,1.905342e-82
137,78,1.231487e-82
137,79,5.924184e-83
137,80,2.974521e-83
137,81,1.442031e-83
137,82,9.117062e-84
137,83,6.750395e-84
137,84,-1.003414e-83
137,85,3.172308e-83
137,86,1.807565e-82
137,87,3.707766e-82
137,88,3.248130e-82
137,89,1.846142e-82
137,90,9.582527e-83
137,91,4.538943e-83
137,92,2.217093e-83
137,93,1.202898e-83
137,94,4.240230e-84
137,95,4.540192e-84
137,96,-3.843166e-85
137,97,2.053515e-82
137,98,2.718049e-82
137,99,3.736449e-82
137,100,2.530490e-82
137,101,1.495433e-82
137,102,6.478889e-83
137,103,3.742809e-83
137,104,2.727173e-83
137,105,1.515361e-83
137,106,4.786240e-84
137,107,5.108852e-84
137,108,0.000000e+00
137,109,3.001532e-83
137,110,2.644815e-82
137,111,3.059372e-82
137,112,1.831332e-82
137,113,1.123722e-82
137,114,6.121351e-83
137,115,4.075618e-83
137,116,2.608596e-83
137,117,1.715720e-83
137,118,6.208022e-84
137,119,4.684021e-84
137,120,0.000000e+00
137,121,0.000000e+00
137,122,3.171811e-83
137,123,1.170900e-82
137,124,1.077019e-82
137,125,5.797798e-83
137,126,3.649737e-83
137,127,3.113638e-83
137,128,1.550866e-83
137,129,1.166705e-83
137,130,6.971125e-84
137,131,4.992938e-84
137,132,0.000000e+00
137,133,0.000000e+00
137,134,0.000000e+00
137,135,0.000000e+00
137,136,1.374542e-83
137,137,2.565971e-83
137,138,2.294708e-83
137,139,1.170499e-83
137,140,8.596674e-84
137,141,8.102052e-84
137,142,4.325983e-84
137,143,2.534757e-84
137,144,0.000000e+00
137,145,0.000000e+00
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,1.296900e-84
137,150,1.798950e-84
137,151,1.012056e-84
137,152,5.398363e-85
137,153,4.003045e-85
137,154,3.849470e-85
137,155,3.395074e-85
138,0,-3.133970e-84
138,1,2.815020e-84
138,2,-5.310855e-85
138,3,1.982288e-83
138,4,2.785717e-83
138,5,8.027334e-84
138,6,6.850136e-84
138,7,3.656253e-84
138,8,1.433462e-84
138,9,9.508839e-85
138,10,-1.083721e-85
138,11,3.926371e-85
138,12,-6.438723e-83
138,13,-1.396172e-83
138,14,1.645359e-85
138,15,6.396606e-83
138,16,7.399717e-83
138,17,3.475960e-83
138,18,2.995296e-83
138,19,1.474015e-83
138,20,5.305068e-84
138,21,3.607494e-84
138,22,2.506831e-84
138,23,1.782751e-84
138,24,-2.635389e-82
138,25,-7.125072e-83
138,26,-1.049902e-83
138,27,1.209115e-82
138,28,1.443281e-82
138,29,1.023820e-82
138,30,5.884398e-83
138,31,2.709716e-83
138,32,1.318369e-83
138,33,5.930142e-84
138,34,1.892539e-84
138,35,2.036304e-84
138,36,-3.623858e-82
138,37,-1.418240e-82
138,38,-2.108884e-83
138,39,1.974432e-82
138,40,2.666674e-82
138,41,1.828832e-82
138,42,9.632318e-83
138,43,4.736575e-83
138,44,1.793870e-83
138,45,1.252564e-83
138,46,2.428010e-85
138,47,2.803787e-84
138,48,-4.758000e-82
138,49,-4.122324e-83
138,50,-4.436062e-83
138,51,3.058642e-82
138,52,3.380224e-82
138,53,2.709302e-82
138,54,1.225965e-82
138,55,4.595675e-83
138,56,2.232204e-83
138,57,1.434282e-83
138,58,1.527604e-84
138,59,7.474057e-84
138,60,-3.319323e-82
138,61,-3.673514e-83
138,62,7.740017e-83
138,63,4.801768e-82
138,64,4.084698e-82
138,65,3.048402e-82
138,66,1.571444e-82
138,67,8.106483e-83
138,68,4.347335e-83
138,69,2.244861e-83
138,70,9.330023e-84
138,71,1.002306e-83
138,72,-3.111470e-82
138,73,-5.948678e-83
138,74,2.954771e-82
138,75,5.501734e-82
138,76,5.853561e-82
138,77,2.607143e-82
138,78,1.627395e-82
138,79,7.886192e-83
138,80,4.114005e-83
138,81,1.864454e-83
138,82,1.207410e-83
138,83,9.799972e-84
138,84,-7.450429e-83
138,85,-1.908305e-83
138,86,2.055572e-82
138,87,4.940687e-82
138,88,4.468199e-82
138,89,2.584809e-82
138,90,1.324322e-82
138,91,5.987090e-83
138,92,2.906146e-83
138,93,1.573892e-83
138,94,4.786323e-84
138,95,6.374666e-84
138,96,5.458417e-84
138,97,2.418704e-82
138,98,3.515390e-82
138,99,5.176843e-82
138,100,3.430491e-82
138,101,2.057351e-82
138,102,8.346388e-83
138,103,5.081988e-83
138,104,3.842881e-83
138,105,2.100451e-83
138,106,6.096927e-84
138,107,7.311996e-84
138,108,0.000000e+00
138,109,3.849198e-83
138,110,3.391974e-82
138,111,4.140582e-82
138,112,2.493177e-82
138,113,1.505070e-82
138,114,8.330111e-83
138,115,5.358436e-83
138,116,3.643331e-83
138,117,2.372174e-83
138,118,8.304535e-84
138,119,6.813259e-84
138,120,0.000000e+00
138,121,0.000000e+00
138,122,4.380667e-83
138,123,1.426782e-82
138,124,1.322476e-82
138,125,8.317589e-83
138,126,5.553854e-83
138,127,4.205671e-83
138,128,2.030931e-83
138,129,1.586683e-83
138,130,9.554977e-84
138,131,6.880912e-84
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,1.273619e-83
138,137,2.294708e-83
138,138,4.037931e-83
138,139,2.138787e-83
138,140,1.105917e-83
138,141,1.048116e-83
138,142,5.783443e-84
138,143,3.491876e-84
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,6.369605e-85
138,150,1.838685e-84
138,151,1.376436e-84
138,152,7.627140e-85
138,153,4.978455e-85
138,154,5.001708e-85
138,155,4.422960e-85
139,0,4.185658e-85
139,1,4.173309e-84
139,2,2.532446e-84
139,3,1.655494e-83
139,4,2.310239e-83
139,5,7.354579e-84
139,6,6.005958e-84
139,7,3.638854e-84
139,8,1.354597e-84
139,9,9.747998e-85
139,10,4.316543e-86
139,11,3.286574e-85
139,12,-4.266451e-83
139,13,-1.746252e-84
139,14,1.063719e-83
139,15,5.715243e-83
139,16,6.085651e-83
139,17,2.873128e-83
139,18,2.485552e-83
139,19,1.303270e-83
139,20,5.676072e-84
139,21,3.847262e-84
139,22,2.530162e-84
139,23,1.618094e-84
139,24,-1.886430e-82
139,25,-3.623095e-83
139,26,1.163304e-83
139,27,1.112866e-82
139,28,1.242277e-82
139,29,8.397414e-83
139,30,5.212345e-83
139,31,2.528883e-83
139,32,1.343821e-83
139,33,6.062378e-84
139,34,2.213069e-84
139,35,1.954318e-84
139,36,-2.638632e-82
139,37,-8.162765e-83
139,38,1.954346e-83
139,39,1.813392e-82
139,40,2.239591e-82
139,41,1.512231e-82
139,42,8.265445e-83
139,43,4.338766e-83
139,44,1.744076e-83
139,45,1.161891e-83
139,46,1.392848e-84
139,47,2.795217e-84
139,48,-3.347968e-82
139,49,1.886453e-83
139,50,-7.528210e-84
139,51,2.760597e-82
139,52,2.870629e-82
139,53,2.230434e-82
139,54,1.072410e-82
139,55,4.358518e-83
139,56,2.296133e-83
139,57,1.324366e-83
139,58,2.653071e-84
139,59,6.370274e-84
139,60,-2.271709e-82
139,61,2.386048e-83
139,62,1.143020e-82
139,63,4.143616e-82
139,64,3.467753e-82
139,65,2.551579e-82
139,66,1.371756e-82
139,67,7.083859e-83
139,68,4.129115e-83
139,69,2.130039e-83
139,70,8.921229e-84
139,71,8.556944e-84
139,72,-1.818311e-82
139,73,1.036168e-83
139,74,2.651992e-82
139,75,4.731895e-82
139,76,4.910402e-82
139,77,2.213151e-82
139,78,1.388030e-82
139,79,7.059651e-83
139,80,3.869027e-83
139,81,1.839539e-83
139,82,1.140446e-83
139,83,8.748043e-84
139,84,-4.335771e-83
139,85,1.002548e-83
139,86,1.866016e-82
139,87,4.090163e-82
139,88,3.691929e-82
139,89,2.120020e-82
139,90,1.131107e-82
139,91,5.378524e-83
139,92,2.751375e-83
139,93,1.549890e-83
139,94,5.118137e-84
139,95,5.715477e-84
139,96,4.242979e-84
139,97,2.126318e-82
139,98,2.868781e-82
139,99,4.271309e-82
139,100,2.860052e-82
139,101,1.707345e-82
139,102,7.309480e-83
139,103,4.596558e-83
139,104,3.525919e-83
139,105,1.931298e-83
139,106,6.144698e-84
139,107,6.364381e-84
139,108,0.000000e+00
139,109,3.117503e-83
139,110,2.810942e-82
139,111,3.424735e-82
139,112,2.214646e-82
139,113,1.276230e-82
139,114,7.015994e-83
139,115,4.654366e-83
139,116,3.288346e-83
139,117,2.231302e-83
139,118,7.882090e-84
139,119,6.059835e-84
139,120,0.000000e+00
139,121,0.000000e+00
139,122,3.693692e-83
139,123,1.229388e-82
139,124,1.014556e-82
139,125,6.030038e-83
139,126,5.118182e-83
139,127,4.236354e-83
139,128,1.883669e-83
139,129,1.457362e-83
139,130,8.793602e-84
139,131,6.149934e-84
139,132,0.000000e+00
139,133,0.000000e+00
139,134,0.000000e+00
139,135,0.000000e+00
139,136,1.027862e-83
139,137,1.170499e-83
139,138,2.138787e-83
139,139,3.119542e-83
139,140,1.140468e-83
139,141,9.527246e-84
139,142,5.239789e-84
139,143,3.145231e-84
139,144,0.000000e+00
139,145,0.000000e+00
139,146,0.000000e+00
139,147,0.000000e+00
139,148,0.000000e+00
139,149,2.974239e-85
139,150,9.401661e-85
139,151,9.585577e-85
139,152,7.366998e-85
139,153,4.595651e-85
139,154,4.576957e-85
139,155,4.062536e-85
140,0,1.733558e-84
140,1,4.714844e-84
140,2,3.846445e-84
140,3,1.175858e-83
140,4,1.711421e-83
140,5,5.558786e-84
140,6,4.424732e-84
140,7,3.068062e-84
140,8,9.790990e-85
140,9,9.281029e-85
140,10,1.427878e-85
140,11,2.845299e-85
140,12,-2.600096e-83
140,13,2.752067e-84
140,14,1.044721e-83
140,15,4.279718e-83
140,16,4.339015e-83
140,17,1.962976e-83
140,18,1.695811e-83
140,19,9.445682e-84
140,20,4.345007e-84
140,21,2.688809e-84
140,22,1.942815e-84
140,23,1.305052e-84
140,24,-1.359816e-82
140,25,-2.137565e-83
140,26,7.739100e-84
140,27,7.733280e-83
140,28,8.788567e-83
140,29,5.806503e-83
140,30,3.759275e-83
140,31,1.812425e-83
140,32,9.688866e-84
140,33,4.430516e-84
140,34,1.613630e-84
140,35,1.566200e-84
140,36,-1.922643e-82
140,37,-6.151052e-83
140,38,1.073632e-83
140,39,1.210707e-82
140,40,1.526998e-82
140,41,1.042058e-82
140,42,5.840008e-83
140,43,3.277055e-83
140,44,1.279510e-83
140,45,8.442497e-84
140,46,8.749967e-85
140,47,1.947921e-84
140,48,-2.362417e-82
140,49,1.479190e-83
140,50,-3.049082e-83
140,51,1.900048e-82
140,52,2.004044e-82
140,53,1.560473e-82
140,54,7.585917e-83
140,55,3.131170e-83
140,56,1.623401e-83
140,57,9.736043e-84
140,58,1.947282e-84
140,59,4.637144e-84
140,60,-1.613737e-82
140,61,1.908384e-83
140,62,7.287665e-83
140,63,2.816594e-82
140,64,2.394039e-82
140,65,1.801712e-82
140,66,9.905932e-83
140,67,4.849802e-83
140,68,3.039928e-83
140,69,1.566310e-83
140,70,6.395578e-84
140,71,6.095557e-84
140,72,-1.239661e-82
140,73,3.332988e-84
140,74,1.784207e-82
140,75,3.260814e-82
140,76,3.546437e-82
140,77,1.530896e-82
140,78,1.000946e-82
140,79,5.184192e-83
140,80,2.858323e-83
140,81,1.340604e-83
140,82,8.281424e-84
140,83,6.266541e-84
140,84,-2.787919e-83
140,85,1.031760e-84
140,86,1.202620e-82
140,87,2.887081e-82
140,88,2.623077e-82
140,89,1.505799e-82
140,90,7.959673e-83
140,91,3.814927e-83
140,92,2.105386e-83
140,93,1.159384e-83
140,94,3.773770e-84
140,95,4.188458e-84
140,96,-2.475127e-86
140,97,1.532138e-82
140,98,1.974641e-82
140,99,3.024028e-82
140,100,2.078595e-82
140,101,1.256774e-82
140,102,5.396351e-83
140,103,3.334568e-83
140,104,2.639093e-83
140,105,1.525996e-83
140,106,4.652188e-84
140,107,4.723390e-84
140,108,0.000000e+00
140,109,1.983391e-83
140,110,1.891829e-82
140,111,2.420581e-82
140,112,1.542261e-82
140,113,9.470707e-83
140,114,5.424455e-83
140,115,3.489921e-83
140,116,2.410135e-83
140,117,1.647531e-83
140,118,6.058982e-84
140,119,4.461981e-84
140,120,0.000000e+00
140,121,0.000000e+00
140,122,2.565351e-83
140,123,9.083209e-83
140,124,7.496846e-83
140,125,4.294838e-83
140,126,3.216545e-83
140,127,3.092791e-83
140,128,1.658926e-83
140,129,1.091299e-83
140,130,6.576284e-84
140,131,4.673601e-84
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,7.397832e-84
140,137,8.596674e-84
140,138,1.105917e-83
140,139,1.140468e-83
140,140,1.201453e-83
140,141,7.846545e-84
140,142,4.017742e-84
140,143,2.402428e-84
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,2.478482e-85
140,150,6.302051e-85
140,151,6.196305e-85
140,152,5.506510e-85
140,153,4.094599e-85
140,154,3.603036e-85
140,155,3.223520e-85
141,0,7.345308e-84
141,1,8.457532e-84
141,2,1.017722e-83
141,3,1.592342e-83
141,4,1.821347e-83
141,5,5.760382e-84
141,6,4.582753e-84
141,7,3.392453e-84
141,8,1.374266e-84
141,9,1.005854e-84
141,10,2.186243e-85
141,11,2.778570e-85
141,12,-6.468095e-84
141,13,2.212337e-83
141,14,2.945998e-83
141,15,5.262996e-83
141,16,4.746706e-83
141,17,2.264654e-83
141,18,1.922094e-83
141,19,1.095205e-83
141,20,5.395516e-84
141,21,3.893047e-84
141,22,2.258010e-84
141,23,1.368300e-84
141,24,-9.339073e-83
141,25,1.168702e-83
141,26,3.959268e-83
141,27,9.811527e-83
141,28,9.434710e-83
141,29,6.124823e-83
141,30,3.887675e-83
141,31,1.976830e-83
141,32,1.134802e-83
141,33,5.561369e-84
141,34,2.422795e-84
141,35,1.652194e-84
141,36,-1.228486e-82
141,37,1.934070e-84
141,38,5.253763e-83
141,39,1.456611e-82
141,40,1.643066e-82
141,41,1.093695e-82
141,42,5.902621e-83
141,43,3.201107e-83
141,44,1.455244e-83
141,45,9.500341e-84
141,46,2.022642e-84
141,47,2.386430e-84
141,48,-1.665222e-82
141,49,7.355202e-83
141,50,4.679175e-83
141,51,2.115257e-82
141,52,2.012214e-82
141,53,1.536008e-82
141,54,7.755295e-83
141,55,3.112068e-83
141,56,1.829507e-83
141,57,1.132964e-83
141,58,2.964961e-84
141,59,4.844651e-84
141,60,-7.300445e-83
141,61,8.829183e-83
141,62,1.339733e-82
141,63,2.989727e-82
141,64,2.515965e-82
141,65,1.728554e-82
141,66,9.579776e-83
141,67,5.262149e-83
141,68,3.195471e-83
141,69,1.810059e-83
141,70,7.146700e-84
141,71,6.407001e-84
141,72,-3.672562e-83
141,73,7.425889e-83
141,74,2.316105e-82
141,75,3.278808e-82
141,76,3.395821e-82
141,77,1.518484e-82
141,78,9.945609e-83
141,79,5.347088e-83
141,80,3.020214e-83
141,81,1.540684e-83
141,82,9.115833e-84
141,83,6.544511e-84
141,84,1.121052e-83
141,85,4.402141e-83
141,86,1.582025e-82
141,87,2.856757e-82
141,88,2.509572e-82
141,89,1.467515e-82
141,90,8.083547e-83
141,91,4.031122e-83
141,92,2.269639e-83
141,93,1.276659e-83
141,94,4.925119e-84
141,95,4.390709e-84
141,96,2.524613e-84
141,97,1.627468e-82
141,98,2.057623e-82
141,99,2.948139e-82
141,100,1.950831e-82
141,101,1.204149e-82
141,102,5.444670e-83
141,103,3.404152e-83
141,104,2.714928e-83
141,105,1.560640e-83
141,106,5.728688e-84
141,107,4.794015e-84
141,108,0.000000e+00
141,109,2.187131e-83
141,110,1.834328e-82
141,111,2.270768e-82
141,112,1.480843e-82
141,113,9.257241e-83
141,114,5.180084e-83
141,115,3.513456e-83
141,116,2.461868e-83
141,117,1.601971e-83
141,118,6.407110e-84
141,119,4.590746e-84
141,120,0.000000e+00
141,121,0.000000e+00
141,122,2.402407e-83
141,123,8.353031e-83
141,124,7.108060e-83
141,125,4.122496e-83
141,126,3.111938e-83
141,127,2.697332e-83
141,128,1.585551e-83
141,129,1.332511e-83
141,130,6.611967e-84
141,131,4.534223e-84
141,132,0.000000e+00
141,133,0.000000e+00
141,134,0.000000e+00
141,135,0.000000e+00
141,136,6.985972e-84
141,137,8.102052e-84
141,138,1.048116e-83
141,139,9.527246e-84
141,140,7.846545e-84
141,141,1.134622e-83
141,142,4.243850e-84
141,143,2.345555e-84
141,144,0.000000e+00
141,145,0.000000e+00
141,146,0.000000e+00
141,147,0.000000e+00
141,148,0.000000e+00
141,149,2.347053e-85
141,150,6.065081e-85
141,151,5.305233e-85
141,152,4.267817e-85
141,153,3.963920e-85
141,154,3.969965e-85
141,155,3.070995e-85
142,0,1.864934e-84
142,1,2.979453e-84
142,2,2.807080e-84
142,3,7.422337e-84
142,4,9.157664e-84
142,5,2.841361e-84
142,6,2.366090e-84
142,7,1.666416e-84
142,8,6.171697e-85
142,9,4.857794e-85
142,10,9.201630e-86
142,11,1.541333e-85
142,12,-1.027732e-83
142,13,5.241131e-84
142,14,9.178004e-84
142,15,2.434781e-83
142,16,2.380297e-83
142,17,1.086162e-83
142,18,9.662161e-84
142,19,5.364212e-84
142,20,2.584154e-84
142,21,1.735436e-84
142,22,1.140299e-84
142,23,7.195033e-85
142,24,-6.193357e-83
142,25,-3.143827e-84
142,26,1.323859e-83
142,27,4.693262e-83
142,28,4.827856e-83
142,29,3.183997e-83
142,30,2.026775e-83
142,31,1.018707e-83
142,32,5.796214e-84
142,33,2.740591e-84
142,34,1.115706e-84
142,35,8.726995e-85
142,36,-8.387962e-83
142,37,-1.637817e-83
142,38,1.765124e-83
142,39,7.339207e-83
142,40,8.616134e-83
142,41,5.812367e-83
142,42,3.144213e-83
142,43,1.716464e-83
142,44,7.681784e-84
142,45,5.049308e-84
142,46,9.569494e-85
142,47,1.243639e-84
142,48,-1.082100e-82
142,49,2.430898e-83
142,50,1.063651e-83
142,51,1.106117e-82
142,52,1.087470e-82
142,53,8.424785e-83
142,54,4.144198e-83
142,55,1.717493e-83
142,56,9.749927e-84
142,57,5.996234e-84
142,58,1.587248e-84
142,59,2.686003e-84
142,60,-6.042777e-83
142,61,3.173483e-83
142,62,5.863637e-83
142,63,1.610031e-82
142,64,1.343185e-82
142,65,9.572340e-83
142,66,5.280288e-83
142,67,2.793948e-83
142,68,1.685083e-83
142,69,9.464086e-84
142,70,3.926236e-84
142,71,3.553207e-84
142,72,-4.167049e-83
142,73,2.434802e-83
142,74,1.146017e-82
142,75,1.805412e-82
142,76,1.870686e-82
142,77,8.333643e-83
142,78,5.358658e-83
142,79,2.848132e-83
142,80,1.633988e-83
142,81,8.068059e-84
142,82,4.979130e-84
142,83,3.614590e-84
142,84,-3.389851e-84
142,85,1.727519e-83
142,86,7.996007e-83
142,87,1.574662e-82
142,88,1.395239e-82
142,89,8.050859e-83
142,90,4.371372e-83
142,91,2.173200e-83
142,92,1.209128e-83
142,93,6.830016e-84
142,94,2.650068e-84
142,95,2.447870e-84
142,96,1.399531e-84
142,97,8.506196e-83
142,98,1.111779e-82
142,99,1.618532e-82
142,100,1.083474e-82
142,101,6.647571e-83
142,102,2.909936e-83
142,103,1.850539e-83
142,104,1.503960e-83
142,105,8.270891e-84
142,106,2.932331e-84
142,107,2.691579e-84
142,108,0.000000e+00
142,109,1.140528e-83
142,110,1.014808e-82
142,111,1.266221e-82
142,112,8.059802e-83
142,113,5.004573e-83
142,114,2.878416e-83
142,115,1.932826e-83
142,116,1.358059e-83
142,117,8.975231e-84
142,118,3.329334e-84
142,119,2.552021e-84
142,120,0.000000e+00
142,121,0.000000e+00
142,122,1.336919e-83
142,123,4.651249e-83
142,124,3.883035e-83
142,125,2.231625e-83
142,126,1.694969e-83
142,127,1.488160e-83
142,128,7.813976e-84
142,129,6.622467e-84
142,130,4.202237e-84
142,131,2.466654e-84
142,132,0.000000e+00
142,133,0.000000e+00
142,134,0.000000e+00
142,135,0.000000e+00
142,136,3.773419e-84
142,137,4.325983e-84
142,138,5.783443e-84
142,139,5.239789e-84
142,140,4.017742e-84
142,141,4.243850e-84
142,142,3.117232e-84
142,143,1.336616e-84
142,144,0.000000e+00
142,145,0.000000e+00
142,146,0.000000e+00
142,147,0.000000e+00
142,148,0.000000e+00
142,149,1.198414e-85
142,150,3.271195e-85
142,151,2.952263e-85
142,152,2.268235e-85
142,153,1.833105e-85
142,154,2.212292e-85
142,155,1.873192e-85
143,0,-4.592785e-85
143,1,7.246482e-85
143,2,-1.567099e-85
143,3,3.723301e-84
143,4,5.384973e-84
143,5,1.654244e-84
143,6,1.309953e-84
143,7,8.047375e-85
143,8,2.694678e-85
143,9,1.870621e-85
143,10,-1.683623e-86
143,11,7.827667e-86
143,12,-1.325348e-83
143,13,-3.340962e-84
143,14,-6.265646e-85
143,15,1.141160e-83
143,16,1.366498e-83
143,17,5.956448e-84
143,18,5.573028e-84
143,19,2.880859e-84
143,20,1.189505e-84
143,21,7.894611e-85
143,22,5.987706e-85
143,23,4.053284e-85
143,24,-5.672763e-83
143,25,-1.671896e-83
143,26,-6.335251e-84
143,27,2.111451e-83
143,28,2.695741e-83
143,29,1.844193e-83
143,30,1.152089e-83
143,31,5.072968e-84
143,32,2.800956e-84
143,33,1.165158e-84
143,34,4.423226e-85
143,35,4.414930e-85
143,36,-7.890484e-83
143,37,-3.453915e-83
143,38,-1.027945e-83
143,39,3.226396e-83
143,40,4.729396e-83
143,41,3.346323e-83
143,42,1.816747e-83
143,43,9.401835e-84
143,44,3.314867e-84
143,45,2.450691e-84
143,46,2.881826e-86
143,47,5.655075e-85
143,48,-1.050194e-82
143,49,-1.544745e-83
143,50,-2.265736e-83
143,51,5.492352e-83
143,52,6.328650e-83
143,53,5.048146e-83
143,54,2.395877e-83
143,55,8.250227e-84
143,56,4.333615e-84
143,57,2.576796e-84
143,58,1.179920e-85
143,59,1.548567e-84
143,60,-7.453543e-83
143,61,-1.540307e-83
143,62,4.556950e-84
143,63,8.737971e-83
143,64,7.778857e-83
143,65,5.815698e-83
143,66,3.200871e-83
143,67,1.503510e-83
143,68,9.049405e-84
143,69,4.557542e-84
143,70,1.709156e-84
143,71,2.104369e-84
143,72,-6.763007e-83
143,73,-2.165304e-83
143,74,4.572402e-83
143,75,1.007289e-82
143,76,1.158625e-82
143,77,4.986657e-83
143,78,3.086800e-83
143,79,1.563155e-83
143,80,8.833099e-84
143,81,3.817793e-84
143,82,2.441870e-84
143,83,2.154193e-84
143,84,-2.064463e-83
143,85,-1.859419e-83
143,86,2.715903e-83
143,87,9.119665e-83
143,88,8.630843e-83
143,89,4.925706e-83
143,90,2.542296e-83
143,91,1.137093e-83
143,92,5.927572e-84
143,93,3.279843e-84
143,94,9.886357e-85
143,95,1.417203e-84
143,96,4.205811e-85
143,97,4.355649e-83
143,98,5.558173e-83
143,99,9.769784e-83
143,100,6.705860e-83
143,101,4.016920e-83
143,102,1.665148e-83
143,103,9.956785e-84
143,104,7.979337e-84
143,105,4.559177e-84
143,106,1.255460e-84
143,107,1.516590e-84
143,108,0.000000e+00
143,109,7.175282e-84
143,110,5.942732e-83
143,111,7.799257e-83
143,112,5.012495e-83
143,113,3.072747e-83
143,114,1.660298e-83
143,115,1.072989e-83
143,116,7.703615e-84
143,117,4.987201e-84
143,118,1.772627e-84
143,119,1.424319e-84
143,120,0.000000e+00
143,121,0.000000e+00
143,122,8.360063e-84
143,123,2.894611e-83
143,124,2.416101e-83
143,125,1.366107e-83
143,126,9.948853e-84
143,127,8.731805e-84
143,128,4.377288e-84
143,129,3.453649e-84
143,130,2.152995e-84
143,131,1.816302e-84
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,2.364564e-84
143,137,2.534757e-84
143,138,3.491876e-84
143,139,3.145231e-84
143,140,2.402428e-84
143,141,2.345555e-84
143,142,1.336616e-84
143,143,1.196987e-84
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,2.234824e-86
143,150,1.770607e-85
143,151,1.701520e-85
143,152,1.336318e-85
143,153,1.059975e-85
143,154,1.145937e-85
143,155,1.262830e-85
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
145,0,0.000000e+00
145,1,0.000000e+00
145,2,0.000000e+00
145,3,0.000000e+00
145,4,0.000000e+00
145,5,0.000000e+00
145,6,0.000000e+00
145,7,0.000000e+00
145,8,0.000000e+00
145,9,0.000000e+00
145,10,0.000000e+00
145,11,0.000000e+00
145,12,0.000000e+00
145,13,0.000000e+00
145,14,0.000000e+00
145,15,0.000000e+00
145,16,0.000000e+00
145,17,0.000000e+00
145,18,0.000000e+00
145,19,0.000000e+00
145,20,0.000000e+00
145,21,0.000000e+00
145,22,0.000000e+00
145,23,0.000000e+00
145,24,0.000000e+00
145,25,0.000000e+00
145,26,0.000000e+00
145,27,0.000000e+00
145,28,0.000000e+00
145,29,0.000000e+00
145,30,0.000000e+00
145,31,0.000000e+00
145,32,0.000000e+00
145,33,0.000000e+00
145,34,0.000000e+00
145,35,0.000000e+00
145,36,0.000000e+00
145,37,0.000000e+00
145,38,0.000000e+00
145,39,0.000000e+00
145,40,0.000000e+00
145,41,0.000000e+00
145,42,0.000000e+00
145,43,0.000000e+00
145,44,0.000000e+00
145,45,0.000000e+00
145,46,0.000000e+00
145,47,0.000000e+00
145,48,0.000000e+00
145,49,0.000000e+00
145,50,0.000000e+00
145,51,0.000000e+00
145,52,0.000000e+00
145,53,0.000000e+00
145,54,0.000000e+00
145,55,0.000000e+00
145,56,0.000000e+00
145,57,0.000000e+00
145,58,0.000000e+00
145,59,0.000000e+00
145,60,0.000000e+00
145,61,0.000000e+00
145,62,0.000000e+00
145,63,0.000000e+00
145,64,0.000000e+00
145,65,0.000000e+00
145,66,0.000000e+00
145,67,0.000000e+00
145,68,0.000000e+00
145,69,0.000000e+00
145,70,0.000000e+00
145,71,0.000000e+00
145,72,0.000000e+00
145,73,0.000000e+00
145,74,0.000000e+00
145,75,0.000000e+00
145,76,0.000000e+00
145,77,0.000000e+00
145,78,0.000000e+00
145,79,0.000000e+00
145,80,0.000000e+00
145,81,0.000000e+00
145,82,0.000000e+00
145,83,0.000000e+00
145,84,0.000000e+00
145,85,0.000000e+00
145,86,0.000000e+00
145,87,0.000000e+00
145,88,0.000000e+00
145,89,0.000000e+00
145,90,0.000000e+00
145,91,0.000000e+00
145,92,0.000000e+00
145,93,0.000000e+00
145,94,0.000000e+00
145,95,0.000000e+00
145,96,0.000000e+00
145,97,0.000000e+00
145,98,0.000000e+00
145,99,0.000000e+00
145,100,0.000000e+00
145,101,0.000000e+00
145,102,0.000000e+00
145,103,0.000000e+00
145,104,0.000000e+00
145,105,0.000000e+00
145,106,0.000000e+00
145,107,0.000000e+00
145,108,0.000000e+00
145,109,0.000000e+00
145,110,0.000000e+00
145,111,0.000000e+00
145,112,0.000000e+00
145,113,0.000000e+00
145,114,0.000000e+00
145,115,0.000000e+00
145,116,0.000000e+00
145,117,0.000000e+00
145,118,0.000000e+00
145,119,0.000000e+00
145,120,0.000000e+00
145,121,0.000000e+00
145,122,0.000000e+00
145,123,0.000000e+00
145,124,0.000000e+00
145,125,0.000000e+00
145,126,0.000000e+00
145,127,0.000000e+00
145,128,0.000000e+00
145,129,0.000000e+00
145,130,0.000000e+00
145,131,0.000000e+00
145,132,0.000000e+00
145,133,0.000000e+00
145,134,0.000000e+00
145,135,0.000000e+00
145,136,0.000000e+00
145,137,0.000000e+00
145,138,0.000000e+00
145,139,0.000000e+00
145,140,0.000000e+00
145,141,0.000000e+00
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,0.000000e+00
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
146,0,0.000000e+00
146,1,0.000000e+00
146,2,0.000000e+00
146,3,0.000000e+00
146,4,0.000000e+00
146,5,0.000000e+00
146,6,0.000000e+00
146,7,0.000000e+00
146,8,0.000000e+00
146,9,0.000000e+00
146,10,0.000000e+00
146,11,0.000000e+00
146,12,0.000000e+00
146,13,0.000000e+00
146,14,0.000000e+00
146,15,0.000000e+00
146,16,0.000000e+00
146,17,0.000000e+00
146,18,0.000000e+00
146,19,0.000000e+00
146,20,0.000000e+00
146,21,0.000000e+00
146,22,0.000000e+00
146,23,0.000000e+00
146,24,0.000000e+00
146,25,0.000000e+00
146,26,0.000000e+00
146,27,0.000000e+00
146,28,0.000000e+00
146,29,0.000000e+00
146,30,0.000000e+00
146,31,0.000000e+00
146,32,0.000000e+00
146,33,0.000000e+00
146,34,0.000000e+00
146,35,0.000000e+00
146,36,0.000000e+00
146,37,0.000000e+00
146,38,0.000000e+00
146,39,0.000000e+00
146,40,0.000000e+00
146,41,0.000000e+00
146,42,0.000000e+00
146,43,0.000000e+00
146,44,0.000000e+00
146,45,0.000000e+00
146,46,0.000000e+00
146,47,0.000000e+00
146,48,0.000000e+00
146,49,0.000000e+00
146,50,0.000000e+00
146,51,0.000000e+00
146,52,0.000000e+00
146,53,0.000000e+00
146,54,0.000000e+00
146,55,0.000000e+00
146,56,0.000000e+00
146,57,0.000000e+00
146,58,0.000000e+00
146,59,0.000000e+00
146,60,0.000000e+00
146,61,0.000000e+00
146,62,0.000000e+00
146,63,0.000000e+00
146,64,0.000000e+00
146,65,0.000000e+00
146,66,0.000000e+00
146,67,0.000000e+00
146,68,0.000000e+00
146,69,0.000000e+00
146,70,0.000000e+00
146,71,0.000000e+00
146,72,0.000000e+00
146,73,0.000000e+00
146,74,0.000000e+00
146,75,0.000000e+00
146,76,0.000000e+00
146,77,0.000000e+00
146,78,0.000000e+00
146,79,0.000000e+00
146,80,0.000000e+00
146,81,0.000000e+00
146,82,0.000000e+00
146,83,0.000000e+00
146,84,0.000000e+00
146,85,0.000000e+00
146,86,0.000000e+00
146,87,0.000000e+00
146,88,0.000000e+00
146,89,0.000000e+00
146,90,0.000000e+00
146,91,0.000000e+00
146,92,0.000000e+00
146,93,0.000000e+00
146,94,0.000000e+00
146,95,0.000000e+00
146,96,0.000000e+00
146,97,0.000000e+00
146,98,0.000000e+00
146,99,0.000000e+00
146,100,0.000000e+00
146,101,0.000000e+00
146,102,0.000000e+00
146,103,0.000000e+00
146,104,0.000000e+00
146,105,0.000000e+00
146,106,0.000000e+00
146,107,0.000000e+00
146,108,0.000000e+00
146,109,0.000000e+00
146,110,0.000000e+00
146,111,0.000000e+00
146,112,0.000000e+00
146,113,0.000000e+00
146,114,0.000000e+00
146,115,0.000000e+00
146,116,0.000000e+00
146,117,0.000000e+00
146,118,0.000000e+00
146,119,0.000000e+00
146,120,0.000000e+00
146,121,0.000000e+00
146,122,0.000000e+00
146,123,0.000000e+00
146,124,0.000000e+00
146,125,0.000000e+00
146,126,0.000000e+00
146,127,0.000000e+00
146,128,0.000000e+00
146,129,0.000000e+00
146,130,0.000000e+00
146,131,0.000000e+00
146,132,0.000000e+00
146,133,0.000000e+00
146,134,0.000000e+00
146,135,0.000000e+00
146,136,0.000000e+00
146,137,0.000000e+00
146,138,0.000000e+00
146,139,0.000000e+00
146,140,0.000000e+00
146,141,0.000000e+00
146,142,0.000000e+00
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,0.000000e+00
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,0.000000e+00
146,152,0.000000e+00
146,153,0.000000e+00
146,154,0.000000e+00
146,155,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
149,0,2.526962e-84
149,1,1.583824e-84
149,2,2.816363e-84
149,3,1.368862e-84
149,4,5.187787e-85
149,5,1.080703e-85
149,6,2.664325e-85
149,7,2.247868e-85
149,8,1.800878e-85
149,9,1.981222e-85
149,10,9.637616e-86
149,11,4.043204e-86
149,12,8.382412e-84
149,13,8.886713e-84
149,14,9.008547e-84
149,15,5.156105e-84
149,16,2.072127e-84
149,17,1.389432e-84
149,18,6.790487e-85
149,19,6.893692e-85
149,20,4.997249e-85
149,21,4.299792e-85
149,22,2.288597e-85
149,23,8.388132e-86
149,24,2.284869e-83
149,25,2.088103e-83
149,26,2.007184e-83
149,27,1.270279e-83
149,28,5.306986e-84
149,29,2.761114e-84
149,30,1.660311e-84
149,31,2.137884e-84
149,32,1.134546e-84
149,33,7.308569e-85
149,34,4.023443e-85
149,35,1.719946e-85
149,36,3.267483e-83
149,37,3.361331e-83
149,38,2.942282e-83
149,39,2.148592e-83
149,40,1.071646e-83
149,41,4.248400e-84
149,42,2.943619e-84
149,43,2.598024e-84
149,44,2.137290e-84
149,45,1.060814e-84
149,46,7.525773e-85
149,47,2.973663e-85
149,48,4.956865e-83
149,49,4.307731e-83
149,50,4.374047e-83
149,51,2.020527e-83
149,52,1.007491e-83
149,53,5.006723e-84
149,54,3.525570e-84
149,55,3.981949e-84
149,56,2.471858e-84
149,57,1.767555e-84
149,58,1.156639e-84
149,59,3.144587e-85
149,60,4.781249e-83
149,61,5.124355e-83
149,62,4.426093e-83
149,63,2.471653e-83
149,64,8.064685e-84
149,65,5.485009e-84
149,66,3.183338e-84
149,67,4.452425e-84
149,68,2.268815e-84
149,69,2.016173e-84
149,70,1.266405e-84
149,71,3.275773e-85
149,72,5.531796e-83
149,73,5.711207e-83
149,74,4.146617e-83
149,75,2.518323e-83
149,76,5.066998e-84
149,77,4.880290e-84
149,78,3.930167e-84
149,79,3.360779e-84
149,80,2.487391e-84
149,81,1.664993e-84
149,82,8.830315e-85
149,83,2.820423e-85
149,84,2.501076e-83
149,85,3.694085e-83
149,86,2.971015e-83
149,87,1.233215e-83
149,88,2.110348e-84
149,89,1.568768e-84
149,90,2.690190e-84
149,91,2.592113e-84
149,92,1.890468e-84
149,93,1.149594e-84
149,94,7.669865e-85
149,95,2.176500e-85
149,96,1.317414e-84
149,97,1.819185e-83
149,98,1.620672e-83
149,99,6.733284e-84
149,100,2.616256e-84
149,101,2.156205e-84
149,102,1.723917e-84
149,103,2.614328e-84
149,104,1.983750e-84
149,105,1.010789e-84
149,106,6.785234e-85
149,107,2.163065e-85
149,108,0.000000e+00
149,109,1.049120e-84
149,110,1.081955e-83
149,111,2.199946e-84
149,112,1.134803e-84
149,113,1.313389e-84
149,114,1.993527e-84
149,115,1.834662e-84
149,116,1.549509e-84
149,117,9.601845e-85
149,118,6.263494e-85
149,119,2.101202e-85
149,120,0.000000e+00
149,121,0.000000e+00
149,122,-4.430307e-85
149,123,1.466197e-84
149,124,1.207727e-84
149,125,4.383630e-85
149,126,1.026445e-84
149,127,1.068457e-84
149,128,9.378794e-85
149,129,6.120761e-85
149,130,3.915790e-85
149,131,6.651514e-86
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,8.113616e-86
149,137,1.296900e-84
149,138,6.369605e-85
149,139,2.974239e-85
149,140,2.478482e-85
149,141,2.347053e-85
149,142,1.198414e-85
149,143,2.234824e-86
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,2.231284e-84
149,150,9.162416e-85
149,151,8.030019e-86
149,152,1.350450e-86
149,153,1.346570e-86
149,154,1.107916e-86
149,155,4.657234e-87
150,0,8.526110e-85
150,1,8.178690e-85
150,2,1.130677e-84
150,3,1.651715e-84
150,4,1.591922e-84
150,5,4.030678e-85
150,6,4.212988e-85
150,7,2.631104e-85
150,8,1.270273e-85
150,9,1.058557e-85
150,10,3.077267e-86
150,11,3.183196e-86
150,12,7.727137e-86
150,13,2.850075e-84
150,14,3.503445e-84
150,15,5.233745e-84
150,16,4.597818e-84
150,17,2.193478e-84
150,18,1.791864e-84
150,19,9.539180e-85
150,20,4.300988e-85
150,21,2.900679e-85
150,22,1.845815e-85
150,23,1.114711e-85
150,24,-5.077415e-84
150,25,4.320223e-84
150,26,7.037427e-84
150,27,1.051023e-83
150,28,8.844686e-84
150,29,5.973477e-84
150,30,3.374489e-84
150,31,2.011442e-84
150,32,9.692240e-85
150,33,4.634462e-85
150,34,2.235355e-85
150,35,1.450563e-85
150,36,-5.085882e-84
150,37,5.257633e-84
150,38,8.707131e-84
150,39,1.717227e-83
150,40,1.663949e-83
150,41,1.082925e-83
150,42,5.407143e-84
150,43,2.869473e-84
150,44,1.488253e-84
150,45,8.908740e-85
150,46,2.413303e-85
150,47,2.041130e-85
150,48,-6.431920e-84
150,49,1.219914e-83
150,50,1.390564e-83
150,51,2.229765e-83
150,52,1.991479e-83
150,53,1.485859e-83
150,54,6.910677e-84
150,55,3.382784e-84
150,56,1.792910e-84
150,57,1.315046e-84
150,58,4.098955e-85
150,59,4.518324e-85
150,60,2.084868e-84
150,61,1.644605e-83
150,62,1.924308e-83
150,63,3.183091e-83
150,64,2.258289e-83
150,65,1.628078e-83
150,66,8.347587e-84
150,67,5.234339e-84
150,68,2.596548e-84
150,69,1.700950e-84
150,70,8.244954e-85
150,71,5.944038e-85
150,72,2.568777e-84
150,73,1.709040e-83
150,74,2.908408e-83
150,75,3.399207e-83
150,76,2.931752e-83
150,77,1.406087e-83
150,78,8.719961e-84
150,79,4.691047e-84
150,80,2.790791e-84
150,81,1.349975e-84
150,82,8.718847e-85
150,83,5.745940e-85
150,84,5.028644e-84
150,85,1.261733e-83
150,86,2.088936e-83
150,87,2.796398e-83
150,88,2.157594e-83
150,89,1.265284e-83
150,90,7.049620e-84
150,91,3.550606e-84
150,92,1.927208e-84
150,93,1.030881e-84
150,94,4.777451e-85
150,95,3.614745e-85
150,96,7.251242e-85
150,97,1.780368e-83
150,98,2.196280e-83
150,99,2.732683e-83
150,100,1.711108e-83
150,101,1.053769e-83
150,102,4.342156e-84
150,103,3.090752e-84
150,104,2.397900e-84
150,105,1.252884e-84
150,106,5.237283e-85
150,107,3.858284e-85
150,108,0.000000e+00
150,109,2.426662e-84
150,110,2.375916e-83
150,111,2.112273e-83
150,112,1.227409e-83
150,113,7.858341e-84
150,114,4.872151e-84
150,115,3.207911e-84
150,116,2.279962e-84
150,117,1.482261e-84
150,118,6.229356e-85
150,119,4.050805e-85
150,120,0.000000e+00
150,121,0.000000e+00
150,122,1.905170e-84
150,123,7.645342e-84
150,124,6.916609e-84
150,125,3.567908e-84
150,126,2.745757e-84
150,127,2.389153e-84
150,128,1.308561e-84
150,129,1.017945e-84
150,130,6.162930e-85
150,131,3.609211e-85
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,7.731197e-85
150,137,1.798950e-84
150,138,1.838685e-84
150,139,9.401661e-85
150,140,6.302051e-85
150,141,6.065081e-85
150,142,3.271195e-85
150,143,1.770607e-85
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,9.162416e-85
150,150,6.338197e-85
150,151,1.478948e-85
150,152,4.847711e-86
150,153,3.121898e-86
150,154,3.002797e-86
150,155,2.397266e-86
151,0,2.168594e-85
151,1,4.647620e-85
151,2,4.393297e-85
151,3,1.014028e-84
151,4,1.398172e-84
151,5,4.483646e-85
151,6,3.621161e-85
151,7,2.390728e-85
151,8,6.279472e-86
151,9,7.039562e-86
151,10,1.235864e-86
151,11,2.532876e-86
151,12,-1.577654e-84
151,13,5.351378e-85
151,14,1.209290e-84
151,15,3.682278e-84
151,16,3.705491e-84
151,17,1.720518e-84
151,18,1.305940e-84
151,19,7.127171e-85
151,20,2.791740e-85
151,21,1.421053e-85
151,22,1.405928e-85
151,23,9.430930e-86
151,24,-9.682659e-84
151,25,-8.176110e-85
151,26,1.555358e-84
151,27,6.602383e-84
151,28,7.238155e-84
151,29,4.800706e-84
151,30,2.888263e-84
151,31,1.368264e-84
151,32,6.561466e-85
151,33,2.601826e-85
151,34,9.750480e-86
151,35,1.103626e-85
151,36,-1.393053e-83
151,37,-3.775697e-84
151,38,1.593814e-84
151,39,1.047812e-83
151,40,1.264075e-83
151,41,8.349790e-84
151,42,4.538003e-84
151,43,2.440584e-84
151,44,9.000464e-85
151,45,5.344832e-85
151,46,3.979336e-86
151,47,1.367654e-85
151,48,-1.636307e-83
151,49,1.936084e-84
151,50,-3.011705e-86
151,51,1.558831e-83
151,52,1.637732e-83
151,53,1.244090e-83
151,54,5.778233e-84
151,55,2.402662e-84
151,56,1.077446e-84
151,57,6.745576e-85
151,58,1.482658e-85
151,59,3.430619e-85
151,60,-1.080563e-83
151,61,3.332287e-84
151,62,6.968583e-84
151,63,2.263278e-83
151,64,1.863977e-83
151,65,1.411888e-83
151,66,7.528070e-84
151,67,3.617764e-84
151,68,1.995369e-84
151,69,1.042482e-84
151,70,4.939055e-85
151,71,4.416672e-85
151,72,-8.489568e-84
151,73,2.529281e-84
151,74,1.541975e-83
151,75,2.686895e-83
151,76,2.732786e-83
151,77,1.186071e-83
151,78,7.506308e-84
151,79,3.726614e-84
151,80,2.021560e-84
151,81,8.775058e-85
151,82,5.865623e-85
151,83,4.560698e-85
151,84,-1.832060e-85
151,85,3.671740e-84
151,86,1.178573e-83
151,87,2.375582e-83
151,88,2.084573e-83
151,89,1.172638e-83
151,90,6.005769e-84
151,91,2.784952e-84
151,92,1.407805e-84
151,93,7.596904e-85
151,94,2.486371e-85
151,95,2.932489e-85
151,96,1.362184e-85
151,97,1.390491e-83
151,98,1.890879e-83
151,99,2.454350e-83
151,100,1.633218e-83
151,101,9.706749e-84
151,102,4.039124e-84
151,103,2.526424e-84
151,104,1.867690e-84
151,105,1.049832e-84
151,106,3.179316e-85
151,107,3.300228e-85
151,108,0.000000e+00
151,109,1.632071e-84
151,110,1.766509e-83
151,111,2.030241e-83
151,112,1.188725e-83
151,113,7.316051e-84
151,114,4.120325e-84
151,115,2.605758e-84
151,116,1.765987e-84
151,117,1.165293e-84
151,118,4.371944e-85
151,119,3.232990e-85
151,120,0.000000e+00
151,121,0.000000e+00
151,122,2.131759e-84
151,123,7.326181e-84
151,124,6.347599e-84
151,125,3.321105e-84
151,126,2.441373e-84
151,127,2.142242e-84
151,128,1.065840e-84
151,129,8.027307e-85
151,130,4.840074e-85
151,131,3.348111e-85
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,7.780287e-85
151,137,1.012056e-84
151,138,1.376436e-84
151,139,9.585577e-85
151,140,6.196305e-85
151,141,5.305233e-85
151,142,2.952263e-85
151,143,1.701520e-85
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,8.030019e-86
151,150,1.478948e-85
151,151,1.504639e-85
151,152,6.207216e-86
151,153,3.034691e-86
151,154,2.674260e-86
151,155,2.342813e-86
152,0,1.998082e-85
152,1,3.604222e-85
152,2,3.695257e-85
152,3,8.082086e-85
152,4,1.018417e-84
152,5,3.345643e-85
152,6,2.674471e-85
152,7,1.788929e-85
152,8,5.191984e-86
152,9,4.899531e-86
152,10,8.952879e-87
152,11,1.586887e-86
152,12,-1.039462e-84
152,13,5.054612e-85
152,14,1.033029e-84
152,15,2.666396e-84
152,16,2.664693e-84
152,17,1.234260e-84
152,18,1.010038e-84
152,19,5.386121e-85
152,20,2.388017e-85
152,21,1.412998e-85
152,22,1.090857e-85
152,23,7.229942e-86
152,24,-7.024354e-84
152,25,-5.915711e-85
152,26,1.028320e-84
152,27,4.802420e-84
152,28,5.204626e-84
152,29,3.460525e-84
152,30,2.156208e-84
152,31,1.022388e-84
152,32,5.161883e-85
152,33,2.212204e-85
152,34,9.090595e-86
152,35,8.341040e-86
152,36,-9.982221e-84
152,37,-2.668936e-84
152,38,1.142958e-84
152,39,7.302987e-84
152,40,8.850608e-84
152,41,6.089756e-84
152,42,3.268130e-84
152,43,1.762540e-84
152,44,6.641581e-85
152,45,4.410000e-85
152,46,4.382187e-86
152,47,1.001749e-85
152,48,-1.231575e-83
152,49,1.243886e-84
152,50,-7.027929e-85
152,51,1.117312e-83
152,52,1.157394e-83
152,53,8.903075e-84
152,54,4.217692e-84
152,55,1.714779e-84
152,56,8.423971e-85
152,57,5.323128e-85
152,58,9.644068e-86
152,59,2.526813e-85
152,60,-7.494609e-84
152,61,2.050243e-84
152,62,4.811622e-84
152,63,1.619699e-83
152,64,1.374362e-83
152,65,1.007627e-83
152,66,5.524313e-84
152,67,2.663385e-84
152,68,1.581735e-84
152,69,8.272276e-85
152,70,3.488250e-85
152,71,3.343864e-85
152,72,-6.127684e-84
152,73,1.195179e-84
152,74,1.078807e-83
152,75,1.854309e-83
152,76,1.993257e-83
152,77,8.649325e-84
152,78,5.466911e-84
152,79,2.816623e-84
152,80,1.553554e-84
152,81,6.953770e-85
152,82,4.418531e-85
152,83,3.455391e-85
152,84,-7.747490e-85
152,85,1.418974e-84
152,86,8.074521e-84
152,87,1.661276e-83
152,88,1.487744e-83
152,89,8.507266e-84
152,90,4.471016e-84
152,91,2.083208e-84
152,92,1.096005e-84
152,93,6.022939e-85
152,94,2.022292e-85
152,95,2.239299e-85
152,96,7.513684e-86
152,97,9.674731e-84
152,98,1.278856e-83
152,99,1.766687e-83
152,100,1.175885e-83
152,101,7.038852e-84
152,102,3.030620e-84
152,103,1.855223e-84
152,104,1.423264e-84
152,105,7.962879e-85
152,106,2.556833e-85
152,107,2.463902e-85
152,108,0.000000e+00
152,109,1.240464e-84
152,110,1.190232e-83
152,111,1.443135e-83
152,112,9.028831e-84
152,113,5.563108e-84
152,114,3.111499e-84
152,115,1.993509e-84
152,116,1.373111e-84
152,117,9.157932e-85
152,118,3.400445e-85
152,119,2.489915e-85
152,120,0.000000e+00
152,121,0.000000e+00
152,122,1.454077e-84
152,123,5.329507e-84
152,124,4.374864e-84
152,125,2.551841e-84
152,126,1.984038e-84
152,127,1.652181e-84
152,128,8.290040e-85
152,129,6.317928e-85
152,130,3.750512e-85
152,131,2.585514e-85
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,4.313378e-85
152,137,5.398363e-85
152,138,7.627140e-85
152,139,7.366998e-85
152,140,5.506510e-85
152,141,4.267817e-85
152,142,2.268235e-85
152,143,1.336318e-85
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,1.350450e-86
152,150,4.847711e-86
152,151,6.207216e-86
152,152,5.718032e-86
152,153,2.886061e-86
152,154,2.066967e-86
152,155,1.808327e-86
153,0,3.577946e-85
153,1,3.976270e-85
153,2,5.230164e-85
153,3,6.870896e-85
153,4,7.648429e-85
153,5,2.692557e-85
153,6,2.143650e-85
153,7,1.460317e-85
153,8,5.209915e-86
153,9,5.050191e-86
153,10,1.457180e-86
153,11,1.394288e-86
153,12,-7.773333e-86
153,13,1.078172e-84
153,14,1.463443e-84
153,15,2.316572e-84
153,16,2.083941e-84
153,17,9.997590e-85
153,18,7.816896e-85
153,19,4.684875e-85
153,20,2.346214e-85
153,21,1.484301e-85
153,22,1.038450e-85
153,23,6.298219e-86
153,24,-3.639137e-84
153,25,9.702928e-85
153,26,1.945408e-84
153,27,4.285154e-84
153,28,4.127747e-84
153,29,2.691658e-84
153,30,1.700729e-84
153,31,8.767425e-85
153,32,4.618071e-85
153,33,2.318031e-85
153,34,1.041112e-85
153,35,7.707376e-86
153,36,-5.002948e-84
153,37,5.102318e-85
153,38,2.851596e-84
153,39,6.533556e-84
153,40,6.861124e-84
153,41,4.639534e-84
153,42,2.571593e-84
153,43,1.484839e-84
153,44,6.262420e-85
153,45,4.089704e-85
153,46,8.849163e-86
153,47,9.278502e-86
153,48,-5.639875e-84
153,49,3.787301e-84
153,50,1.683638e-84
153,51,9.339889e-84
153,52,8.965337e-84
153,53,6.624464e-84
153,54,3.315782e-84
153,55,1.526042e-84
153,56,8.224015e-85
153,57,5.128029e-85
153,58,1.227486e-85
153,59,2.098578e-85
153,60,-2.351515e-84
153,61,4.629677e-84
153,62,6.177622e-84
153,63,1.332536e-83
153,64,1.061109e-83
153,65,7.611720e-84
153,66,4.280169e-84
153,67,2.206057e-84
153,68,1.396404e-84
153,69,7.619931e-85
153,70,3.299194e-85
153,71,2.769804e-85
153,72,-8.763416e-85
153,73,4.361977e-84
153,74,1.040978e-83
153,75,1.463793e-83
153,76,1.495936e-83
153,77,6.509802e-84
153,78,4.220347e-84
153,79,2.331354e-84
153,80,1.330714e-84
153,81,6.376753e-85
153,82,3.953822e-85
153,83,2.773825e-85
153,84,6.985143e-85
153,85,2.735953e-84
153,86,7.262239e-84
153,87,1.274945e-83
153,88,1.094372e-83
153,89,6.284066e-84
153,90,3.451307e-84
153,91,1.725660e-84
153,92,9.758825e-85
153,93,5.589526e-85
153,94,2.100591e-85
153,95,1.886202e-85
153,96,3.876939e-86
153,97,7.957246e-84
153,98,9.241945e-84
153,99,1.275042e-83
153,100,8.638847e-84
153,101,5.336610e-84
153,102,2.400110e-84
153,103,1.514127e-84
153,104,1.170354e-84
153,105,6.871844e-85
153,106,2.410333e-85
153,107,1.983521e-85
153,108,0.000000e+00
153,109,9.488943e-85
153,110,8.493402e-84
153,111,1.026721e-83
153,112,6.542831e-84
153,113,4.169344e-84
153,114,2.409460e-84
153,115,1.596762e-84
153,116,1.108732e-84
153,117,7.327523e-85
153,118,2.911771e-85
153,119,1.980535e-85
153,120,0.000000e+00
153,121,0.000000e+00
153,122,1.017437e-84
153,123,3.805270e-84
153,124,3.217773e-84
153,125,1.921303e-84
153,126,1.455186e-84
153,127,1.289951e-84
153,128,6.883431e-85
153,129,5.101840e-85
153,130,3.020817e-85
153,131,2.016059e-85
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,3.360255e-85
153,137,4.003045e-85
153,138,4.978455e-85
153,139,4.595651e-85
153,140,4.094599e-85
153,141,3.963920e-85
153,142,1.833105e-85
153,143,1.059975e-85
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,1.346570e-86
153,150,3.121898e-86
153,151,3.034691e-86
153,152,2.886061e-86
153,153,3.633961e-86
153,154,2.012574e-86
153,155,1.415530e-86
154,0,3.509392e-85
154,1,3.990015e-85
154,2,4.833827e-85
154,3,7.026247e-85
154,4,7.950041e-85
154,5,2.652307e-85
154,6,2.106268e-85
154,7,1.569927e-85
154,8,5.730632e-86
154,9,4.859067e-86
154,10,1.340107e-86
154,11,1.402148e-86
154,12,-2.691726e-85
154,13,9.473684e-85
154,14,1.274722e-84
154,15,2.237947e-84
154,16,2.094189e-84
154,17,9.775230e-85
154,18,7.941525e-85
154,19,4.686587e-85
154,20,2.403904e-85
154,21,1.546623e-85
154,22,1.035733e-85
154,23,6.605729e-86
154,24,-4.200168e-84
154,25,6.761314e-85
154,26,1.703355e-84
154,27,4.161320e-84
154,28,4.046731e-84
154,29,2.663330e-84
154,30,1.710256e-84
154,31,8.658896e-85
154,32,4.849243e-85
154,33,2.317077e-85
154,34,1.035716e-85
154,35,7.788070e-86
154,36,-5.797341e-84
154,37,-2.905900e-85
154,38,2.143475e-84
154,39,6.047680e-84
154,40,6.986066e-84
154,41,4.785573e-84
154,42,2.590356e-84
154,43,1.429874e-84
154,44,6.461864e-85
154,45,4.312637e-85
154,46,9.197966e-86
154,47,1.030320e-85
154,48,-6.881473e-84
154,49,3.122814e-84
154,50,1.086906e-84
154,51,9.175806e-84
154,52,8.721965e-84
154,53,6.756499e-84
154,54,3.329303e-84
154,55,1.455467e-84
154,56,8.497315e-85
154,57,5.128420e-85
154,58,1.351059e-85
154,59,2.189810e-85
154,60,-3.103729e-84
154,61,4.186799e-84
154,62,5.932165e-84
154,63,1.295443e-83
154,64,1.088705e-83
154,65,7.737262e-84
154,66,4.313113e-84
154,67,2.309373e-84
154,68,1.397890e-84
154,69,8.193437e-85
154,70,3.343382e-85
154,71,3.003945e-85
154,72,-1.541763e-84
154,73,3.415847e-84
154,74,9.565102e-84
154,75,1.451148e-83
154,76,1.520200e-83
154,77,6.755728e-84
154,78,4.377412e-84
154,79,2.453489e-84
154,80,1.381790e-84
154,81,6.761989e-85
154,82,4.076663e-85
154,83,2.928050e-85
154,84,2.831202e-85
154,85,1.609849e-84
154,86,6.423473e-84
154,87,1.249960e-83
154,88,1.115663e-83
154,89,6.443171e-84
154,90,3.527832e-84
154,91,1.768679e-84
154,92,1.031459e-84
154,93,5.819677e-85
154,94,2.224390e-85
154,95,1.984623e-85
154,96,6.706364e-86
154,97,7.473565e-84
154,98,8.782634e-84
154,99,1.277162e-83
154,100,8.705496e-84
154,101,5.432739e-84
154,102,2.476006e-84
154,103,1.553513e-84
154,104,1.222207e-84
154,105,7.053192e-85
154,106,2.559601e-85
154,107,2.117499e-85
154,108,0.000000e+00
154,109,9.462184e-85
154,110,8.161436e-84
154,111,1.020309e-83
154,112,6.543132e-84
154,113,4.168207e-84
154,114,2.418606e-84
154,115,1.606928e-84
154,116,1.173835e-84
154,117,7.535473e-85
154,118,3.017279e-85
154,119,2.123691e-85
154,120,0.000000e+00
154,121,0.000000e+00
154,122,1.029747e-84
154,123,3.852950e-84
154,124,3.241470e-84
154,125,1.901852e-84
154,126,1.464253e-84
154,127,1.303013e-84
154,128,7.057251e-85
154,129,5.575682e-85
154,130,3.148219e-85
154,131,2.138393e-85
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,3.334143e-85
154,137,3.849470e-85
154,138,5.001708e-85
154,139,4.576957e-85
154,140,3.603036e-85
154,141,3.969965e-85
154,142,2.212292e-85
154,143,1.145937e-85
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,1.107916e-86
154,150,3.002797e-86
154,151,2.674260e-86
154,152,2.066967e-86
154,153,2.012574e-86
154,154,2.803549e-86
154,155,1.827779e-86
155,0,-6.416180e-86
155,1,1.128094e-85
155,2,-5.868559e-86
155,3,3.793730e-85
155,4,6.743946e-85
155,5,2.077737e-85
155,6,1.664549e-85
155,7,1.263799e-85
155,8,2.990050e-86
155,9,2.441192e-86
155,10,4.902826e-88
155,11,9.955031e-87
155,12,-1.745351e-84
155,13,-5.611424e-85
155,14,-3.654192e-85
155,15,1.277276e-84
155,16,1.600872e-84
155,17,6.129363e-85
155,18,6.214784e-85
155,19,3.050220e-85
155,20,1.421345e-85
155,21,7.882796e-86
155,22,6.577184e-86
155,23,5.160635e-86
155,24,-7.238049e-84
155,25,-2.131018e-84
155,26,-9.772578e-85
155,27,2.036395e-84
155,28,3.000819e-84
155,29,2.011401e-84
155,30,1.385229e-84
155,31,6.114244e-85
155,32,3.248873e-85
155,33,1.094011e-85
155,34,3.454540e-86
155,35,5.579269e-86
155,36,-1.040090e-83
155,37,-5.502947e-84
155,38,-2.192095e-84
155,39,2.954554e-84
155,40,5.345825e-84
155,41,4.111169e-84
155,42,2.141821e-84
155,43,1.101827e-84
155,44,3.693074e-85
155,45,3.002666e-85
155,46,-2.336750e-87
155,47,6.477111e-86
155,48,-1.304739e-83
155,49,-2.509847e-84
155,50,-4.986211e-84
155,51,6.228339e-84
155,52,7.089416e-84
155,53,5.971942e-84
155,54,2.744821e-84
155,55,1.001177e-84
155,56,4.978196e-85
155,57,3.154064e-85
155,58,4.317505e-86
155,59,1.651296e-85
155,60,-8.920518e-84
155,61,-2.299979e-84
155,62,2.716260e-85
155,63,9.296561e-84
155,64,8.969939e-84
155,65,7.087434e-84
155,66,3.741052e-84
155,67,1.681439e-84
155,68,1.020357e-84
155,69,5.427930e-85
155,70,2.044672e-85
155,71,2.431367e-85
155,72,-9.072535e-84
155,73,-3.925242e-84
155,74,3.506552e-84
155,75,1.138596e-83
155,76,1.397157e-83
155,77,6.049307e-84
155,78,3.807013e-84
155,79,1.986118e-84
155,80,1.070578e-84
155,81,4.531432e-85
155,82,2.803692e-85
155,83,2.522733e-85
155,84,-3.085837e-84
155,85,-3.179963e-84
155,86,2.253735e-84
155,87,1.044344e-83
155,88,1.031730e-83
155,89,5.873361e-84
155,90,2.919515e-84
155,91,1.305951e-84
155,92,7.543710e-85
155,93,4.041063e-85
155,94,1.140676e-85
155,95,1.605815e-85
155,96,-3.972400e-86
155,97,4.597501e-84
155,98,6.457816e-84
155,99,1.160713e-83
155,100,8.042754e-84
155,101,4.900828e-84
155,102,2.032601e-84
155,103,1.191884e-84
155,104,9.776186e-85
155,105,5.610317e-85
155,106,1.599493e-85
155,107,1.875015e-85
155,108,0.000000e+00
155,109,7.248548e-85
155,110,6.855376e-84
155,111,9.457552e-84
155,112,6.021037e-84
155,113,3.741105e-84
155,114,2.076927e-84
155,115,1.329360e-84
155,116,9.720161e-85
155,117,6.453881e-85
155,118,2.269950e-85
155,119,1.834472e-85
155,120,0.000000e+00
155,121,0.000000e+00
155,122,1.005326e-84
155,123,3.666922e-84
155,124,2.978139e-84
155,125,1.692509e-84
155,126,1.308751e-84
155,127,1.136092e-84
155,128,5.707074e-85
155,129,4.545447e-85
155,130,2.669575e-85
155,131,2.056912e-85
155,132,0.000000e+00
155,133,0.000000e+00
155,134,0.000000e+00
155,135,0.000000e+00
155,136,2.930739e-85
155,137,3.395074e-85
155,138,4.422960e-85
155,139,4.062536e-85
155,140,3.223520e-85
155,141,3.070995e-85
155,142,1.873192e-85
155,143,1.262830e-85
155,144,0.000000e+00
155,145,0.000000e+00
155,146,0.000000e+00
155,147,0.000000e+00
155,148,0.000000e+00
155,149,4.657234e-87
155,150,2.397266e-86
155,151,2.342813e-86
155,152,1.808327e-86
155,153,1.415530e-86
155,154,1.827779e-86
155,155,2.519556e-86


==> anc/data_release/Covariance/cov_fullUncertainty_ptpl_2D_qelike.txt <==
0,0,5.892760e-82
0,1,6.707521e-83
0,2,1.026204e-82
0,3,5.319937e-83
0,4,-7.284326e-84
0,5,1.197167e-84
0,6,5.324567e-84
0,7,4.655002e-84
0,8,6.509071e-84
0,9,5.638257e-84
0,10,5.094399e-84
0,11,1.244376e-84
0,12,4.389398e-82
0,13,3.959907e-82
0,14,4.492726e-82
0,15,2.050459e-82
0,16,4.399030e-83
0,17,4.547525e-83
0,18,1.511768e-83
0,19,2.371629e-83
0,20,2.181760e-83
0,21,1.813218e-83
0,22,8.738595e-84
0,23,1.389012e-84
0,24,1.589309e-81
0,25,1.176298e-81
0,26,1.118721e-81
0,27,5.848490e-82
0,28,1.757686e-82
0,29,5.964380e-83
0,30,4.091471e-83
0,31,7.288610e-83
0,32,4.902413e-83
0,33,3.439068e-83
0,34,1.981247e-83
0,35,5.286836e-84
0,36,2.447668e-81
0,37,2.016530e-81
0,38,1.753454e-81
0,39,1.044298e-81
0,40,3.288201e-82
0,41,6.651518e-83
0,42,6.438168e-83
0,43,7.618989e-83
0,44,8.310144e-83
0,45,4.480391e-83
0,46,4.241314e-83
0,47,1.047911e-83
0,48,3.284577e-81
0,49,2.445859e-81
0,50,2.477430e-81
0,51,9.839622e-82
0,52,3.053921e-82
0,53,-1.772600e-83
0,54,9.571790e-83
0,55,1.521429e-82
0,56,1.150390e-82
0,57,7.101238e-83
0,58,5.749994e-83
0,59,7.586539e-84
0,60,3.216791e-81
0,61,2.781580e-81
0,62,2.498280e-81
0,63,1.041579e-81
0,64,2.756054e-82
0,65,-1.316448e-83
0,66,3.365440e-83
0,67,1.368743e-82
0,68,7.700527e-83
0,69,8.121699e-83
0,70,5.372430e-83
0,71,7.219407e-84
0,72,3.461080e-81
0,73,3.017367e-81
0,74,2.096059e-81
0,75,8.766806e-82
0,76,-1.345297e-82
0,77,6.503916e-83
0,78,5.068404e-83
0,79,9.860567e-83
0,80,8.282212e-83
0,81,6.463451e-83
0,82,3.772347e-83
0,83,5.575573e-84
0,84,1.570965e-81
0,85,2.302391e-81
0,86,1.690972e-81
0,87,4.209639e-82
0,88,-1.243374e-82
0,89,-9.373315e-83
0,90,3.483259e-83
0,91,1.001882e-82
0,92,8.329478e-83
0,93,5.252519e-83
0,94,4.022584e-83
0,95,6.716299e-84
0,96,4.124899e-83
0,97,7.027389e-82
0,98,6.189326e-82
0,99,-1.837101e-82
0,100,-2.124604e-82
0,101,-1.065230e-82
0,102,1.841296e-83
0,103,5.591402e-83
0,104,4.503420e-83
0,105,2.786449e-83
0,106,2.695288e-83
0,107,2.169940e-84
0,108,0.000000e+00
0,109,-9.727146e-84
0,110,-3.620015e-83
0,111,-3.521311e-82
0,112,-2.367103e-82
0,113,-1.337353e-82
0,114,-3.616140e-83
0,115,8.614891e-85
0,116,3.451080e-84
0,117,7.702796e-84
0,118,1.284404e-83
0,119,-7.067780e-85
0,120,0.000000e+00
0,121,0.000000e+00
0,122,-4.566206e-83
0,123,-1.657512e-82
0,124,-1.391173e-82
0,125,-6.953036e-83
0,126,-3.276865e-83
0,127,-3.256684e-83
0,128,-4.565669e-84
0,129,-2.882289e-84
0,130,-6.235455e-85
0,131,-7.247193e-84
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,-1.319490e-83
0,137,-1.480359e-83
0,138,-2.315319e-83
0,139,-1.490300e-83
0,140,-1.296137e-83
0,141,-9.927343e-84
0,142,-5.613423e-84
0,143,-4.808774e-84
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,6.427238e-86
0,150,-8.667038e-85
0,151,-1.434020e-84
0,152,-1.063232e-84
0,153,-8.317648e-85
0,154,-7.367976e-85
0,155,-8.021461e-85
1,0,6.707521e-83
1,1,3.175516e-82
1,2,9.126352e-83
1,3,1.494179e-83
1,4,-4.631029e-84
1,5,6.275253e-85
1,6,1.190099e-84
1,7,2.295727e-84
1,8,3.726658e-84
1,9,2.689068e-84
1,10,2.748874e-84
1,11,5.668017e-85
1,12,2.613025e-82
1,13,2.728570e-82
1,14,2.229965e-82
1,15,1.073953e-82
1,16,2.253451e-83
1,17,2.466465e-83
1,18,8.972842e-84
1,19,1.466615e-83
1,20,1.196541e-83
1,21,1.122993e-83
1,22,4.626465e-84
1,23,5.367074e-85
1,24,9.044573e-82
1,25,6.342540e-82
1,26,6.077971e-82
1,27,3.205398e-82
1,28,8.666970e-83
1,29,2.555488e-83
1,30,1.758363e-83
1,31,3.735091e-83
1,32,2.622947e-83
1,33,1.877490e-83
1,34,1.096853e-83
1,35,2.744061e-84
1,36,1.373252e-81
1,37,1.150369e-81
1,38,9.541325e-82
1,39,5.629405e-82
1,40,1.662563e-82
1,41,2.655612e-83
1,42,2.327721e-83
1,43,3.385198e-83
1,44,4.270014e-83
1,45,2.316265e-83
1,46,2.343243e-83
1,47,6.056486e-84
1,48,1.825325e-81
1,49,1.362856e-81
1,50,1.373702e-81
1,51,5.114096e-82
1,52,1.378707e-82
1,53,-4.278844e-83
1,54,3.781562e-83
1,55,7.383578e-83
1,56,6.295931e-83
1,57,3.872742e-83
1,58,3.140713e-83
1,59,3.555777e-84
1,60,1.788773e-81
1,61,1.533538e-81
1,62,1.383344e-81
1,63,5.266243e-82
1,64,1.308757e-82
1,65,-4.312302e-83
1,66,-5.577415e-84
1,67,6.853871e-83
1,68,4.149671e-83
1,69,4.400571e-83
1,70,2.817238e-83
1,71,2.739285e-84
1,72,1.934257e-81
1,73,1.655583e-81
1,74,1.152033e-81
1,75,4.051131e-82
1,76,-1.261924e-82
1,77,1.412670e-83
1,78,1.840644e-83
1,79,4.657977e-83
1,80,4.158361e-83
1,81,3.562911e-83
1,82,1.977440e-83
1,83,2.175251e-84
1,84,8.650545e-82
1,85,1.251126e-81
1,86,9.104680e-82
1,87,1.733624e-82
1,88,-1.170984e-82
1,89,-7.971427e-83
1,90,5.718217e-84
1,91,5.135982e-83
1,92,4.347621e-83
1,93,2.826258e-83
1,94,2.189006e-83
1,95,2.830473e-84
1,96,2.512465e-83
1,97,3.582708e-82
1,98,3.167751e-82
1,99,-1.413635e-82
1,100,-1.504536e-82
1,101,-7.513104e-83
1,102,2.265934e-84
1,103,2.345389e-83
1,104,2.201423e-83
1,105,1.345968e-83
1,106,1.499396e-83
1,107,5.978448e-85
1,108,0.000000e+00
1,109,-4.173906e-84
1,110,-3.508549e-83
1,111,-2.061361e-82
1,112,-1.394991e-82
1,113,-7.725726e-83
1,114,-2.524913e-83
1,115,1.245368e-84
1,116,1.677256e-84
1,117,4.359919e-84
1,118,7.062841e-84
1,119,-8.821483e-85
1,120,0.000000e+00
1,121,0.000000e+00
1,122,-2.712675e-83
1,123,-9.583969e-83
1,124,-7.881900e-83
1,125,-4.100028e-83
1,126,-1.948225e-83
1,127,-1.830456e-83
1,128,-1.501191e-84
1,129,-1.080821e-84
1,130,1.052210e-85
1,131,-4.424187e-84
1,132,0.000000e+00
1,133,0.000000e+00
1,134,0.000000e+00
1,135,0.000000e+00
1,136,-7.683392e-84
1,137,-7.650527e-84
1,138,-1.282068e-83
1,139,-8.377070e-84
1,140,-7.178469e-84
1,141,-4.796202e-84
1,142,-2.968998e-84
1,143,-2.666123e-84
1,144,0.000000e+00
1,145,0.000000e+00
1,146,0.000000e+00
1,147,0.000000e+00
1,148,0.000000e+00
1,149,1.083234e-85
1,150,-4.243479e-85
1,151,-8.258575e-85
1,152,-6.052682e-85
1,153,-4.760942e-85
1,154,-3.909980e-85
1,155,-4.410569e-85
2,0,1.026204e-82
2,1,9.126352e-83
2,2,5.047865e-82
2,3,7.805259e-83
2,4,-2.120742e-83
2,5,2.606068e-84
2,6,5.563578e-84
2,7,4.399346e-84
2,8,6.623244e-84
2,9,5.969221e-84
2,10,5.670069e-84
2,11,1.571963e-84
2,12,5.099980e-82
2,13,4.171554e-82
2,14,4.995719e-82
2,15,1.843032e-82
2,16,4.183083e-83
2,17,6.214077e-83
2,18,1.849985e-83
2,19,2.839299e-83
2,20,2.536270e-83
2,21,2.137223e-83
2,22,9.232460e-84
2,23,1.782328e-84
2,24,1.664417e-81
2,25,1.219646e-81
2,26,1.157161e-81
2,27,6.364793e-82
2,28,2.100870e-82
2,29,8.891428e-83
2,30,5.375389e-83
2,31,7.727196e-83
2,32,4.854669e-83
2,33,3.794921e-83
2,34,2.142953e-83
2,35,6.365938e-84
2,36,2.572196e-81
2,37,2.159117e-81
2,38,1.900512e-81
2,39,1.168803e-81
2,40,3.942950e-82
2,41,9.095287e-83
2,42,7.835204e-83
2,43,8.655539e-83
2,44,9.087174e-83
2,45,4.844644e-83
2,46,4.439139e-83
2,47,1.150914e-83
2,48,3.445292e-81
2,49,2.583223e-81
2,50,2.640444e-81
2,51,1.116051e-81
2,52,4.119603e-82
2,53,6.691153e-84
2,54,1.041439e-82
2,55,1.703363e-82
2,56,1.302565e-82
2,57,7.671450e-83
2,58,5.778233e-83
2,59,8.362561e-84
2,60,3.333339e-81
2,61,2.911180e-81
2,62,2.684383e-81
2,63,1.212142e-81
2,64,3.733982e-82
2,65,3.035170e-83
2,66,3.446508e-83
2,67,1.530971e-82
2,68,9.489309e-83
2,69,9.017830e-83
2,70,5.739241e-83
2,71,8.878364e-84
2,72,3.623400e-81
2,73,3.186551e-81
2,74,2.301793e-81
2,75,9.998301e-82
2,76,-5.431920e-83
2,77,9.917143e-83
2,78,8.246469e-83
2,79,1.152207e-82
2,80,8.462134e-83
2,81,7.151843e-83
2,82,4.246353e-83
2,83,5.816593e-84
2,84,1.635353e-81
2,85,2.439592e-81
2,86,1.852782e-81
2,87,5.246927e-82
2,88,-7.309100e-83
2,89,-6.911866e-83
2,90,5.646326e-83
2,91,1.195484e-82
2,92,9.044516e-83
2,93,5.806554e-83
2,94,4.422851e-83
2,95,8.179582e-84
2,96,3.656001e-83
2,97,7.661528e-82
2,98,6.880304e-82
2,99,-1.306341e-82
2,100,-1.742806e-82
2,101,-9.108123e-83
2,102,3.063913e-83
2,103,6.304985e-83
2,104,4.763860e-83
2,105,3.106028e-83
2,106,2.951717e-83
2,107,3.353409e-84
2,108,0.000000e+00
2,109,-3.170102e-84
2,110,6.334246e-84
2,111,-3.137398e-82
2,112,-2.089527e-82
2,113,-1.265564e-82
2,114,-3.431751e-83
2,115,6.358929e-84
2,116,2.741085e-84
2,117,7.924624e-84
2,118,1.356168e-83
2,119,-8.590088e-85
2,120,0.000000e+00
2,121,0.000000e+00
2,122,-4.219711e-83
2,123,-1.578328e-82
2,124,-1.344438e-82
2,125,-6.664577e-83
2,126,-3.556509e-83
2,127,-3.325934e-83
2,128,-4.886241e-84
2,129,-4.123748e-84
2,130,-2.529902e-85
2,131,-7.428040e-84
2,132,0.000000e+00
2,133,0.000000e+00
2,134,0.000000e+00
2,135,0.000000e+00
2,136,-1.208295e-83
2,137,-1.485486e-83
2,138,-2.453961e-83
2,139,-1.564661e-83
2,140,-1.334460e-83
2,141,-1.020513e-83
2,142,-5.903049e-84
2,143,-5.070485e-84
2,144,0.000000e+00
2,145,0.000000e+00
2,146,0.000000e+00
2,147,0.000000e+00
2,148,0.000000e+00
2,149,1.193785e-85
2,150,-9.790844e-85
2,151,-1.585709e-84
2,152,-1.130356e-84
2,153,-8.624061e-85
2,154,-7.739161e-85
2,155,-9.135685e-85
3,0,5.319937e-83
3,1,1.494179e-83
3,2,7.805259e-83
3,3,3.886314e-82
3,4,5.812511e-83
3,5,1.962814e-84
3,6,9.238534e-84
3,7,4.857759e-84
3,8,5.715079e-84
3,9,2.815140e-84
3,10,1.996373e-84
3,11,1.024062e-84
3,12,1.607928e-82
3,13,2.125356e-82
3,14,2.104327e-82
3,15,2.255781e-82
3,16,1.181010e-82
3,17,7.355641e-83
3,18,6.190168e-83
3,19,3.331532e-83
3,20,2.058064e-83
3,21,1.844815e-83
3,22,7.724203e-84
3,23,2.807280e-84
3,24,5.669872e-82
3,25,5.928340e-82
3,26,6.895509e-82
3,27,5.752861e-82
3,28,3.454764e-82
3,29,2.180749e-82
3,30,1.198621e-82
3,31,8.540224e-83
3,32,4.902339e-83
3,33,3.083292e-83
3,34,1.557264e-83
3,35,5.582048e-84
3,36,1.003725e-81
3,37,1.048015e-81
3,38,1.121763e-81
3,39,1.063970e-81
3,40,7.140407e-82
3,41,3.677072e-82
3,42,1.905058e-82
3,43,1.087317e-82
3,44,7.664252e-83
3,45,5.045425e-83
3,46,2.861628e-83
3,47,1.083948e-83
3,48,1.225086e-81
3,49,1.488261e-81
3,50,1.675329e-81
3,51,1.260346e-81
3,52,8.287183e-82
3,53,4.567461e-82
3,54,2.488424e-82
3,55,1.613007e-82
3,56,1.106669e-82
3,57,6.881532e-83
3,58,3.898168e-83
3,59,1.584856e-83
3,60,1.515573e-81
3,61,1.702016e-81
3,62,1.813364e-81
3,63,1.621268e-81
3,64,9.778629e-82
3,65,5.060239e-82
3,66,2.684771e-82
3,67,2.266881e-82
3,68,1.180292e-82
3,69,8.731903e-83
3,70,4.773657e-83
3,71,2.130765e-83
3,72,1.572294e-81
3,73,1.817138e-81
3,74,1.957540e-81
3,75,1.558377e-81
3,76,9.356772e-82
3,77,5.227341e-82
3,78,2.956148e-82
3,79,1.846785e-82
3,80,1.140098e-82
3,81,7.239257e-83
3,82,4.503689e-83
3,83,1.995520e-83
3,84,9.173235e-82
3,85,1.551973e-81
3,86,1.668842e-81
3,87,1.260206e-81
3,88,7.431005e-82
3,89,4.010365e-82
3,90,2.593319e-82
3,91,1.742363e-82
3,92,1.009448e-82
3,93,5.989971e-83
3,94,3.743980e-83
3,95,1.550937e-83
3,96,4.356841e-83
3,97,8.293142e-82
3,98,1.032277e-81
3,99,8.128933e-82
3,100,4.543109e-82
3,101,2.586381e-82
3,102,1.484997e-82
3,103,1.072239e-82
3,104,8.436659e-83
3,105,4.466848e-83
3,106,2.712576e-83
3,107,1.311721e-83
3,108,0.000000e+00
3,109,7.724069e-83
3,110,5.896009e-82
3,111,4.683547e-82
3,112,2.622556e-82
3,113,1.424157e-82
3,114,9.901012e-83
3,115,7.718549e-83
3,116,4.866845e-83
3,117,3.691754e-83
3,118,1.923480e-83
3,119,1.015166e-83
3,120,0.000000e+00
3,121,0.000000e+00
3,122,4.299659e-83
3,123,1.006884e-82
3,124,7.952047e-83
3,125,4.462207e-83
3,126,3.693089e-83
3,127,2.625934e-83
3,128,1.640424e-83
3,129,1.644952e-83
3,130,1.104010e-83
3,131,4.366170e-84
3,132,0.000000e+00
3,133,0.000000e+00
3,134,0.000000e+00
3,135,0.000000e+00
3,136,7.213218e-84
3,137,6.474661e-84
3,138,1.075769e-83
3,139,7.330612e-84
3,140,3.656774e-84
3,141,5.295614e-84
3,142,2.955604e-84
3,143,1.465821e-84
3,144,0.000000e+00
3,145,0.000000e+00
3,146,0.000000e+00
3,147,0.000000e+00
3,148,0.000000e+00
3,149,2.757543e-86
3,150,7.496389e-85
3,151,4.097921e-85
3,152,2.596852e-85
3,153,1.598129e-85
3,154,2.288916e-85
3,155,1.058518e-85
4,0,-7.284326e-84
4,1,-4.631029e-84
4,2,-2.120742e-83
4,3,5.812511e-83
4,4,2.294973e-82
4,5,3.576121e-83
4,6,6.068037e-84
4,7,4.004003e-84
4,8,2.920139e-84
4,9,5.364156e-85
4,10,-5.149703e-85
4,11,6.613057e-85
4,12,-1.161864e-82
4,13,-2.577814e-83
4,14,1.716364e-83
4,15,8.789938e-83
4,16,1.462273e-82
4,17,5.795850e-83
4,18,4.611095e-83
4,19,2.041472e-83
4,20,1.033362e-83
4,21,1.010021e-83
4,22,3.662092e-84
4,23,2.571750e-84
4,24,-3.228537e-82
4,25,-3.448299e-83
4,26,1.121096e-82
4,27,2.987417e-82
4,28,2.888032e-82
4,29,1.939270e-82
4,30,1.106419e-82
4,31,5.486245e-83
4,32,2.606121e-83
4,33,1.239129e-83
4,34,4.544156e-84
4,35,3.172661e-84
4,36,-3.533797e-82
4,37,-4.803390e-83
4,38,1.865767e-82
4,39,5.666415e-82
4,40,6.002452e-82
4,41,3.642223e-82
4,42,1.866090e-82
4,43,8.828557e-83
4,44,3.690092e-83
4,45,2.597370e-83
4,46,6.014511e-84
4,47,5.692179e-84
4,48,-5.348130e-82
4,49,2.377474e-82
4,50,3.406997e-82
4,51,8.149713e-82
4,52,7.526118e-82
4,53,5.133387e-82
4,54,2.316866e-82
4,55,1.001079e-82
4,56,5.464281e-83
4,57,3.161988e-83
4,58,1.236124e-83
4,59,1.249335e-83
4,60,-2.601817e-82
4,61,2.646066e-82
4,62,5.501309e-82
4,63,1.156044e-81
4,64,9.003939e-82
4,65,5.860751e-82
4,66,2.902518e-82
4,67,1.664735e-82
4,68,8.495896e-83
4,69,4.639374e-83
4,70,2.320437e-83
4,71,1.745541e-83
4,72,-2.708732e-82
4,73,2.582212e-82
4,74,9.079872e-82
4,75,1.250682e-81
4,76,1.131617e-81
4,77,5.395758e-82
4,78,3.068992e-82
4,79,1.483458e-82
4,80,7.668007e-83
4,81,4.009905e-83
4,82,2.752608e-83
4,83,1.874373e-83
4,84,3.551250e-83
4,85,3.421053e-82
4,86,7.863723e-82
4,87,1.145270e-81
4,88,8.936603e-82
4,89,4.952681e-82
4,90,2.570099e-82
4,91,1.299323e-82
4,92,6.143129e-83
4,93,3.434141e-83
4,94,1.574046e-83
4,95,1.293388e-83
4,96,2.504263e-83
4,97,4.632806e-82
4,98,7.695857e-82
4,99,1.001512e-81
4,100,6.296480e-82
4,101,3.481378e-82
4,102,1.464052e-82
4,103,8.523586e-83
4,104,6.391134e-83
4,105,3.366749e-83
4,106,1.228587e-83
4,107,1.330749e-83
4,108,0.000000e+00
4,109,7.700379e-83
4,110,6.179955e-82
4,111,6.807231e-82
4,112,4.106520e-82
4,113,2.196053e-82
4,114,1.139497e-82
4,115,7.412755e-83
4,116,4.340959e-83
4,117,3.327032e-83
4,118,1.104953e-83
4,119,1.087356e-83
4,120,0.000000e+00
4,121,0.000000e+00
4,122,7.266776e-83
4,123,2.056627e-82
4,124,1.624442e-82
4,125,8.639328e-83
4,126,5.835888e-83
4,127,4.716139e-83
4,128,1.920559e-83
4,129,1.679663e-83
4,130,1.113948e-83
4,131,8.770194e-84
4,132,0.000000e+00
4,133,0.000000e+00
4,134,0.000000e+00
4,135,0.000000e+00
4,136,1.412336e-83
4,137,1.593386e-83
4,138,2.387766e-83
4,139,1.679208e-83
4,140,1.207325e-83
4,141,1.123599e-83
4,142,6.209734e-84
4,143,4.309647e-84
4,144,0.000000e+00
4,145,0.000000e+00
4,146,0.000000e+00
4,147,0.000000e+00
4,148,0.000000e+00
4,149,6.130669e-87
4,150,1.139377e-84
4,151,1.191325e-84
4,152,8.350213e-85
4,153,6.464295e-85
4,154,6.298806e-85
4,155,6.348332e-85
5,0,1.197167e-84
5,1,6.275253e-85
5,2,2.606068e-84
5,3,1.962814e-84
5,4,3.576121e-83
5,5,4.422865e-83
5,6,1.896558e-83
5,7,1.049039e-84
5,8,4.781334e-85
5,9,3.885533e-85
5,10,1.437074e-85
5,11,2.167266e-85
5,12,-1.010353e-83
5,13,9.444407e-84
5,14,2.825535e-83
5,15,4.036857e-83
5,16,3.128241e-83
5,17,3.417003e-83
5,18,1.885115e-83
5,19,5.006167e-84
5,20,3.967718e-84
5,21,3.582959e-84
5,22,1.620406e-84
5,23,8.945175e-85
5,24,-2.107181e-83
5,25,3.281064e-83
5,26,6.848402e-83
5,27,1.052239e-82
5,28,9.611076e-83
5,29,5.577571e-83
5,30,3.408317e-83
5,31,1.689746e-83
5,32,8.263323e-84
5,33,4.867477e-84
5,34,1.994923e-84
5,35,1.301287e-84
5,36,-3.957821e-84
5,37,5.846660e-83
5,38,1.272371e-82
5,39,1.956444e-82
5,40,1.706364e-82
5,41,1.055660e-82
5,42,5.722485e-83
5,43,3.072994e-83
5,44,1.300535e-83
5,45,8.481708e-84
5,46,3.395513e-84
5,47,1.945529e-84
5,48,-3.247944e-84
5,49,1.654942e-82
5,50,1.530773e-82
5,51,2.783820e-82
5,52,2.337043e-82
5,53,1.415887e-82
5,54,7.403625e-83
5,55,3.915811e-83
5,56,2.083102e-83
5,57,1.025574e-83
5,58,5.115978e-84
5,59,3.242744e-84
5,60,3.450300e-83
5,61,1.679395e-82
5,62,2.498414e-82
5,63,3.592612e-82
5,64,2.698612e-82
5,65,1.685533e-82
5,66,8.875207e-83
5,67,4.655311e-83
5,68,2.754069e-83
5,69,1.423737e-83
5,70,7.952000e-84
5,71,4.665706e-84
5,72,7.200812e-83
5,73,1.583251e-82
5,74,3.093900e-82
5,75,3.797958e-82
5,76,3.249391e-82
5,77,1.550444e-82
5,78,9.098366e-83
5,79,4.627325e-83
5,80,2.371793e-83
5,81,1.300447e-83
5,82,9.103286e-84
5,83,5.323067e-84
5,84,5.934267e-83
5,85,1.759494e-82
5,86,2.725429e-82
5,87,3.373029e-82
5,88,2.607117e-82
5,89,1.389001e-82
5,90,7.561558e-83
5,91,4.135859e-83
5,92,2.034308e-83
5,93,1.171216e-83
5,94,5.902994e-84
5,95,3.864504e-84
5,96,3.273944e-84
5,97,1.671016e-82
5,98,2.494670e-82
5,99,2.763780e-82
5,100,1.781211e-82
5,101,9.868087e-83
5,102,4.677780e-83
5,103,2.718835e-83
5,104,1.825467e-83
5,105,1.077568e-83
5,106,4.462569e-84
5,107,3.552342e-84
5,108,0.000000e+00
5,109,2.011928e-83
5,110,1.858135e-82
5,111,1.921989e-82
5,112,1.158300e-82
5,113,6.336187e-83
5,114,3.329892e-83
5,115,2.165808e-83
5,116,1.146787e-83
5,117,9.826773e-84
5,118,3.446991e-84
5,119,2.922504e-84
5,120,0.000000e+00
5,121,0.000000e+00
5,122,1.798531e-83
5,123,5.811269e-83
5,124,4.389192e-83
5,125,2.531024e-83
5,126,1.689890e-83
5,127,1.335112e-83
5,128,5.280531e-84
5,129,4.231132e-84
5,130,3.030346e-84
5,131,2.305599e-84
5,132,0.000000e+00
5,133,0.000000e+00
5,134,0.000000e+00
5,135,0.000000e+00
5,136,3.997667e-84
5,137,4.431627e-84
5,138,5.577499e-84
5,139,4.759821e-84
5,140,3.247139e-84
5,141,2.679260e-84
5,142,1.598460e-84
5,143,1.117115e-84
5,144,0.000000e+00
5,145,0.000000e+00
5,146,0.000000e+00
5,147,0.000000e+00
5,148,0.000000e+00
5,149,7.686160e-86
5,150,1.682750e-85
5,151,2.824473e-85
5,152,2.237709e-85
5,153,1.965437e-85
5,154,1.537643e-85
5,155,1.570605e-85
6,0,5.324567e-84
6,1,1.190099e-84
6,2,5.563578e-84
6,3,9.238534e-84
6,4,6.068037e-84
6,5,1.896558e-83
6,6,4.700573e-83
6,7,1.028229e-83
6,8,7.542562e-86
6,9,9.617299e-85
6,10,3.638041e-85
6,11,3.576361e-85
6,12,4.252294e-84
6,13,2.394314e-83
6,14,3.658932e-83
6,15,4.823647e-83
6,16,2.886396e-83
6,17,1.410846e-83
6,18,3.057729e-83
6,19,4.295972e-84
6,20,3.468678e-84
6,21,2.783227e-84
6,22,2.061305e-84
6,23,9.433721e-85
6,24,2.873101e-83
6,25,7.984594e-83
6,26,1.050266e-82
6,27,1.134396e-82
6,28,9.633282e-83
6,29,5.240417e-83
6,30,3.048684e-83
6,31,1.866378e-83
6,32,9.350131e-84
6,33,5.931335e-84
6,34,2.429486e-84
6,35,1.586559e-84
6,36,5.375490e-83
6,37,1.058498e-82
6,38,1.789676e-82
6,39,2.118176e-82
6,40,1.701227e-82
6,41,1.051724e-82
6,42,5.728064e-83
6,43,3.369874e-83
6,44,1.811898e-83
6,45,1.083734e-83
6,46,4.824075e-84
6,47,2.481496e-84
6,48,1.185103e-82
6,49,2.506015e-82
6,50,2.403781e-82
6,51,2.896409e-82
6,52,2.218976e-82
6,53,1.478911e-82
6,54,7.739571e-83
6,55,4.877571e-83
6,56,2.250935e-83
6,57,1.456860e-83
6,58,7.601600e-84
6,59,4.024923e-84
6,60,1.503617e-82
6,61,2.862763e-82
6,62,3.209569e-82
6,63,3.893433e-82
6,64,2.474172e-82
6,65,1.680135e-82
6,66,9.106311e-83
6,67,5.403322e-83
6,68,2.629291e-83
6,69,1.712560e-83
6,70,1.089442e-83
6,71,5.709057e-84
6,72,2.048441e-82
6,73,2.907164e-82
6,74,3.614195e-82
6,75,4.250386e-82
6,76,2.967872e-82
6,77,1.444571e-82
6,78,8.683907e-83
6,79,4.973826e-83
6,80,2.881041e-83
6,81,1.454069e-83
6,82,1.042334e-83
6,83,5.667919e-84
6,84,1.302039e-82
6,85,2.751884e-82
6,86,3.324059e-82
6,87,3.376577e-82
6,88,2.459404e-82
6,89,1.340231e-82
6,90,7.468208e-83
6,91,4.181552e-83
6,92,2.416609e-83
6,93,1.328689e-83
6,94,7.065101e-84
6,95,4.155478e-84
6,96,6.790691e-84
6,97,2.085502e-82
6,98,2.720630e-82
6,99,2.657679e-82
6,100,1.621821e-82
6,101,9.610186e-83
6,102,4.462532e-83
6,103,3.242017e-83
6,104,2.362910e-83
6,105,1.408756e-83
6,106,5.784510e-84
6,107,3.935044e-84
6,108,0.000000e+00
6,109,1.633409e-83
6,110,1.790762e-82
6,111,1.737647e-82
6,112,9.435339e-83
6,113,5.489468e-83
6,114,3.675946e-83
6,115,2.218281e-83
6,116,1.475184e-83
6,117,1.107951e-83
6,118,4.953756e-84
6,119,3.375717e-84
6,120,0.000000e+00
6,121,0.000000e+00
6,122,1.554873e-83
6,123,4.680645e-83
6,124,3.769647e-83
6,125,2.368631e-83
6,126,1.692984e-83
6,127,1.398733e-83
6,128,6.507885e-84
6,129,4.971599e-84
6,130,3.400933e-84
6,131,2.164906e-84
6,132,0.000000e+00
6,133,0.000000e+00
6,134,0.000000e+00
6,135,0.000000e+00
6,136,2.967786e-84
6,137,3.579047e-84
6,138,6.046379e-84
6,139,4.410826e-84
6,140,2.984138e-84
6,141,2.364560e-84
6,142,1.516693e-84
6,143,9.546910e-85
6,144,0.000000e+00
6,145,0.000000e+00
6,146,0.000000e+00
6,147,0.000000e+00
6,148,0.000000e+00
6,149,7.291916e-87
6,150,3.072744e-85
6,151,3.584614e-85
6,152,2.217116e-85
6,153,1.781156e-85
6,154,1.467439e-85
6,155,1.446168e-85
7,0,4.655002e-84
7,1,2.295727e-84
7,2,4.399346e-84
7,3,4.857759e-84
7,4,4.004003e-84
7,5,1.049039e-84
7,6,1.028229e-83
7,7,1.799798e-83
7,8,1.853586e-84
7,9,4.853591e-85
7,10,3.675525e-85
7,11,2.187684e-85
7,12,1.118880e-83
7,13,1.886849e-83
7,14,2.323217e-83
7,15,2.671712e-83
7,16,1.803231e-83
7,17,4.679652e-84
7,18,3.703058e-84
7,19,8.818798e-84
7,20,1.152212e-84
7,21,8.644406e-85
7,22,9.739860e-85
7,23,4.389253e-85
7,24,4.273138e-83
7,25,6.104675e-83
7,26,7.009555e-83
7,27,6.260044e-83
7,28,4.805962e-83
7,29,2.618007e-83
7,30,1.657564e-83
7,31,9.677898e-84
7,32,5.375551e-84
7,33,3.168946e-84
7,34,1.570580e-84
7,35,8.404770e-85
7,36,7.142939e-83
7,37,8.574856e-83
7,38,1.106400e-82
7,39,1.164332e-82
7,40,8.638747e-83
7,41,5.003785e-83
7,42,2.913738e-83
7,43,1.809574e-83
7,44,1.076852e-83
7,45,5.663449e-84
7,46,3.299248e-84
7,47,1.461989e-84
7,48,1.169589e-82
7,49,1.607248e-82
7,50,1.534322e-82
7,51,1.543849e-82
7,52,1.078221e-82
7,53,6.751371e-83
7,54,3.994265e-83
7,55,2.529485e-83
7,56,1.388668e-83
7,57,7.847939e-84
7,58,5.529580e-84
7,59,2.087026e-84
7,60,1.306367e-82
7,61,1.887628e-82
7,62,1.989895e-82
7,63,1.917380e-82
7,64,1.221908e-82
7,65,7.735585e-83
7,66,4.629542e-83
7,67,2.767056e-83
7,68,1.447452e-83
7,69,1.023982e-83
7,70,6.293710e-84
7,71,2.646683e-84
7,72,1.691702e-82
7,73,1.937162e-82
7,74,2.021670e-82
7,75,2.097058e-82
7,76,1.389214e-82
7,77,7.081367e-83
7,78,4.448127e-83
7,79,2.683518e-83
7,80,1.624728e-83
7,81,8.795023e-84
7,82,6.076315e-84
7,83,2.939419e-84
7,84,8.871497e-83
7,85,1.750894e-82
7,86,1.827519e-82
7,87,1.669633e-82
7,88,1.132498e-82
7,89,6.174868e-83
7,90,3.671099e-83
7,91,2.306985e-83
7,92,1.458800e-83
7,93,7.977878e-84
7,94,4.554009e-84
7,95,2.227848e-84
7,96,4.154038e-84
7,97,9.840954e-83
7,98,1.408558e-82
7,99,1.197295e-82
7,100,7.322353e-83
7,101,4.587460e-83
7,102,2.408039e-83
7,103,1.693253e-83
7,104,1.307565e-83
7,105,7.688668e-84
7,106,3.565620e-84
7,107,1.970263e-84
7,108,0.000000e+00
7,109,5.534503e-84
7,110,7.535177e-83
7,111,7.053262e-83
7,112,3.948993e-83
7,113,2.381288e-83
7,114,1.652696e-83
7,115,1.158464e-83
7,116,7.475396e-84
7,117,6.188628e-84
7,118,2.814807e-84
7,119,1.644982e-84
7,120,0.000000e+00
7,121,0.000000e+00
7,122,6.065153e-84
7,123,2.088556e-83
7,124,1.522646e-83
7,125,9.849003e-84
7,126,8.314036e-84
7,127,6.572841e-84
7,128,3.619182e-84
7,129,2.829893e-84
7,130,1.764912e-84
7,131,1.050832e-84
7,132,0.000000e+00
7,133,0.000000e+00
7,134,0.000000e+00
7,135,0.000000e+00
7,136,1.007952e-84
7,137,1.750166e-84
7,138,2.297239e-84
7,139,1.968744e-84
7,140,1.453324e-84
7,141,1.198537e-84
7,142,7.884839e-85
7,143,4.038104e-85
7,144,0.000000e+00
7,145,0.000000e+00
7,146,0.000000e+00
7,147,0.000000e+00
7,148,0.000000e+00
7,149,3.052085e-86
7,150,1.257182e-85
7,151,1.541216e-85
7,152,1.015130e-85
7,153,8.038346e-86
7,154,6.894546e-86
7,155,8.082832e-86
8,0,6.509071e-84
8,1,3.726658e-84
8,2,6.623244e-84
8,3,5.715079e-84
8,4,2.920139e-84
8,5,4.781334e-85
8,6,7.542562e-86
8,7,1.853586e-84
8,8,7.230537e-84
8,9,1.385867e-84
8,10,1.866543e-85
8,11,1.276324e-85
8,12,2.040264e-83
8,13,2.505227e-83
8,14,2.819864e-83
8,15,2.150381e-83
8,16,1.207386e-83
8,17,8.243010e-84
8,18,4.135245e-84
8,19,1.893724e-84
8,20,4.421553e-84
8,21,1.315129e-84
8,22,5.870457e-85
8,23,2.784449e-85
8,24,7.358825e-83
8,25,6.838416e-83
8,26,7.705305e-83
8,27,5.639984e-83
8,28,3.075321e-83
8,29,1.881186e-83
8,30,1.110418e-83
8,31,8.446288e-84
8,32,4.442249e-84
8,33,2.730435e-84
8,34,1.659847e-84
8,35,6.261669e-85
8,36,1.227106e-82
8,37,1.219819e-82
8,38,1.203020e-82
8,39,1.035365e-82
8,40,6.319336e-83
8,41,3.079120e-83
8,42,1.908303e-83
8,43,1.180431e-83
8,44,9.027280e-84
8,45,5.145531e-84
8,46,3.352610e-84
8,47,1.262278e-84
8,48,1.582623e-82
8,49,1.661333e-82
8,50,1.808703e-82
8,51,1.165268e-82
8,52,6.942073e-83
8,53,3.742457e-83
8,54,2.473153e-83
8,55,1.732339e-83
8,56,1.250889e-83
8,57,7.482002e-84
8,58,4.935629e-84
8,59,1.676257e-84
8,60,1.760808e-82
8,61,1.857504e-82
8,62,1.915804e-82
8,63,1.450347e-82
8,64,8.075533e-83
8,65,4.252445e-83
8,66,2.431882e-83
8,67,2.274851e-83
8,68,1.249206e-83
8,69,9.435548e-84
8,70,5.342316e-84
8,71,1.915751e-84
8,72,1.904873e-82
8,73,2.039905e-82
8,74,1.970456e-82
8,75,1.400034e-82
8,76,6.900741e-83
8,77,4.415341e-83
8,78,2.810984e-83
8,79,1.872037e-83
8,80,1.185812e-83
8,81,8.201381e-84
8,82,4.893884e-84
8,83,1.892205e-84
8,84,9.262076e-83
8,85,1.619434e-82
8,86,1.540545e-82
8,87,1.029864e-82
8,88,5.227619e-83
8,89,3.144858e-83
8,90,2.268709e-83
8,91,1.736902e-83
8,92,1.106291e-83
8,93,6.706182e-84
8,94,4.084305e-84
8,95,1.557180e-84
8,96,4.738915e-84
8,97,6.728079e-83
8,98,8.448828e-83
8,99,5.544402e-83
8,100,2.982867e-83
8,101,1.954873e-83
8,102,1.306509e-83
8,103,1.080223e-83
8,104,8.807562e-84
8,105,4.875585e-84
8,106,2.945694e-84
8,107,1.333084e-84
8,108,0.000000e+00
8,109,4.215580e-84
8,110,3.440969e-83
8,111,2.141870e-83
8,112,1.384612e-83
8,113,7.924394e-84
8,114,7.239018e-84
8,115,6.924273e-84
8,116,4.471194e-84
8,117,3.658778e-84
8,118,1.914913e-84
8,119,8.804587e-85
8,120,0.000000e+00
8,121,0.000000e+00
8,122,2.565211e-84
8,123,3.566240e-84
8,124,2.877479e-84
8,125,2.228779e-84
8,126,2.675235e-84
8,127,2.118402e-84
8,128,1.779032e-84
8,129,1.452941e-84
8,130,9.930698e-85
8,131,2.938239e-85
8,132,0.000000e+00
8,133,0.000000e+00
8,134,0.000000e+00
8,135,0.000000e+00
8,136,1.449453e-85
8,137,4.423730e-85
8,138,6.910262e-85
8,139,6.291911e-85
8,140,2.872035e-85
8,141,3.682847e-85
8,142,2.021487e-85
8,143,5.998008e-86
8,144,0.000000e+00
8,145,0.000000e+00
8,146,0.000000e+00
8,147,0.000000e+00
8,148,0.000000e+00
8,149,-8.057489e-87
8,150,3.908961e-86
8,151,1.535942e-86
8,152,9.244766e-87
8,153,5.823385e-87
8,154,1.106481e-86
8,155,4.441253e-87
9,0,5.638257e-84
9,1,2.689068e-84
9,2,5.969221e-84
9,3,2.815140e-84
9,4,5.364156e-85
9,5,3.885533e-85
9,6,9.617299e-85
9,7,4.853591e-85
9,8,1.385867e-84
9,9,3.577128e-84
9,10,7.107728e-85
9,11,1.606316e-85
9,12,2.217490e-83
9,13,2.325408e-83
9,14,2.601558e-83
9,15,1.652841e-83
9,16,7.402516e-84
9,17,4.848362e-84
9,18,1.548342e-84
9,19,1.750683e-84
9,20,7.920604e-85
9,21,3.830851e-84
9,22,8.171049e-85
9,23,1.973930e-85
9,24,7.681006e-83
9,25,6.829719e-83
9,26,6.804133e-83
9,27,4.376075e-83
9,28,2.226780e-83
9,29,1.089184e-83
9,30,7.009430e-84
9,31,7.182765e-84
9,32,3.385923e-84
9,33,2.054729e-84
9,34,9.289280e-85
9,35,5.831234e-85
9,36,1.137600e-82
9,37,1.082653e-82
9,38,1.106726e-82
9,39,8.122497e-83
9,40,4.003978e-83
9,41,1.554756e-83
9,42,1.274687e-83
9,43,1.096850e-83
9,44,7.924604e-84
9,45,3.401828e-84
9,46,2.494957e-84
9,47,9.502134e-85
9,48,1.757083e-82
9,49,1.506706e-82
9,50,1.512950e-82
9,51,8.672706e-83
9,52,4.933054e-83
9,53,2.380249e-83
9,54,1.739062e-83
9,55,1.643646e-83
9,56,9.266890e-84
9,57,5.740570e-84
9,58,4.148663e-84
9,59,1.293998e-84
9,60,1.587536e-82
9,61,1.747413e-82
9,62,1.597974e-82
9,63,1.082717e-82
9,64,4.358884e-83
9,65,2.726730e-83
9,66,1.795819e-83
9,67,1.477705e-83
9,68,7.899481e-84
9,69,6.685134e-84
9,70,4.722481e-84
9,71,1.393982e-84
9,72,2.000906e-82
9,73,1.971064e-82
9,74,1.510681e-82
9,75,1.157909e-82
9,76,4.035776e-83
9,77,2.268195e-83
9,78,1.626636e-83
9,79,1.298728e-83
9,80,8.709577e-84
9,81,5.310020e-84
9,82,3.591564e-84
9,83,1.185921e-84
9,84,9.218983e-83
9,85,1.547818e-82
9,86,1.239347e-82
9,87,7.157214e-83
9,88,3.109596e-83
9,89,1.609579e-83
9,90,1.292283e-83
9,91,1.097357e-83
9,92,8.035484e-84
9,93,4.667151e-84
9,94,2.952801e-84
9,95,1.128244e-84
9,96,2.068731e-84
9,97,6.625151e-83
9,98,7.009223e-83
9,99,3.090175e-83
9,100,1.649070e-83
9,101,1.126610e-83
9,102,8.299845e-84
9,103,9.042497e-84
9,104,6.741904e-84
9,105,4.369426e-84
9,106,2.176930e-84
9,107,8.412451e-85
9,108,0.000000e+00
9,109,3.240133e-85
9,110,2.129306e-83
9,111,7.906513e-84
9,112,1.230275e-84
9,113,1.409831e-84
9,114,4.241498e-84
9,115,3.840292e-84
9,116,2.891055e-84
9,117,2.285203e-84
9,118,1.600938e-84
9,119,5.407502e-85
9,120,0.000000e+00
9,121,0.000000e+00
9,122,5.408808e-87
9,123,-9.360062e-87
9,124,-4.137906e-85
9,125,1.079742e-84
9,126,1.110807e-84
9,127,1.358277e-84
9,128,1.333229e-84
9,129,7.495138e-85
9,130,6.013978e-85
9,131,1.230363e-85
9,132,0.000000e+00
9,133,0.000000e+00
9,134,0.000000e+00
9,135,0.000000e+00
9,136,-2.145755e-85
9,137,-2.898344e-86
9,138,3.672097e-86
9,139,1.576886e-85
9,140,9.347879e-86
9,141,-5.288979e-86
9,142,4.854192e-86
9,143,-5.631264e-86
9,144,0.000000e+00
9,145,0.000000e+00
9,146,0.000000e+00
9,147,0.000000e+00
9,148,0.000000e+00
9,149,-4.356928e-87
9,150,2.383690e-86
9,151,1.852261e-86
9,152,-1.646062e-87
9,153,2.219606e-87
9,154,-5.062516e-87
9,155,-1.164642e-86
10,0,5.094399e-84
10,1,2.748874e-84
10,2,5.670069e-84
10,3,1.996373e-84
10,4,-5.149703e-85
10,5,1.437074e-85
10,6,3.638041e-85
10,7,3.675525e-85
10,8,1.866543e-85
10,9,7.107728e-85
10,10,1.415602e-84
10,11,2.950323e-85
10,12,2.443998e-83
10,13,2.182955e-83
10,14,2.282319e-83
10,15,1.130083e-83
10,16,2.765057e-84
10,17,2.602941e-84
10,18,6.484508e-85
10,19,1.484087e-84
10,20,1.057673e-84
10,21,5.570248e-85
10,22,8.109223e-85
10,23,3.272613e-86
10,24,7.919860e-83
10,25,5.950101e-83
10,26,5.712696e-83
10,27,3.032311e-83
10,28,1.099470e-83
10,29,4.553127e-84
10,30,3.009400e-84
10,31,4.011501e-84
10,32,2.678690e-84
10,33,1.558596e-84
10,34,8.077903e-85
10,35,2.423960e-85
10,36,1.240269e-82
10,37,1.026236e-82
10,38,9.164914e-83
10,39,5.694196e-83
10,40,1.843534e-83
10,41,5.026963e-84
10,42,5.082688e-84
10,43,5.394735e-84
10,44,4.883789e-84
10,45,2.234430e-84
10,46,2.125759e-84
10,47,5.206109e-85
10,48,1.654417e-82
10,49,1.213095e-82
10,50,1.240975e-82
10,51,5.446240e-83
10,52,2.152775e-83
10,53,1.933445e-84
10,54,7.173055e-84
10,55,9.521555e-84
10,56,6.474831e-84
10,57,4.002938e-84
10,58,3.151114e-84
10,59,5.935285e-85
10,60,1.573030e-82
10,61,1.399565e-82
10,62,1.262063e-82
10,63,5.796154e-83
10,64,1.566014e-83
10,65,3.199987e-84
10,66,4.473076e-84
10,67,6.958476e-84
10,68,4.626212e-84
10,69,4.484731e-84
10,70,2.906130e-84
10,71,4.404781e-85
10,72,1.749792e-82
10,73,1.512768e-82
10,74,1.088614e-82
10,75,4.786538e-83
10,76,-5.972803e-85
10,77,4.173696e-84
10,78,4.558932e-84
10,79,6.035447e-84
10,80,4.528291e-84
10,81,3.453197e-84
10,82,2.286433e-84
10,83,3.854482e-85
10,84,7.170878e-83
10,85,1.146578e-82
10,86,8.334783e-83
10,87,2.373930e-83
10,88,-4.120659e-84
10,89,-2.925488e-84
10,90,2.983683e-84
10,91,5.657841e-84
10,92,4.596961e-84
10,93,2.788040e-84
10,94,2.198710e-84
10,95,4.708079e-85
10,96,1.026656e-84
10,97,3.107378e-83
10,98,3.043580e-83
10,99,-8.340679e-84
10,100,-8.452928e-84
10,101,-3.236230e-84
10,102,1.826887e-84
10,103,3.421949e-84
10,104,2.499963e-84
10,105,1.796432e-84
10,106,1.482525e-84
10,107,1.907052e-85
10,108,0.000000e+00
10,109,-1.810743e-84
10,110,-1.706889e-84
10,111,-1.615176e-83
10,112,-1.072089e-83
10,113,-6.049510e-84
10,114,-9.519140e-85
10,115,4.138908e-85
10,116,2.780317e-85
10,117,6.556248e-85
10,118,7.434056e-85
10,119,1.353998e-86
10,120,0.000000e+00
10,121,0.000000e+00
10,122,-2.423604e-84
10,123,-7.396597e-84
10,124,-6.277029e-84
10,125,-2.811739e-84
10,126,-1.329360e-84
10,127,-1.302021e-84
10,128,-3.944194e-86
10,129,-6.307256e-86
10,130,2.924518e-86
10,131,-2.782868e-85
10,132,0.000000e+00
10,133,0.000000e+00
10,134,0.000000e+00
10,135,0.000000e+00
10,136,-6.098779e-85
10,137,-6.180893e-85
10,138,-1.114720e-84
10,139,-6.627930e-85
10,140,-5.362569e-85
10,141,-4.793914e-85
10,142,-2.377891e-85
10,143,-2.456441e-85
10,144,0.000000e+00
10,145,0.000000e+00
10,146,0.000000e+00
10,147,0.000000e+00
10,148,0.000000e+00
10,149,8.506231e-87
10,150,-3.693397e-86
10,151,-5.901591e-86
10,152,-4.331051e-86
10,153,-3.159924e-86
10,154,-3.386487e-86
10,155,-3.928958e-86
11,0,1.244376e-84
11,1,5.668017e-85
11,2,1.571963e-84
11,3,1.024062e-84
11,4,6.613057e-85
11,5,2.167266e-85
11,6,3.576361e-85
11,7,2.187684e-85
11,8,1.276324e-85
11,9,1.606316e-85
11,10,2.950323e-85
11,11,5.371610e-85
11,12,5.069947e-84
11,13,5.990840e-84
11,14,7.197535e-84
11,15,6.075382e-84
11,16,3.684931e-84
11,17,2.106277e-84
11,18,9.820321e-85
11,19,9.922761e-85
11,20,6.028914e-85
11,21,1.479930e-85
11,22,1.782156e-85
11,23,3.813465e-85
11,24,1.719351e-83
11,25,1.914014e-83
11,26,2.110332e-83
11,27,1.619835e-83
11,28,1.000859e-83
11,29,5.809379e-84
11,30,3.349140e-84
11,31,2.646950e-84
11,32,1.501673e-84
11,33,8.068704e-85
11,34,2.888515e-85
11,35,2.708345e-85
11,36,2.808242e-83
11,37,3.072422e-83
11,38,3.328163e-83
11,39,3.100495e-83
11,40,1.855315e-83
11,41,8.551794e-84
11,42,6.198883e-84
11,43,4.479133e-84
11,44,2.718262e-84
11,45,1.243306e-84
11,46,7.675425e-85
11,47,2.567720e-85
11,48,4.209301e-83
11,49,4.339832e-83
11,50,4.679941e-83
11,51,3.417018e-83
11,52,2.402064e-83
11,53,1.307570e-83
11,54,8.035628e-84
11,55,6.023406e-84
11,56,3.304327e-84
11,57,2.012326e-84
11,58,1.338601e-84
11,59,5.495145e-85
11,60,3.941143e-83
11,61,5.159209e-83
11,62,4.967352e-83
11,63,4.432287e-83
11,64,2.229865e-83
11,65,1.509612e-83
11,66,9.222398e-84
11,67,5.854225e-84
11,68,3.272370e-84
11,69,2.505476e-84
11,70,1.628622e-84
11,71,6.529016e-85
11,72,5.285091e-83
11,73,5.868889e-83
11,74,5.465790e-83
11,75,4.755237e-83
11,76,2.607248e-83
11,77,1.236841e-83
11,78,8.247749e-84
11,79,5.401388e-84
11,80,3.394698e-84
11,81,1.864160e-84
11,82,1.406937e-84
11,83,6.130309e-85
11,84,2.388762e-83
11,85,4.633690e-83
11,86,4.267102e-83
11,87,3.345129e-83
11,88,1.899345e-83
11,89,1.016668e-83
11,90,6.587148e-84
11,91,4.496850e-84
11,92,2.908411e-84
11,93,1.640847e-84
11,94,1.001043e-84
11,95,5.032059e-85
11,96,9.193218e-85
11,97,2.268462e-83
11,98,2.724800e-83
11,99,1.975632e-83
11,100,1.224710e-83
11,101,7.492963e-84
11,102,3.797157e-84
11,103,3.608321e-84
11,104,2.624330e-84
11,105,1.643831e-84
11,106,7.362943e-85
11,107,3.973396e-85
11,108,0.000000e+00
11,109,7.011523e-85
11,110,1.233164e-83
11,111,9.865789e-84
11,112,4.982341e-84
11,113,2.970071e-84
11,114,2.581887e-84
11,115,1.732743e-84
11,116,1.264636e-84
11,117,1.037937e-84
11,118,5.632194e-85
11,119,3.023988e-85
11,120,0.000000e+00
11,121,0.000000e+00
11,122,7.886565e-85
11,123,2.489735e-84
11,124,1.828349e-84
11,125,1.335858e-84
11,126,1.041680e-84
11,127,9.382523e-85
11,128,6.262549e-85
11,129,4.422629e-85
11,130,3.091808e-85
11,131,1.663620e-85
11,132,0.000000e+00
11,133,0.000000e+00
11,134,0.000000e+00
11,135,0.000000e+00
11,136,1.035981e-85
11,137,1.582970e-85
11,138,2.670537e-85
11,139,2.053748e-85
11,140,1.749008e-85
11,141,1.148140e-85
11,142,9.637826e-86
11,143,3.163882e-86
11,144,0.000000e+00
11,145,0.000000e+00
11,146,0.000000e+00
11,147,0.000000e+00
11,148,0.000000e+00
11,149,2.237174e-87
11,150,2.355159e-86
11,151,2.219263e-86
11,152,9.898878e-87
11,153,9.599076e-87
11,154,6.924774e-87
11,155,3.880607e-87
12,0,4.389398e-82
12,1,2.613025e-82
12,2,5.099980e-82
12,3,1.607928e-82
12,4,-1.161864e-82
12,5,-1.010353e-83
12,6,4.252294e-84
12,7,1.118880e-83
12,8,2.040264e-83
12,9,2.217490e-83
12,10,2.443998e-83
12,11,5.069947e-84
12,12,3.925140e-81
12,13,1.930457e-81
12,14,1.901512e-81
12,15,7.010298e-82
12,16,-2.257794e-83
12,17,9.982077e-83
12,18,-2.382422e-83
12,19,6.951993e-83
12,20,8.072055e-83
12,21,6.116751e-83
12,22,2.947756e-83
12,23,1.060843e-84
12,24,7.313846e-81
12,25,4.907357e-81
12,26,4.545876e-81
12,27,2.020400e-81
12,28,3.012263e-82
12,29,-3.675736e-83
12,30,3.734565e-84
12,31,2.073627e-82
12,32,1.603521e-82
12,33,1.280819e-82
12,34,7.735014e-83
12,35,1.787570e-83
12,36,1.108338e-80
12,37,8.729437e-81
12,38,7.218326e-81
12,39,3.556441e-81
12,40,4.262455e-82
12,41,-3.109994e-82
12,42,-5.162993e-83
12,43,1.785410e-82
12,44,2.926039e-82
12,45,1.362398e-82
12,46,1.698422e-82
12,47,3.545785e-83
12,48,1.491137e-80
12,49,9.905497e-81
12,50,1.003506e-80
12,51,2.909875e-81
12,52,1.644476e-82
12,53,-9.447591e-82
12,54,4.441383e-83
12,55,4.791535e-82
12,56,3.945809e-82
12,57,2.418784e-82
12,58,2.182074e-82
12,59,1.092906e-83
12,60,1.405819e-80
12,61,1.119523e-80
12,62,9.667284e-81
12,63,2.460403e-81
12,64,-2.437081e-82
12,65,-1.058907e-81
12,66,-3.654125e-82
12,67,2.706759e-82
12,68,1.890142e-82
12,69,2.639371e-82
12,70,1.833349e-82
12,71,-1.858894e-84
12,72,1.517714e-80
12,73,1.213260e-80
12,74,7.356632e-81
12,75,1.384398e-81
12,76,-2.473625e-81
12,77,-6.795894e-82
12,78,-2.923123e-82
12,79,1.548616e-82
12,80,1.924189e-82
12,81,2.023029e-82
12,82,1.168956e-82
12,83,-1.150767e-83
12,84,6.499190e-81
12,85,9.055932e-81
12,86,5.834542e-81
12,87,-2.049666e-82
12,88,-2.033911e-81
12,89,-1.216497e-81
12,90,-2.740854e-82
12,91,2.092425e-82
12,92,2.368418e-82
12,93,1.542015e-82
12,94,1.444414e-82
12,95,5.505746e-84
12,96,8.641771e-83
12,97,2.054700e-81
12,98,1.371584e-81
12,99,-2.417201e-81
12,100,-1.933350e-81
12,101,-1.026238e-81
12,102,-1.527311e-82
12,103,8.049861e-83
12,104,7.163756e-83
12,105,5.668678e-83
12,106,9.601121e-83
12,107,-1.349058e-83
12,108,0.000000e+00
12,109,-1.819904e-82
12,110,-1.112059e-81
12,111,-2.531611e-81
12,112,-1.613014e-81
12,113,-9.051338e-82
12,114,-3.298663e-82
12,115,-1.121113e-82
12,116,-6.925178e-83
12,117,-2.279734e-83
12,118,3.588711e-83
12,119,-2.252828e-83
12,120,0.000000e+00
12,121,0.000000e+00
12,122,-3.147989e-82
12,123,-1.017254e-81
12,124,-8.388177e-82
12,125,-4.313869e-82
12,126,-2.395640e-82
12,127,-2.218663e-82
12,128,-5.482095e-83
12,129,-4.142738e-83
12,130,-2.127477e-83
12,131,-4.552790e-83
12,132,0.000000e+00
12,133,0.000000e+00
12,134,0.000000e+00
12,135,0.000000e+00
12,136,-7.809614e-83
12,137,-8.960691e-83
12,138,-1.448905e-82
12,139,-9.575874e-83
12,140,-7.646101e-83
12,141,-5.986073e-83
12,142,-3.418239e-83
12,143,-2.880087e-83
12,144,0.000000e+00
12,145,0.000000e+00
12,146,0.000000e+00
12,147,0.000000e+00
12,148,0.000000e+00
12,149,4.864729e-85
12,150,-6.079147e-84
12,151,-8.467724e-84
12,152,-5.985876e-84
12,153,-4.706850e-84
12,154,-4.334393e-84
12,155,-4.770275e-84
13,0,3.959907e-82
13,1,2.728570e-82
13,2,4.171554e-82
13,3,2.125356e-82
13,4,-2.577814e-83
13,5,9.444407e-84
13,6,2.394314e-83
13,7,1.886849e-83
13,8,2.505227e-83
13,9,2.325408e-83
13,10,2.182955e-83
13,11,5.990840e-84
13,12,1.930457e-81
13,13,3.482815e-81
13,14,1.816955e-81
13,15,8.517797e-82
13,16,2.298602e-82
13,17,2.185500e-82
13,18,8.084592e-83
13,19,1.116184e-82
13,20,9.519242e-83
13,21,7.315247e-83
13,22,3.396970e-83
13,23,5.453146e-84
13,24,6.228386e-81
13,25,4.569383e-81
13,26,4.384266e-81
13,27,2.433032e-81
13,28,8.358812e-82
13,29,3.263643e-82
13,30,1.943449e-82
13,31,2.917513e-82
13,32,2.075199e-82
13,33,1.483882e-82
13,34,8.329824e-83
13,35,2.366682e-83
13,36,9.761363e-81
13,37,8.112731e-81
13,38,7.165859e-81
13,39,4.397358e-81
13,40,1.489128e-81
13,41,3.665796e-82
13,42,3.016201e-82
13,43,3.286117e-82
13,44,3.556565e-82
13,45,1.788368e-82
13,46,1.718458e-82
13,47,4.658963e-83
13,48,1.290253e-80
13,49,9.829927e-81
13,50,1.024781e-80
13,51,4.287312e-81
13,52,1.518450e-81
13,53,1.051660e-82
13,54,4.963553e-82
13,55,6.384646e-82
13,56,4.758765e-82
13,57,2.892219e-82
13,58,2.254216e-82
13,59,3.849416e-83
13,60,1.263309e-80
13,61,1.107158e-80
13,62,1.009756e-80
13,63,4.593752e-81
13,64,1.395865e-81
13,65,1.185965e-82
13,66,2.150161e-82
13,67,5.693425e-82
13,68,3.454921e-82
13,69,3.383190e-82
13,70,2.123751e-82
13,71,3.510637e-83
13,72,1.385912e-80
13,73,1.202806e-80
13,74,8.698004e-81
13,75,3.712393e-81
13,76,-2.497364e-82
13,77,3.360447e-82
13,78,2.960619e-82
13,79,4.245577e-82
13,80,3.411930e-82
13,81,2.764124e-82
13,82,1.676957e-82
13,83,2.743336e-83
13,84,6.245498e-81
13,85,9.422782e-81
13,86,7.087359e-81
13,87,2.026035e-81
13,88,-2.140936e-82
13,89,-1.956134e-82
13,90,2.504096e-82
13,91,4.522451e-82
13,92,3.557963e-82
13,93,2.209612e-82
13,94,1.703162e-82
13,95,3.304824e-83
13,96,1.307077e-82
13,97,2.915659e-81
13,98,2.722454e-81
13,99,-4.339294e-82
13,100,-6.524896e-82
13,101,-3.029653e-82
13,102,1.420663e-82
13,103,2.494523e-82
13,104,2.077300e-82
13,105,1.313003e-82
13,106,1.168315e-82
13,107,1.512156e-83
13,108,0.000000e+00
13,109,-2.181003e-83
13,110,1.233879e-82
13,111,-1.112821e-81
13,112,-7.516276e-82
13,113,-4.377276e-82
13,114,-8.274446e-83
13,115,5.008476e-83
13,116,3.567956e-83
13,117,5.233076e-83
13,118,6.014716e-83
13,119,1.510400e-84
13,120,0.000000e+00
13,121,0.000000e+00
13,122,-1.551296e-82
13,123,-5.665035e-82
13,124,-4.726505e-82
13,125,-2.290023e-82
13,126,-1.116391e-82
13,127,-1.088732e-82
13,128,-7.249147e-84
13,129,-3.359271e-84
13,130,3.889681e-84
13,131,-2.425053e-83
13,132,0.000000e+00
13,133,0.000000e+00
13,134,0.000000e+00
13,135,0.000000e+00
13,136,-4.407834e-83
13,137,-5.074310e-83
13,138,-8.326848e-83
13,139,-5.160438e-83
13,140,-4.590322e-83
13,141,-3.379363e-83
13,142,-1.914303e-83
13,143,-1.795364e-83
13,144,0.000000e+00
13,145,0.000000e+00
13,146,0.000000e+00
13,147,0.000000e+00
13,148,0.000000e+00
13,149,2.066851e-85
13,150,-2.994201e-84
13,151,-5.010824e-84
13,152,-3.642631e-84
13,153,-2.902105e-84
13,154,-2.701776e-84
13,155,-3.182210e-84
14,0,4.492726e-82
14,1,2.229965e-82
14,2,4.995719e-82
14,3,2.104327e-82
14,4,1.716364e-83
14,5,2.825535e-83
14,6,3.658932e-83
14,7,2.323217e-83
14,8,2.819864e-83
14,9,2.601558e-83
14,10,2.282319e-83
14,11,7.197535e-84
14,12,1.901512e-81
14,13,1.816955e-81
14,14,3.620859e-81
14,15,1.093561e-81
14,16,2.963356e-82
14,17,3.003088e-82
14,18,1.341936e-82
14,19,1.319161e-82
14,20,1.098008e-82
14,21,8.648796e-83
14,22,4.097841e-83
14,23,9.523631e-84
14,24,6.434839e-81
14,25,4.804269e-81
14,26,4.857636e-81
14,27,2.791599e-81
14,28,1.123479e-81
14,29,5.477233e-82
14,30,3.305208e-82
14,31,3.709546e-82
14,32,2.327651e-82
14,33,1.672145e-82
14,34,9.223103e-83
14,35,2.927849e-83
14,36,1.005384e-80
14,37,8.634794e-81
14,38,7.867503e-81
14,39,5.222729e-81
14,40,2.144108e-81
14,41,7.212999e-82
14,42,4.972784e-82
14,43,4.492828e-82
14,44,4.119322e-82
14,45,2.251556e-82
14,46,1.876793e-82
14,47,5.234471e-83
14,48,1.335981e-80
14,49,1.065396e-80
14,50,1.099489e-80
14,51,5.378320e-81
14,52,2.439954e-81
14,53,5.999850e-82
14,54,6.950965e-82
14,55,8.037839e-82
14,56,5.723424e-82
14,57,3.455360e-82
14,58,2.492010e-82
14,59,4.984568e-83
14,60,1.322652e-80
14,61,1.207294e-80
14,62,1.132837e-80
14,63,6.073356e-81
14,64,2.390504e-81
14,65,7.229172e-82
14,66,5.053501e-82
14,67,7.733879e-82
14,68,4.588266e-82
14,69,4.000149e-82
14,70,2.560196e-82
14,71,5.499800e-83
14,72,1.443271e-80
14,73,1.316377e-80
14,74,1.018655e-80
14,75,5.354151e-81
14,76,9.436410e-82
14,77,9.302440e-82
14,78,6.040964e-82
14,79,6.086571e-82
14,80,4.363749e-82
14,81,3.259621e-82
14,82,2.004454e-82
14,83,4.590539e-83
14,84,6.736131e-81
14,85,1.035723e-80
14,86,8.286439e-81
14,87,3.299691e-81
14,88,6.494920e-82
14,89,2.556963e-82
14,90,5.033639e-82
14,91,6.078570e-82
14,92,4.332421e-82
14,93,2.687227e-82
14,94,1.947171e-82
14,95,4.795781e-83
14,96,1.482001e-82
14,97,3.647399e-81
14,98,3.663430e-81
14,99,5.159950e-82
14,100,-4.376740e-83
14,101,1.015212e-83
14,102,2.980827e-82
14,103,3.548173e-82
14,104,2.726042e-82
14,105,1.673739e-82
14,106,1.345936e-82
14,107,2.730215e-83
14,108,0.000000e+00
14,109,5.715435e-83
14,110,7.589991e-82
14,111,-5.252924e-82
14,112,-4.189600e-82
14,113,-2.542625e-82
14,114,2.504225e-83
14,115,1.234829e-82
14,116,7.358526e-83
14,117,8.016934e-83
14,118,7.331152e-83
14,119,1.111013e-83
14,120,0.000000e+00
14,121,0.000000e+00
14,122,-9.916662e-83
14,123,-4.035070e-82
14,124,-3.544840e-82
14,125,-1.660314e-82
14,126,-7.161128e-83
14,127,-7.420543e-83
14,128,7.082292e-84
14,129,9.677028e-84
14,130,1.386357e-83
14,131,-1.755304e-83
14,132,0.000000e+00
14,133,0.000000e+00
14,134,0.000000e+00
14,135,0.000000e+00
14,136,-3.260597e-83
14,137,-4.344471e-83
14,138,-7.043592e-83
14,139,-4.192437e-83
14,140,-3.903784e-83
14,141,-2.900995e-83
14,142,-1.583724e-83
14,143,-1.539217e-83
14,144,0.000000e+00
14,145,0.000000e+00
14,146,0.000000e+00
14,147,0.000000e+00
14,148,0.000000e+00
14,149,1.780076e-85
14,150,-2.505693e-84
14,151,-4.446577e-84
14,152,-3.228741e-84
14,153,-2.484711e-84
14,154,-2.403380e-84
14,155,-2.980265e-84
15,0,2.050459e-82
15,1,1.073953e-82
15,2,1.843032e-82
15,3,2.255781e-82
15,4,8.789938e-83
15,5,4.036857e-83
15,6,4.823647e-83
15,7,2.671712e-83
15,8,2.150381e-83
15,9,1.652841e-83
15,10,1.130083e-83
15,11,6.075382e-84
15,12,7.010298e-82
15,13,8.517797e-82
15,14,1.093561e-81
15,15,2.034996e-81
15,16,6.515187e-82
15,17,2.860024e-82
15,18,2.012395e-82
15,19,1.337873e-82
15,20,8.410471e-83
15,21,6.365428e-83
15,22,2.920736e-83
15,23,1.119036e-83
15,24,2.441787e-81
15,25,2.463390e-81
15,26,2.710750e-81
15,27,2.258958e-81
15,28,1.324036e-81
15,29,7.631179e-82
15,30,4.436058e-82
15,31,3.325536e-82
15,32,1.945351e-82
15,33,1.207823e-82
15,34,5.969331e-83
15,35,2.452233e-83
15,36,4.206540e-81
15,37,4.348542e-81
15,38,4.615284e-81
15,39,4.164403e-81
15,40,2.617303e-81
15,41,1.309963e-81
15,42,7.397746e-82
15,43,4.616974e-82
15,44,3.152218e-82
15,45,1.771282e-82
15,46,1.116677e-82
15,47,4.501000e-83
15,48,5.457926e-81
15,49,6.125367e-81
15,50,6.599439e-81
15,51,4.927758e-81
15,52,3.223353e-81
15,53,1.677682e-81
15,54,1.003499e-81
15,55,6.904938e-82
15,56,4.336691e-82
15,57,2.582453e-82
15,58,1.579422e-82
15,59,6.072174e-83
15,60,6.032090e-81
15,61,6.898995e-81
15,62,7.242678e-81
15,63,6.148378e-81
15,64,3.524587e-81
15,65,1.927941e-81
15,66,1.020695e-81
15,67,8.074149e-82
15,68,4.507692e-82
15,69,3.179397e-82
15,70,1.894125e-82
15,71,7.345001e-83
15,72,6.804866e-81
15,73,7.418613e-81
15,74,7.546487e-81
15,75,5.987582e-81
15,76,3.367581e-81
15,77,1.809476e-81
15,78,1.109233e-81
15,79,6.844888e-82
15,80,4.224015e-82
15,81,2.698840e-82
15,82,1.790728e-82
15,83,7.158283e-83
15,84,3.461090e-81
15,85,6.307282e-81
15,86,6.287751e-81
15,87,4.646017e-81
15,88,2.659298e-81
15,89,1.425101e-81
15,90,9.237712e-82
15,91,6.434847e-82
15,92,3.855191e-82
15,93,2.270245e-82
15,94,1.402300e-82
15,95,5.822074e-83
15,96,1.260596e-82
15,97,3.052594e-81
15,98,3.884359e-81
15,99,2.825888e-81
15,100,1.584034e-81
15,101,9.106864e-82
15,102,5.255275e-82
15,103,3.990093e-82
15,104,3.092078e-82
15,105,1.843784e-82
15,106,1.026195e-82
15,107,4.966178e-83
15,108,0.000000e+00
15,109,2.158660e-82
15,110,2.012249e-81
15,111,1.516994e-81
15,112,8.483792e-82
15,113,4.352956e-82
15,114,3.161842e-82
15,115,2.575502e-82
15,116,1.518287e-82
15,117,1.341685e-82
15,118,6.846221e-83
15,119,3.438785e-83
15,120,0.000000e+00
15,121,0.000000e+00
15,122,1.395543e-82
15,123,3.421776e-82
15,124,2.532777e-82
15,125,1.520269e-82
15,126,1.183947e-82
15,127,9.138468e-83
15,128,5.755027e-83
15,129,4.765669e-83
15,130,3.673143e-83
15,131,1.466238e-83
15,132,0.000000e+00
15,133,0.000000e+00
15,134,0.000000e+00
15,135,0.000000e+00
15,136,2.101446e-83
15,137,2.295996e-83
15,138,3.161954e-83
15,139,2.619335e-83
15,140,1.342371e-83
15,141,1.443363e-83
15,142,8.586712e-84
15,143,3.406425e-84
15,144,0.000000e+00
15,145,0.000000e+00
15,146,0.000000e+00
15,147,0.000000e+00
15,148,0.000000e+00
15,149,-3.821562e-86
15,150,2.102118e-84
15,151,1.467731e-84
15,152,8.591332e-85
15,153,6.125733e-85
15,154,4.389187e-85
15,155,1.868458e-85
16,0,4.399030e-83
16,1,2.253451e-83
16,2,4.183083e-83
16,3,1.181010e-82
16,4,1.462273e-82
16,5,3.128241e-83
16,6,2.886396e-83
16,7,1.803231e-83
16,8,1.207386e-83
16,9,7.402516e-84
16,10,2.765057e-84
16,11,3.684931e-84
16,12,-2.257794e-83
16,13,2.298602e-82
16,14,2.963356e-82
16,15,6.515187e-82
16,16,1.049197e-81
16,17,3.589652e-82
16,18,1.605388e-82
16,19,8.606570e-83
16,20,4.667445e-83
16,21,3.422481e-83
16,22,1.683372e-83
16,23,8.900781e-84
16,24,9.834842e-83
16,25,7.437513e-82
16,26,1.131271e-81
16,27,1.253481e-81
16,28,1.106220e-81
16,29,6.540596e-82
16,30,3.417371e-82
16,31,2.133126e-82
16,32,1.163478e-82
16,33,6.228576e-83
16,34,2.773110e-83
16,35,1.476044e-83
16,36,5.320560e-82
16,37,1.235099e-81
16,38,1.848186e-81
16,39,2.500716e-81
16,40,2.051818e-81
16,41,1.161236e-81
16,42,6.138160e-82
16,43,3.266386e-82
16,44,1.773592e-82
16,45,1.086749e-82
16,46,4.697723e-83
16,47,2.693076e-83
16,48,6.224877e-82
16,49,2.380208e-81
16,50,2.786038e-81
16,51,3.261800e-81
16,52,2.577300e-81
16,53,1.638297e-81
16,54,8.163795e-82
16,55,4.398566e-82
16,56,2.476790e-82
16,57,1.475950e-82
16,58,7.397924e-83
16,59,4.643538e-83
16,60,1.371593e-81
16,61,2.733143e-81
16,62,3.402612e-81
16,63,4.356785e-81
16,64,2.970170e-81
16,65,1.862038e-81
16,66,9.420164e-82
16,67,5.941864e-82
16,68,3.018177e-82
16,69,1.935032e-82
16,70,1.071061e-82
16,71,6.135448e-83
16,72,1.613150e-81
16,73,2.846668e-81
16,74,4.156291e-81
16,75,4.536791e-81
16,76,3.424255e-81
16,77,1.675788e-81
16,78,9.816558e-82
16,79,5.205433e-82
16,80,2.930238e-82
16,81,1.603839e-82
16,82,1.117643e-82
16,83,6.033953e-83
16,84,1.113213e-81
16,85,2.643101e-81
16,86,3.559591e-81
16,87,3.829229e-81
16,88,2.733569e-81
16,89,1.480742e-81
16,90,8.188263e-82
16,91,4.604362e-82
16,92,2.434057e-82
16,93,1.369186e-82
16,94,7.316561e-83
16,95,4.411220e-83
16,96,8.883952e-83
16,97,1.962981e-81
16,98,2.774412e-81
16,99,2.943015e-81
16,100,1.807005e-81
16,101,1.013348e-81
16,102,4.579543e-82
16,103,2.984287e-82
16,104,2.241901e-82
16,105,1.293238e-82
16,106,5.528310e-83
16,107,4.182297e-83
16,108,0.000000e+00
16,109,2.273431e-82
16,110,1.934766e-81
16,111,1.917136e-81
16,112,1.108842e-81
16,113,5.928269e-82
16,114,3.402415e-82
16,115,2.216019e-82
16,116,1.347864e-82
16,117,1.082819e-82
16,118,4.390255e-83
16,119,3.324054e-83
16,120,0.000000e+00
16,121,0.000000e+00
16,122,1.902543e-82
16,123,5.362215e-82
16,124,4.154773e-82
16,125,2.312175e-82
16,126,1.579966e-82
16,127,1.256375e-82
16,128,5.629027e-83
16,129,4.688936e-83
16,130,3.282306e-83
16,131,2.274060e-83
16,132,0.000000e+00
16,133,0.000000e+00
16,134,0.000000e+00
16,135,0.000000e+00
16,136,3.577145e-83
16,137,4.007163e-83
16,138,6.120249e-83
16,139,4.274096e-83
16,140,2.818825e-83
16,141,2.620257e-83
16,142,1.513664e-83
16,143,9.964128e-84
16,144,0.000000e+00
16,145,0.000000e+00
16,146,0.000000e+00
16,147,0.000000e+00
16,148,0.000000e+00
16,149,1.154519e-85
16,150,3.240503e-84
16,151,3.192484e-84
16,152,2.063220e-84
16,153,1.568085e-84
16,154,1.453691e-84
16,155,1.393749e-84
17,0,4.547525e-83
17,1,2.466465e-83
17,2,6.214077e-83
17,3,7.355641e-83
17,4,5.795850e-83
17,5,3.417003e-83
17,6,1.410846e-83
17,7,4.679652e-84
17,8,8.243010e-84
17,9,4.848362e-84
17,10,2.602941e-84
17,11,2.106277e-84
17,12,9.982077e-83
17,13,2.185500e-82
17,14,3.003088e-82
17,15,2.860024e-82
17,16,3.589652e-82
17,17,4.638710e-82
17,18,1.801186e-82
17,19,4.578330e-83
17,20,2.892666e-83
17,21,2.438672e-83
17,22,1.033571e-83
17,23,4.967302e-84
17,24,4.607229e-82
17,25,6.336215e-82
17,26,8.664839e-82
17,27,8.449576e-82
17,28,5.569312e-82
17,29,4.167460e-82
17,30,2.054956e-82
17,31,1.219090e-82
17,32,7.439160e-83
17,33,4.540070e-83
17,34,2.132147e-83
17,35,9.365880e-84
17,36,9.231741e-82
17,37,1.186936e-81
17,38,1.426452e-81
17,39,1.596313e-81
17,40,1.186807e-81
17,41,6.170888e-82
17,42,3.440279e-82
17,43,1.862711e-82
17,44,1.166789e-82
17,45,7.096517e-83
17,46,3.632857e-83
17,47,1.755678e-83
17,48,1.091163e-81
17,49,1.789242e-81
17,50,2.112356e-81
17,51,1.927804e-81
17,52,1.443170e-81
17,53,8.639349e-82
17,54,4.573421e-82
17,55,2.629624e-82
17,56,1.663906e-82
17,57,9.660493e-83
17,58,5.141728e-83
17,59,2.721126e-83
17,60,1.464620e-81
17,61,2.002446e-81
17,62,2.349585e-81
17,63,2.529535e-81
17,64,1.650065e-81
17,65,9.783648e-82
17,66,4.981802e-82
17,67,3.605152e-82
17,68,1.904331e-82
17,69,1.241341e-82
17,70,6.939596e-83
17,71,3.440075e-83
17,72,1.613951e-81
17,73,2.175210e-81
17,74,2.727686e-81
17,75,2.544269e-81
17,76,1.743877e-81
17,77,9.241950e-82
17,78,5.504317e-82
17,79,3.034024e-82
17,80,1.693430e-82
17,81,1.054055e-82
17,82,6.935166e-83
17,83,3.233814e-83
17,84,9.305782e-82
17,85,1.892053e-81
17,86,2.255223e-81
17,87,2.096923e-81
17,88,1.384323e-81
17,89,7.702170e-82
17,90,4.568423e-82
17,91,2.814849e-82
17,92,1.484068e-82
17,93,8.760863e-83
17,94,5.040576e-83
17,95,2.569851e-83
17,96,4.967566e-83
17,97,1.156352e-81
17,98,1.576602e-81
17,99,1.488847e-81
17,100,9.051702e-82
17,101,5.049556e-82
17,102,2.609594e-82
17,103,1.749451e-82
17,104,1.265513e-82
17,105,7.191019e-83
17,106,3.613694e-83
17,107,2.325761e-83
17,108,0.000000e+00
17,109,1.260957e-82
17,110,1.025407e-81
17,111,9.279622e-82
17,112,5.488188e-82
17,113,2.903685e-82
17,114,1.769740e-82
17,115,1.266387e-82
17,116,7.033463e-83
17,117,5.561606e-83
17,118,2.596320e-83
17,119,1.652295e-83
17,120,0.000000e+00
17,121,0.000000e+00
17,122,9.498850e-83
17,123,2.420155e-82
17,124,1.850423e-82
17,125,1.082824e-82
17,126,7.299546e-83
17,127,5.698218e-83
17,128,2.682329e-83
17,129,2.195828e-83
17,130,1.666922e-83
17,131,9.619365e-84
17,132,0.000000e+00
17,133,0.000000e+00
17,134,0.000000e+00
17,135,0.000000e+00
17,136,1.719882e-83
17,137,1.971545e-83
17,138,2.791418e-83
17,139,1.992335e-83
17,140,1.116774e-83
17,141,1.013274e-83
17,142,5.914668e-84
17,143,3.652208e-84
17,144,0.000000e+00
17,145,0.000000e+00
17,146,0.000000e+00
17,147,0.000000e+00
17,148,0.000000e+00
17,149,-5.483468e-86
17,150,1.369665e-84
17,151,1.329547e-84
17,152,8.538228e-85
17,153,6.211245e-85
17,154,5.183259e-85
17,155,3.569189e-85
18,0,1.511768e-83
18,1,8.972842e-84
18,2,1.849985e-83
18,3,6.190168e-83
18,4,4.611095e-83
18,5,1.885115e-83
18,6,3.057729e-83
18,7,3.703058e-84
18,8,4.135245e-84
18,9,1.548342e-84
18,10,6.484508e-85
18,11,9.820321e-85
18,12,-2.382422e-83
18,13,8.084592e-83
18,14,1.341936e-82
18,15,2.012395e-82
18,16,1.605388e-82
18,17,1.801186e-82
18,18,2.598606e-82
18,19,6.320747e-83
18,20,1.653965e-83
18,21,1.775041e-83
18,22,6.715038e-84
18,23,3.355709e-84
18,24,-6.353547e-84
18,25,2.306403e-82
18,26,4.124782e-82
18,27,5.291292e-82
18,28,4.136640e-82
18,29,2.621580e-82
18,30,1.684412e-82
18,31,9.023167e-83
18,32,4.796630e-83
18,33,2.852660e-83
18,34,1.293255e-83
18,35,5.584638e-84
18,36,1.970698e-82
18,37,4.568015e-82
18,38,6.767630e-82
18,39,9.759906e-82
18,40,8.325960e-82
18,41,4.955505e-82
18,42,2.559183e-82
18,43,1.237879e-82
18,44,6.841277e-83
18,45,4.817123e-83
18,46,2.070174e-83
18,47,1.064029e-83
18,48,4.933188e-83
18,49,8.818948e-82
18,50,1.074030e-81
18,51,1.281476e-81
18,52,1.022695e-81
18,53,6.707744e-82
18,54,3.515148e-82
18,55,1.701939e-82
18,56,1.010496e-82
18,57,6.393909e-83
18,58,3.108069e-83
18,59,1.951382e-83
18,60,4.879470e-82
18,61,9.623705e-82
18,62,1.272170e-81
18,63,1.729367e-81
18,64,1.219565e-81
18,65,7.519733e-82
18,66,3.992287e-82
18,67,2.543086e-82
18,68,1.357869e-82
18,69,8.224896e-83
18,70,4.188480e-83
18,71,2.502993e-83
18,72,4.505058e-82
18,73,9.675643e-82
18,74,1.676727e-81
18,75,1.718198e-81
18,76,1.384991e-81
18,77,7.120236e-82
18,78,4.133653e-82
18,79,2.172999e-82
18,80,1.254114e-82
18,81,7.259146e-83
18,82,4.746783e-83
18,83,2.694432e-83
18,84,3.908646e-82
18,85,9.456592e-82
18,86,1.395422e-81
18,87,1.522470e-81
18,88,1.098786e-81
18,89,6.297895e-82
18,90,3.586841e-82
18,91,2.006946e-82
18,92,1.040740e-82
18,93,5.980269e-83
18,94,3.253355e-83
18,95,1.894791e-83
18,96,3.868543e-83
18,97,7.126900e-82
18,98,1.077457e-81
18,99,1.203009e-81
18,100,7.326985e-82
18,101,4.272810e-82
18,102,2.039150e-82
18,103,1.265767e-82
18,104,9.850178e-83
18,105,5.255087e-83
18,106,2.485254e-83
18,107,1.826351e-83
18,108,0.000000e+00
18,109,9.733434e-83
18,110,7.759549e-82
18,111,7.787349e-82
18,112,4.774207e-82
18,113,2.652731e-82
18,114,1.561782e-82
18,115,1.063727e-82
18,116,6.354711e-83
18,117,5.001927e-83
18,118,1.962378e-83
18,119,1.494749e-83
18,120,0.000000e+00
18,121,0.000000e+00
18,122,8.189581e-83
18,123,2.166391e-82
18,124,1.783585e-82
18,125,1.005417e-82
18,126,7.308603e-83
18,127,5.632498e-83
18,128,2.518747e-83
18,129,2.352887e-83
18,130,1.551067e-83
18,131,1.000883e-83
18,132,0.000000e+00
18,133,0.000000e+00
18,134,0.000000e+00
18,135,0.000000e+00
18,136,1.548774e-83
18,137,1.793588e-83
18,138,2.799506e-83
18,139,2.004659e-83
18,140,1.286308e-83
18,141,1.281363e-83
18,142,7.013405e-84
18,143,4.583563e-84
18,144,0.000000e+00
18,145,0.000000e+00
18,146,0.000000e+00
18,147,0.000000e+00
18,148,0.000000e+00
18,149,-2.959328e-86
18,150,1.399050e-84
18,151,1.338773e-84
18,152,9.511006e-85
18,153,7.011212e-85
18,154,6.610396e-85
18,155,6.081647e-85
19,0,2.371629e-83
19,1,1.466615e-83
19,2,2.839299e-83
19,3,3.331532e-83
19,4,2.041472e-83
19,5,5.006167e-84
19,6,4.295972e-84
19,7,8.818798e-84
19,8,1.893724e-84
19,9,1.750683e-84
19,10,1.484087e-84
19,11,9.922761e-85
19,12,6.951993e-83
19,13,1.116184e-82
19,14,1.319161e-82
19,15,1.337873e-82
19,16,8.606570e-83
19,17,4.578330e-83
19,18,6.320747e-83
19,19,9.436422e-83
19,20,1.723623e-83
19,21,8.969848e-84
19,22,4.828579e-84
19,23,2.021614e-84
19,24,2.276743e-82
19,25,2.837628e-82
19,26,3.542378e-82
19,27,3.319138e-82
19,28,2.257854e-82
19,29,1.339421e-82
19,30,6.829140e-83
19,31,5.584122e-83
19,32,2.934116e-83
19,33,1.744172e-83
19,34,9.404511e-84
19,35,3.754630e-84
19,36,4.417307e-82
19,37,5.421167e-82
19,38,5.763506e-82
19,39,6.108934e-82
19,40,4.166938e-82
19,41,2.274024e-82
19,42,1.348600e-82
19,43,7.427274e-83
19,44,4.631681e-83
19,45,2.586837e-83
19,46,1.562498e-83
19,47,7.193066e-84
19,48,5.248639e-82
19,49,7.657608e-82
19,50,8.850297e-82
19,51,7.279848e-82
19,52,5.246897e-82
19,53,3.019770e-82
19,54,1.855366e-82
19,55,1.076124e-82
19,56,6.857701e-83
19,57,3.954900e-83
19,58,2.205244e-83
19,59,1.165282e-83
19,60,6.397293e-82
19,61,8.469111e-82
19,62,9.331578e-82
19,63,9.552085e-82
19,64,5.827554e-82
19,65,3.471809e-82
19,66,1.977625e-82
19,67,1.358262e-82
19,68,7.886484e-83
19,69,5.254862e-83
19,70,2.825620e-83
19,71,1.345308e-83
19,72,7.675675e-82
19,73,9.178420e-82
19,74,1.085857e-81
19,75,9.179014e-82
19,76,6.097803e-82
19,77,3.197983e-82
19,78,2.026777e-82
19,79,1.170702e-82
19,80,7.219715e-83
19,81,4.367125e-83
19,82,2.924129e-83
19,83,1.346074e-83
19,84,3.816887e-82
19,85,7.611701e-82
19,86,8.487313e-82
19,87,7.390060e-82
19,88,4.735956e-82
19,89,2.693544e-82
19,90,1.708237e-82
19,91,1.099855e-82
19,92,6.235168e-83
19,93,3.615496e-83
19,94,2.146618e-83
19,95,1.047188e-83
19,96,1.953450e-83
19,97,4.179752e-82
19,98,5.396350e-82
19,99,4.889931e-82
19,100,2.976325e-82
19,101,1.830953e-82
19,102,9.809202e-83
19,103,6.990556e-83
19,104,5.489824e-83
19,105,3.217708e-83
19,106,1.583065e-83
19,107,9.056118e-84
19,108,0.000000e+00
19,109,3.922440e-83
19,110,3.105735e-82
19,111,2.848699e-82
19,112,1.764929e-82
19,113,1.006318e-82
19,114,6.480967e-83
19,115,4.978312e-83
19,116,3.075880e-83
19,117,2.513014e-83
19,118,1.141329e-83
19,119,6.782289e-84
19,120,0.000000e+00
19,121,0.000000e+00
19,122,2.749721e-83
19,123,7.393635e-83
19,124,6.227126e-83
19,125,3.844831e-83
19,126,2.799723e-83
19,127,2.332284e-83
19,128,1.309703e-83
19,129,1.051468e-83
19,130,7.436903e-84
19,131,3.912573e-84
19,132,0.000000e+00
19,133,0.000000e+00
19,134,0.000000e+00
19,135,0.000000e+00
19,136,5.123014e-84
19,137,6.410975e-84
19,138,9.723588e-84
19,139,7.508645e-84
19,140,4.597729e-84
19,141,4.902061e-84
19,142,2.711667e-84
19,143,1.610938e-84
19,144,0.000000e+00
19,145,0.000000e+00
19,146,0.000000e+00
19,147,0.000000e+00
19,148,0.000000e+00
19,149,5.422350e-86
19,150,4.893218e-85
19,151,4.401289e-85
19,152,2.937377e-85
19,153,2.373371e-85
19,154,2.237388e-85
19,155,1.554167e-85
20,0,2.181760e-83
20,1,1.196541e-83
20,2,2.536270e-83
20,3,2.058064e-83
20,4,1.033362e-83
20,5,3.967718e-84
20,6,3.468678e-84
20,7,1.152212e-84
20,8,4.421553e-84
20,9,7.920604e-85
20,10,1.057673e-84
20,11,6.028914e-85
20,12,8.072055e-83
20,13,9.519242e-83
20,14,1.098008e-82
20,15,8.410471e-83
20,16,4.667445e-83
20,17,2.892666e-83
20,18,1.653965e-83
20,19,1.723623e-83
20,20,3.330731e-83
20,21,9.271099e-84
20,22,2.717158e-84
20,23,1.126166e-84
20,24,2.767030e-82
20,25,2.574470e-82
20,26,2.875036e-82
20,27,2.122385e-82
20,28,1.200619e-82
20,29,7.158357e-83
20,30,4.223798e-83
20,31,2.827249e-83
20,32,2.353533e-83
20,33,1.211040e-83
20,34,6.216056e-84
20,35,2.525742e-84
20,36,4.753807e-82
20,37,4.586227e-82
20,38,4.660420e-82
20,39,3.973630e-82
20,40,2.314411e-82
20,41,1.178534e-82
20,42,6.914042e-83
20,43,4.467709e-83
20,44,3.007881e-83
20,45,1.709835e-83
20,46,1.216349e-83
20,47,4.599899e-84
20,48,6.055730e-82
20,49,6.223181e-82
20,50,6.578988e-82
20,51,4.606817e-82
20,52,2.810016e-82
20,53,1.400486e-82
20,54,9.449938e-83
20,55,7.083738e-83
20,56,4.803624e-83
20,57,2.707258e-83
20,58,1.663620e-83
20,59,5.844775e-84
20,60,6.654513e-82
20,61,7.012352e-82
20,62,7.268426e-82
20,63,5.629158e-82
20,64,3.140349e-82
20,65,1.680260e-82
20,66,9.527717e-83
20,67,8.077483e-83
20,68,4.830175e-83
20,69,3.491451e-83
20,70,1.965984e-83
20,71,7.479469e-84
20,72,7.204696e-82
20,73,7.429788e-82
20,74,7.156366e-82
20,75,5.209167e-82
20,76,2.736336e-82
20,77,1.604320e-82
20,78,1.037840e-82
20,79,6.922766e-83
20,80,4.431060e-83
20,81,2.871335e-83
20,82,1.871361e-83
20,83,6.952099e-84
20,84,3.276384e-82
20,85,5.733099e-82
20,86,5.593868e-82
20,87,3.770581e-82
20,88,2.008663e-82
20,89,1.141898e-82
20,90,8.454593e-83
20,91,6.350366e-83
20,92,3.997431e-83
20,93,2.371587e-83
20,94,1.482095e-83
20,95,5.665361e-84
20,96,9.642223e-84
20,97,2.432415e-82
20,98,2.913733e-82
20,99,1.921596e-82
20,100,1.097605e-82
20,101,7.171788e-83
20,102,4.889585e-83
20,103,3.838317e-83
20,104,3.085677e-83
20,105,1.858635e-83
20,106,1.093869e-83
20,107,4.610149e-84
20,108,0.000000e+00
20,109,1.513805e-83
20,110,1.299641e-82
20,111,8.581424e-83
20,112,5.755796e-83
20,113,3.318617e-83
20,114,2.865176e-83
20,115,2.569427e-83
20,116,1.589180e-83
20,117,1.418298e-83
20,118,7.192068e-84
20,119,3.295177e-84
20,120,0.000000e+00
20,121,0.000000e+00
20,122,7.441899e-84
20,123,1.710871e-83
20,124,1.365439e-83
20,125,1.000351e-83
20,126,1.027256e-83
20,127,7.945128e-84
20,128,6.339571e-84
20,129,5.284009e-84
20,130,3.849905e-84
20,131,1.373289e-84
20,132,0.000000e+00
20,133,0.000000e+00
20,134,0.000000e+00
20,135,0.000000e+00
20,136,1.217876e-84
20,137,9.331664e-85
20,138,1.500467e-84
20,139,2.099181e-84
20,140,1.117966e-84
20,141,1.533662e-84
20,142,8.891948e-85
20,143,3.216893e-85
20,144,0.000000e+00
20,145,0.000000e+00
20,146,0.000000e+00
20,147,0.000000e+00
20,148,0.000000e+00
20,149,3.127993e-86
20,150,9.367888e-86
20,151,9.769881e-87
20,152,3.991855e-86
20,153,5.087772e-86
20,154,5.224772e-86
20,155,1.832625e-86
21,0,1.813218e-83
21,1,1.122993e-83
21,2,2.137223e-83
21,3,1.844815e-83
21,4,1.010021e-83
21,5,3.582959e-84
21,6,2.783227e-84
21,7,8.644406e-85
21,8,1.315129e-84
21,9,3.830851e-84
21,10,5.570248e-85
21,11,1.479930e-85
21,12,6.116751e-83
21,13,7.315247e-83
21,14,8.648796e-83
21,15,6.365428e-83
21,16,3.422481e-83
21,17,2.438672e-83
21,18,1.775041e-83
21,19,8.969848e-84
21,20,9.271099e-84
21,21,2.435110e-83
21,22,2.622944e-84
21,23,7.534632e-85
21,24,2.027250e-82
21,25,1.812824e-82
21,26,2.067110e-82
21,27,1.596970e-82
21,28,8.884015e-83
21,29,5.386443e-83
21,30,3.294694e-83
21,31,2.388647e-83
21,32,1.212699e-83
21,33,1.424995e-83
21,34,4.566819e-84
21,35,1.629807e-84
21,36,3.519229e-82
21,37,3.444439e-82
21,38,3.358051e-82
21,39,2.917518e-82
21,40,1.727578e-82
21,41,8.809234e-83
21,42,5.203794e-83
21,43,3.289108e-83
21,44,2.267945e-83
21,45,1.304148e-83
21,46,8.226001e-84
21,47,3.172832e-84
21,48,4.283284e-82
21,49,4.632656e-82
21,50,4.895378e-82
21,51,3.298141e-82
21,52,2.053208e-82
21,53,9.873575e-83
21,54,6.733128e-83
21,55,4.729170e-83
21,56,3.490570e-83
21,57,2.031898e-83
21,58,1.213365e-83
21,59,4.166050e-84
21,60,4.915224e-82
21,61,5.019427e-82
21,62,5.325426e-82
21,63,4.136043e-82
21,64,2.334505e-82
21,65,1.178314e-82
21,66,6.429191e-83
21,67,6.136714e-83
21,68,3.804633e-83
21,69,2.679349e-83
21,70,1.453465e-83
21,71,5.035506e-84
21,72,5.055643e-82
21,73,5.341958e-82
21,74,5.526774e-82
21,75,3.704432e-82
21,76,2.025564e-82
21,77,1.239848e-82
21,78,7.990677e-83
21,79,5.115807e-83
21,80,3.174511e-83
21,81,2.272940e-83
21,82,1.363252e-83
21,83,5.229540e-84
21,84,2.481690e-82
21,85,4.164059e-82
21,86,4.238108e-82
21,87,2.820782e-82
21,88,1.467063e-82
21,89,8.579798e-83
21,90,6.331428e-83
21,91,4.844316e-83
21,92,2.884785e-83
21,93,1.820628e-83
21,94,1.126816e-83
21,95,4.228586e-84
21,96,1.030007e-83
21,97,1.809193e-82
21,98,2.239231e-82
21,99,1.549334e-82
21,100,8.440334e-83
21,101,5.339308e-83
21,102,3.637821e-83
21,103,2.851858e-83
21,104,2.326369e-83
21,105,1.289968e-83
21,106,8.227331e-84
21,107,3.710043e-84
21,108,0.000000e+00
21,109,1.517771e-83
21,110,1.005227e-82
21,111,7.034891e-83
21,112,4.910909e-83
21,113,2.697635e-83
21,114,2.082040e-83
21,115,2.086654e-83
21,116,1.276133e-83
21,117,1.047853e-83
21,118,5.393561e-84
21,119,2.461318e-84
21,120,0.000000e+00
21,121,0.000000e+00
21,122,7.573311e-84
21,123,1.157684e-83
21,124,1.077492e-83
21,125,7.358193e-84
21,126,7.825932e-84
21,127,6.005551e-84
21,128,4.839204e-84
21,129,4.136652e-84
21,130,3.067644e-84
21,131,8.523197e-85
21,132,0.000000e+00
21,133,0.000000e+00
21,134,0.000000e+00
21,135,0.000000e+00
21,136,7.477313e-85
21,137,1.264268e-84
21,138,1.523075e-84
21,139,1.719834e-84
21,140,8.702148e-85
21,141,1.545314e-84
21,142,6.871962e-85
21,143,2.975029e-85
21,144,0.000000e+00
21,145,0.000000e+00
21,146,0.000000e+00
21,147,0.000000e+00
21,148,0.000000e+00
21,149,2.266947e-86
21,150,5.703599e-86
21,151,-3.976435e-86
21,152,7.349702e-87
21,153,1.452656e-86
21,154,3.623491e-86
21,155,8.793913e-87
22,0,8.738595e-84
22,1,4.626465e-84
22,2,9.232460e-84
22,3,7.724203e-84
22,4,3.662092e-84
22,5,1.620406e-84
22,6,2.061305e-84
22,7,9.739860e-85
22,8,5.870457e-85
22,9,8.171049e-85
22,10,8.109223e-85
22,11,1.782156e-85
22,12,2.947756e-83
22,13,3.396970e-83
22,14,4.097841e-83
22,15,2.920736e-83
22,16,1.683372e-83
22,17,1.033571e-83
22,18,6.715038e-84
22,19,4.828579e-84
22,20,2.717158e-84
22,21,2.622944e-84
22,22,4.371823e-84
22,23,5.724686e-85
22,24,9.972194e-83
22,25,9.538309e-83
22,26,1.032188e-82
22,27,7.964545e-83
22,28,4.631025e-83
22,29,2.565869e-83
22,30,1.587607e-83
22,31,1.293639e-83
22,32,7.153065e-84
22,33,3.713393e-84
22,34,3.227881e-84
22,35,8.978644e-85
22,36,1.551364e-82
22,37,1.595828e-82
22,38,1.671424e-82
22,39,1.453146e-82
22,40,8.340293e-83
22,41,4.006436e-83
22,42,2.713957e-83
22,43,1.919642e-83
22,44,1.229268e-83
22,45,6.300352e-84
22,46,3.502293e-84
22,47,1.302170e-84
22,48,2.205957e-82
22,49,2.308505e-82
22,50,2.398952e-82
22,51,1.632406e-82
22,52,1.064149e-82
22,53,5.549713e-83
22,54,3.693302e-83
22,55,2.695832e-83
22,56,1.595231e-83
22,57,9.947245e-84
22,58,5.847300e-84
22,59,2.192951e-84
22,60,2.266652e-82
22,61,2.613653e-82
22,62,2.559411e-82
22,63,2.111737e-82
22,64,1.092081e-82
22,65,6.452503e-83
22,66,4.040094e-83
22,67,2.985353e-83
22,68,1.655706e-83
22,69,1.236944e-83
22,70,7.867929e-84
22,71,2.909197e-84
22,72,2.686585e-82
22,73,2.860022e-82
22,74,2.673369e-82
22,75,2.152135e-82
22,76,1.107208e-82
22,77,5.969019e-83
22,78,3.692259e-83
22,79,2.512388e-83
22,80,1.687188e-83
22,81,9.694503e-84
22,82,6.514608e-84
22,83,2.845597e-84
22,84,1.334933e-82
22,85,2.216028e-82
22,86,2.118968e-82
22,87,1.507402e-82
22,88,8.510923e-83
22,89,4.509903e-83
22,90,3.117509e-83
22,91,2.214431e-83
22,92,1.385876e-83
22,93,8.285239e-84
22,94,5.015073e-84
22,95,2.212094e-84
22,96,5.233704e-84
22,97,1.161106e-82
22,98,1.265951e-82
22,99,8.636479e-83
22,100,4.981157e-83
22,101,3.063683e-83
22,102,1.807057e-83
22,103,1.658061e-83
22,104,1.265753e-83
22,105,7.423653e-84
22,106,3.768322e-84
22,107,1.798565e-84
22,108,0.000000e+00
22,109,6.706309e-84
22,110,5.773597e-83
22,111,4.108894e-83
22,112,2.301018e-83
22,113,1.444914e-83
22,114,1.191614e-83
22,115,9.071463e-84
22,116,6.719680e-84
22,117,5.184516e-84
22,118,2.844787e-84
22,119,1.435884e-84
22,120,0.000000e+00
22,121,0.000000e+00
22,122,3.397440e-84
22,123,8.120228e-84
22,124,6.751019e-84
22,125,5.170772e-84
22,126,4.756763e-84
22,127,3.910732e-84
22,128,2.732040e-84
22,129,2.183770e-84
22,130,1.550316e-84
22,131,6.071054e-85
22,132,0.000000e+00
22,133,0.000000e+00
22,134,0.000000e+00
22,135,0.000000e+00
22,136,3.972596e-85
22,137,3.884915e-85
22,138,8.969196e-85
22,139,9.307324e-85
22,140,5.768620e-85
22,141,6.674768e-85
22,142,4.156316e-85
22,143,2.168180e-85
22,144,0.000000e+00
22,145,0.000000e+00
22,146,0.000000e+00
22,147,0.000000e+00
22,148,0.000000e+00
22,149,8.500436e-87
22,150,4.007411e-86
22,151,3.317283e-86
22,152,1.828278e-86
22,153,2.337015e-86
22,154,2.402655e-86
22,155,1.218062e-86
23,0,1.389012e-84
23,1,5.367074e-85
23,2,1.782328e-84
23,3,2.807280e-84
23,4,2.571750e-84
23,5,8.945175e-85
23,6,9.433721e-85
23,7,4.389253e-85
23,8,2.784449e-85
23,9,1.973930e-85
23,10,3.272613e-86
23,11,3.813465e-85
23,12,1.060843e-84
23,13,5.453146e-84
23,14,9.523631e-84
23,15,1.119036e-83
23,16,8.900781e-84
23,17,4.967302e-84
23,18,3.355709e-84
23,19,2.021614e-84
23,20,1.126166e-84
23,21,7.534632e-85
23,22,5.724686e-85
23,23,1.001964e-84
23,24,7.532872e-84
23,25,2.037160e-83
23,26,2.702132e-83
23,27,2.837779e-83
23,28,2.149319e-83
23,29,1.363690e-83
23,30,8.226146e-84
23,31,5.311617e-84
23,32,2.690662e-84
23,33,1.525985e-84
23,34,5.604979e-85
23,35,9.122861e-85
23,36,1.762462e-83
23,37,3.111861e-83
23,38,4.483122e-83
23,39,5.441543e-83
23,40,4.016918e-83
23,41,2.263930e-83
23,42,1.414334e-83
23,43,8.774123e-84
23,44,4.551120e-84
23,45,2.849635e-84
23,46,9.758367e-85
23,47,5.954849e-85
23,48,2.872300e-83
23,49,6.077269e-83
23,50,5.800679e-83
23,51,6.752298e-83
23,52,5.433657e-83
23,53,3.367799e-83
23,54,1.758691e-83
23,55,1.112394e-83
23,56,6.375395e-84
23,57,3.968100e-84
23,58,1.941173e-84
23,59,9.749280e-85
23,60,3.971073e-83
23,61,6.856078e-83
23,62,7.776790e-83
23,63,9.277929e-83
23,64,5.819419e-83
23,65,3.992588e-83
23,66,2.171534e-83
23,67,1.327518e-83
23,68,7.722149e-84
23,69,4.835826e-84
23,70,2.995201e-84
23,71,1.365496e-84
23,72,4.787331e-83
23,73,7.443204e-83
23,74,9.433625e-83
23,75,1.009095e-82
23,76,7.373307e-83
23,77,3.494744e-83
23,78,2.211008e-83
23,79,1.257690e-83
23,80,7.326303e-84
23,81,3.858164e-84
23,82,2.690700e-84
23,83,1.409376e-84
23,84,2.971787e-83
23,85,6.192749e-83
23,86,7.452799e-83
23,87,7.852789e-83
23,88,5.550174e-83
23,89,3.044373e-83
23,90,1.735814e-83
23,91,1.046385e-83
23,92,6.041406e-84
23,93,3.505762e-84
23,94,1.784566e-84
23,95,1.125849e-84
23,96,1.467139e-84
23,97,4.497264e-83
23,98,5.564467e-83
23,99,5.829801e-83
23,100,3.741024e-83
23,101,2.198813e-83
23,102,1.059447e-83
23,103,7.736870e-84
23,104,5.850783e-84
23,105,3.504183e-84
23,106,1.401265e-84
23,107,1.039046e-84
23,108,0.000000e+00
23,109,4.350101e-84
23,110,3.522478e-83
23,111,3.625233e-83
23,112,2.167143e-83
23,113,1.261077e-83
23,114,8.162924e-84
23,115,5.634359e-84
23,116,3.752857e-84
23,117,2.773313e-84
23,118,1.254695e-84
23,119,8.423617e-85
23,120,0.000000e+00
23,121,0.000000e+00
23,122,3.656403e-84
23,123,1.084914e-83
23,124,8.541606e-84
23,125,5.180110e-84
23,126,3.711846e-84
23,127,3.360827e-84
23,128,1.767758e-84
23,129,1.323520e-84
23,130,9.063301e-85
23,131,5.966462e-85
23,132,0.000000e+00
23,133,0.000000e+00
23,134,0.000000e+00
23,135,0.000000e+00
23,136,6.520288e-85
23,137,8.662458e-85
23,138,1.361449e-84
23,139,1.035737e-84
23,140,7.966281e-85
23,141,6.828627e-85
23,142,4.242866e-85
23,143,2.754521e-85
23,144,0.000000e+00
23,145,0.000000e+00
23,146,0.000000e+00
23,147,0.000000e+00
23,148,0.000000e+00
23,149,8.854691e-87
23,150,6.290055e-86
23,151,7.200360e-86
23,152,4.990223e-86
23,153,4.384231e-86
23,154,4.157221e-86
23,155,3.918495e-86
24,0,1.589309e-81
24,1,9.044573e-82
24,2,1.664417e-81
24,3,5.669872e-82
24,4,-3.228537e-82
24,5,-2.107181e-83
24,6,2.873101e-83
24,7,4.273138e-83
24,8,7.358825e-83
24,9,7.681006e-83
24,10,7.919860e-83
24,11,1.719351e-83
24,12,7.313846e-81
24,13,6.228386e-81
24,14,6.434839e-81
24,15,2.441787e-81
24,16,9.834842e-83
24,17,4.607229e-82
24,18,-6.353547e-84
24,19,2.276743e-82
24,20,2.767030e-82
24,21,2.027250e-82
24,22,9.972194e-83
24,23,7.532872e-84
24,24,2.854419e-80
24,25,1.693443e-80
24,26,1.582332e-80
24,27,7.374443e-81
24,28,1.545151e-81
24,29,2.583738e-82
24,30,2.592353e-82
24,31,8.571167e-82
24,32,6.157490e-82
24,33,4.598273e-82
24,34,2.742423e-82
24,35,7.038682e-83
24,36,3.709041e-80
24,37,2.913626e-80
24,38,2.520709e-80
24,39,1.325501e-80
24,40,2.584244e-81
24,41,-4.024053e-82
24,42,2.356844e-82
24,43,8.123588e-82
24,44,1.078690e-81
24,45,5.667899e-82
24,46,6.012072e-82
24,47,1.282903e-82
24,48,4.946063e-80
24,49,3.371856e-80
24,50,3.359219e-80
24,51,1.115345e-80
24,52,1.699849e-81
24,53,-2.312135e-81
24,54,4.195457e-82
24,55,1.828499e-81
24,56,1.443472e-81
24,57,8.892316e-82
24,58,7.713744e-82
24,59,4.653394e-83
24,60,4.773154e-80
24,61,3.840023e-80
24,62,3.364996e-80
24,63,1.016107e-80
24,64,5.656777e-82
24,65,-2.470966e-81
24,66,-7.189187e-82
24,67,1.190292e-81
24,68,7.779129e-82
24,69,9.381477e-82
24,70,6.645588e-82
24,71,2.149523e-83
24,72,5.045995e-80
24,73,4.157716e-80
24,74,2.612400e-80
24,75,7.230952e-81
24,76,-6.277028e-81
24,77,-1.203521e-81
24,78,-4.792158e-82
24,79,8.074165e-82
24,80,8.103956e-82
24,81,7.574755e-82
24,82,4.355287e-82
24,83,-8.859094e-84
24,84,2.214127e-80
24,85,3.164361e-80
24,86,2.106762e-80
24,87,1.506542e-81
24,88,-5.261722e-81
24,89,-3.242557e-81
24,90,-5.091750e-82
24,91,9.291428e-82
24,92,9.390852e-82
24,93,6.158759e-82
24,94,5.203580e-82
24,95,4.303694e-83
24,96,3.056095e-82
24,97,7.999004e-81
24,98,6.148039e-81
24,99,-6.450328e-81
24,100,-5.349245e-81
24,101,-2.879615e-81
24,102,-1.761182e-82
24,103,4.611817e-82
24,104,3.480431e-82
24,105,2.562522e-82
24,106,3.459244e-82
24,107,-2.179060e-83
24,108,0.000000e+00
24,109,-4.825316e-82
24,110,-2.604956e-81
24,111,-7.530945e-81
24,112,-4.842948e-81
24,113,-2.736879e-81
24,114,-8.992502e-82
24,115,-2.401245e-82
24,116,-1.643591e-82
24,117,-3.070482e-83
24,118,1.416707e-82
24,119,-5.899964e-83
24,120,0.000000e+00
24,121,0.000000e+00
24,122,-9.273500e-82
24,123,-3.059258e-81
24,124,-2.607261e-81
24,125,-1.316189e-81
24,126,-7.068031e-82
24,127,-6.691935e-82
24,128,-1.658150e-82
24,129,-1.209559e-82
24,130,-5.832284e-83
24,131,-1.372025e-82
24,132,0.000000e+00
24,133,0.000000e+00
24,134,0.000000e+00
24,135,0.000000e+00
24,136,-2.361625e-82
24,137,-2.726305e-82
24,138,-4.413091e-82
24,139,-2.855388e-82
24,140,-2.369307e-82
24,141,-2.017431e-82
24,142,-1.091017e-82
24,143,-9.128193e-83
24,144,0.000000e+00
24,145,0.000000e+00
24,146,0.000000e+00
24,147,0.000000e+00
24,148,0.000000e+00
24,149,5.616118e-85
24,150,-1.870583e-83
24,151,-2.511166e-83
24,152,-1.792440e-83
24,153,-1.417329e-83
24,154,-1.376410e-83
24,155,-1.474197e-83
25,0,1.176298e-81
25,1,6.342540e-82
25,2,1.219646e-81
25,3,5.928340e-82
25,4,-3.448299e-83
25,5,3.281064e-83
25,6,7.984594e-83
25,7,6.104675e-83
25,8,6.838416e-83
25,9,6.829719e-83
25,10,5.950101e-83
25,11,1.914014e-83
25,12,4.907357e-81
25,13,4.569383e-81
25,14,4.804269e-81
25,15,2.463390e-81
25,16,7.437513e-82
25,17,6.336215e-82
25,18,2.306403e-82
25,19,2.837628e-82
25,20,2.574470e-82
25,21,1.812824e-82
25,22,9.538309e-83
25,23,2.037160e-83
25,24,1.693443e-80
25,25,1.613260e-80
25,26,1.263318e-80
25,27,6.941472e-81
25,28,2.616076e-81
25,29,1.131046e-81
25,30,7.241334e-82
25,31,9.409237e-82
25,32,6.053661e-82
25,33,4.047843e-82
25,34,2.273505e-82
25,35,7.305235e-83
25,36,2.636048e-80
25,37,2.186285e-80
25,38,1.997706e-80
25,39,1.282751e-80
25,40,4.866664e-81
25,41,1.492509e-81
25,42,1.133986e-81
25,43,1.106208e-81
25,44,1.036570e-81
25,45,5.693573e-82
25,46,4.851142e-82
25,47,1.279924e-82
25,48,3.520262e-80
25,49,2.676692e-80
25,50,2.685922e-80
25,51,1.247533e-80
25,52,4.946860e-81
25,53,8.408046e-82
25,54,1.460485e-81
25,55,1.960758e-81
25,56,1.380250e-81
25,57,8.526582e-82
25,58,6.533268e-82
25,59,1.047362e-82
25,60,3.498348e-80
25,61,3.100777e-80
25,62,2.828106e-80
25,63,1.360967e-80
25,64,4.579216e-81
25,65,1.129953e-81
25,66,9.865248e-82
25,67,1.697212e-81
25,68,9.948559e-82
25,69,9.480868e-82
25,70,6.373552e-82
25,71,1.129163e-82
25,72,3.740694e-80
25,73,3.344163e-80
25,74,2.432057e-80
25,75,1.221541e-80
25,76,9.960118e-82
25,77,1.648381e-81
25,78,1.125760e-81
25,79,1.378957e-81
25,80,1.062592e-81
25,81,7.671974e-82
25,82,4.771193e-82
25,83,9.323692e-83
25,84,1.719588e-80
25,85,2.639392e-80
25,86,2.003836e-80
25,87,6.969757e-81
25,88,5.329524e-82
25,89,-1.632982e-83
25,90,8.728470e-82
25,91,1.341070e-81
25,92,1.062329e-81
25,93,6.534190e-82
25,94,4.766376e-82
25,95,1.029237e-82
25,96,3.794482e-82
25,97,8.807329e-81
25,98,8.569109e-81
25,99,-1.566369e-83
25,100,-9.246999e-82
25,101,-3.621935e-82
25,102,5.959798e-82
25,103,8.343407e-82
25,104,6.401928e-82
25,105,4.148556e-82
25,106,3.327530e-82
25,107,5.390949e-83
25,108,0.000000e+00
25,109,-1.591181e-83
25,110,9.943284e-82
25,111,-2.387906e-81
25,112,-1.774473e-81
25,113,-9.991869e-82
25,114,-5.863896e-83
25,115,1.956066e-82
25,116,1.412597e-82
25,117,1.722331e-82
25,118,1.802091e-82
25,119,1.795767e-83
25,120,0.000000e+00
25,121,0.000000e+00
25,122,-3.622257e-82
25,123,-1.272024e-81
25,124,-1.159995e-81
25,125,-5.449835e-82
25,126,-2.205660e-82
25,127,-2.366631e-82
25,128,1.466160e-84
25,129,7.010577e-84
25,130,1.958173e-83
25,131,-5.250637e-83
25,132,0.000000e+00
25,133,0.000000e+00
25,134,0.000000e+00
25,135,0.000000e+00
25,136,-1.104532e-82
25,137,-1.254224e-82
25,138,-2.008433e-82
25,139,-1.238087e-82
25,140,-1.102085e-82
25,141,-9.482356e-83
25,142,-4.693738e-83
25,143,-4.477535e-83
25,144,0.000000e+00
25,145,0.000000e+00
25,146,0.000000e+00
25,147,0.000000e+00
25,148,0.000000e+00
25,149,6.298711e-85
25,150,-6.592226e-84
25,151,-1.105325e-83
25,152,-8.462272e-84
25,153,-6.660669e-84
25,154,-6.680838e-84
25,155,-7.212257e-84
26,0,1.118721e-81
26,1,6.077971e-82
26,2,1.157161e-81
26,3,6.895509e-82
26,4,1.121096e-82
26,5,6.848402e-83
26,6,1.050266e-82
26,7,7.009555e-83
26,8,7.705305e-83
26,9,6.804133e-83
26,10,5.712696e-83
26,11,2.110332e-83
26,12,4.545876e-81
26,13,4.384266e-81
26,14,4.857636e-81
26,15,2.710750e-81
26,16,1.131271e-81
26,17,8.664839e-82
26,18,4.124782e-82
26,19,3.542378e-82
26,20,2.875036e-82
26,21,2.067110e-82
26,22,1.032188e-82
26,23,2.702132e-83
26,24,1.582332e-80
26,25,1.263318e-80
26,26,1.593831e-80
26,27,7.845793e-81
26,28,3.346674e-81
26,29,1.747939e-81
26,30,1.037617e-81
26,31,1.089605e-81
26,32,6.899437e-82
26,33,4.478551e-82
26,34,2.423453e-82
26,35,8.228841e-83
26,36,2.513529e-80
26,37,2.152898e-80
26,38,2.063784e-80
26,39,1.433498e-80
26,40,6.569019e-81
26,41,2.565898e-81
26,42,1.677582e-81
26,43,1.328008e-81
26,44,1.150993e-81
26,45,6.430141e-82
26,46,4.979992e-82
26,47,1.481943e-82
26,48,3.282859e-80
26,49,2.726293e-80
26,50,2.778102e-80
26,51,1.467045e-80
26,52,7.128991e-81
26,53,2.423226e-81
26,54,2.165776e-81
26,55,2.222122e-81
26,56,1.533943e-81
26,57,9.353777e-82
26,58,6.705117e-82
26,59,1.454153e-82
26,60,3.345120e-80
26,61,3.111784e-80
26,62,2.953655e-80
26,63,1.699925e-80
26,64,7.294528e-81
26,65,2.895531e-81
26,66,1.794221e-81
26,67,2.195009e-81
26,68,1.253449e-81
26,69,1.069137e-81
26,70,6.930957e-82
26,71,1.681043e-82
26,72,3.594781e-80
26,73,3.376130e-80
26,74,2.688477e-80
26,75,1.576088e-80
26,76,4.206430e-81
26,77,3.213360e-81
26,78,2.029401e-81
26,79,1.782236e-81
26,80,1.271262e-81
26,81,8.907461e-82
26,82,5.624683e-82
26,83,1.489222e-82
26,84,1.688588e-80
26,85,2.709999e-80
26,86,2.216101e-80
26,87,1.023245e-80
26,88,3.133009e-81
26,89,1.476650e-81
26,90,1.660789e-81
26,91,1.726407e-81
26,92,1.230292e-81
26,93,7.535527e-82
26,94,5.199511e-82
26,95,1.426379e-82
26,96,4.659257e-82
26,97,1.000493e-80
26,98,1.073261e-80
26,99,2.973711e-81
26,100,9.474812e-82
26,101,6.614823e-82
26,102,1.007186e-81
26,103,1.076604e-81
26,104,8.319275e-82
26,105,5.128418e-82
26,106,3.700371e-82
26,107,9.703993e-83
26,108,0.000000e+00
26,109,2.322965e-82
26,110,2.916848e-81
26,111,-3.361615e-82
26,112,-4.907331e-82
26,113,-3.278459e-82
26,114,2.939524e-82
26,115,4.231193e-82
26,116,2.725823e-82
26,117,2.795219e-82
26,118,2.122775e-82
26,119,5.174421e-83
26,120,0.000000e+00
26,121,0.000000e+00
26,122,-1.146338e-82
26,123,-6.408130e-82
26,124,-6.550180e-82
26,125,-2.778037e-82
26,126,-4.909098e-83
26,127,-9.595409e-83
26,128,6.020966e-83
26,129,5.837574e-83
26,130,5.493343e-83
26,131,-2.506510e-83
26,132,0.000000e+00
26,133,0.000000e+00
26,134,0.000000e+00
26,135,0.000000e+00
26,136,-6.295328e-83
26,137,-7.723780e-83
26,138,-1.224063e-82
26,139,-6.758917e-83
26,140,-7.358716e-83
26,141,-6.057275e-83
26,142,-2.790808e-83
26,143,-3.178538e-83
26,144,0.000000e+00
26,145,0.000000e+00
26,146,0.000000e+00
26,147,0.000000e+00
26,148,0.000000e+00
26,149,-1.726716e-85
26,150,-3.116494e-84
26,151,-7.136058e-84
26,152,-5.736312e-84
26,153,-4.645002e-84
26,154,-4.848722e-84
26,155,-5.589676e-84
27,0,5.848490e-82
27,1,3.205398e-82
27,2,6.364793e-82
27,3,5.752861e-82
27,4,2.987417e-82
27,5,1.052239e-82
27,6,1.134396e-82
27,7,6.260044e-83
27,8,5.639984e-83
27,9,4.376075e-83
27,10,3.032311e-83
27,11,1.619835e-83
27,12,2.020400e-81
27,13,2.433032e-81
27,14,2.791599e-81
27,15,2.258958e-81
27,16,1.253481e-81
27,17,8.449576e-82
27,18,5.291292e-82
27,19,3.319138e-82
27,20,2.122385e-82
27,21,1.596970e-82
27,22,7.964545e-83
27,23,2.837779e-83
27,24,7.374443e-81
27,25,6.941472e-81
27,26,7.845793e-81
27,27,8.205089e-81
27,28,3.682116e-81
27,29,1.964425e-81
27,30,1.140858e-81
27,31,8.881471e-82
27,32,5.377707e-82
27,33,3.253561e-82
27,34,1.671668e-82
27,35,6.336514e-83
27,36,1.223276e-80
27,37,1.231001e-80
27,38,1.252659e-80
27,39,1.123616e-80
27,40,6.717436e-81
27,41,3.162642e-81
27,42,1.906485e-81
27,43,1.225211e-81
27,44,8.532984e-82
27,45,4.843746e-82
27,46,3.135778e-82
27,47,1.169724e-82
27,48,1.550154e-80
27,49,1.637661e-80
27,50,1.788515e-80
27,51,1.232213e-80
27,52,7.762483e-81
27,53,4.009173e-81
27,54,2.474014e-81
27,55,1.735510e-81
27,56,1.126811e-81
27,57,6.761646e-82
27,58,4.306761e-82
27,59,1.588904e-82
27,60,1.689142e-80
27,61,1.861847e-80
27,62,1.908165e-80
27,63,1.554443e-80
27,64,8.673971e-81
27,65,4.590115e-81
27,66,2.588850e-81
27,67,2.075214e-81
27,68,1.134899e-81
27,69,8.419707e-82
27,70,4.993693e-82
27,71,1.908008e-82
27,72,1.903932e-80
27,73,2.033760e-80
27,74,1.982689e-80
27,75,1.525610e-80
27,76,8.148464e-81
27,77,4.513154e-81
27,78,2.677911e-81
27,79,1.739198e-81
27,80,1.103143e-81
27,81,7.022967e-82
27,82,4.530314e-82
27,83,1.828545e-82
27,84,9.634555e-81
27,85,1.677112e-80
27,86,1.627451e-80
27,87,1.154604e-80
27,88,6.341202e-81
27,89,3.354699e-81
27,90,2.261079e-81
27,91,1.615075e-81
27,92,9.845332e-82
27,93,5.844057e-82
27,94,3.667505e-82
27,95,1.480733e-82
27,96,3.653146e-82
27,97,8.240531e-81
27,98,9.956633e-81
27,99,6.835035e-81
27,100,3.827683e-81
27,101,2.179937e-81
27,102,1.335843e-81
27,103,1.055255e-81
27,104,8.065744e-82
27,105,4.649342e-82
27,106,2.672447e-82
27,107,1.212925e-82
27,108,0.000000e+00
27,109,5.449219e-82
27,110,4.938982e-81
27,111,3.446728e-81
27,112,1.918195e-81
27,113,1.004283e-81
27,114,7.726021e-82
27,115,6.356709e-82
27,116,3.942594e-82
27,117,3.332725e-82
27,118,1.799183e-82
27,119,8.704369e-83
27,120,0.000000e+00
27,121,0.000000e+00
27,122,3.152142e-82
27,123,7.350115e-82
27,124,5.234607e-82
27,125,3.338017e-82
27,126,2.804142e-82
27,127,2.063884e-82
27,128,1.410806e-82
27,129,1.269192e-82
27,130,9.218108e-83
27,131,3.396444e-83
27,132,0.000000e+00
27,133,0.000000e+00
27,134,0.000000e+00
27,135,0.000000e+00
27,136,4.594180e-83
27,137,4.315902e-83
27,138,6.008118e-83
27,139,5.420135e-83
27,140,2.360651e-83
27,141,2.794569e-83
27,142,1.819607e-83
27,143,6.059297e-84
27,144,0.000000e+00
27,145,0.000000e+00
27,146,0.000000e+00
27,147,0.000000e+00
27,148,0.000000e+00
27,149,9.074583e-86
27,150,4.189730e-84
27,151,2.452004e-84
27,152,1.292360e-84
27,153,9.844790e-85
27,154,7.122192e-85
27,155,-1.624622e-85
28,0,1.757686e-82
28,1,8.666970e-83
28,2,2.100870e-82
28,3,3.454764e-82
28,4,2.888032e-82
28,5,9.611076e-83
28,6,9.633282e-83
28,7,4.805962e-83
28,8,3.075321e-83
28,9,2.226780e-83
28,10,1.099470e-83
28,11,1.000859e-83
28,12,3.012263e-82
28,13,8.358812e-82
28,14,1.123479e-81
28,15,1.324036e-81
28,16,1.106220e-81
28,17,5.569312e-82
28,18,4.136640e-82
28,19,2.257854e-82
28,20,1.200619e-82
28,21,8.884015e-83
28,22,4.631025e-83
28,23,2.149319e-83
28,24,1.545151e-81
28,25,2.616076e-81
28,26,3.346674e-81
28,27,3.682116e-81
28,28,3.730658e-81
28,29,1.757272e-81
28,30,8.381463e-82
28,31,5.570011e-82
28,32,3.199494e-82
28,33,1.771959e-82
28,34,8.378930e-83
28,35,3.911370e-83
28,36,3.206665e-81
28,37,4.518729e-81
28,38,5.766407e-81
28,39,6.459812e-81
28,40,5.041905e-81
28,41,2.660795e-81
28,42,1.473644e-81
28,43,8.584808e-82
28,44,4.834127e-82
28,45,2.831492e-82
28,46,1.444772e-82
28,47,6.885023e-83
28,48,3.701286e-81
28,49,7.163160e-81
28,50,8.071008e-81
28,51,8.049522e-81
28,52,6.039825e-81
28,53,3.611558e-81
28,54,1.932651e-81
28,55,1.096026e-81
28,56,6.280713e-82
28,57,3.796752e-82
28,58,2.119509e-82
28,59,1.154375e-82
28,60,5.128344e-81
28,61,8.080563e-81
28,62,9.252237e-81
28,63,1.063598e-80
28,64,6.831717e-81
28,65,4.177440e-81
28,66,2.258105e-81
28,67,1.410766e-81
28,68,7.593275e-82
28,69,4.859032e-82
28,70,2.790635e-82
28,71,1.417813e-82
28,72,6.251699e-81
28,73,8.705053e-81
28,74,1.111561e-80
28,75,1.096623e-80
28,76,7.766254e-81
28,77,3.833710e-81
28,78,2.236675e-81
28,79,1.243453e-81
28,80,7.333472e-82
28,81,4.180573e-82
28,82,2.835602e-82
28,83,1.472321e-82
28,84,3.773842e-81
28,85,7.947182e-81
28,86,9.355596e-81
28,87,9.119487e-81
28,88,6.177418e-81
28,89,3.328105e-81
28,90,1.908189e-81
28,91,1.124596e-81
28,92,6.207486e-82
28,93,3.578361e-82
28,94,1.998765e-82
28,95,1.101512e-82
28,96,2.142892e-82
28,97,5.235522e-81
28,98,7.094070e-81
28,99,6.766487e-81
28,100,4.105137e-81
28,101,2.305668e-81
28,102,1.126792e-81
28,103,7.699433e-82
28,104,5.777628e-82
28,105,3.304926e-82
28,106,1.511167e-82
28,107,1.008524e-82
28,108,0.000000e+00
28,109,5.016370e-82
28,110,4.538012e-81
28,111,4.205474e-81
28,112,2.432149e-81
28,113,1.307044e-81
28,114,7.902383e-82
28,115,5.437871e-82
28,116,3.326385e-82
28,117,2.684339e-82
28,118,1.166210e-82
28,119,7.937248e-83
28,120,0.000000e+00
28,121,0.000000e+00
28,122,4.150143e-82
28,123,1.165491e-81
28,124,8.996584e-82
28,125,5.159427e-82
28,126,3.612892e-82
28,127,2.885948e-82
28,128,1.369485e-82
28,129,1.173473e-82
28,130,8.130734e-83
28,131,5.098149e-83
28,132,0.000000e+00
28,133,0.000000e+00
28,134,0.000000e+00
28,135,0.000000e+00
28,136,7.806550e-83
28,137,8.601815e-83
28,138,1.274309e-82
28,139,9.590405e-83
28,140,6.215160e-83
28,141,5.537793e-83
28,142,3.322811e-83
28,143,2.068906e-83
28,144,0.000000e+00
28,145,0.000000e+00
28,146,0.000000e+00
28,147,0.000000e+00
28,148,0.000000e+00
28,149,5.654525e-86
28,150,6.387470e-84
28,151,6.809058e-84
28,152,4.439340e-84
28,153,3.448452e-84
28,154,2.882937e-84
28,155,2.590588e-84
29,0,5.964380e-83
29,1,2.555488e-83
29,2,8.891428e-83
29,3,2.180749e-82
29,4,1.939270e-82
29,5,5.577571e-83
29,6,5.240417e-83
29,7,2.618007e-83
29,8,1.881186e-83
29,9,1.089184e-83
29,10,4.553127e-84
29,11,5.809379e-84
29,12,-3.675736e-83
29,13,3.263643e-82
29,14,5.477233e-82
29,15,7.631179e-82
29,16,6.540596e-82
29,17,4.167460e-82
29,18,2.621580e-82
29,19,1.339421e-82
29,20,7.158357e-83
29,21,5.386443e-83
29,22,2.565869e-83
29,23,1.363690e-83
29,24,2.583738e-82
29,25,1.131046e-81
29,26,1.747939e-81
29,27,1.964425e-81
29,28,1.757272e-81
29,29,1.597119e-81
29,30,6.945381e-82
29,31,3.143035e-82
29,32,1.879507e-82
29,33,1.053832e-82
29,34,4.784459e-83
29,35,2.316371e-83
29,36,1.004853e-81
29,37,2.053751e-81
29,38,2.943606e-81
29,39,3.843435e-81
29,40,3.028108e-81
29,41,1.790720e-81
29,42,9.926000e-82
29,43,5.026604e-82
29,44,2.828239e-82
29,45,1.759879e-82
29,46,7.719678e-83
29,47,4.153380e-83
29,48,8.558814e-82
29,49,3.468785e-81
29,50,4.170054e-81
29,51,4.755973e-81
29,52,3.805034e-81
29,53,2.392795e-81
29,54,1.198557e-81
29,55,6.294107e-82
29,56,3.772637e-82
29,57,2.284985e-82
29,58,1.123406e-82
29,59,7.381226e-83
29,60,1.948808e-81
29,61,3.908449e-81
29,62,4.887950e-81
29,63,6.437279e-81
29,64,4.368948e-81
29,65,2.755588e-81
29,66,1.443314e-81
29,67,9.054683e-82
29,68,4.809453e-82
29,69,2.971268e-82
29,70,1.625577e-82
29,71,9.357451e-83
29,72,2.334473e-81
29,73,4.225930e-81
29,74,6.313455e-81
29,75,6.654970e-81
29,76,5.078243e-81
29,77,2.528216e-81
29,78,1.485764e-81
29,79,7.939745e-82
29,80,4.473846e-82
29,81,2.530905e-82
29,82,1.708231e-82
29,83,9.301091e-83
29,84,1.639512e-81
29,85,3.861167e-81
29,86,5.200182e-81
29,87,5.633645e-81
29,88,3.994415e-81
29,89,2.218431e-81
29,90,1.250974e-81
29,91,7.094954e-82
29,92,3.714053e-82
29,93,2.135628e-82
29,94,1.146723e-82
29,95,6.927906e-83
29,96,1.224053e-82
29,97,2.922214e-81
29,98,4.102201e-81
29,99,4.383081e-81
29,100,2.721863e-81
29,101,1.538555e-81
29,102,7.322672e-82
29,103,4.762186e-82
29,104,3.546828e-82
29,105,1.996092e-82
29,106,8.707012e-83
29,107,6.573034e-83
29,108,0.000000e+00
29,109,3.454573e-82
29,110,2.875151e-81
29,111,2.832142e-81
29,112,1.684377e-81
29,113,9.176903e-82
29,114,5.395772e-82
29,115,3.634782e-82
29,116,2.169197e-82
29,117,1.680075e-82
29,118,6.985191e-83
29,119,5.132225e-83
29,120,0.000000e+00
29,121,0.000000e+00
29,122,2.917621e-82
29,123,8.055508e-82
29,124,6.359519e-82
29,125,3.626248e-82
29,126,2.466107e-82
29,127,2.000562e-82
29,128,9.042811e-83
29,129,7.693196e-83
29,130,5.301907e-83
29,131,3.571860e-83
29,132,0.000000e+00
29,133,0.000000e+00
29,134,0.000000e+00
29,135,0.000000e+00
29,136,5.642997e-83
29,137,6.360012e-83
29,138,9.645867e-83
29,139,6.899028e-83
29,140,4.498999e-83
29,141,4.037791e-83
29,142,2.365908e-83
29,143,1.542271e-83
29,144,0.000000e+00
29,145,0.000000e+00
29,146,0.000000e+00
29,147,0.000000e+00
29,148,0.000000e+00
29,149,-5.964459e-86
29,150,4.755078e-84
29,151,4.961795e-84
29,152,3.308347e-84
29,153,2.541457e-84
29,154,2.242920e-84
29,155,1.935898e-84
30,0,4.091471e-83
30,1,1.758363e-83
30,2,5.375389e-83
30,3,1.198621e-82
30,4,1.106419e-82
30,5,3.408317e-83
30,6,3.048684e-83
30,7,1.657564e-83
30,8,1.110418e-83
30,9,7.009430e-84
30,10,3.009400e-84
30,11,3.349140e-84
30,12,3.734565e-84
30,13,1.943449e-82
30,14,3.305208e-82
30,15,4.436058e-82
30,16,3.417371e-82
30,17,2.054956e-82
30,18,1.684412e-82
30,19,6.829140e-83
30,20,4.223798e-83
30,21,3.294694e-83
30,22,1.587607e-83
30,23,8.226146e-84
30,24,2.592353e-82
30,25,7.241334e-82
30,26,1.037617e-81
30,27,1.140858e-81
30,28,8.381463e-82
30,29,6.945381e-82
30,30,6.426909e-82
30,31,2.377118e-82
30,32,1.035062e-82
30,33,6.177404e-83
30,34,2.841103e-83
30,35,1.427898e-83
30,36,7.349491e-82
30,37,1.203836e-81
30,38,1.739311e-81
30,39,2.190930e-81
30,40,1.694693e-81
30,41,9.288216e-82
30,42,5.775310e-82
30,43,3.209980e-82
30,44,1.613567e-82
30,45,1.060672e-82
30,46,4.817582e-83
30,47,2.369451e-83
30,48,7.602743e-82
30,49,2.138671e-81
30,50,2.257283e-81
30,51,2.704534e-81
30,52,2.138237e-81
30,53,1.332855e-81
30,54,6.887080e-82
30,55,3.786210e-82
30,56,2.251082e-82
30,57,1.364827e-82
30,58,7.152124e-83
30,59,3.965845e-83
30,60,1.356258e-81
30,61,2.411200e-81
30,62,2.913838e-81
30,63,3.597230e-81
30,64,2.426891e-81
30,65,1.556451e-81
30,66,8.424150e-82
30,67,5.154640e-82
30,68,2.861443e-82
30,69,1.748839e-82
30,70,9.842055e-83
30,71,5.214634e-83
30,72,1.559624e-81
30,73,2.533251e-81
30,74,3.540435e-81
30,75,3.757317e-81
30,76,2.864955e-81
30,77,1.434612e-81
30,78,8.543334e-82
30,79,4.716369e-82
30,80,2.705974e-82
30,81,1.500646e-82
30,82,1.009277e-82
30,83,5.422814e-83
30,84,1.025041e-81
30,85,2.269072e-81
30,86,2.934376e-81
30,87,3.136738e-81
30,88,2.221267e-81
30,89,1.235527e-81
30,90,7.104357e-82
30,91,4.142819e-82
30,92,2.271643e-82
30,93,1.308477e-82
30,94,6.910298e-83
30,95,4.023864e-83
30,96,5.999194e-83
30,97,1.633536e-81
30,98,2.304513e-81
30,99,2.401620e-81
30,100,1.511205e-81
30,101,8.757804e-82
30,102,4.382395e-82
30,103,2.834005e-82
30,104,2.123989e-82
30,105,1.211956e-82
30,106,5.360051e-83
30,107,3.764129e-83
30,108,0.000000e+00
30,109,1.775880e-82
30,110,1.540317e-81
30,111,1.519253e-81
30,112,9.217710e-82
30,113,5.194117e-82
30,114,3.145249e-82
30,115,2.183538e-82
30,116,1.301032e-82
30,117,1.032234e-82
30,118,4.316622e-83
30,119,3.008861e-83
30,120,0.000000e+00
30,121,0.000000e+00
30,122,1.541579e-82
30,123,4.506877e-82
30,124,3.516866e-82
30,125,2.061061e-82
30,126,1.495149e-82
30,127,1.209784e-82
30,128,5.671817e-83
30,129,4.789415e-83
30,130,3.229695e-83
30,131,2.133380e-83
30,132,0.000000e+00
30,133,0.000000e+00
30,134,0.000000e+00
30,135,0.000000e+00
30,136,3.041506e-83
30,137,3.576865e-83
30,138,5.263594e-83
30,139,4.082770e-83
30,140,2.804565e-83
30,141,2.446671e-83
30,142,1.455201e-83
30,143,9.220092e-84
30,144,0.000000e+00
30,145,0.000000e+00
30,146,0.000000e+00
30,147,0.000000e+00
30,148,0.000000e+00
30,149,1.490512e-85
30,150,2.533541e-84
30,151,2.789144e-84
30,152,1.982553e-84
30,153,1.592415e-84
30,154,1.373616e-84
30,155,1.304035e-84
31,0,7.288610e-83
31,1,3.735091e-83
31,2,7.727196e-83
31,3,8.540224e-83
31,4,5.486245e-83
31,5,1.689746e-83
31,6,1.866378e-83
31,7,9.677898e-84
31,8,8.446288e-84
31,9,7.182765e-84
31,10,4.011501e-84
31,11,2.646950e-84
31,12,2.073627e-82
31,13,2.917513e-82
31,14,3.709546e-82
31,15,3.325536e-82
31,16,2.133126e-82
31,17,1.219090e-82
31,18,9.023167e-83
31,19,5.584122e-83
31,20,2.827249e-83
31,21,2.388647e-83
31,22,1.293639e-83
31,23,5.311617e-84
31,24,8.571167e-82
31,25,9.409237e-82
31,26,1.089605e-81
31,27,8.881471e-82
31,28,5.570011e-82
31,29,3.143035e-82
31,30,2.377118e-82
31,31,2.937741e-82
31,32,9.014860e-83
31,33,4.739782e-83
31,34,2.488258e-83
31,35,1.112790e-83
31,36,1.468171e-81
31,37,1.540987e-81
31,38,1.754795e-81
31,39,1.680540e-81
31,40,1.111427e-81
31,41,5.703082e-82
31,42,3.164052e-82
31,43,2.309222e-82
31,44,1.294173e-82
31,45,8.169375e-83
31,46,4.682656e-83
31,47,1.878464e-83
31,48,1.886994e-81
31,49,2.285012e-81
31,50,2.268418e-81
31,51,1.901479e-81
31,52,1.302572e-81
31,53,7.429356e-82
31,54,4.193238e-82
31,55,2.914351e-82
31,56,1.728402e-82
31,57,1.138213e-82
31,58,6.692383e-83
31,59,2.518814e-83
31,60,2.191269e-81
31,61,2.600695e-81
31,62,2.722993e-81
31,63,2.445749e-81
31,64,1.422401e-81
31,65,8.662457e-82
31,66,4.676452e-82
31,67,3.547901e-82
31,68,1.924653e-82
31,69,1.310593e-82
31,70,8.248662e-83
31,71,3.254736e-83
31,72,2.376828e-81
31,73,2.778227e-81
31,74,2.867171e-81
31,75,2.511013e-81
31,76,1.507386e-81
31,77,8.205840e-82
31,78,4.913064e-82
31,79,3.068978e-82
31,80,1.920956e-82
31,81,1.121606e-82
31,82,7.264786e-83
31,83,3.222021e-83
31,84,1.257985e-81
31,85,2.282680e-81
31,86,2.355937e-81
31,87,1.887049e-81
31,88,1.148987e-81
31,89,6.319268e-82
31,90,4.023678e-82
31,91,2.731934e-82
31,92,1.645469e-82
31,93,9.853540e-83
31,94,5.608676e-83
31,95,2.504971e-83
31,96,6.093528e-83
31,97,1.205534e-81
31,98,1.553527e-81
31,99,1.235984e-81
31,100,7.314377e-82
31,101,4.415480e-82
31,102,2.422985e-82
31,103,1.894174e-82
31,104,1.440531e-82
31,105,8.352075e-83
31,106,4.361904e-83
31,107,2.296618e-83
31,108,0.000000e+00
31,109,8.552438e-83
31,110,8.244324e-82
31,111,6.712038e-82
31,112,3.822364e-82
31,113,2.228449e-82
31,114,1.674369e-82
31,115,1.240783e-82
31,116,7.926677e-83
31,117,6.339094e-83
31,118,3.177153e-83
31,119,1.723285e-83
31,120,0.000000e+00
31,121,0.000000e+00
31,122,6.582283e-83
31,123,1.683255e-82
31,124,1.291465e-82
31,125,8.310058e-83
31,126,7.116893e-83
31,127,5.618001e-83
31,128,3.315083e-83
31,129,2.688792e-83
31,130,1.890781e-83
31,131,8.750231e-84
31,132,0.000000e+00
31,133,0.000000e+00
31,134,0.000000e+00
31,135,0.000000e+00
31,136,9.958489e-84
31,137,1.276573e-83
31,138,2.092833e-83
31,139,1.714333e-83
31,140,1.059675e-83
31,141,9.136026e-84
31,142,5.842419e-84
31,143,2.966904e-84
31,144,0.000000e+00
31,145,0.000000e+00
31,146,0.000000e+00
31,147,0.000000e+00
31,148,0.000000e+00
31,149,-5.428981e-86
31,150,1.221414e-84
31,151,1.083680e-84
31,152,6.860919e-85
31,153,5.569686e-85
31,154,4.450741e-85
31,155,3.925430e-85
32,0,4.902413e-83
32,1,2.622947e-83
32,2,4.854669e-83
32,3,4.902339e-83
32,4,2.606121e-83
32,5,8.263323e-84
32,6,9.350131e-84
32,7,5.375551e-84
32,8,4.442249e-84
32,9,3.385923e-84
32,10,2.678690e-84
32,11,1.501673e-84
32,12,1.603521e-82
32,13,2.075199e-82
32,14,2.327651e-82
32,15,1.945351e-82
32,16,1.163478e-82
32,17,7.439160e-83
32,18,4.796630e-83
32,19,2.934116e-83
32,20,2.353533e-83
32,21,1.212699e-83
32,22,7.153065e-84
32,23,2.690662e-84
32,24,6.157490e-82
32,25,6.053661e-82
32,26,6.899437e-82
32,27,5.377707e-82
32,28,3.199494e-82
32,29,1.879507e-82
32,30,1.035062e-82
32,31,9.014860e-83
32,32,1.021578e-82
32,33,3.506179e-83
32,34,1.577029e-83
32,35,6.142401e-84
32,36,1.031634e-81
32,37,1.052280e-81
32,38,1.102475e-81
32,39,9.942445e-82
32,40,6.173380e-82
32,41,3.066684e-82
32,42,1.896849e-82
32,43,1.117225e-82
32,44,8.840173e-83
32,45,4.769951e-83
32,46,2.931754e-83
32,47,1.165978e-83
32,48,1.261152e-81
32,49,1.427712e-81
32,50,1.545807e-81
32,51,1.100287e-81
32,52,7.012922e-82
32,53,3.900531e-82
32,54,2.544427e-82
32,55,1.635893e-82
32,56,1.021145e-82
32,57,6.220208e-83
32,58,4.120303e-83
32,59,1.614621e-83
32,60,1.448974e-81
32,61,1.616141e-81
32,62,1.657970e-81
32,63,1.384227e-81
32,64,7.828514e-82
32,65,4.440626e-82
32,66,2.675972e-82
32,67,2.038079e-82
32,68,1.144989e-82
32,69,7.953248e-83
32,70,4.700428e-83
32,71,1.871032e-83
32,72,1.607962e-81
32,73,1.745646e-81
32,74,1.747897e-81
32,75,1.357551e-81
32,76,7.583249e-82
32,77,4.319809e-82
32,78,2.668493e-82
32,79,1.714643e-82
32,80,1.143476e-82
32,81,7.103390e-83
32,82,4.497232e-83
32,83,1.903964e-83
32,84,7.898184e-82
32,85,1.418360e-81
32,86,1.381678e-81
32,87,1.024125e-81
32,88,5.800872e-82
32,89,3.294296e-82
32,90,2.248822e-82
32,91,1.575280e-82
32,92,9.945248e-83
32,93,5.976784e-83
32,94,3.558121e-83
32,95,1.493303e-83
32,96,3.266620e-83
32,97,6.650563e-82
32,98,8.365656e-82
32,99,6.030533e-82
32,100,3.509481e-82
32,101,2.187275e-82
32,102,1.373073e-82
32,103,1.061614e-82
32,104,8.507857e-83
32,105,4.870106e-83
32,106,2.671322e-83
32,107,1.289497e-83
32,108,0.000000e+00
32,109,4.569675e-83
32,110,4.114715e-82
32,111,2.994311e-82
32,112,1.865701e-82
32,113,1.098636e-82
32,114,8.758949e-83
32,115,7.237763e-83
32,116,4.708574e-83
32,117,3.864707e-83
32,118,1.923511e-83
32,119,9.643346e-84
32,120,0.000000e+00
32,121,0.000000e+00
32,122,3.116904e-83
32,123,7.478649e-83
32,124,5.736121e-83
32,125,3.917502e-83
32,126,3.638028e-83
32,127,2.844154e-83
32,128,1.923121e-83
32,129,1.634893e-83
32,130,1.093280e-83
32,131,4.741164e-84
32,132,0.000000e+00
32,133,0.000000e+00
32,134,0.000000e+00
32,135,0.000000e+00
32,136,4.918133e-84
32,137,6.385253e-84
32,138,9.631756e-84
32,139,9.240882e-84
32,140,5.258739e-84
32,141,4.991166e-84
32,142,3.198240e-84
32,143,1.450329e-84
32,144,0.000000e+00
32,145,0.000000e+00
32,146,0.000000e+00
32,147,0.000000e+00
32,148,0.000000e+00
32,149,-3.392521e-86
32,150,4.956939e-85
32,151,4.833737e-85
32,152,3.432716e-85
32,153,2.728377e-85
32,154,2.167710e-85
32,155,1.574194e-85
33,0,3.439068e-83
33,1,1.877490e-83
33,2,3.794921e-83
33,3,3.083292e-83
33,4,1.239129e-83
33,5,4.867477e-84
33,6,5.931335e-84
33,7,3.168946e-84
33,8,2.730435e-84
33,9,2.054729e-84
33,10,1.558596e-84
33,11,8.068704e-85
33,12,1.280819e-82
33,13,1.483882e-82
33,14,1.672145e-82
33,15,1.207823e-82
33,16,6.228576e-83
33,17,4.540070e-83
33,18,2.852660e-83
33,19,1.744172e-83
33,20,1.211040e-83
33,21,1.424995e-83
33,22,3.713393e-84
33,23,1.525985e-84
33,24,4.598273e-82
33,25,4.047843e-82
33,26,4.478551e-82
33,27,3.253561e-82
33,28,1.771959e-82
33,29,1.053832e-82
33,30,6.177404e-83
33,31,4.739782e-83
33,32,3.506179e-83
33,33,4.779921e-83
33,34,1.146692e-83
33,35,3.735619e-84
33,36,7.535574e-82
33,37,7.267915e-82
33,38,7.415066e-82
33,39,5.999725e-82
33,40,3.383496e-82
33,41,1.612743e-82
33,42,1.016912e-82
33,43,6.759038e-83
33,44,4.643744e-83
33,45,3.969081e-83
33,46,1.939012e-83
33,47,6.858329e-84
33,48,9.509282e-82
33,49,9.600945e-82
33,50,9.904679e-82
33,51,6.470563e-82
33,52,3.852462e-82
33,53,1.954249e-82
33,54,1.328502e-82
33,55,1.007928e-82
33,56,6.696710e-83
33,57,4.061892e-83
33,58,2.364121e-83
33,59,8.644882e-84
33,60,1.027210e-81
33,61,1.053848e-81
33,62,1.073607e-81
33,63,8.062072e-82
33,64,4.268976e-82
33,65,2.262178e-82
33,66,1.290873e-82
33,67,1.179655e-82
33,68,7.092338e-83
33,69,4.832896e-83
33,70,2.808641e-83
33,71,1.039831e-83
33,72,1.127617e-81
33,73,1.148475e-81
33,74,1.085198e-81
33,75,7.565993e-82
33,76,3.685666e-82
33,77,2.246948e-82
33,78,1.455714e-82
33,79,9.869100e-83
33,80,6.354681e-83
33,81,4.370542e-83
33,82,2.643274e-83
33,83,9.759682e-84
33,84,5.471332e-82
33,85,9.117005e-82
33,86,8.516720e-82
33,87,5.410128e-82
33,88,2.771190e-82
33,89,1.607875e-82
33,90,1.190799e-82
33,91,9.241923e-83
33,92,5.876861e-83
33,93,3.639120e-83
33,94,2.218102e-83
33,95,8.381328e-84
33,96,1.620468e-83
33,97,4.046151e-82
33,98,4.665765e-82
33,99,2.909180e-82
33,100,1.593621e-82
33,101,1.023622e-82
33,102,7.423403e-83
33,103,5.973594e-83
33,104,4.881958e-83
33,105,2.841406e-83
33,106,1.671479e-83
33,107,7.334806e-84
33,108,0.000000e+00
33,109,2.415044e-83
33,110,2.026351e-82
33,111,1.241220e-82
33,112,7.857094e-83
33,113,4.576481e-83
33,114,4.421013e-83
33,115,4.064416e-83
33,116,2.546333e-83
33,117,2.075110e-83
33,118,1.139511e-83
33,119,4.841849e-84
33,120,0.000000e+00
33,121,0.000000e+00
33,122,1.272942e-83
33,123,2.238991e-83
33,124,1.932632e-83
33,125,1.552373e-83
33,126,1.480305e-83
33,127,1.303528e-83
33,128,1.007558e-83
33,129,8.276911e-84
33,130,5.963709e-84
33,131,1.776903e-84
33,132,0.000000e+00
33,133,0.000000e+00
33,134,0.000000e+00
33,135,0.000000e+00
33,136,1.473109e-84
33,137,2.221930e-84
33,138,3.395788e-84
33,139,3.669306e-84
33,140,1.805101e-84
33,141,2.006447e-84
33,142,1.233078e-84
33,143,3.732897e-85
33,144,0.000000e+00
33,145,0.000000e+00
33,146,0.000000e+00
33,147,0.000000e+00
33,148,0.000000e+00
33,149,-4.299810e-86
33,150,1.381982e-85
33,151,9.141048e-86
33,152,8.145018e-86
33,153,7.196561e-86
33,154,5.922984e-86
33,155,-1.533587e-86
34,0,1.981247e-83
34,1,1.096853e-83
34,2,2.142953e-83
34,3,1.557264e-83
34,4,4.544156e-84
34,5,1.994923e-84
34,6,2.429486e-84
34,7,1.570580e-84
34,8,1.659847e-84
34,9,9.289280e-85
34,10,8.077903e-85
34,11,2.888515e-85
34,12,7.735014e-83
34,13,8.329824e-83
34,14,9.223103e-83
34,15,5.969331e-83
34,16,2.773110e-83
34,17,2.132147e-83
34,18,1.293255e-83
34,19,9.404511e-84
34,20,6.216056e-84
34,21,4.566819e-84
34,22,3.227881e-84
34,23,5.604979e-85
34,24,2.742423e-82
34,25,2.273505e-82
34,26,2.423453e-82
34,27,1.671668e-82
34,28,8.378930e-83
34,29,4.784459e-83
34,30,2.841103e-83
34,31,2.488258e-83
34,32,1.577029e-83
34,33,1.146692e-83
34,34,9.725014e-84
34,35,1.939357e-84
34,36,4.449645e-82
34,37,4.110992e-82
34,38,3.960078e-82
34,39,3.059792e-82
34,40,1.548850e-82
34,41,6.820350e-83
34,42,4.524271e-83
34,43,3.267941e-83
34,44,2.500567e-83
34,45,1.372000e-83
34,46,1.220593e-83
34,47,3.501233e-84
34,48,5.502790e-82
34,49,5.087719e-82
34,50,5.379770e-82
34,51,3.163436e-82
34,52,1.766303e-82
34,53,7.750033e-83
34,54,5.970895e-83
34,55,4.838083e-83
34,56,3.410560e-83
34,57,2.011765e-83
34,58,1.238300e-83
34,59,3.930026e-84
34,60,5.801480e-82
34,61,5.684851e-82
34,62,5.594698e-82
34,63,3.853749e-82
34,64,1.894029e-82
34,65,9.015203e-83
34,66,5.686609e-83
34,67,5.424866e-83
34,68,3.300896e-83
34,69,2.436906e-83
34,70,1.380610e-83
34,71,4.450896e-84
34,72,6.331776e-82
34,73,6.228534e-82
34,74,5.549758e-82
34,75,3.489335e-82
34,76,1.432793e-82
34,77,9.531151e-83
34,78,5.954172e-83
34,79,4.413669e-83
34,80,3.048146e-83
34,81,2.114128e-83
34,82,1.280788e-83
34,83,4.354167e-84
34,84,3.005559e-82
34,85,4.894306e-82
34,86,4.324127e-82
34,87,2.429123e-82
34,88,1.046028e-82
34,89,5.908786e-83
34,90,5.113941e-83
34,91,4.300931e-83
34,92,2.812574e-83
34,93,1.754723e-83
34,94,1.139039e-83
34,95,3.918968e-84
34,96,8.645249e-84
34,97,1.961417e-82
34,98,2.193530e-82
34,99,1.053889e-82
34,100,5.284305e-83
34,101,3.563013e-83
34,102,3.208056e-83
34,103,2.687603e-83
34,104,2.181949e-83
34,105,1.273712e-83
34,106,8.331197e-84
34,107,2.995860e-84
34,108,0.000000e+00
34,109,9.135974e-84
34,110,8.055039e-83
34,111,2.913703e-83
34,112,1.860980e-83
34,113,1.163573e-83
34,114,1.545850e-83
34,115,1.659021e-83
34,116,1.024005e-83
34,117,8.922581e-84
34,118,5.372485e-84
34,119,1.989262e-84
34,120,0.000000e+00
34,121,0.000000e+00
34,122,2.210797e-84
34,123,-1.136025e-85
34,124,8.898910e-86
34,125,2.478990e-84
34,126,3.995755e-84
34,127,3.018749e-84
34,128,3.554452e-84
34,129,3.294634e-84
34,130,2.450568e-84
34,131,3.990923e-85
34,132,0.000000e+00
34,133,0.000000e+00
34,134,0.000000e+00
34,135,0.000000e+00
34,136,2.138018e-86
34,137,-1.290929e-85
34,138,-8.733214e-86
34,139,5.861611e-85
34,140,-1.063279e-85
34,141,2.150298e-85
34,142,1.778513e-85
34,143,-1.011503e-85
34,144,0.000000e+00
34,145,0.000000e+00
34,146,0.000000e+00
34,147,0.000000e+00
34,148,0.000000e+00
34,149,-1.429086e-86
34,150,1.743038e-86
34,151,-4.295660e-86
34,152,-2.272381e-86
34,153,-1.422085e-86
34,154,-2.031617e-86
34,155,-5.844707e-86
35,0,5.286836e-84
35,1,2.744061e-84
35,2,6.365938e-84
35,3,5.582048e-84
35,4,3.172661e-84
35,5,1.301287e-84
35,6,1.586559e-84
35,7,8.404770e-85
35,8,6.261669e-85
35,9,5.831234e-85
35,10,2.423960e-85
35,11,2.708345e-85
35,12,1.787570e-83
35,13,2.366682e-83
35,14,2.927849e-83
35,15,2.452233e-83
35,16,1.476044e-83
35,17,9.365880e-84
35,18,5.584638e-84
35,19,3.754630e-84
35,20,2.525742e-84
35,21,1.629807e-84
35,22,8.978644e-85
35,23,9.122861e-85
35,24,7.038682e-83
35,25,7.305235e-83
35,26,8.228841e-83
35,27,6.336514e-83
35,28,3.911370e-83
35,29,2.316371e-83
35,30,1.427898e-83
35,31,1.112790e-83
35,32,6.142401e-84
35,33,3.735619e-84
35,34,1.939357e-84
35,35,2.084720e-84
35,36,1.178523e-82
35,37,1.213117e-82
35,38,1.370455e-82
35,39,1.210162e-82
35,40,7.441345e-83
35,41,3.781978e-83
35,42,2.323727e-83
35,43,1.574335e-83
35,44,1.047717e-83
35,45,6.308999e-84
35,46,3.276780e-84
35,47,2.488389e-84
35,48,1.604326e-82
35,49,1.777655e-82
35,50,1.684521e-82
35,51,1.368334e-82
35,52,9.082820e-83
35,53,4.971432e-83
35,54,2.910144e-83
35,55,2.282636e-83
35,56,1.400386e-83
35,57,8.696787e-84
35,58,4.620759e-84
35,59,1.913431e-84
35,60,1.726276e-82
35,61,1.991387e-82
35,62,2.056701e-82
35,63,1.746571e-82
35,64,9.684230e-83
35,65,5.960764e-83
35,66,3.153919e-83
35,67,2.459885e-83
35,68,1.461703e-83
35,69,9.726983e-84
35,70,6.104901e-84
35,71,2.187660e-84
35,72,1.969811e-82
35,73,2.158238e-82
35,74,2.089891e-82
35,75,1.786874e-82
35,76,1.016295e-82
35,77,5.420108e-83
35,78,3.497927e-83
35,79,2.231399e-83
35,80,1.372655e-83
35,81,8.411585e-84
35,82,5.552532e-84
35,83,2.164727e-84
35,84,1.000816e-82
35,85,1.782519e-82
35,86,1.719785e-82
35,87,1.302362e-82
35,88,7.729304e-83
35,89,4.251485e-83
35,90,2.785279e-83
35,91,1.987358e-83
35,92,1.254537e-83
35,93,7.573111e-84
35,94,4.337930e-84
35,95,1.961570e-84
35,96,2.805285e-84
35,97,9.018990e-83
35,98,1.089900e-82
35,99,8.078845e-83
35,100,4.873432e-83
35,101,2.988451e-83
35,102,1.789802e-83
35,103,1.401585e-83
35,104,1.086649e-83
35,105,6.678006e-84
35,106,3.421288e-84
35,107,1.788496e-84
35,108,0.000000e+00
35,109,5.478225e-84
35,110,5.443926e-83
35,111,4.351461e-83
35,112,2.486305e-83
35,113,1.461611e-83
35,114,1.201252e-83
35,115,9.613641e-84
35,116,6.090108e-84
35,117,4.840646e-84
35,118,2.591556e-84
35,119,1.286460e-84
35,120,0.000000e+00
35,121,0.000000e+00
35,122,4.185559e-84
35,123,1.148444e-83
35,124,8.606753e-84
35,125,6.017561e-84
35,126,4.737181e-84
35,127,4.309737e-84
35,128,2.755415e-84
35,129,2.006284e-84
35,130,1.487444e-84
35,131,7.014318e-85
35,132,0.000000e+00
35,133,0.000000e+00
35,134,0.000000e+00
35,135,0.000000e+00
35,136,6.796756e-85
35,137,9.679277e-85
35,138,1.445198e-84
35,139,1.290812e-84
35,140,8.681253e-85
35,141,6.716023e-85
35,142,4.716144e-85
35,143,2.364007e-85
35,144,0.000000e+00
35,145,0.000000e+00
35,146,0.000000e+00
35,147,0.000000e+00
35,148,0.000000e+00
35,149,8.002018e-88
35,150,7.558739e-86
35,151,8.293988e-86
35,152,5.623067e-86
35,153,4.969390e-86
35,154,3.864439e-86
35,155,3.063300e-86
36,0,2.447668e-81
36,1,1.373252e-81
36,2,2.572196e-81
36,3,1.003725e-81
36,4,-3.533797e-82
36,5,-3.957821e-84
36,6,5.375490e-83
36,7,7.142939e-83
36,8,1.227106e-82
36,9,1.137600e-82
36,10,1.240269e-82
36,11,2.808242e-83
36,12,1.108338e-80
36,13,9.761363e-81
36,14,1.005384e-80
36,15,4.206540e-81
36,16,5.320560e-82
36,17,9.231741e-82
36,18,1.970698e-82
36,19,4.417307e-82
36,20,4.753807e-82
36,21,3.519229e-82
36,22,1.551364e-82
36,23,1.762462e-83
36,24,3.709041e-80
36,25,2.636048e-80
36,26,2.513529e-80
36,27,1.223276e-80
36,28,3.206665e-81
36,29,1.004853e-81
36,30,7.349491e-82
36,31,1.468171e-81
36,32,1.031634e-81
36,33,7.535574e-82
36,34,4.449645e-82
36,35,1.178523e-82
36,36,6.864894e-80
36,37,4.583180e-80
36,38,3.983807e-80
36,39,2.254506e-80
36,40,5.597875e-81
36,41,4.716746e-82
36,42,9.144049e-82
36,43,1.519738e-81
36,44,1.771993e-81
36,45,9.619673e-82
36,46,9.516926e-82
36,47,2.042353e-82
36,48,7.445702e-80
36,49,5.230778e-80
36,50,5.324214e-80
36,51,1.991975e-80
36,52,5.066345e-81
36,53,-2.338945e-81
36,54,1.284652e-81
36,55,3.092119e-81
36,56,2.423130e-81
36,57,1.501634e-81
36,58,1.218819e-81
36,59,1.088977e-82
36,60,7.369978e-80
36,61,6.004413e-80
36,62,5.359029e-80
36,63,1.944489e-80
36,64,3.412200e-81
36,65,-2.198761e-81
36,66,-3.097931e-82
36,67,2.232247e-81
36,68,1.521364e-81
36,69,1.596619e-81
36,70,1.085926e-81
36,71,7.714425e-83
36,72,7.702438e-80
36,73,6.494703e-80
36,74,4.382092e-80
36,75,1.408326e-80
36,76,-6.513184e-81
36,77,-4.627573e-82
36,78,6.782345e-83
36,79,1.633130e-81
36,80,1.512659e-81
36,81,1.298768e-81
36,82,7.864244e-82
36,83,4.718233e-83
36,84,3.436280e-80
36,85,5.071794e-80
36,86,3.547928e-80
36,87,5.760470e-81
36,88,-5.812683e-81
36,89,-3.617179e-81
36,90,1.452707e-83
36,91,1.889511e-81
36,92,1.687261e-81
36,93,1.075581e-81
36,94,8.825932e-82
36,95,1.139110e-82
36,96,4.939595e-82
36,97,1.314474e-80
36,98,1.114065e-80
36,99,-7.649832e-81
36,100,-6.811246e-81
36,101,-3.567986e-81
36,102,1.704442e-82
36,103,9.192976e-82
36,104,7.082212e-82
36,105,5.104974e-82
36,106,5.878448e-82
36,107,5.819229e-84
36,108,0.000000e+00
36,109,-5.274321e-82
36,110,-2.789902e-81
36,111,-1.027154e-80
36,112,-6.540441e-81
36,113,-3.739561e-81
36,114,-1.110821e-81
36,115,-1.696883e-82
36,116,-1.574960e-82
36,117,5.151250e-83
36,118,2.534503e-82
36,119,-6.149580e-83
36,120,0.000000e+00
36,121,0.000000e+00
36,122,-1.281291e-81
36,123,-4.309033e-81
36,124,-3.673956e-81
36,125,-1.875744e-81
36,126,-9.944999e-82
36,127,-9.662305e-82
36,128,-2.358959e-82
36,129,-1.543008e-82
36,130,-6.360832e-83
36,131,-1.886908e-82
36,132,0.000000e+00
36,133,0.000000e+00
36,134,0.000000e+00
36,135,0.000000e+00
36,136,-3.307570e-82
36,137,-3.963577e-82
36,138,-6.313268e-82
36,139,-4.146906e-82
36,140,-3.489692e-82
36,141,-2.922101e-82
36,142,-1.583295e-82
36,143,-1.327537e-82
36,144,0.000000e+00
36,145,0.000000e+00
36,146,0.000000e+00
36,147,0.000000e+00
36,148,0.000000e+00
36,149,4.349982e-85
36,150,-2.516804e-83
36,151,-3.641478e-83
36,152,-2.602240e-83
36,153,-2.077337e-83
36,154,-2.030776e-83
36,155,-2.194081e-83
37,0,2.016530e-81
37,1,1.150369e-81
37,2,2.159117e-81
37,3,1.048015e-81
37,4,-4.803390e-83
37,5,5.846660e-83
37,6,1.058498e-82
37,7,8.574856e-83
37,8,1.219819e-82
37,9,1.082653e-82
37,10,1.026236e-82
37,11,3.072422e-83
37,12,8.729437e-81
37,13,8.112731e-81
37,14,8.634794e-81
37,15,4.348542e-81
37,16,1.235099e-81
37,17,1.186936e-81
37,18,4.568015e-82
37,19,5.421167e-82
37,20,4.586227e-82
37,21,3.444439e-82
37,22,1.595828e-82
37,23,3.111861e-83
37,24,2.913626e-80
37,25,2.186285e-80
37,26,2.152898e-80
37,27,1.231001e-80
37,28,4.518729e-81
37,29,2.053751e-81
37,30,1.203836e-81
37,31,1.540987e-81
37,32,1.052280e-81
37,33,7.267915e-82
37,34,4.110992e-82
37,35,1.213117e-82
37,36,4.583180e-80
37,37,4.605910e-80
37,38,3.477319e-80
37,39,2.226679e-80
37,40,8.360845e-81
37,41,2.410443e-81
37,42,1.898697e-81
37,43,1.810583e-81
37,44,1.769261e-81
37,45,9.375229e-82
37,46,8.343852e-82
37,47,2.249517e-82
37,48,5.898620e-80
37,49,4.570111e-80
37,50,4.733667e-80
37,51,2.111768e-80
37,52,8.604571e-81
37,53,1.223863e-81
37,54,2.557542e-81
37,55,3.188370e-81
37,56,2.369229e-81
37,57,1.431619e-81
37,58,1.078358e-81
37,59,1.977076e-82
37,60,5.900555e-80
37,61,5.160909e-80
37,62,4.761904e-80
37,63,2.339768e-80
37,64,8.021603e-81
37,65,1.583722e-81
37,66,1.506610e-81
37,67,2.930761e-81
37,68,1.807217e-81
37,69,1.633101e-81
37,70,1.050382e-81
37,71,1.911396e-82
37,72,6.382799e-80
37,73,5.700219e-80
37,74,4.272531e-80
37,75,1.975670e-80
37,76,9.796793e-82
37,77,2.634641e-81
37,78,1.837220e-81
37,79,2.228895e-81
37,80,1.744975e-81
37,81,1.354743e-81
37,82,8.305160e-82
37,83,1.608789e-82
37,84,2.898060e-80
37,85,4.474436e-80
37,86,3.420886e-80
37,87,1.146244e-80
37,88,3.195212e-82
37,89,-1.713259e-82
37,90,1.555323e-81
37,91,2.345485e-81
37,92,1.770942e-81
37,93,1.112149e-81
37,94,8.301732e-82
37,95,1.817451e-82
37,96,6.431190e-82
37,97,1.437839e-80
37,98,1.403841e-80
37,99,-4.248574e-82
37,100,-1.905196e-81
37,101,-8.430401e-82
37,102,9.665974e-82
37,103,1.344254e-81
37,104,1.059798e-81
37,105,6.699932e-82
37,106,5.746298e-82
37,107,9.393623e-83
37,108,0.000000e+00
37,109,3.208083e-83
37,110,1.563156e-81
37,111,-4.345960e-81
37,112,-2.957078e-81
37,113,-1.737805e-81
37,114,-2.065986e-82
37,115,3.528816e-82
37,116,2.071881e-82
37,117,2.823465e-82
37,118,2.955055e-82
37,119,2.379428e-83
37,120,0.000000e+00
37,121,0.000000e+00
37,122,-6.002201e-82
37,123,-2.308251e-81
37,124,-1.991666e-81
37,125,-9.623824e-82
37,126,-4.555413e-82
37,127,-4.569200e-82
37,128,-2.014484e-83
37,129,1.851815e-84
37,130,3.323348e-83
37,131,-9.748253e-83
37,132,0.000000e+00
37,133,0.000000e+00
37,134,0.000000e+00
37,135,0.000000e+00
37,136,-1.777394e-82
37,137,-2.221630e-82
37,138,-3.565459e-82
37,139,-2.171743e-82
37,140,-2.024378e-82
37,141,-1.603430e-82
37,142,-8.576361e-83
37,143,-7.953951e-83
37,144,0.000000e+00
37,145,0.000000e+00
37,146,0.000000e+00
37,147,0.000000e+00
37,148,0.000000e+00
37,149,-2.588234e-85
37,150,-1.316343e-83
37,151,-2.154220e-83
37,152,-1.575022e-83
37,153,-1.240190e-83
37,154,-1.232861e-83
37,155,-1.459676e-83
38,0,1.753454e-81
38,1,9.541325e-82
38,2,1.900512e-81
38,3,1.121763e-81
38,4,1.865767e-82
38,5,1.272371e-82
38,6,1.789676e-82
38,7,1.106400e-82
38,8,1.203020e-82
38,9,1.106726e-82
38,10,9.164914e-83
38,11,3.328163e-83
38,12,7.218326e-81
38,13,7.165859e-81
38,14,7.867503e-81
38,15,4.615284e-81
38,16,1.848186e-81
38,17,1.426452e-81
38,18,6.767630e-82
38,19,5.763506e-82
38,20,4.660420e-82
38,21,3.358051e-82
38,22,1.671424e-82
38,23,4.483122e-83
38,24,2.520709e-80
38,25,1.997706e-80
38,26,2.063784e-80
38,27,1.252659e-80
38,28,5.766407e-81
38,29,2.943606e-81
38,30,1.739311e-81
38,31,1.754795e-81
38,32,1.102475e-81
38,33,7.415066e-82
38,34,3.960078e-82
38,35,1.370455e-82
38,36,3.983807e-80
38,37,3.477319e-80
38,38,3.995401e-80
38,39,2.371068e-80
38,40,1.070172e-80
38,41,4.217980e-81
38,42,2.749492e-81
38,43,2.180744e-81
38,44,1.875284e-81
38,45,1.057259e-81
38,46,8.028548e-82
38,47,2.447146e-82
38,48,5.236514e-80
38,49,4.331634e-80
38,50,4.481081e-80
38,51,2.396044e-80
38,52,1.169965e-80
38,53,4.152766e-81
38,54,3.579726e-81
38,55,3.636699e-81
38,56,2.497387e-81
38,57,1.514210e-81
38,58,1.054577e-81
38,59,2.422535e-82
38,60,5.290699e-80
38,61,4.973315e-80
38,62,4.707563e-80
38,63,2.761151e-80
38,64,1.217705e-80
38,65,4.974003e-81
38,66,3.023758e-81
38,67,3.615050e-81
38,68,2.109599e-81
38,69,1.718862e-81
38,70,1.106430e-81
38,71,2.837859e-82
38,72,5.772664e-80
38,73,5.422445e-80
38,74,4.357283e-80
38,75,2.599287e-80
38,76,7.398539e-81
38,77,5.452203e-81
38,78,3.439296e-81
38,79,2.952051e-81
38,80,2.051216e-81
38,81,1.459508e-81
38,82,9.120667e-82
38,83,2.459091e-82
38,84,2.727170e-80
38,85,4.361032e-80
38,86,3.592242e-80
38,87,1.704337e-80
38,88,5.634021e-81
38,89,2.704962e-81
38,90,2.861608e-81
38,91,2.872823e-81
38,92,2.008542e-81
38,93,1.237803e-81
38,94,8.423732e-82
38,95,2.403741e-82
38,96,6.508387e-82
38,97,1.655420e-80
38,98,1.765074e-80
38,99,5.410974e-81
38,100,2.012165e-81
38,101,1.292761e-81
38,102,1.796269e-81
38,103,1.785295e-81
38,104,1.377276e-81
38,105,8.496807e-82
38,106,6.000692e-82
38,107,1.664651e-82
38,108,0.000000e+00
38,109,4.343586e-82
38,110,5.235813e-81
38,111,2.875525e-83
38,112,-3.959961e-82
38,113,-3.166879e-82
38,114,5.812509e-82
38,115,7.787594e-82
38,116,4.695076e-82
38,117,4.661237e-82
38,118,3.485106e-82
38,119,8.726584e-83
38,120,0.000000e+00
38,121,0.000000e+00
38,122,-1.267789e-82
38,123,-8.223451e-82
38,124,-8.612240e-82
38,125,-3.305776e-82
38,126,-4.294043e-83
38,127,-9.587199e-83
38,128,1.121256e-82
38,129,1.040079e-82
38,130,9.865916e-83
38,131,-3.240917e-83
38,132,0.000000e+00
38,133,0.000000e+00
38,134,0.000000e+00
38,135,0.000000e+00
38,136,-7.673821e-83
38,137,-1.068137e-82
38,138,-1.775856e-82
38,139,-8.625570e-83
38,140,-1.038188e-82
38,141,-8.883281e-83
38,142,-3.999256e-83
38,143,-4.690761e-83
38,144,0.000000e+00
38,145,0.000000e+00
38,146,0.000000e+00
38,147,0.000000e+00
38,148,0.000000e+00
38,149,-8.213709e-85
38,150,-5.852988e-84
38,151,-1.064367e-83
38,152,-8.185084e-84
38,153,-6.418345e-84
38,154,-7.273244e-84
38,155,-9.144880e-84
39,0,1.044298e-81
39,1,5.629405e-82
39,2,1.168803e-81
39,3,1.063970e-81
39,4,5.666415e-82
39,5,1.956444e-82
39,6,2.118176e-82
39,7,1.164332e-82
39,8,1.035365e-82
39,9,8.122497e-83
39,10,5.694196e-83
39,11,3.100495e-83
39,12,3.556441e-81
39,13,4.397358e-81
39,14,5.222729e-81
39,15,4.164403e-81
39,16,2.500716e-81
39,17,1.596313e-81
39,18,9.759906e-82
39,19,6.108934e-82
39,20,3.973630e-82
39,21,2.917518e-82
39,22,1.453146e-82
39,23,5.441543e-83
39,24,1.325501e-80
39,25,1.282751e-80
39,26,1.433498e-80
39,27,1.123616e-80
39,28,6.459812e-81
39,29,3.843435e-81
39,30,2.190930e-81
39,31,1.680540e-81
39,32,9.942445e-82
39,33,5.999725e-82
39,34,3.059792e-82
39,35,1.210162e-82
39,36,2.254506e-80
39,37,2.226679e-80
39,38,2.371068e-80
39,39,2.585684e-80
39,40,1.292528e-80
39,41,5.961757e-81
39,42,3.626153e-81
39,43,2.331252e-81
39,44,1.580174e-81
39,45,9.130443e-82
39,46,5.746511e-82
39,47,2.132947e-82
39,48,2.820127e-80
39,49,3.026209e-80
39,50,3.179618e-80
39,51,2.344538e-80
39,52,1.488071e-80
39,53,7.422058e-81
39,54,4.571620e-81
39,55,3.315032e-81
39,56,2.112492e-81
39,57,1.283092e-81
39,58,7.939468e-82
39,59,2.905844e-82
39,60,3.116265e-80
39,61,3.443272e-80
39,62,3.530917e-80
39,63,2.883338e-80
39,64,1.584890e-80
39,65,8.708370e-81
39,66,4.835509e-81
39,67,3.834019e-81
39,68,2.152360e-81
39,69,1.539034e-81
39,70,9.382422e-82
39,71,3.512342e-82
39,72,3.439814e-80
39,73,3.737861e-80
39,74,3.695308e-80
39,75,2.872714e-80
39,76,1.555519e-80
39,77,8.445574e-81
39,78,5.023582e-81
39,79,3.234690e-81
39,80,2.075048e-81
39,81,1.294659e-81
39,82,8.545576e-82
39,83,3.430384e-82
39,84,1.744030e-80
39,85,3.119004e-80
39,86,3.023785e-80
39,87,2.174272e-80
39,88,1.200069e-80
39,89,6.360575e-81
39,90,4.238520e-81
39,91,3.024348e-81
39,92,1.848061e-81
39,93,1.102765e-81
39,94,6.832017e-82
39,95,2.794936e-82
39,96,6.655102e-82
39,97,1.507207e-80
39,98,1.845767e-80
39,99,1.278623e-80
39,100,7.187891e-81
39,101,4.122616e-81
39,102,2.477349e-81
39,103,1.972367e-81
39,104,1.500843e-81
39,105,8.869808e-82
39,106,5.009001e-82
39,107,2.326566e-82
39,108,0.000000e+00
39,109,9.982866e-82
39,110,9.209773e-81
39,111,6.440335e-81
39,112,3.583894e-81
39,113,1.870422e-81
39,114,1.469627e-81
39,115,1.185766e-81
39,116,7.289834e-82
39,117,6.267221e-82
39,118,3.342372e-82
39,119,1.642426e-82
39,120,0.000000e+00
39,121,0.000000e+00
39,122,6.027369e-82
39,123,1.418879e-81
39,124,1.004026e-81
39,125,6.295244e-82
39,126,5.341424e-82
39,127,3.936518e-82
39,128,2.655809e-82
39,129,2.294408e-82
39,130,1.722449e-82
39,131,6.570813e-83
39,132,0.000000e+00
39,133,0.000000e+00
39,134,0.000000e+00
39,135,0.000000e+00
39,136,8.771225e-83
39,137,8.188518e-83
39,138,1.223558e-82
39,139,1.083521e-82
39,140,4.952406e-83
39,141,4.907478e-83
39,142,3.442746e-83
39,143,1.195783e-83
39,144,0.000000e+00
39,145,0.000000e+00
39,146,0.000000e+00
39,147,0.000000e+00
39,148,0.000000e+00
39,149,-5.698259e-85
39,150,8.451173e-84
39,151,5.690564e-84
39,152,3.125001e-84
39,153,2.378499e-84
39,154,1.286855e-84
39,155,4.565651e-87
40,0,3.288201e-82
40,1,1.662563e-82
40,2,3.942950e-82
40,3,7.140407e-82
40,4,6.002452e-82
40,5,1.706364e-82
40,6,1.701227e-82
40,7,8.638747e-83
40,8,6.319336e-83
40,9,4.003978e-83
40,10,1.843534e-83
40,11,1.855315e-83
40,12,4.262455e-82
40,13,1.489128e-81
40,14,2.144108e-81
40,15,2.617303e-81
40,16,2.051818e-81
40,17,1.186807e-81
40,18,8.325960e-82
40,19,4.166938e-82
40,20,2.314411e-82
40,21,1.727578e-82
40,22,8.340293e-83
40,23,4.016918e-83
40,24,2.584244e-81
40,25,4.866664e-81
40,26,6.569019e-81
40,27,6.717436e-81
40,28,5.041905e-81
40,29,3.028108e-81
40,30,1.694693e-81
40,31,1.111427e-81
40,32,6.173380e-82
40,33,3.383496e-82
40,34,1.548850e-82
40,35,7.441345e-83
40,36,5.597875e-81
40,37,8.360845e-81
40,38,1.070172e-80
40,39,1.292528e-80
40,40,1.275156e-80
40,41,5.692743e-81
40,42,2.784983e-81
40,43,1.560384e-81
40,44,9.580560e-82
40,45,5.745766e-82
40,46,2.794760e-82
40,47,1.431204e-82
40,48,6.745403e-81
40,49,1.363535e-80
40,50,1.563090e-80
40,51,1.518378e-80
40,52,1.182163e-80
40,53,7.243979e-81
40,54,3.569570e-81
40,55,2.082412e-81
40,56,1.260088e-81
40,57,7.525232e-82
40,58,4.096076e-82
40,59,2.205312e-82
40,60,9.759108e-81
40,61,1.565165e-80
40,62,1.830332e-80
40,63,2.058354e-80
40,64,1.340352e-80
40,65,8.044535e-81
40,66,4.115635e-81
40,67,2.889306e-81
40,68,1.473583e-81
40,69,9.735500e-82
40,70,5.516944e-82
40,71,2.901329e-82
40,72,1.169998e-80
40,73,1.698642e-80
40,74,2.127397e-80
40,75,2.151073e-80
40,76,1.492802e-80
40,77,7.632142e-81
40,78,4.428822e-81
40,79,2.469322e-81
40,80,1.426571e-81
40,81,8.320169e-82
40,82,5.544839e-82
40,83,2.816510e-82
40,84,7.023108e-81
40,85,1.485346e-80
40,86,1.798801e-80
40,87,1.750385e-80
40,88,1.182807e-80
40,89,6.455494e-81
40,90,3.724349e-81
40,91,2.208431e-81
40,92,1.213155e-81
40,93,7.010450e-82
40,94,3.870218e-82
40,95,2.108927e-82
40,96,4.913732e-82
40,97,9.736384e-81
40,98,1.354369e-80
40,99,1.308946e-80
40,100,7.910158e-81
40,101,4.437630e-81
40,102,2.130071e-81
40,103,1.473264e-81
40,104,1.122981e-81
40,105,6.299858e-82
40,106,2.978861e-82
40,107,2.000146e-82
40,108,0.000000e+00
40,109,9.929739e-82
40,110,8.758894e-81
40,111,8.112777e-81
40,112,4.705142e-81
40,113,2.517099e-81
40,114,1.534067e-81
40,115,1.061581e-81
40,116,6.530727e-82
40,117,5.234557e-82
40,118,2.272211e-82
40,119,1.546436e-82
40,120,0.000000e+00
40,121,0.000000e+00
40,122,8.392301e-82
40,123,2.243951e-81
40,124,1.719495e-81
40,125,9.662389e-82
40,126,6.964182e-82
40,127,5.524148e-82
40,128,2.731854e-82
40,129,2.324884e-82
40,130,1.609351e-82
40,131,9.861974e-83
40,132,0.000000e+00
40,133,0.000000e+00
40,134,0.000000e+00
40,135,0.000000e+00
40,136,1.511078e-82
40,137,1.646960e-82
40,138,2.529094e-82
40,139,1.856852e-82
40,140,1.186531e-82
40,141,1.097555e-82
40,142,6.485817e-83
40,143,3.941553e-83
40,144,0.000000e+00
40,145,0.000000e+00
40,146,0.000000e+00
40,147,0.000000e+00
40,148,0.000000e+00
40,149,-7.982918e-85
40,150,1.332799e-83
40,151,1.303093e-83
40,152,8.357519e-84
40,153,6.354221e-84
40,154,5.823910e-84
40,155,5.181327e-84
41,0,6.651518e-83
41,1,2.655612e-83
41,2,9.095287e-83
41,3,3.677072e-82
41,4,3.642223e-82
41,5,1.055660e-82
41,6,1.051724e-82
41,7,5.003785e-83
41,8,3.079120e-83
41,9,1.554756e-83
41,10,5.026963e-84
41,11,8.551794e-84
41,12,-3.109994e-82
41,13,3.665796e-82
41,14,7.212999e-82
41,15,1.309963e-81
41,16,1.161236e-81
41,17,6.170888e-82
41,18,4.955505e-82
41,19,2.274024e-82
41,20,1.178534e-82
41,21,8.809234e-83
41,22,4.006436e-83
41,23,2.263930e-83
41,24,-4.024053e-82
41,25,1.492509e-81
41,26,2.565898e-81
41,27,3.162642e-81
41,28,2.660795e-81
41,29,1.790720e-81
41,30,9.288216e-82
41,31,5.703082e-82
41,32,3.066684e-82
41,33,1.612743e-82
41,34,6.820350e-83
41,35,3.781978e-83
41,36,4.716746e-82
41,37,2.410443e-81
41,38,4.217980e-81
41,39,5.961757e-81
41,40,5.692743e-81
41,41,4.327608e-81
41,42,1.879985e-81
41,43,8.053673e-82
41,44,4.601604e-82
41,45,3.017822e-82
41,46,1.194366e-82
41,47,7.020456e-83
41,48,1.023977e-82
41,49,5.186718e-81
41,50,5.992147e-81
41,51,7.989914e-81
41,52,6.253292e-81
41,53,4.459967e-81
41,54,2.166949e-81
41,55,1.070326e-81
41,56,6.190288e-82
41,57,3.851624e-82
41,58,1.809927e-82
41,59,1.180018e-82
41,60,2.311159e-81
41,61,5.989048e-81
41,62,7.877833e-81
41,63,1.087478e-80
41,64,7.631898e-81
41,65,4.818403e-81
41,66,2.393856e-81
41,67,1.516988e-81
41,68,7.880336e-82
41,69,4.937927e-82
41,70,2.670379e-82
41,71,1.632371e-82
41,72,2.636527e-81
41,73,6.142074e-81
41,74,9.911121e-81
41,75,1.141740e-80
41,76,8.954821e-81
41,77,4.465695e-81
41,78,2.599865e-81
41,79,1.375084e-81
41,80,7.741841e-82
41,81,4.235384e-82
41,82,2.886053e-82
41,83,1.631805e-82
41,84,2.147622e-81
41,85,5.760712e-81
41,86,8.476253e-81
41,87,9.658844e-81
41,88,7.072960e-81
41,89,3.937960e-81
41,90,2.178521e-81
41,91,1.204797e-81
41,92,6.407244e-82
41,93,3.605438e-82
41,94,1.865865e-82
41,95,1.160663e-82
41,96,2.409612e-82
41,97,4.744880e-81
41,98,6.980138e-81
41,99,7.792004e-81
41,100,4.822721e-81
41,101,2.769238e-81
41,102,1.245727e-81
41,103,8.050089e-82
41,104,6.168460e-82
41,105,3.463751e-82
41,106,1.496349e-82
41,107,1.149680e-82
41,108,0.000000e+00
41,109,5.828082e-82
41,110,5.047303e-81
41,111,5.121363e-81
41,112,3.013114e-81
41,113,1.660519e-81
41,114,9.843087e-82
41,115,6.374830e-82
41,116,3.959079e-82
41,117,3.120704e-82
41,118,1.225479e-82
41,119,9.456344e-83
41,120,0.000000e+00
41,121,0.000000e+00
41,122,5.292791e-82
41,123,1.475202e-81
41,124,1.166768e-81
41,125,6.565235e-82
41,126,4.689797e-82
41,127,3.744620e-82
41,128,1.715209e-82
41,129,1.462422e-82
41,130,9.771368e-83
41,131,6.734114e-83
41,132,0.000000e+00
41,133,0.000000e+00
41,134,0.000000e+00
41,135,0.000000e+00
41,136,1.013562e-82
41,137,1.152606e-82
41,138,1.821643e-82
41,139,1.295751e-82
41,140,8.704061e-83
41,141,7.973531e-83
41,142,4.658403e-83
41,143,3.012304e-83
41,144,0.000000e+00
41,145,0.000000e+00
41,146,0.000000e+00
41,147,0.000000e+00
41,148,0.000000e+00
41,149,-6.349625e-86
41,150,9.554100e-84
41,151,9.517213e-84
41,152,6.363159e-84
41,153,4.940187e-84
41,154,4.620575e-84
41,155,4.488832e-84
42,0,6.438168e-83
42,1,2.327721e-83
42,2,7.835204e-83
42,3,1.905058e-82
42,4,1.866090e-82
42,5,5.722485e-83
42,6,5.728064e-83
42,7,2.913738e-83
42,8,1.908303e-83
42,9,1.274687e-83
42,10,5.082688e-84
42,11,6.198883e-84
42,12,-5.162993e-83
42,13,3.016201e-82
42,14,4.972784e-82
42,15,7.397746e-82
42,16,6.138160e-82
42,17,3.440279e-82
42,18,2.559183e-82
42,19,1.348600e-82
42,20,6.914042e-83
42,21,5.203794e-83
42,22,2.713957e-83
42,23,1.414334e-83
42,24,2.356844e-82
42,25,1.133986e-81
42,26,1.677582e-81
42,27,1.906485e-81
42,28,1.473644e-81
42,29,9.926000e-82
42,30,5.775310e-82
42,31,3.164052e-82
42,32,1.896849e-82
42,33,1.016912e-82
42,34,4.524271e-83
42,35,2.323727e-83
42,36,9.144049e-82
42,37,1.898697e-81
42,38,2.749492e-81
42,39,3.626153e-81
42,40,2.784983e-81
42,41,1.879985e-81
42,42,1.612069e-81
42,43,6.224985e-82
42,44,2.737313e-82
42,45,1.697418e-82
42,46,7.568563e-83
42,47,3.915519e-83
42,48,8.636050e-82
42,49,3.406612e-81
42,50,3.919502e-81
42,51,4.477427e-81
42,52,3.572199e-81
42,53,2.234932e-81
42,54,1.338566e-81
42,55,6.811807e-82
42,56,3.561800e-82
42,57,2.240300e-82
42,58,1.210317e-82
42,59,7.379217e-83
42,60,1.907646e-81
42,61,3.895537e-81
42,62,4.620554e-81
42,63,6.110848e-81
42,64,4.024976e-81
42,65,2.661547e-81
42,66,1.448896e-81
42,67,8.297480e-82
42,68,4.664122e-82
42,69,2.956788e-82
42,70,1.671171e-82
42,71,8.969378e-83
42,72,2.384583e-81
42,73,4.185796e-81
42,74,6.067415e-81
42,75,6.475765e-81
42,76,4.915013e-81
42,77,2.422674e-81
42,78,1.459210e-81
42,79,7.834711e-82
42,80,4.601498e-82
42,81,2.522351e-82
42,82,1.721531e-82
42,83,9.496398e-83
42,84,1.608786e-81
42,85,3.883995e-81
42,86,4.958773e-81
42,87,5.445910e-81
42,88,3.850291e-81
42,89,2.156334e-81
42,90,1.225060e-81
42,91,6.979632e-82
42,92,3.823643e-82
42,93,2.186171e-82
42,94,1.155391e-82
42,95,7.078545e-83
42,96,1.281725e-82
42,97,2.874088e-81
42,98,3.935716e-81
42,99,4.148982e-81
42,100,2.620030e-81
42,101,1.522862e-81
42,102,7.285233e-82
42,103,5.004719e-82
42,104,3.701073e-82
42,105,2.119301e-82
42,106,8.748487e-83
42,107,6.634343e-83
42,108,0.000000e+00
42,109,3.070709e-82
42,110,2.640175e-81
42,111,2.625011e-81
42,112,1.577888e-81
42,113,8.902966e-82
42,114,5.429165e-82
42,115,3.610375e-82
42,116,2.301507e-82
42,117,1.740020e-82
42,118,7.299519e-83
42,119,5.296733e-83
42,120,0.000000e+00
42,121,0.000000e+00
42,122,2.752282e-82
42,123,7.692593e-82
42,124,6.066052e-82
42,125,3.623575e-82
42,126,2.582677e-82
42,127,2.105622e-82
42,128,9.977936e-83
42,129,8.002525e-83
42,130,5.359028e-83
42,131,3.700470e-83
42,132,0.000000e+00
42,133,0.000000e+00
42,134,0.000000e+00
42,135,0.000000e+00
42,136,5.201431e-83
42,137,6.528789e-83
42,138,9.793072e-83
42,139,7.307319e-83
42,140,4.905598e-83
42,141,4.119252e-83
42,142,2.485076e-83
42,143,1.618841e-83
42,144,0.000000e+00
42,145,0.000000e+00
42,146,0.000000e+00
42,147,0.000000e+00
42,148,0.000000e+00
42,149,5.972798e-86
42,150,4.531299e-84
42,151,5.251898e-84
42,152,3.486870e-84
42,153,2.803551e-84
42,154,2.355219e-84
42,155,2.212791e-84
43,0,7.618989e-83
43,1,3.385198e-83
43,2,8.655539e-83
43,3,1.087317e-82
43,4,8.828557e-83
43,5,3.072994e-83
43,6,3.369874e-83
43,7,1.809574e-83
43,8,1.180431e-83
43,9,1.096850e-83
43,10,5.394735e-84
43,11,4.479133e-84
43,12,1.785410e-82
43,13,3.286117e-82
43,14,4.492828e-82
43,15,4.616974e-82
43,16,3.266386e-82
43,17,1.862711e-82
43,18,1.237879e-82
43,19,7.427274e-83
43,20,4.467709e-83
43,21,3.289108e-83
43,22,1.919642e-83
43,23,8.774123e-84
43,24,8.123588e-82
43,25,1.106208e-81
43,26,1.328008e-81
43,27,1.225211e-81
43,28,8.584808e-82
43,29,5.026604e-82
43,30,3.209980e-82
43,31,2.309222e-82
43,32,1.117225e-82
43,33,6.759038e-83
43,34,3.267941e-83
43,35,1.574335e-83
43,36,1.519738e-81
43,37,1.810583e-81
43,38,2.180744e-81
43,39,2.331252e-81
43,40,1.560384e-81
43,41,8.053673e-82
43,42,6.224985e-82
43,43,5.779495e-82
43,44,1.933997e-82
43,45,1.040442e-82
43,46,5.676392e-83
43,47,2.365685e-83
43,48,1.890170e-81
43,49,2.779697e-81
43,50,2.885303e-81
43,51,2.681853e-81
43,52,2.026696e-81
43,53,1.162168e-81
43,54,6.547977e-82
43,55,4.725960e-82
43,56,2.495841e-82
43,57,1.442892e-82
43,58,8.787314e-83
43,59,4.198101e-83
43,60,2.296900e-81
43,61,3.170321e-81
43,62,3.343842e-81
43,63,3.568403e-81
43,64,2.101440e-81
43,65,1.392446e-81
43,66,8.085313e-82
43,67,4.643935e-82
43,68,2.722576e-82
43,69,1.813557e-82
43,70,1.131716e-82
43,71,4.900323e-83
43,72,2.682103e-81
43,73,3.421979e-81
43,74,3.958031e-81
43,75,3.725764e-81
43,76,2.534166e-81
43,77,1.241485e-81
43,78,7.731179e-82
43,79,4.527903e-82
43,80,2.753132e-82
43,81,1.522847e-82
43,82,1.054342e-82
43,83,5.223431e-83
43,84,1.477329e-81
43,85,2.944261e-81
43,86,3.161035e-81
43,87,2.953703e-81
43,88,1.926574e-81
43,89,1.063711e-81
43,90,6.368309e-82
43,91,3.973049e-82
43,92,2.356128e-82
43,93,1.367403e-82
43,94,7.560804e-83
43,95,4.037821e-83
43,96,5.745955e-83
43,97,1.771267e-81
43,98,2.249256e-81
43,99,2.037408e-81
43,100,1.273537e-81
43,101,7.567040e-82
43,102,4.000221e-82
43,103,2.941878e-82
43,104,2.188868e-82
43,105,1.306619e-82
43,106,5.685627e-83
43,107,3.577317e-83
43,108,0.000000e+00
43,109,1.391906e-82
43,110,1.291164e-81
43,111,1.188494e-81
43,112,7.061668e-82
43,113,4.093450e-82
43,114,2.777080e-82
43,115,1.978084e-82
43,116,1.268701e-82
43,117,9.758981e-83
43,118,4.606503e-83
43,119,2.782058e-83
43,120,0.000000e+00
43,121,0.000000e+00
43,122,1.157996e-82
43,123,3.386871e-82
43,124,2.651940e-82
43,125,1.683739e-82
43,126,1.252006e-82
43,127,1.057479e-82
43,128,5.522723e-83
43,129,4.297346e-83
43,130,2.947030e-83
43,131,1.780082e-83
43,132,0.000000e+00
43,133,0.000000e+00
43,134,0.000000e+00
43,135,0.000000e+00
43,136,2.066108e-83
43,137,2.785778e-83
43,138,4.159513e-83
43,139,3.309969e-83
43,140,2.310132e-83
43,141,1.853128e-83
43,142,1.172383e-83
43,143,6.966427e-84
43,144,0.000000e+00
43,145,0.000000e+00
43,146,0.000000e+00
43,147,0.000000e+00
43,148,0.000000e+00
43,149,1.412630e-85
43,150,2.019972e-84
43,151,2.331789e-84
43,152,1.537737e-84
43,153,1.283842e-84
43,154,9.956577e-85
43,155,9.096309e-85
44,0,8.310144e-83
44,1,4.270014e-83
44,2,9.087174e-83
44,3,7.664252e-83
44,4,3.690092e-83
44,5,1.300535e-83
44,6,1.811898e-83
44,7,1.076852e-83
44,8,9.027280e-84
44,9,7.924604e-84
44,10,4.883789e-84
44,11,2.718262e-84
44,12,2.926039e-82
44,13,3.556565e-82
44,14,4.119322e-82
44,15,3.152218e-82
44,16,1.773592e-82
44,17,1.166789e-82
44,18,6.841277e-83
44,19,4.631681e-83
44,20,3.007881e-83
44,21,2.267945e-83
44,22,1.229268e-83
44,23,4.551120e-84
44,24,1.078690e-81
44,25,1.036570e-81
44,26,1.150993e-81
44,27,8.532984e-82
44,28,4.834127e-82
44,29,2.828239e-82
44,30,1.613567e-82
44,31,1.294173e-82
44,32,8.840173e-83
44,33,4.643744e-83
44,34,2.500567e-83
44,35,1.047717e-83
44,36,1.771993e-81
44,37,1.769261e-81
44,38,1.875284e-81
44,39,1.580174e-81
44,40,9.580560e-82
44,41,4.601604e-82
44,42,2.737313e-82
44,43,1.933997e-82
44,44,2.233977e-82
44,45,8.278455e-83
44,46,4.756616e-83
44,47,1.912510e-83
44,48,2.360779e-81
44,49,2.429854e-81
44,50,2.579537e-81
44,51,1.760867e-81
44,52,1.085668e-81
44,53,5.987775e-82
44,54,3.722267e-82
44,55,2.641845e-82
44,56,2.020260e-82
44,57,1.106432e-82
44,58,6.615330e-83
44,59,2.508715e-83
44,60,2.515095e-81
44,61,2.775722e-81
44,62,2.804038e-81
44,63,2.206949e-81
44,64,1.196166e-81
44,65,6.801379e-82
44,66,3.944727e-82
44,67,3.215305e-82
44,68,1.682038e-82
44,69,1.247844e-82
44,70,7.783141e-83
44,71,3.075232e-83
44,72,2.895052e-81
44,73,3.060283e-81
44,74,2.828782e-81
44,75,2.211507e-81
44,76,1.112472e-81
44,77,6.443293e-82
44,78,4.143844e-82
44,79,2.797994e-82
44,80,1.742864e-82
44,81,1.085650e-82
44,82,7.194485e-83
44,83,2.808979e-83
44,84,1.412556e-81
44,85,2.468855e-81
44,86,2.309794e-81
44,87,1.594493e-81
44,88,8.650070e-82
44,89,4.892782e-82
44,90,3.441192e-82
44,91,2.517986e-82
44,92,1.634542e-82
44,93,9.535583e-83
44,94,5.829029e-83
44,95,2.391916e-83
44,96,4.855712e-83
44,97,1.144161e-81
44,98,1.369999e-81
44,99,9.103525e-82
44,100,5.254991e-82
44,101,3.299591e-82
44,102,2.133151e-82
44,103,1.738654e-82
44,104,1.374754e-82
44,105,8.111685e-83
44,106,4.409945e-83
44,107,2.025111e-83
44,108,0.000000e+00
44,109,6.324638e-83
44,110,6.243993e-82
44,111,4.259482e-82
44,112,2.469204e-82
44,113,1.469324e-82
44,114,1.334732e-82
44,115,1.101280e-82
44,116,7.237621e-83
44,117,5.844184e-83
44,118,3.162675e-83
44,119,1.433703e-83
44,120,0.000000e+00
44,121,0.000000e+00
44,122,4.159169e-83
44,123,9.678126e-83
44,124,7.143461e-83
44,125,5.418380e-83
44,126,4.910925e-83
44,127,4.136039e-83
44,128,3.017914e-83
44,129,2.378696e-83
44,130,1.641440e-83
44,131,6.499017e-84
44,132,0.000000e+00
44,133,0.000000e+00
44,134,0.000000e+00
44,135,0.000000e+00
44,136,5.398200e-84
44,137,7.729583e-84
44,138,1.241697e-83
44,139,1.149564e-83
44,140,6.471322e-84
44,141,5.787984e-84
44,142,4.115908e-84
44,143,1.397424e-84
44,144,0.000000e+00
44,145,0.000000e+00
44,146,0.000000e+00
44,147,0.000000e+00
44,148,0.000000e+00
44,149,-5.160039e-86
44,150,7.760149e-85
44,151,6.652061e-85
44,152,3.943651e-85
44,153,3.186137e-85
44,154,2.568791e-85
44,155,1.152392e-85
45,0,4.480391e-83
45,1,2.316265e-83
45,2,4.844644e-83
45,3,5.045425e-83
45,4,2.597370e-83
45,5,8.481708e-84
45,6,1.083734e-83
45,7,5.663449e-84
45,8,5.145531e-84
45,9,3.401828e-84
45,10,2.234430e-84
45,11,1.243306e-84
45,12,1.362398e-82
45,13,1.788368e-82
45,14,2.251556e-82
45,15,1.771282e-82
45,16,1.086749e-82
45,17,7.096517e-83
45,18,4.817123e-83
45,19,2.586837e-83
45,20,1.709835e-83
45,21,1.304148e-83
45,22,6.300352e-84
45,23,2.849635e-84
45,24,5.667899e-82
45,25,5.693573e-82
45,26,6.430141e-82
45,27,4.843746e-82
45,28,2.831492e-82
45,29,1.759879e-82
45,30,1.060672e-82
45,31,8.169375e-83
45,32,4.769951e-83
45,33,3.969081e-83
45,34,1.372000e-83
45,35,6.308999e-84
45,36,9.619673e-82
45,37,9.375229e-82
45,38,1.057259e-81
45,39,9.130443e-82
45,40,5.745766e-82
45,41,3.017822e-82
45,42,1.697418e-82
45,43,1.040442e-82
45,44,8.278455e-83
45,45,9.844415e-83
45,46,2.871539e-83
45,47,1.054386e-83
45,48,1.239462e-81
45,49,1.372972e-81
45,50,1.297900e-81
45,51,1.036053e-81
45,52,6.520181e-82
45,53,3.674660e-82
45,54,2.062767e-82
45,55,1.646959e-82
45,56,1.017866e-82
45,57,8.971149e-83
45,58,3.955297e-83
45,59,1.247909e-83
45,60,1.454848e-81
45,61,1.545423e-81
45,62,1.618114e-81
45,63,1.316418e-81
45,64,7.553825e-82
45,65,4.360966e-82
45,66,2.228324e-82
45,67,1.991211e-82
45,68,1.092706e-82
45,69,7.320625e-83
45,70,4.459078e-83
45,71,1.795615e-83
45,72,1.484507e-81
45,73,1.644607e-81
45,74,1.616130e-81
45,75,1.313743e-81
45,76,7.410547e-82
45,77,4.283832e-82
45,78,2.615769e-82
45,79,1.730004e-82
45,80,1.071450e-82
45,81,6.478991e-83
45,82,3.889598e-83
45,83,1.648473e-83
45,84,7.850208e-82
45,85,1.323115e-81
45,86,1.319806e-81
45,87,9.528393e-82
45,88,5.533289e-82
45,89,3.127818e-82
45,90,2.083964e-82
45,91,1.524891e-82
45,92,9.710372e-83
45,93,5.942812e-83
45,94,3.309199e-83
45,95,1.363059e-83
45,96,2.889021e-83
45,97,6.551711e-82
45,98,7.828965e-82
45,99,5.832740e-82
45,100,3.395365e-82
45,101,2.103360e-82
45,102,1.315465e-82
45,103,1.006452e-82
45,104,8.079337e-83
45,105,4.697025e-83
45,106,2.624075e-83
45,107,1.266037e-83
45,108,0.000000e+00
45,109,4.696090e-83
45,110,3.905971e-82
45,111,2.946170e-82
45,112,1.730688e-82
45,113,1.046427e-82
45,114,9.046678e-83
45,115,7.233120e-83
45,116,4.648943e-83
45,117,3.594486e-83
45,118,1.898393e-83
45,119,9.102646e-84
45,120,0.000000e+00
45,121,0.000000e+00
45,122,3.020915e-83
45,123,6.968755e-83
45,124,5.439383e-83
45,125,3.659172e-83
45,126,3.370757e-83
45,127,2.878316e-83
45,128,1.894430e-83
45,129,1.567074e-83
45,130,1.074849e-83
45,131,4.433881e-84
45,132,0.000000e+00
45,133,0.000000e+00
45,134,0.000000e+00
45,135,0.000000e+00
45,136,4.084752e-84
45,137,5.767193e-84
45,138,1.020129e-83
45,139,8.391365e-84
45,140,5.103483e-84
45,141,4.490945e-84
45,142,3.014610e-84
45,143,1.420906e-84
45,144,0.000000e+00
45,145,0.000000e+00
45,146,0.000000e+00
45,147,0.000000e+00
45,148,0.000000e+00
45,149,-5.754209e-86
45,150,5.268116e-85
45,151,4.641007e-85
45,152,3.255590e-85
45,153,2.686329e-85
45,154,2.487702e-85
45,155,1.900946e-85
46,0,4.241314e-83
46,1,2.343243e-83
46,2,4.439139e-83
46,3,2.861628e-83
46,4,6.014511e-84
46,5,3.395513e-84
46,6,4.824075e-84
46,7,3.299248e-84
46,8,3.352610e-84
46,9,2.494957e-84
46,10,2.125759e-84
46,11,7.675425e-85
46,12,1.698422e-82
46,13,1.718458e-82
46,14,1.876793e-82
46,15,1.116677e-82
46,16,4.697723e-83
46,17,3.632857e-83
46,18,2.070174e-83
46,19,1.562498e-83
46,20,1.216349e-83
46,21,8.226001e-84
46,22,3.502293e-84
46,23,9.758367e-85
46,24,6.012072e-82
46,25,4.851142e-82
46,26,4.979992e-82
46,27,3.135778e-82
46,28,1.444772e-82
46,29,7.719678e-83
46,30,4.817582e-83
46,31,4.682656e-83
46,32,2.931754e-83
46,33,1.939012e-83
46,34,1.220593e-83
46,35,3.276780e-84
46,36,9.516926e-82
46,37,8.343852e-82
46,38,8.028548e-82
46,39,5.746511e-82
46,40,2.794760e-82
46,41,1.194366e-82
46,42,7.568563e-83
46,43,5.676392e-83
46,44,4.756616e-83
46,45,2.871539e-83
46,46,3.022074e-83
46,47,6.752894e-84
46,48,1.231712e-81
46,49,1.053780e-81
46,50,1.078426e-81
46,51,5.965811e-82
46,52,2.948259e-82
46,53,1.177720e-82
46,54,1.002675e-82
46,55,9.377274e-83
46,56,6.514247e-83
46,57,3.809519e-83
46,58,3.187208e-83
46,59,6.793675e-84
46,60,1.273455e-81
46,61,1.200754e-81
46,62,1.155614e-81
46,63,6.924913e-82
46,64,3.214516e-82
46,65,1.379869e-82
46,66,8.856855e-83
46,67,9.928857e-83
46,68,5.696166e-83
46,69,4.497628e-83
46,70,2.702513e-83
46,71,7.377607e-84
46,72,1.372245e-81
46,73,1.289402e-81
46,74,1.056115e-81
46,75,6.352106e-82
46,76,1.997372e-82
46,77,1.552067e-82
46,78,9.827566e-83
46,79,8.094815e-83
46,80,5.623512e-83
46,81,3.942393e-83
46,82,2.282529e-83
46,83,6.695142e-84
46,84,6.329809e-82
46,85,1.011521e-81
46,86,8.506892e-82
46,87,4.142104e-82
46,88,1.458370e-82
46,89,8.063325e-83
46,90,8.118558e-83
46,91,7.672294e-83
46,92,5.362164e-83
46,93,3.320997e-83
46,94,2.198884e-83
46,95,6.349861e-84
46,96,1.755621e-83
46,97,3.724507e-82
46,98,4.147141e-82
46,99,1.386923e-82
46,100,5.553869e-83
46,101,4.370767e-83
46,102,5.153040e-83
46,103,4.800598e-83
46,104,3.818718e-83
46,105,2.278615e-83
46,106,1.617423e-83
46,107,4.837231e-84
46,108,0.000000e+00
46,109,9.296180e-84
46,110,1.210038e-82
46,111,5.641608e-84
46,112,-2.024721e-84
46,113,1.536846e-84
46,114,2.143522e-83
46,115,2.498546e-83
46,116,1.591410e-83
46,117,1.470230e-83
46,118,9.832935e-84
46,119,2.959195e-84
46,120,0.000000e+00
46,121,0.000000e+00
46,122,-2.403100e-84
46,123,-1.826070e-83
46,124,-1.727269e-83
46,125,-4.617427e-84
46,126,3.446676e-84
46,127,1.191546e-84
46,128,5.073152e-84
46,129,4.758565e-84
46,130,3.624386e-84
46,131,-1.765336e-85
46,132,0.000000e+00
46,133,0.000000e+00
46,134,0.000000e+00
46,135,0.000000e+00
46,136,-1.702284e-84
46,137,-1.719491e-84
46,138,-2.762153e-84
46,139,-7.644011e-85
46,140,-1.580032e-84
46,141,-1.081555e-84
46,142,-3.555534e-85
46,143,-7.959351e-85
46,144,0.000000e+00
46,145,0.000000e+00
46,146,0.000000e+00
46,147,0.000000e+00
46,148,0.000000e+00
46,149,-7.426658e-87
46,150,-6.648331e-86
46,151,-1.914685e-85
46,152,-1.386280e-85
46,153,-1.028574e-85
46,154,-1.079922e-85
46,155,-1.515584e-85
47,0,1.047911e-83
47,1,6.056486e-84
47,2,1.150914e-83
47,3,1.083948e-83
47,4,5.692179e-84
47,5,1.945529e-84
47,6,2.481496e-84
47,7,1.461989e-84
47,8,1.262278e-84
47,9,9.502134e-85
47,10,5.206109e-85
47,11,2.567720e-85
47,12,3.545785e-83
47,13,4.658963e-83
47,14,5.234471e-83
47,15,4.501000e-83
47,16,2.693076e-83
47,17,1.755678e-83
47,18,1.064029e-83
47,19,7.193066e-84
47,20,4.599899e-84
47,21,3.172832e-84
47,22,1.302170e-84
47,23,5.954849e-85
47,24,1.282903e-82
47,25,1.279924e-82
47,26,1.481943e-82
47,27,1.169724e-82
47,28,6.885023e-83
47,29,4.153380e-83
47,30,2.369451e-83
47,31,1.878464e-83
47,32,1.165978e-83
47,33,6.858329e-84
47,34,3.501233e-84
47,35,2.488389e-84
47,36,2.042353e-82
47,37,2.249517e-82
47,38,2.447146e-82
47,39,2.132947e-82
47,40,1.431204e-82
47,41,7.020456e-83
47,42,3.915519e-83
47,43,2.365685e-83
47,44,1.912510e-83
47,45,1.054386e-83
47,46,6.752894e-84
47,47,5.359265e-84
47,48,2.849358e-82
47,49,3.188136e-82
47,50,3.379285e-82
47,51,2.433989e-82
47,52,1.519937e-82
47,53,9.015482e-83
47,54,5.284006e-83
47,55,3.729874e-83
47,56,2.503465e-83
47,57,1.444102e-83
47,58,8.403839e-84
47,59,5.063489e-84
47,60,3.008486e-82
47,61,3.578554e-82
47,62,3.788172e-82
47,63,3.071234e-82
47,64,1.812736e-82
47,65,1.011266e-82
47,66,5.206898e-83
47,67,4.769603e-83
47,68,2.482110e-83
47,69,1.797241e-83
47,70,1.002786e-83
47,71,4.847276e-84
47,72,3.712654e-82
47,73,3.948621e-82
47,74,3.721100e-82
47,75,3.102946e-82
47,76,1.613304e-82
47,77,9.719216e-83
47,78,6.203197e-83
47,79,3.923207e-83
47,80,2.370449e-83
47,81,1.585509e-83
47,82,9.763225e-84
47,83,3.684667e-84
47,84,1.769691e-82
47,85,3.095981e-82
47,86,3.056630e-82
47,87,2.214695e-82
47,88,1.294023e-82
47,89,7.320294e-83
47,90,5.006244e-83
47,91,3.561552e-83
47,92,2.186141e-83
47,93,1.315714e-83
47,94,7.756375e-84
47,95,3.200916e-84
47,96,7.764407e-84
47,97,1.520392e-82
47,98,1.941248e-82
47,99,1.404513e-82
47,100,8.126516e-83
47,101,5.006607e-83
47,102,2.983320e-83
47,103,2.337398e-83
47,104,1.907831e-83
47,105,1.100535e-83
47,106,6.206374e-84
47,107,3.114139e-84
47,108,0.000000e+00
47,109,1.024284e-83
47,110,9.958279e-83
47,111,7.603215e-83
47,112,4.412192e-83
47,113,2.537727e-83
47,114,1.981810e-83
47,115,1.651791e-83
47,116,1.051895e-83
47,117,8.670020e-84
47,118,4.477891e-84
47,119,2.227651e-84
47,120,0.000000e+00
47,121,0.000000e+00
47,122,7.946026e-84
47,123,1.891185e-83
47,124,1.432612e-83
47,125,9.728275e-84
47,126,8.117354e-84
47,127,6.969716e-84
47,128,4.846132e-84
47,129,3.685894e-84
47,130,2.647657e-84
47,131,1.108013e-84
47,132,0.000000e+00
47,133,0.000000e+00
47,134,0.000000e+00
47,135,0.000000e+00
47,136,1.264984e-84
47,137,1.724718e-84
47,138,2.507766e-84
47,139,2.277841e-84
47,140,1.286598e-84
47,141,1.310975e-84
47,142,8.125945e-85
47,143,3.603213e-85
47,144,0.000000e+00
47,145,0.000000e+00
47,146,0.000000e+00
47,147,0.000000e+00
47,148,0.000000e+00
47,149,-1.571012e-86
47,150,1.263409e-85
47,151,1.230472e-85
47,152,8.011728e-86
47,153,6.416025e-86
47,154,6.437944e-86
47,155,4.083180e-86
48,0,3.284577e-81
48,1,1.825325e-81
48,2,3.445292e-81
48,3,1.225086e-81
48,4,-5.348130e-82
48,5,-3.247944e-84
48,6,1.185103e-82
48,7,1.169589e-82
48,8,1.582623e-82
48,9,1.757083e-82
48,10,1.654417e-82
48,11,4.209301e-83
48,12,1.491137e-80
48,13,1.290253e-80
48,14,1.335981e-80
48,15,5.457926e-81
48,16,6.224877e-82
48,17,1.091163e-81
48,18,4.933188e-83
48,19,5.248639e-82
48,20,6.055730e-82
48,21,4.283284e-82
48,22,2.205957e-82
48,23,2.872300e-83
48,24,4.946063e-80
48,25,3.520262e-80
48,26,3.282859e-80
48,27,1.550154e-80
48,28,3.701286e-81
48,29,8.558814e-82
48,30,7.602743e-82
48,31,1.886994e-81
48,32,1.261152e-81
48,33,9.509282e-82
48,34,5.502790e-82
48,35,1.604326e-82
48,36,7.445702e-80
48,37,5.898620e-80
48,38,5.236514e-80
48,39,2.820127e-80
48,40,6.745403e-81
48,41,1.023977e-82
48,42,8.636050e-82
48,43,1.890170e-81
48,44,2.360779e-81
48,45,1.239462e-81
48,46,1.231712e-81
48,47,2.849358e-82
48,48,1.181408e-79
48,49,7.133647e-80
48,50,7.026920e-80
48,51,2.626079e-80
48,52,6.130617e-81
48,53,-2.838028e-81
48,54,1.553156e-81
48,55,4.378153e-81
48,56,3.268641e-81
48,57,1.977641e-81
48,58,1.644885e-81
48,59,1.342282e-82
48,60,9.782867e-80
48,61,8.125905e-80
48,62,7.258680e-80
48,63,2.552462e-80
48,64,4.225757e-81
48,65,-2.778702e-81
48,66,-5.317727e-82
48,67,3.128130e-81
48,68,1.897810e-81
48,69,2.121349e-81
48,70,1.503538e-81
48,71,1.265437e-82
48,72,1.043423e-79
48,73,8.823332e-80
48,74,5.686692e-80
48,75,2.054830e-80
48,76,-9.058875e-81
48,77,-7.346374e-82
48,78,1.820178e-82
48,79,2.342253e-81
48,80,1.990423e-81
48,81,1.704575e-81
48,82,1.011684e-81
48,83,3.893503e-83
48,84,4.672771e-80
48,85,6.804946e-80
48,86,4.671125e-80
48,87,7.106482e-81
48,88,-7.711766e-81
48,89,-5.006714e-81
48,90,-2.044145e-82
48,91,2.402062e-81
48,92,2.236728e-81
48,93,1.421048e-81
48,94,1.132103e-81
48,95,1.383746e-82
48,96,6.847241e-82
48,97,1.839253e-80
48,98,1.510264e-80
48,99,-1.044578e-80
48,100,-9.143115e-81
48,101,-4.818159e-81
48,102,4.757986e-83
48,103,1.260422e-81
48,104,9.556903e-82
48,105,6.896692e-82
48,106,7.541160e-82
48,107,-5.230063e-85
48,108,0.000000e+00
48,109,-8.553999e-82
48,110,-3.699250e-81
48,111,-1.357111e-80
48,112,-8.988725e-81
48,113,-5.078421e-81
48,114,-1.483477e-81
48,115,-2.838790e-82
48,116,-1.908972e-82
48,117,4.918533e-83
48,118,3.368743e-82
48,119,-8.657387e-83
48,120,0.000000e+00
48,121,0.000000e+00
48,122,-1.737690e-81
48,123,-5.675868e-81
48,124,-4.930691e-81
48,125,-2.459935e-81
48,126,-1.293156e-81
48,127,-1.196958e-81
48,128,-2.524703e-82
48,129,-2.041578e-82
48,130,-8.568515e-83
48,131,-2.525552e-82
48,132,0.000000e+00
48,133,0.000000e+00
48,134,0.000000e+00
48,135,0.000000e+00
48,136,-4.547380e-82
48,137,-5.159302e-82
48,138,-8.319089e-82
48,139,-5.347808e-82
48,140,-4.394613e-82
48,141,-3.852027e-82
48,142,-2.025053e-82
48,143,-1.749227e-82
48,144,0.000000e+00
48,145,0.000000e+00
48,146,0.000000e+00
48,147,0.000000e+00
48,148,0.000000e+00
48,149,1.258787e-84
48,150,-3.330852e-83
48,151,-4.605153e-83
48,152,-3.347839e-83
48,153,-2.609276e-83
48,154,-2.552578e-83
48,155,-2.750197e-83
49,0,2.445859e-81
49,1,1.362856e-81
49,2,2.583223e-81
49,3,1.488261e-81
49,4,2.377474e-82
49,5,1.654942e-82
49,6,2.506015e-82
49,7,1.607248e-82
49,8,1.661333e-82
49,9,1.506706e-82
49,10,1.213095e-82
49,11,4.339832e-83
49,12,9.905497e-81
49,13,9.829927e-81
49,14,1.065396e-80
49,15,6.125367e-81
49,16,2.380208e-81
49,17,1.789242e-81
49,18,8.818948e-82
49,19,7.657608e-82
49,20,6.223181e-82
49,21,4.632656e-82
49,22,2.308505e-82
49,23,6.077269e-83
49,24,3.371856e-80
49,25,2.676692e-80
49,26,2.726293e-80
49,27,1.637661e-80
49,28,7.163160e-81
49,29,3.468785e-81
49,30,2.138671e-81
49,31,2.285012e-81
49,32,1.427712e-81
49,33,9.600945e-82
49,34,5.087719e-82
49,35,1.777655e-82
49,36,5.230778e-80
49,37,4.570111e-80
49,38,4.331634e-80
49,39,3.026209e-80
49,40,1.363535e-80
49,41,5.186718e-81
49,42,3.406612e-81
49,43,2.779697e-81
49,44,2.429854e-81
49,45,1.372972e-81
49,46,1.053780e-81
49,47,3.188136e-82
49,48,7.133647e-80
49,49,7.140869e-80
49,50,6.017885e-80
49,51,3.219185e-80
49,52,1.567975e-80
49,53,5.440220e-81
49,54,4.832550e-81
49,55,4.946455e-81
49,56,3.365201e-81
49,57,2.066448e-81
49,58,1.458854e-81
49,59,3.170042e-82
49,60,7.195320e-80
49,61,6.815878e-80
49,62,6.421441e-80
49,63,3.701380e-80
49,64,1.607242e-80
49,65,6.552902e-81
49,66,4.015973e-81
49,67,4.897595e-81
49,68,2.829402e-81
49,69,2.340930e-81
49,70,1.518564e-81
49,71,3.737508e-82
49,72,7.908552e-80
49,73,7.287159e-80
49,74,5.798653e-80
49,75,3.464416e-80
49,76,9.481097e-81
49,77,7.136623e-81
49,78,4.633911e-81
49,79,3.995970e-81
49,80,2.805016e-81
49,81,1.974474e-81
49,82,1.227958e-81
49,83,3.288809e-82
49,84,3.737562e-80
49,85,5.946395e-80
49,86,4.851027e-80
49,87,2.250969e-80
49,88,7.237652e-81
49,89,3.483562e-81
49,90,3.736631e-81
49,91,3.838754e-81
49,92,2.741673e-81
49,93,1.681184e-81
49,94,1.134355e-81
49,95,3.168589e-82
49,96,9.270596e-82
49,97,2.182485e-80
49,98,2.304578e-80
49,99,6.391869e-81
49,100,2.020775e-81
49,101,1.444662e-81
49,102,2.211112e-81
49,103,2.344181e-81
49,104,1.838805e-81
49,105,1.133566e-81
49,106,7.956100e-82
49,107,2.170287e-82
49,108,0.000000e+00
49,109,4.835807e-82
49,110,6.191350e-81
49,111,-5.871348e-82
49,112,-9.445213e-82
49,113,-6.185714e-82
49,114,6.882709e-82
49,115,9.906071e-82
49,116,6.398393e-82
49,117,6.209746e-82
49,118,4.642838e-82
49,119,1.128253e-82
49,120,0.000000e+00
49,121,0.000000e+00
49,122,-2.502643e-82
49,123,-1.339920e-81
49,124,-1.316971e-81
49,125,-5.287171e-82
49,126,-7.628765e-83
49,127,-1.345469e-82
49,128,1.644029e-82
49,129,1.380976e-82
49,130,1.268004e-82
49,131,-5.211395e-83
49,132,0.000000e+00
49,133,0.000000e+00
49,134,0.000000e+00
49,135,0.000000e+00
49,136,-1.296748e-82
49,137,-1.453929e-82
49,138,-2.429276e-82
49,139,-1.201243e-82
49,140,-1.340207e-82
49,141,-1.118536e-82
49,142,-5.132982e-83
49,143,-6.261102e-83
49,144,0.000000e+00
49,145,0.000000e+00
49,146,0.000000e+00
49,147,0.000000e+00
49,148,0.000000e+00
49,149,-8.190535e-86
49,150,-7.485632e-84
49,151,-1.446704e-83
49,152,-1.127881e-83
49,153,-8.725795e-84
49,154,-9.229744e-84
49,155,-1.115711e-83
50,0,2.477430e-81
50,1,1.373702e-81
50,2,2.640444e-81
50,3,1.675329e-81
50,4,3.406997e-82
50,5,1.530773e-82
50,6,2.403781e-82
50,7,1.534322e-82
50,8,1.808703e-82
50,9,1.512950e-82
50,10,1.240975e-82
50,11,4.679941e-83
50,12,1.003506e-80
50,13,1.024781e-80
50,14,1.099489e-80
50,15,6.599439e-81
50,16,2.786038e-81
50,17,2.112356e-81
50,18,1.074030e-81
50,19,8.850297e-82
50,20,6.578988e-82
50,21,4.895378e-82
50,22,2.398952e-82
50,23,5.800679e-83
50,24,3.359219e-80
50,25,2.685922e-80
50,26,2.778102e-80
50,27,1.788515e-80
50,28,8.071008e-81
50,29,4.170054e-81
50,30,2.257283e-81
50,31,2.268418e-81
50,32,1.545807e-81
50,33,9.904679e-82
50,34,5.379770e-82
50,35,1.684521e-82
50,36,5.324214e-80
50,37,4.733667e-80
50,38,4.481081e-80
50,39,3.179618e-80
50,40,1.563090e-80
50,41,5.992147e-81
50,42,3.919502e-81
50,43,2.885303e-81
50,44,2.579537e-81
50,45,1.297900e-81
50,46,1.078426e-81
50,47,3.379285e-82
50,48,7.026920e-80
50,49,6.017885e-80
50,50,7.641785e-80
50,51,3.478078e-80
50,52,1.731876e-80
50,53,6.839311e-81
50,54,5.807551e-81
50,55,4.885635e-81
50,56,3.437141e-81
50,57,2.037129e-81
50,58,1.491870e-81
50,59,4.072602e-82
50,60,7.190267e-80
50,61,6.852451e-80
50,62,6.650148e-80
50,63,4.050221e-80
50,64,1.816433e-80
50,65,7.453580e-81
50,66,4.959449e-81
50,67,5.437784e-81
50,68,2.935237e-81
50,69,2.558105e-81
50,70,1.549471e-81
50,71,4.418437e-82
50,72,7.978883e-80
50,73,7.598602e-80
50,74,6.213745e-80
50,75,3.666886e-80
50,76,1.071998e-80
50,77,8.040526e-81
50,78,5.074426e-81
50,79,4.158389e-81
50,80,2.959587e-81
50,81,2.097528e-81
50,82,1.333559e-81
50,83,3.895062e-82
50,84,3.718988e-80
50,85,6.077520e-80
50,86,5.124066e-80
50,87,2.536483e-80
50,88,8.674891e-81
50,89,4.501434e-81
50,90,4.472880e-81
50,91,4.100836e-81
50,92,2.803346e-81
50,93,1.678157e-81
50,94,1.195819e-81
50,95,3.567363e-82
50,96,1.083841e-81
50,97,2.251027e-80
50,98,2.452527e-80
50,99,8.121194e-81
50,100,2.961735e-81
50,101,1.873778e-81
50,102,2.377978e-81
50,103,2.459187e-81
50,104,1.915726e-81
50,105,1.135384e-81
50,106,8.115958e-82
50,107,2.296330e-82
50,108,0.000000e+00
50,109,7.234583e-82
50,110,7.748934e-81
50,111,5.701524e-82
50,112,-1.604083e-82
50,113,-2.899208e-82
50,114,7.748919e-82
50,115,1.025215e-81
50,116,6.728082e-82
50,117,6.555584e-82
50,118,4.742550e-82
50,119,1.307990e-82
50,120,0.000000e+00
50,121,0.000000e+00
50,122,-1.121149e-82
50,123,-1.211520e-81
50,124,-1.150546e-81
50,125,-4.582714e-82
50,126,-7.304427e-83
50,127,-1.874288e-82
50,128,1.323167e-82
50,129,1.470854e-82
50,130,1.300636e-82
50,131,-4.656025e-83
50,132,0.000000e+00
50,133,0.000000e+00
50,134,0.000000e+00
50,135,0.000000e+00
50,136,-9.647430e-83
50,137,-1.469281e-82
50,138,-2.270192e-82
50,139,-1.270051e-82
50,140,-1.596862e-82
50,141,-1.108766e-82
50,142,-5.534783e-83
50,143,-6.534714e-83
50,144,0.000000e+00
50,145,0.000000e+00
50,146,0.000000e+00
50,147,0.000000e+00
50,148,0.000000e+00
50,149,-1.827661e-84
50,150,-4.399739e-84
50,151,-1.460049e-83
50,152,-1.236113e-83
50,153,-1.046783e-83
50,154,-1.021102e-83
50,155,-1.361540e-83
51,0,9.839622e-82
51,1,5.114096e-82
51,2,1.116051e-81
51,3,1.260346e-81
51,4,8.149713e-82
51,5,2.783820e-82
51,6,2.896409e-82
51,7,1.543849e-82
51,8,1.165268e-82
51,9,8.672706e-83
51,10,5.446240e-83
51,11,3.417018e-83
51,12,2.909875e-81
51,13,4.287312e-81
51,14,5.378320e-81
51,15,4.927758e-81
51,16,3.261800e-81
51,17,1.927804e-81
51,18,1.281476e-81
51,19,7.279848e-82
51,20,4.606817e-82
51,21,3.298141e-82
51,22,1.632406e-82
51,23,6.752298e-83
51,24,1.115345e-80
51,25,1.247533e-80
51,26,1.467045e-80
51,27,1.232213e-80
51,28,8.049522e-81
51,29,4.755973e-81
51,30,2.704534e-81
51,31,1.901479e-81
51,32,1.100287e-81
51,33,6.470563e-82
51,34,3.163436e-82
51,35,1.368334e-82
51,36,1.991975e-80
51,37,2.111768e-80
51,38,2.396044e-80
51,39,2.344538e-80
51,40,1.518378e-80
51,41,7.989914e-81
51,42,4.477427e-81
51,43,2.681853e-81
51,44,1.760867e-81
51,45,1.036053e-81
51,46,5.965811e-82
51,47,2.433989e-82
51,48,2.626079e-80
51,49,3.219185e-80
51,50,3.478078e-80
51,51,3.412810e-80
51,52,1.952321e-80
51,53,1.051981e-80
51,54,6.043653e-81
51,55,4.003037e-81
51,56,2.477654e-81
51,57,1.467880e-81
51,58,8.703481e-82
51,59,3.594788e-82
51,60,3.064818e-80
51,61,3.698707e-80
51,62,3.884697e-80
51,63,3.670082e-80
51,64,2.156917e-80
51,65,1.211933e-80
51,66,6.593816e-81
51,67,4.820446e-81
51,68,2.635095e-81
51,69,1.816969e-81
51,70,1.074166e-81
51,71,4.658938e-82
51,72,3.431649e-80
51,73,3.962852e-80
51,74,4.197543e-80
51,75,3.575546e-80
51,76,2.160733e-80
51,77,1.142113e-80
51,78,6.806806e-81
51,79,4.171853e-81
51,80,2.573489e-81
51,81,1.547042e-81
51,82,1.031764e-81
51,83,4.530320e-82
51,84,1.822044e-80
51,85,3.425744e-80
51,86,3.544120e-80
51,87,2.859247e-80
51,88,1.738750e-80
51,89,9.311050e-81
51,90,5.797416e-81
51,91,3.818938e-81
51,92,2.283301e-81
51,93,1.330054e-81
51,94,7.907312e-82
51,95,3.582546e-82
51,96,7.245227e-82
51,97,1.774640e-80
51,98,2.253697e-80
51,99,1.802734e-80
51,100,1.056476e-80
51,101,6.038337e-81
51,102,3.319807e-81
51,103,2.421795e-81
51,104,1.854687e-81
51,105,1.087556e-81
51,106,5.708666e-82
51,107,3.009070e-82
51,108,0.000000e+00
51,109,1.364812e-81
51,110,1.258166e-80
51,111,1.013328e-80
51,112,5.780167e-81
51,113,3.081750e-81
51,114,2.148985e-81
51,115,1.599589e-81
51,116,9.808289e-82
51,117,8.305763e-82
51,118,4.002026e-82
51,119,2.255832e-82
51,120,0.000000e+00
51,121,0.000000e+00
51,122,9.599465e-82
51,123,2.561113e-81
51,124,1.874852e-81
51,125,1.110329e-81
51,126,8.557920e-82
51,127,6.602822e-82
51,128,3.722422e-82
51,129,3.235263e-82
51,130,2.298038e-82
51,131,1.176242e-82
51,132,0.000000e+00
51,133,0.000000e+00
51,134,0.000000e+00
51,135,0.000000e+00
51,136,1.705134e-82
51,137,1.679981e-82
51,138,2.521693e-82
51,139,2.057207e-82
51,140,1.199916e-82
51,141,1.076931e-82
51,142,7.080051e-83
51,143,3.669486e-83
51,144,0.000000e+00
51,145,0.000000e+00
51,146,0.000000e+00
51,147,0.000000e+00
51,148,0.000000e+00
51,149,-1.043668e-85
51,150,1.462664e-83
51,151,1.338594e-83
51,152,8.699217e-84
51,153,6.918389e-84
51,154,5.375923e-84
51,155,4.296604e-84
52,0,3.053921e-82
52,1,1.378707e-82
52,2,4.119603e-82
52,3,8.287183e-82
52,4,7.526118e-82
52,5,2.337043e-82
52,6,2.218976e-82
52,7,1.078221e-82
52,8,6.942073e-83
52,9,4.933054e-83
52,10,2.152775e-83
52,11,2.402064e-83
52,12,1.644476e-82
52,13,1.518450e-81
52,14,2.439954e-81
52,15,3.223353e-81
52,16,2.577300e-81
52,17,1.443170e-81
52,18,1.022695e-81
52,19,5.246897e-82
52,20,2.810016e-82
52,21,2.053208e-82
52,22,1.064149e-82
52,23,5.433657e-83
52,24,1.699849e-81
52,25,4.946860e-81
52,26,7.128991e-81
52,27,7.762483e-81
52,28,6.039825e-81
52,29,3.805034e-81
52,30,2.138237e-81
52,31,1.302572e-81
52,32,7.012922e-82
52,33,3.852462e-82
52,34,1.766303e-82
52,35,9.082820e-83
52,36,5.066345e-81
52,37,8.604571e-81
52,38,1.169965e-80
52,39,1.488071e-80
52,40,1.182163e-80
52,41,6.253292e-81
52,42,3.572199e-81
52,43,2.026696e-81
52,44,1.085668e-81
52,45,6.520181e-82
52,46,2.948259e-82
52,47,1.519937e-82
52,48,6.130617e-81
52,49,1.567975e-80
52,50,1.731876e-80
52,51,1.952321e-80
52,52,1.805098e-80
52,53,9.511707e-81
52,54,4.588608e-81
52,55,2.665558e-81
52,56,1.528759e-81
52,57,9.127565e-82
52,58,4.663765e-82
52,59,2.778502e-82
52,60,1.004209e-80
52,61,1.782991e-80
52,62,2.103187e-80
52,63,2.536147e-80
52,64,1.716120e-80
52,65,1.068980e-80
52,66,5.441847e-81
52,67,3.422224e-81
52,68,1.888634e-81
52,69,1.159096e-81
52,70,6.708342e-82
52,71,3.566497e-82
52,72,1.201705e-80
52,73,1.913677e-80
52,74,2.600050e-80
52,75,2.679639e-80
52,76,1.937847e-80
52,77,9.326163e-81
52,78,5.469570e-81
52,79,3.025696e-81
52,80,1.792271e-81
52,81,9.863241e-82
52,82,6.862748e-82
52,83,3.642824e-82
52,84,7.842724e-81
52,85,1.772064e-80
52,86,2.173569e-80
52,87,2.235342e-80
52,88,1.543597e-80
52,89,8.364156e-81
52,90,4.726525e-81
52,91,2.741188e-81
52,92,1.497085e-81
52,93,8.602354e-82
52,94,4.662460e-82
52,95,2.736587e-82
52,96,4.745908e-82
52,97,1.182219e-80
52,98,1.627125e-80
52,99,1.642019e-80
52,100,1.012406e-80
52,101,5.699868e-81
52,102,2.708170e-81
52,103,1.832507e-81
52,104,1.370181e-81
52,105,7.929254e-82
52,106,3.460848e-82
52,107,2.478290e-82
52,108,0.000000e+00
52,109,1.248193e-81
52,110,1.087989e-80
52,111,1.042768e-80
52,112,6.100013e-81
52,113,3.300476e-81
52,114,1.982025e-81
52,115,1.346859e-81
52,116,8.227848e-82
52,117,6.563502e-82
52,118,2.757801e-82
52,119,1.963130e-82
52,120,0.000000e+00
52,121,0.000000e+00
52,122,1.044696e-81
52,123,2.959983e-81
52,124,2.295724e-81
52,125,1.294223e-81
52,126,8.923295e-82
52,127,7.299930e-82
52,128,3.447595e-82
52,129,2.864262e-82
52,130,1.997295e-82
52,131,1.330476e-82
52,132,0.000000e+00
52,133,0.000000e+00
52,134,0.000000e+00
52,135,0.000000e+00
52,136,2.023406e-82
52,137,2.162250e-82
52,138,3.330164e-82
52,139,2.478655e-82
52,140,1.659922e-82
52,141,1.435696e-82
52,142,8.695796e-83
52,143,5.609437e-83
52,144,0.000000e+00
52,145,0.000000e+00
52,146,0.000000e+00
52,147,0.000000e+00
52,148,0.000000e+00
52,149,-3.741104e-85
52,150,1.699012e-83
52,151,1.816726e-83
52,152,1.203573e-83
52,153,9.486055e-84
52,154,7.932672e-84
52,155,7.325798e-84
53,0,-1.772600e-83
53,1,-4.278844e-83
53,2,6.691153e-84
53,3,4.567461e-82
53,4,5.133387e-82
53,5,1.415887e-82
53,6,1.478911e-82
53,7,6.751371e-83
53,8,3.742457e-83
53,9,2.380249e-83
53,10,1.933445e-84
53,11,1.307570e-83
53,12,-9.447591e-82
53,13,1.051660e-82
53,14,5.999850e-82
53,15,1.677682e-81
53,16,1.638297e-81
53,17,8.639349e-82
53,18,6.707744e-82
53,19,3.019770e-82
53,20,1.400486e-82
53,21,9.873575e-83
53,22,5.549713e-83
53,23,3.367799e-83
53,24,-2.312135e-81
53,25,8.408046e-82
53,26,2.423226e-81
53,27,4.009173e-81
53,28,3.611558e-81
53,29,2.392795e-81
53,30,1.332855e-81
53,31,7.429356e-82
53,32,3.900531e-82
53,33,1.954249e-82
53,34,7.750033e-83
53,35,4.971432e-83
53,36,-2.338945e-81
53,37,1.223863e-81
53,38,4.152766e-81
53,39,7.422058e-81
53,40,7.243979e-81
53,41,4.459967e-81
53,42,2.234932e-81
53,43,1.162168e-81
53,44,5.987775e-82
53,45,3.674660e-82
53,46,1.177720e-82
53,47,9.015482e-83
53,48,-2.838028e-81
53,49,5.440220e-81
53,50,6.839311e-81
53,51,1.051981e-80
53,52,9.511707e-81
53,53,7.902245e-81
53,54,3.335684e-81
53,55,1.433804e-81
53,56,7.986056e-82
53,57,4.812642e-82
53,58,2.110140e-82
53,59,1.803889e-82
53,60,-1.049055e-82
53,61,6.259365e-81
53,62,9.024787e-81
53,63,1.503634e-80
53,64,1.058027e-80
53,65,7.436070e-81
53,66,3.903748e-81
53,67,2.142415e-81
53,68,1.090803e-81
53,69,6.518894e-82
53,70,3.515304e-82
53,71,2.417935e-82
53,72,1.080412e-81
53,73,6.750922e-81
53,74,1.278334e-80
53,75,1.642503e-80
53,76,1.332915e-80
53,77,6.328280e-81
53,78,3.679889e-81
53,79,1.904389e-81
53,80,1.075139e-81
53,81,5.623364e-82
53,82,3.888003e-82
53,83,2.395447e-82
53,84,2.082898e-81
53,85,6.868325e-81
53,86,1.096987e-80
53,87,1.403742e-80
53,88,1.069100e-80
53,89,5.974497e-81
53,90,3.202252e-81
53,91,1.662103e-81
53,92,8.714999e-82
53,93,4.839996e-82
53,94,2.328077e-82
53,95,1.721378e-82
53,96,2.911919e-82
53,97,6.634341e-81
53,98,9.695087e-81
53,99,1.161621e-80
53,100,7.346621e-81
53,101,4.171984e-81
53,102,1.833317e-81
53,103,1.171113e-81
53,104,8.884676e-82
53,105,4.932905e-82
53,106,1.820867e-82
53,107,1.679910e-82
53,108,0.000000e+00
53,109,8.658521e-82
53,110,7.446977e-81
53,111,7.852569e-81
53,112,4.644934e-81
53,113,2.577046e-81
53,114,1.493454e-81
53,115,9.482939e-82
53,116,5.992153e-82
53,117,4.474357e-82
53,118,1.700436e-82
53,119,1.403667e-82
53,120,0.000000e+00
53,121,0.000000e+00
53,122,8.241964e-82
53,123,2.353117e-81
53,124,1.868055e-81
53,125,1.060668e-81
53,126,7.187491e-82
53,127,6.031616e-82
53,128,2.679214e-82
53,129,2.200811e-82
53,130,1.436528e-82
53,131,1.081172e-82
53,132,0.000000e+00
53,133,0.000000e+00
53,134,0.000000e+00
53,135,0.000000e+00
53,136,1.638005e-82
53,137,1.891707e-82
53,138,2.980649e-82
53,139,2.122452e-82
53,140,1.475821e-82
53,141,1.276134e-82
53,142,7.557955e-83
53,143,5.013006e-83
53,144,0.000000e+00
53,145,0.000000e+00
53,146,0.000000e+00
53,147,0.000000e+00
53,148,0.000000e+00
53,149,-5.289460e-85
53,150,1.479785e-83
53,151,1.650519e-83
53,152,1.093576e-83
53,153,8.481418e-84
53,154,7.677086e-84
53,155,7.223394e-84
54,0,9.571790e-83
54,1,3.781562e-83
54,2,1.041439e-82
54,3,2.488424e-82
54,4,2.316866e-82
54,5,7.403625e-83
54,6,7.739571e-83
54,7,3.994265e-83
54,8,2.473153e-83
54,9,1.739062e-83
54,10,7.173055e-84
54,11,8.035628e-84
54,12,4.441383e-83
54,13,4.963553e-82
54,14,6.950965e-82
54,15,1.003499e-81
54,16,8.163795e-82
54,17,4.573421e-82
54,18,3.515148e-82
54,19,1.855366e-82
54,20,9.449938e-83
54,21,6.733128e-83
54,22,3.693302e-83
54,23,1.758691e-83
54,24,4.195457e-82
54,25,1.460485e-81
54,26,2.165776e-81
54,27,2.474014e-81
54,28,1.932651e-81
54,29,1.198557e-81
54,30,6.887080e-82
54,31,4.193238e-82
54,32,2.544427e-82
54,33,1.328502e-82
54,34,5.970895e-83
54,35,2.910144e-83
54,36,1.284652e-81
54,37,2.557542e-81
54,38,3.579726e-81
54,39,4.571620e-81
54,40,3.569570e-81
54,41,2.166949e-81
54,42,1.338566e-81
54,43,6.547977e-82
54,44,3.722267e-82
54,45,2.062767e-82
54,46,1.002675e-82
54,47,5.284006e-83
54,48,1.553156e-81
54,49,4.832550e-81
54,50,5.807551e-81
54,51,6.043653e-81
54,52,4.588608e-81
54,53,3.335684e-81
54,54,2.444265e-81
54,55,9.522546e-82
54,56,4.768080e-82
54,57,2.950412e-82
54,58,1.640576e-82
54,59,1.012881e-82
54,60,2.816513e-81
54,61,5.446111e-81
54,62,6.394797e-81
54,63,8.141579e-81
54,64,5.300462e-81
54,65,3.368977e-81
54,66,2.130611e-81
54,67,1.225956e-81
54,68,6.071633e-82
54,69,3.990390e-82
54,70,2.195750e-82
54,71,1.209630e-82
54,72,3.776630e-81
54,73,5.808116e-81
54,74,8.121115e-81
54,75,8.427379e-81
54,76,6.272710e-81
54,77,3.081923e-81
54,78,1.844674e-81
54,79,9.748700e-82
54,80,6.043910e-82
54,81,3.380679e-82
54,82,2.345248e-82
54,83,1.258808e-82
54,84,2.271982e-81
54,85,5.322137e-81
54,86,6.650171e-81
54,87,7.068610e-81
54,88,4.988468e-81
54,89,2.830792e-81
54,90,1.628333e-81
54,91,9.109831e-82
54,92,5.047233e-82
54,93,2.843239e-82
54,94,1.564153e-82
54,95,9.323360e-83
54,96,1.451928e-82
54,97,3.663677e-81
54,98,5.042755e-81
54,99,5.253309e-81
54,100,3.282569e-81
54,101,1.929821e-81
54,102,9.370255e-82
54,103,6.410469e-82
54,104,4.865868e-82
54,105,2.766835e-82
54,106,1.156994e-82
54,107,8.499304e-83
54,108,0.000000e+00
54,109,3.795652e-82
54,110,3.378309e-81
54,111,3.338325e-81
54,112,2.023795e-81
54,113,1.140961e-81
54,114,7.019856e-82
54,115,4.699791e-82
54,116,3.006614e-82
54,117,2.343399e-82
54,118,9.637365e-83
54,119,6.871568e-83
54,120,0.000000e+00
54,121,0.000000e+00
54,122,3.418766e-82
54,123,9.671773e-82
54,124,7.761911e-82
54,125,4.649823e-82
54,126,3.303812e-82
54,127,2.696357e-82
54,128,1.292329e-82
54,129,1.066410e-82
54,130,7.026640e-83
54,131,4.765416e-83
54,132,0.000000e+00
54,133,0.000000e+00
54,134,0.000000e+00
54,135,0.000000e+00
54,136,6.768222e-83
54,137,8.180427e-83
54,138,1.234046e-82
54,139,9.409388e-83
54,140,6.307064e-83
54,141,5.518737e-83
54,142,3.300348e-83
54,143,2.090001e-83
54,144,0.000000e+00
54,145,0.000000e+00
54,146,0.000000e+00
54,147,0.000000e+00
54,148,0.000000e+00
54,149,1.280931e-85
54,150,5.855998e-84
54,151,6.688972e-84
54,152,4.518531e-84
54,153,3.598050e-84
54,154,3.054327e-84
54,155,2.772476e-84
55,0,1.521429e-82
55,1,7.383578e-83
55,2,1.703363e-82
55,3,1.613007e-82
55,4,1.001079e-82
55,5,3.915811e-83
55,6,4.877571e-83
55,7,2.529485e-83
55,8,1.732339e-83
55,9,1.643646e-83
55,10,9.521555e-84
55,11,6.023406e-84
55,12,4.791535e-82
55,13,6.384646e-82
55,14,8.037839e-82
55,15,6.904938e-82
55,16,4.398566e-82
55,17,2.629624e-82
55,18,1.701939e-82
55,19,1.076124e-82
55,20,7.083738e-83
55,21,4.729170e-83
55,22,2.695832e-83
55,23,1.112394e-83
55,24,1.828499e-81
55,25,1.960758e-81
55,26,2.222122e-81
55,27,1.735510e-81
55,28,1.096026e-81
55,29,6.294107e-82
55,30,3.786210e-82
55,31,2.914351e-82
55,32,1.635893e-82
55,33,1.007928e-82
55,34,4.838083e-83
55,35,2.282636e-83
55,36,3.092119e-81
55,37,3.188370e-81
55,38,3.636699e-81
55,39,3.315032e-81
55,40,2.082412e-81
55,41,1.070326e-81
55,42,6.811807e-82
55,43,4.725960e-82
55,44,2.641845e-82
55,45,1.646959e-82
55,46,9.377274e-83
55,47,3.729874e-83
55,48,4.378153e-81
55,49,4.946455e-81
55,50,4.885635e-81
55,51,4.003037e-81
55,52,2.665558e-81
55,53,1.433804e-81
55,54,9.522546e-82
55,55,9.781362e-82
55,56,3.924592e-82
55,57,2.337664e-82
55,58,1.388581e-82
55,59,5.202135e-83
55,60,4.793338e-81
55,61,5.643066e-81
55,62,5.836923e-81
55,63,5.087738e-81
55,64,2.878174e-81
55,65,1.749195e-81
55,66,9.072298e-82
55,67,7.860656e-82
55,68,4.008304e-82
55,69,2.638320e-82
55,70,1.729293e-82
55,71,6.838886e-83
55,72,5.402675e-81
55,73,6.043574e-81
55,74,5.961980e-81
55,75,5.198868e-81
55,76,2.981117e-81
55,77,1.605873e-81
55,78,9.792761e-82
55,79,5.988090e-82
55,80,3.774570e-82
55,81,2.241280e-82
55,82,1.534175e-82
55,83,6.493659e-83
55,84,2.711794e-81
55,85,4.973930e-81
55,86,4.928957e-81
55,87,3.819783e-81
55,88,2.296385e-81
55,89,1.256376e-81
55,90,8.148869e-82
55,91,5.595833e-82
55,92,3.413613e-82
55,93,2.023000e-82
55,94,1.174250e-82
55,95,5.239219e-83
55,96,1.020941e-82
55,97,2.477937e-81
55,98,3.047359e-81
55,99,2.318803e-81
55,100,1.379456e-81
55,101,8.468396e-82
55,102,4.756756e-82
55,103,3.805865e-82
55,104,2.886769e-82
55,105,1.739594e-82
55,106,8.811128e-83
55,107,4.475675e-83
55,108,0.000000e+00
55,109,1.478102e-82
55,110,1.549609e-81
55,111,1.221144e-81
55,112,6.834279e-82
55,113,4.015180e-82
55,114,3.204225e-82
55,115,2.346129e-82
55,116,1.515758e-82
55,117,1.243715e-82
55,118,6.299549e-83
55,119,3.312726e-83
55,120,0.000000e+00
55,121,0.000000e+00
55,122,1.088508e-82
55,123,2.972230e-82
55,124,2.250601e-82
55,125,1.530494e-82
55,126,1.275860e-82
55,127,1.053048e-82
55,128,6.349075e-83
55,129,4.865750e-83
55,130,3.508338e-83
55,131,1.637118e-83
55,132,0.000000e+00
55,133,0.000000e+00
55,134,0.000000e+00
55,135,0.000000e+00
55,136,1.687248e-83
55,137,2.077709e-83
55,138,3.579422e-83
55,139,3.073751e-83
55,140,1.896836e-83
55,141,1.474756e-83
55,142,1.047105e-83
55,143,4.929730e-84
55,144,0.000000e+00
55,145,0.000000e+00
55,146,0.000000e+00
55,147,0.000000e+00
55,148,0.000000e+00
55,149,-4.295604e-86
55,150,2.081115e-84
55,151,2.033226e-84
55,152,1.250950e-84
55,153,1.080411e-84
55,154,7.880009e-85
55,155,6.482160e-85
56,0,1.150390e-82
56,1,6.295931e-83
56,2,1.302565e-82
56,3,1.106669e-82
56,4,5.464281e-83
56,5,2.083102e-83
56,6,2.250935e-83
56,7,1.388668e-83
56,8,1.250889e-83
56,9,9.266890e-84
56,10,6.474831e-84
56,11,3.304327e-84
56,12,3.945809e-82
56,13,4.758765e-82
56,14,5.723424e-82
56,15,4.336691e-82
56,16,2.476790e-82
56,17,1.663906e-82
56,18,1.010496e-82
56,19,6.857701e-83
56,20,4.803624e-83
56,21,3.490570e-83
56,22,1.595231e-83
56,23,6.375395e-84
56,24,1.443472e-81
56,25,1.380250e-81
56,26,1.533943e-81
56,27,1.126811e-81
56,28,6.280713e-82
56,29,3.772637e-82
56,30,2.251082e-82
56,31,1.728402e-82
56,32,1.021145e-82
56,33,6.696710e-83
56,34,3.410560e-83
56,35,1.400386e-83
56,36,2.423130e-81
56,37,2.369229e-81
56,38,2.497387e-81
56,39,2.112492e-81
56,40,1.260088e-81
56,41,6.190288e-82
56,42,3.561800e-82
56,43,2.495841e-82
56,44,2.020260e-82
56,45,1.017866e-82
56,46,6.514247e-83
56,47,2.503465e-83
56,48,3.268641e-81
56,49,3.365201e-81
56,50,3.437141e-81
56,51,2.477654e-81
56,52,1.528759e-81
56,53,7.986056e-82
56,54,4.768080e-82
56,55,3.924592e-82
56,56,3.660702e-82
56,57,1.545733e-82
56,58,9.036850e-83
56,59,3.181594e-83
56,60,3.563634e-81
56,61,3.827590e-81
56,62,3.956769e-81
56,63,3.058337e-81
56,64,1.717116e-81
56,65,9.552447e-82
56,66,5.211611e-82
56,67,4.292156e-82
56,68,2.892063e-82
56,69,1.905300e-82
56,70,1.075022e-82
56,71,4.196534e-83
56,72,3.908192e-81
56,73,4.142477e-81
56,74,3.888858e-81
56,75,3.005475e-81
56,76,1.568891e-81
56,77,9.223881e-82
56,78,5.857641e-82
56,79,3.866766e-82
56,80,2.314878e-82
56,81,1.515387e-82
56,82,9.790446e-83
56,83,3.782270e-83
56,84,1.866838e-81
56,85,3.261558e-81
56,86,3.111514e-81
56,87,2.148578e-81
56,88,1.168057e-81
56,89,6.496732e-82
56,90,4.675053e-82
56,91,3.530548e-82
56,92,2.220050e-82
56,93,1.297781e-82
56,94,7.958999e-83
56,95,3.193543e-83
56,96,6.179601e-83
56,97,1.434611e-81
56,98,1.708955e-81
56,99,1.134566e-81
56,100,6.691432e-82
56,101,4.190941e-82
56,102,2.790847e-82
56,103,2.197389e-82
56,104,1.735450e-82
56,105,1.030192e-82
56,106,5.876823e-83
56,107,2.570553e-83
56,108,0.000000e+00
56,109,8.982642e-83
56,110,7.926745e-82
56,111,5.346395e-82
56,112,3.277528e-82
56,113,1.954269e-82
56,114,1.712960e-82
56,115,1.473305e-82
56,116,9.260914e-83
56,117,7.752201e-83
56,118,4.069424e-83
56,119,1.826810e-83
56,120,0.000000e+00
56,121,0.000000e+00
56,122,4.977592e-83
56,123,1.214072e-82
56,124,8.466120e-83
56,125,6.363677e-83
56,126,6.134868e-83
56,127,5.052108e-83
56,128,3.831285e-83
56,129,3.020901e-83
56,130,2.145485e-83
56,131,8.159153e-84
56,132,0.000000e+00
56,133,0.000000e+00
56,134,0.000000e+00
56,135,0.000000e+00
56,136,7.604363e-84
56,137,9.304437e-84
56,138,1.375413e-83
56,139,1.467900e-83
56,140,8.034664e-84
56,141,7.383386e-84
56,142,5.288738e-84
56,143,1.969437e-84
56,144,0.000000e+00
56,145,0.000000e+00
56,146,0.000000e+00
56,147,0.000000e+00
56,148,0.000000e+00
56,149,9.358146e-86
56,150,8.579193e-85
56,151,6.151947e-85
56,152,4.737828e-85
56,153,4.444557e-85
56,154,3.742830e-85
56,155,2.030409e-85
57,0,7.101238e-83
57,1,3.872742e-83
57,2,7.671450e-83
57,3,6.881532e-83
57,4,3.161988e-83
57,5,1.025574e-83
57,6,1.456860e-83
57,7,7.847939e-84
57,8,7.482002e-84
57,9,5.740570e-84
57,10,4.002938e-84
57,11,2.012326e-84
57,12,2.418784e-82
57,13,2.892219e-82
57,14,3.455360e-82
57,15,2.582453e-82
57,16,1.475950e-82
57,17,9.660493e-83
57,18,6.393909e-83
57,19,3.954900e-83
57,20,2.707258e-83
57,21,2.031898e-83
57,22,9.947245e-84
57,23,3.968100e-84
57,24,8.892316e-82
57,25,8.526582e-82
57,26,9.353777e-82
57,27,6.761646e-82
57,28,3.796752e-82
57,29,2.284985e-82
57,30,1.364827e-82
57,31,1.138213e-82
57,32,6.220208e-83
57,33,4.061892e-83
57,34,2.011765e-83
57,35,8.696787e-84
57,36,1.501634e-81
57,37,1.431619e-81
57,38,1.514210e-81
57,39,1.283092e-81
57,40,7.525232e-82
57,41,3.851624e-82
57,42,2.240300e-82
57,43,1.442892e-82
57,44,1.106432e-82
57,45,8.971149e-83
57,46,3.809519e-83
57,47,1.444102e-83
57,48,1.977641e-81
57,49,2.066448e-81
57,50,2.037129e-81
57,51,1.467880e-81
57,52,9.127565e-82
57,53,4.812642e-82
57,54,2.950412e-82
57,55,2.337664e-82
57,56,1.545733e-82
57,57,1.608283e-82
57,58,5.807128e-83
57,59,1.872432e-83
57,60,2.244257e-81
57,61,2.341225e-81
57,62,2.378394e-81
57,63,1.858204e-81
57,64,9.937687e-82
57,65,5.715063e-82
57,66,3.056159e-82
57,67,2.714252e-82
57,68,1.472775e-82
57,69,1.348684e-82
57,70,6.891163e-83
57,71,2.399502e-83
57,72,2.316894e-81
57,73,2.489208e-81
57,74,2.385959e-81
57,75,1.804691e-81
57,76,9.475497e-82
57,77,5.462031e-82
57,78,3.426805e-82
57,79,2.313550e-82
57,80,1.467845e-82
57,81,8.981013e-83
57,82,5.679247e-83
57,83,2.204337e-83
57,84,1.145375e-81
57,85,1.956217e-81
57,86,1.890857e-81
57,87,1.275016e-81
57,88,6.873578e-82
57,89,3.875193e-82
57,90,2.707721e-82
57,91,2.055443e-82
57,92,1.323216e-82
57,93,7.780515e-83
57,94,4.541660e-83
57,95,1.828881e-83
57,96,4.142448e-83
57,97,8.702905e-82
57,98,1.021142e-81
57,99,6.892217e-82
57,100,3.838331e-82
57,101,2.484202e-82
57,102,1.572757e-82
57,103,1.315985e-82
57,104,1.062941e-82
57,105,6.330331e-83
57,106,3.550619e-83
57,107,1.607362e-83
57,108,0.000000e+00
57,109,5.239038e-83
57,110,4.668079e-82
57,111,3.175637e-82
57,112,1.803598e-82
57,113,1.096296e-82
57,114,1.070140e-82
57,115,8.717984e-83
57,116,5.788883e-83
57,117,4.592771e-83
57,118,2.518637e-83
57,119,1.134250e-83
57,120,0.000000e+00
57,121,0.000000e+00
57,122,2.915495e-83
57,123,5.783289e-83
57,124,4.863337e-83
57,125,3.616520e-83
57,126,3.691344e-83
57,127,3.104488e-83
57,128,2.280636e-83
57,129,1.860340e-83
57,130,1.327144e-83
57,131,4.393252e-84
57,132,0.000000e+00
57,133,0.000000e+00
57,134,0.000000e+00
57,135,0.000000e+00
57,136,2.721775e-84
57,137,4.942072e-84
57,138,9.758352e-84
57,139,8.024724e-84
57,140,4.607217e-84
57,141,4.505068e-84
57,142,3.044251e-84
57,143,1.065980e-84
57,144,0.000000e+00
57,145,0.000000e+00
57,146,0.000000e+00
57,147,0.000000e+00
57,148,0.000000e+00
57,149,-5.138601e-86
57,150,6.875182e-85
57,151,4.112562e-85
57,152,2.549430e-85
57,153,2.162983e-85
57,154,2.001501e-85
57,155,1.062193e-85
58,0,5.749994e-83
58,1,3.140713e-83
58,2,5.778233e-83
58,3,3.898168e-83
58,4,1.236124e-83
58,5,5.115978e-84
58,6,7.601600e-84
58,7,5.529580e-84
58,8,4.935629e-84
58,9,4.148663e-84
58,10,3.151114e-84
58,11,1.338601e-84
58,12,2.182074e-82
58,13,2.254216e-82
58,14,2.492010e-82
58,15,1.579422e-82
58,16,7.397924e-83
58,17,5.141728e-83
58,18,3.108069e-83
58,19,2.205244e-83
58,20,1.663620e-83
58,21,1.213365e-83
58,22,5.847300e-84
58,23,1.941173e-84
58,24,7.713744e-82
58,25,6.533268e-82
58,26,6.705117e-82
58,27,4.306761e-82
58,28,2.119509e-82
58,29,1.123406e-82
58,30,7.152124e-83
58,31,6.692383e-83
58,32,4.120303e-83
58,33,2.364121e-83
58,34,1.238300e-83
58,35,4.620759e-84
58,36,1.218819e-81
58,37,1.078358e-81
58,38,1.054577e-81
58,39,7.939468e-82
58,40,4.096076e-82
58,41,1.809927e-82
58,42,1.210317e-82
58,43,8.787314e-83
58,44,6.615330e-83
58,45,3.955297e-83
58,46,3.187208e-83
58,47,8.403839e-84
58,48,1.644885e-81
58,49,1.458854e-81
58,50,1.491870e-81
58,51,8.703481e-82
58,52,4.663765e-82
58,53,2.110140e-82
58,54,1.640576e-82
58,55,1.388581e-82
58,56,9.036850e-83
58,57,5.807128e-83
58,58,5.457975e-83
58,59,1.047168e-83
58,60,1.727320e-81
58,61,1.687457e-81
58,62,1.617444e-81
58,63,1.028676e-81
58,64,4.927914e-82
58,65,2.447093e-82
58,66,1.594996e-82
58,67,1.483823e-82
58,68,8.190975e-83
58,69,6.498496e-83
58,70,4.795282e-83
58,71,1.164530e-83
58,72,1.851743e-81
58,73,1.798973e-81
58,74,1.518344e-81
58,75,9.990701e-82
58,76,3.876338e-82
58,77,2.559619e-82
58,78,1.648008e-82
58,79,1.254754e-82
58,80,8.566106e-83
58,81,5.500696e-83
58,82,3.387705e-83
58,83,1.134373e-83
58,84,8.679367e-82
58,85,1.430217e-81
58,86,1.223441e-81
58,87,6.779991e-82
58,88,2.838960e-82
58,89,1.566027e-82
58,90,1.296767e-82
58,91,1.124735e-82
58,92,7.876493e-83
58,93,4.739701e-83
58,94,2.971602e-83
58,95,9.486997e-84
58,96,2.674719e-83
58,97,5.417216e-82
58,98,6.345748e-82
58,99,2.720204e-82
58,100,1.287905e-82
58,101,9.070915e-83
58,102,7.966365e-83
58,103,7.377560e-83
58,104,5.749637e-83
58,105,3.434767e-83
58,106,2.185777e-83
58,107,7.430821e-84
58,108,0.000000e+00
58,109,1.506055e-83
58,110,2.070168e-82
58,111,6.231828e-83
58,112,2.543237e-83
58,113,1.901761e-83
58,114,3.951350e-83
58,115,3.841644e-83
58,116,2.597974e-83
58,117,2.262340e-83
58,118,1.444212e-83
58,119,5.040303e-84
58,120,0.000000e+00
58,121,0.000000e+00
58,122,1.968819e-84
58,123,-7.516205e-84
58,124,-1.164013e-83
58,125,8.157848e-85
58,126,1.121224e-83
58,127,6.703533e-84
58,128,9.243102e-84
58,129,7.921233e-84
58,130,5.544544e-84
58,131,5.681347e-85
58,132,0.000000e+00
58,133,0.000000e+00
58,134,0.000000e+00
58,135,0.000000e+00
58,136,-2.219882e-84
58,137,-2.064035e-85
58,138,-1.069447e-84
58,139,4.442051e-85
58,140,-6.280366e-85
58,141,-4.929769e-85
58,142,1.793916e-85
58,143,-7.256077e-85
58,144,0.000000e+00
58,145,0.000000e+00
58,146,0.000000e+00
58,147,0.000000e+00
58,148,0.000000e+00
58,149,2.895231e-86
58,150,7.989260e-86
58,151,-5.990586e-86
58,152,-8.598700e-86
58,153,-7.168620e-86
58,154,-8.086969e-86
58,155,-9.584153e-86
59,0,7.586539e-84
59,1,3.555777e-84
59,2,8.362561e-84
59,3,1.584856e-83
59,4,1.249335e-83
59,5,3.242744e-84
59,6,4.024923e-84
59,7,2.087026e-84
59,8,1.676257e-84
59,9,1.293998e-84
59,10,5.935285e-85
59,11,5.495145e-85
59,12,1.092906e-83
59,13,3.849416e-83
59,14,4.984568e-83
59,15,6.072174e-83
59,16,4.643538e-83
59,17,2.721126e-83
59,18,1.951382e-83
59,19,1.165282e-83
59,20,5.844775e-84
59,21,4.166050e-84
59,22,2.192951e-84
59,23,9.749280e-85
59,24,4.653394e-83
59,25,1.047362e-82
59,26,1.454153e-82
59,27,1.588904e-82
59,28,1.154375e-82
59,29,7.381226e-83
59,30,3.965845e-83
59,31,2.518814e-83
59,32,1.614621e-83
59,33,8.644882e-84
59,34,3.930026e-84
59,35,1.913431e-84
59,36,1.088977e-82
59,37,1.977076e-82
59,38,2.422535e-82
59,39,2.905844e-82
59,40,2.205312e-82
59,41,1.180018e-82
59,42,7.379217e-83
59,43,4.198101e-83
59,44,2.508715e-83
59,45,1.247909e-83
59,46,6.793675e-84
59,47,5.063489e-84
59,48,1.342282e-82
59,49,3.170042e-82
59,50,4.072602e-82
59,51,3.594788e-82
59,52,2.778502e-82
59,53,1.803889e-82
59,54,1.012881e-82
59,55,5.202135e-83
59,56,3.181594e-83
59,57,1.872432e-83
59,58,1.047168e-83
59,59,1.093244e-83
59,60,1.967114e-82
59,61,3.633787e-82
59,62,4.044919e-82
59,63,5.004025e-82
59,64,3.099096e-82
59,65,1.993017e-82
59,66,1.175496e-82
59,67,7.307936e-83
59,68,3.932226e-83
59,69,2.631956e-83
59,70,1.350770e-83
59,71,1.026717e-83
59,72,2.857791e-82
59,73,4.160498e-82
59,74,5.339430e-82
59,75,5.131142e-82
59,76,3.573829e-82
59,77,1.791513e-82
59,78,1.095159e-82
59,79,6.206126e-83
59,80,3.872688e-83
59,81,2.224132e-83
59,82,1.443537e-83
59,83,8.289240e-84
59,84,1.616548e-82
59,85,3.538843e-82
59,86,4.138280e-82
59,87,4.155652e-82
59,88,2.802004e-82
59,89,1.604727e-82
59,90,9.599771e-83
59,91,5.572510e-83
59,92,3.183978e-83
59,93,1.830673e-83
59,94,1.027601e-83
59,95,5.721334e-84
59,96,1.066524e-83
59,97,2.263284e-82
59,98,2.938997e-82
59,99,2.972599e-82
59,100,1.849585e-82
59,101,1.104152e-82
59,102,5.453578e-83
59,103,3.940662e-83
59,104,3.126047e-83
59,105,1.752613e-83
59,106,7.691558e-84
59,107,5.318745e-84
59,108,0.000000e+00
59,109,2.255080e-83
59,110,1.900430e-82
59,111,1.834628e-82
59,112,1.105058e-82
59,113,6.386371e-83
59,114,4.091928e-83
59,115,2.911658e-83
59,116,1.974380e-83
59,117,1.481759e-83
59,118,6.597099e-84
59,119,4.408882e-84
59,120,0.000000e+00
59,121,0.000000e+00
59,122,1.902764e-83
59,123,5.166666e-83
59,124,4.321045e-83
59,125,2.613497e-83
59,126,1.823513e-83
59,127,1.595830e-83
59,128,8.639626e-84
59,129,7.159024e-84
59,130,4.678890e-84
59,131,2.984795e-84
59,132,0.000000e+00
59,133,0.000000e+00
59,134,0.000000e+00
59,135,0.000000e+00
59,136,3.715564e-84
59,137,4.478145e-84
59,138,7.339405e-84
59,139,5.446454e-84
59,140,3.613042e-84
59,141,3.387161e-84
59,142,2.050784e-84
59,143,1.269638e-84
59,144,0.000000e+00
59,145,0.000000e+00
59,146,0.000000e+00
59,147,0.000000e+00
59,148,0.000000e+00
59,149,-2.528157e-86
59,150,3.712007e-85
59,151,3.961246e-85
59,152,2.555531e-85
59,153,2.021244e-85
59,154,1.902736e-85
59,155,1.473891e-85
60,0,3.216791e-81
60,1,1.788773e-81
60,2,3.333339e-81
60,3,1.515573e-81
60,4,-2.601817e-82
60,5,3.450300e-83
60,6,1.503617e-82
60,7,1.306367e-82
60,8,1.760808e-82
60,9,1.587536e-82
60,10,1.573030e-82
60,11,3.941143e-83
60,12,1.405819e-80
60,13,1.263309e-80
60,14,1.322652e-80
60,15,6.032090e-81
60,16,1.371593e-81
60,17,1.464620e-81
60,18,4.879470e-82
60,19,6.397293e-82
60,20,6.654513e-82
60,21,4.915224e-82
60,22,2.266652e-82
60,23,3.971073e-83
60,24,4.773154e-80
60,25,3.498348e-80
60,26,3.345120e-80
60,27,1.689142e-80
60,28,5.128344e-81
60,29,1.948808e-81
60,30,1.356258e-81
60,31,2.191269e-81
60,32,1.448974e-81
60,33,1.027210e-81
60,34,5.801480e-82
60,35,1.726276e-82
60,36,7.369978e-80
60,37,5.900555e-80
60,38,5.290699e-80
60,39,3.116265e-80
60,40,9.759108e-81
60,41,2.311159e-81
60,42,1.907646e-81
60,43,2.296900e-81
60,44,2.515095e-81
60,45,1.454848e-81
60,46,1.273455e-81
60,47,3.008486e-82
60,48,9.782867e-80
60,49,7.195320e-80
60,50,7.190267e-80
60,51,3.064818e-80
60,52,1.004209e-80
60,53,-1.049055e-82
60,54,2.816513e-81
60,55,4.793338e-81
60,56,3.563634e-81
60,57,2.244257e-81
60,58,1.727320e-81
60,59,1.967114e-82
60,60,1.214623e-79
60,61,8.283641e-80
60,62,7.559143e-80
60,63,3.181530e-80
60,64,9.137010e-81
60,65,4.822211e-82
60,66,1.077028e-81
60,67,4.021950e-81
60,68,2.414863e-81
60,69,2.416776e-81
60,70,1.626713e-81
60,71,2.183346e-82
60,72,1.018032e-79
60,73,8.782705e-80
60,74,6.197626e-80
60,75,2.632249e-80
60,76,-2.651351e-81
60,77,2.313178e-81
60,78,1.910366e-81
60,79,3.162262e-81
60,80,2.519691e-81
60,81,1.952593e-81
60,82,1.186558e-81
60,83,1.539758e-82
60,84,4.571296e-80
60,85,6.916923e-80
60,86,5.121640e-80
60,87,1.339508e-80
60,88,-2.840363e-81
60,89,-2.131120e-81
60,90,1.277317e-81
60,91,3.157317e-81
60,92,2.648597e-81
60,93,1.645077e-81
60,94,1.243259e-81
60,95,2.114677e-82
60,96,7.976190e-82
60,97,2.014148e-80
60,98,1.819169e-80
60,99,-5.490788e-81
60,100,-6.096497e-81
60,101,-3.003025e-81
60,102,8.813722e-82
60,103,1.661532e-81
60,104,1.312465e-81
60,105,8.822529e-82
60,106,8.374481e-82
60,107,7.817292e-83
60,108,0.000000e+00
60,109,-2.903248e-82
60,110,-7.363717e-82
60,111,-1.020535e-80
60,112,-6.784643e-81
60,113,-3.848460e-81
60,114,-7.236361e-82
60,115,1.877992e-82
60,116,1.167042e-82
60,117,2.727694e-82
60,118,4.168216e-82
60,119,-1.803735e-83
60,120,0.000000e+00
60,121,0.000000e+00
60,122,-1.338866e-81
60,123,-4.677654e-81
60,124,-4.105948e-81
60,125,-2.046915e-81
60,126,-9.578226e-82
60,127,-9.632167e-82
60,128,-1.585941e-82
60,129,-9.438875e-83
60,130,-2.102020e-83
60,131,-2.002425e-82
60,132,0.000000e+00
60,133,0.000000e+00
60,134,0.000000e+00
60,135,0.000000e+00
60,136,-3.857635e-82
60,137,-4.267652e-82
60,138,-6.754922e-82
60,139,-4.427270e-82
60,140,-3.793245e-82
60,141,-3.213747e-82
60,142,-1.671641e-82
60,143,-1.487246e-82
60,144,0.000000e+00
60,145,0.000000e+00
60,146,0.000000e+00
60,147,0.000000e+00
60,148,0.000000e+00
60,149,1.362187e-84
60,150,-2.490099e-83
60,151,-3.844548e-83
60,152,-2.791398e-83
60,153,-2.246633e-83
60,154,-2.194109e-83
60,155,-2.298568e-83
61,0,2.781580e-81
61,1,1.533538e-81
61,2,2.911180e-81
61,3,1.702016e-81
61,4,2.646066e-82
61,5,1.679395e-82
61,6,2.862763e-82
61,7,1.887628e-82
61,8,1.857504e-82
61,9,1.747413e-82
61,10,1.399565e-82
61,11,5.159209e-83
61,12,1.119523e-80
61,13,1.107158e-80
61,14,1.207294e-80
61,15,6.898995e-81
61,16,2.733143e-81
61,17,2.002446e-81
61,18,9.623705e-82
61,19,8.469111e-82
61,20,7.012352e-82
61,21,5.019427e-82
61,22,2.613653e-82
61,23,6.856078e-83
61,24,3.840023e-80
61,25,3.100777e-80
61,26,3.111784e-80
61,27,1.861847e-80
61,28,8.080563e-81
61,29,3.908449e-81
61,30,2.411200e-81
61,31,2.600695e-81
61,32,1.616141e-81
61,33,1.053848e-81
61,34,5.684851e-82
61,35,1.991387e-82
61,36,6.004413e-80
61,37,5.160909e-80
61,38,4.973315e-80
61,39,3.443272e-80
61,40,1.565165e-80
61,41,5.989048e-81
61,42,3.895537e-81
61,43,3.170321e-81
61,44,2.775722e-81
61,45,1.545423e-81
61,46,1.200754e-81
61,47,3.578554e-82
61,48,8.125905e-80
61,49,6.815878e-80
61,50,6.852451e-80
61,51,3.698707e-80
61,52,1.782991e-80
61,53,6.259365e-81
61,54,5.446111e-81
61,55,5.643066e-81
61,56,3.827590e-81
61,57,2.341225e-81
61,58,1.687457e-81
61,59,3.633787e-82
61,60,8.283641e-80
61,61,9.235464e-80
61,62,7.377600e-80
61,63,4.248066e-80
61,64,1.834292e-80
61,65,7.480099e-81
61,66,4.716323e-81
61,67,5.606988e-81
61,68,3.123361e-81
61,69,2.695648e-81
61,70,1.752836e-81
61,71,4.354883e-82
61,72,8.960365e-80
61,73,8.551001e-80
61,74,6.611277e-80
61,75,3.971898e-80
61,76,1.089244e-80
61,77,8.157199e-81
61,78,5.169303e-81
61,79,4.580268e-81
61,80,3.252499e-81
61,81,2.217656e-81
61,82,1.401077e-81
61,83,3.807098e-82
61,84,4.284668e-80
61,85,6.732317e-80
61,86,5.497222e-80
61,87,2.577027e-80
61,88,8.233135e-81
61,89,3.890698e-81
61,90,4.244444e-81
61,91,4.334299e-81
61,92,3.134735e-81
61,93,1.892322e-81
61,94,1.296736e-81
61,95,3.628368e-82
61,96,1.127074e-81
61,97,2.496981e-80
61,98,2.648007e-80
61,99,7.105160e-81
61,100,2.245759e-81
61,101,1.658081e-81
61,102,2.481884e-81
61,103,2.678037e-81
61,104,2.087847e-81
61,105,1.290455e-81
61,106,9.086329e-82
61,107,2.367997e-82
61,108,0.000000e+00
61,109,5.040505e-82
61,110,7.174840e-81
61,111,-7.348964e-82
61,112,-1.294768e-81
61,113,-7.644038e-82
61,114,8.014677e-82
61,115,1.079616e-81
61,116,7.374029e-82
61,117,7.081439e-82
61,118,5.402778e-82
61,119,1.346311e-82
61,120,0.000000e+00
61,121,0.000000e+00
61,122,-3.273687e-82
61,123,-1.575708e-81
61,124,-1.588263e-81
61,125,-6.566448e-82
61,126,-9.221060e-83
61,127,-1.901429e-82
61,128,1.840284e-82
61,129,1.621012e-82
61,130,1.408062e-82
61,131,-5.708623e-83
61,132,0.000000e+00
61,133,0.000000e+00
61,134,0.000000e+00
61,135,0.000000e+00
61,136,-1.601087e-82
61,137,-1.844318e-82
61,138,-2.926493e-82
61,139,-1.580340e-82
61,140,-1.669885e-82
61,141,-1.384012e-82
61,142,-6.185968e-83
61,143,-7.463869e-83
61,144,0.000000e+00
61,145,0.000000e+00
61,146,0.000000e+00
61,147,0.000000e+00
61,148,0.000000e+00
61,149,-2.087659e-85
61,150,-6.838991e-84
61,151,-1.606664e-83
61,152,-1.330564e-83
61,153,-1.043389e-83
61,154,-1.067464e-83
61,155,-1.265463e-83
62,0,2.498280e-81
62,1,1.383344e-81
62,2,2.684383e-81
62,3,1.813364e-81
62,4,5.501309e-82
62,5,2.498414e-82
62,6,3.209569e-82
62,7,1.989895e-82
62,8,1.915804e-82
62,9,1.597974e-82
62,10,1.262063e-82
62,11,4.967352e-83
62,12,9.667284e-81
62,13,1.009756e-80
62,14,1.132837e-80
62,15,7.242678e-81
62,16,3.402612e-81
62,17,2.349585e-81
62,18,1.272170e-81
62,19,9.331578e-82
62,20,7.268426e-82
62,21,5.325426e-82
62,22,2.559411e-82
62,23,7.776790e-83
62,24,3.364996e-80
62,25,2.828106e-80
62,26,2.953655e-80
62,27,1.908165e-80
62,28,9.252237e-81
62,29,4.887950e-81
62,30,2.913838e-81
62,31,2.722993e-81
62,32,1.657970e-81
62,33,1.073607e-81
62,34,5.594698e-82
62,35,2.056701e-82
62,36,5.359029e-80
62,37,4.761904e-80
62,38,4.707563e-80
62,39,3.530917e-80
62,40,1.830332e-80
62,41,7.877833e-81
62,42,4.620554e-81
62,43,3.343842e-81
62,44,2.804038e-81
62,45,1.618114e-81
62,46,1.155614e-81
62,47,3.788172e-82
62,48,7.258680e-80
62,49,6.421441e-80
62,50,6.650148e-80
62,51,3.884697e-80
62,52,2.103187e-80
62,53,9.024787e-81
62,54,6.394797e-81
62,55,5.836923e-81
62,56,3.956769e-81
62,57,2.378394e-81
62,58,1.617444e-81
62,59,4.044919e-82
62,60,7.559143e-80
62,61,7.377600e-80
62,62,8.310161e-80
62,63,4.654743e-80
62,64,2.272547e-80
62,65,1.063329e-80
62,66,5.931269e-81
62,67,6.266367e-81
62,68,3.459447e-81
62,69,2.782087e-81
62,70,1.748575e-81
62,71,5.160382e-82
62,72,8.201412e-80
62,73,7.878770e-80
62,74,6.771901e-80
62,75,4.424845e-80
62,76,1.629607e-80
62,77,1.089200e-80
62,78,6.816125e-81
62,79,5.178305e-81
62,80,3.424448e-81
62,81,2.329118e-81
62,82,1.467392e-81
62,83,4.531073e-82
62,84,3.895880e-80
62,85,6.395519e-80
62,86,5.498655e-80
62,87,2.980421e-80
62,88,1.266571e-80
62,89,6.492773e-81
62,90,5.444932e-81
62,91,4.800686e-81
62,92,3.260346e-81
62,93,1.963623e-81
62,94,1.286456e-81
62,95,4.037367e-82
62,96,1.091695e-81
62,97,2.513789e-80
62,98,2.837740e-80
62,99,1.232253e-80
62,100,5.684224e-81
62,101,3.438690e-81
62,102,3.144099e-81
62,103,2.860947e-81
62,104,2.242879e-81
62,105,1.363325e-81
62,106,9.091361e-82
62,107,2.942408e-82
62,108,0.000000e+00
62,109,9.667842e-82
62,110,1.030632e-80
62,111,3.373826e-81
62,112,1.421390e-81
62,113,6.366946e-82
62,114,1.393636e-81
62,115,1.458030e-81
62,116,8.996795e-82
62,117,8.541862e-82
62,118,5.521638e-82
62,119,1.795585e-82
62,120,0.000000e+00
62,121,0.000000e+00
62,122,1.530347e-82
62,123,-2.065436e-82
62,124,-4.854708e-82
62,125,-8.570792e-83
62,126,2.463492e-82
62,127,1.024850e-82
62,128,2.746256e-82
62,129,2.392251e-82
62,130,1.947907e-82
62,131,-3.056584e-84
62,132,0.000000e+00
62,133,0.000000e+00
62,134,0.000000e+00
62,135,0.000000e+00
62,136,-5.305886e-83
62,137,-7.105627e-83
62,138,-1.258568e-82
62,139,-3.752356e-83
62,140,-8.161712e-83
62,141,-5.901088e-83
62,142,-2.082315e-83
62,143,-4.306724e-83
62,144,0.000000e+00
62,145,0.000000e+00
62,146,0.000000e+00
62,147,0.000000e+00
62,148,0.000000e+00
62,149,5.933496e-86
62,150,-5.078656e-85
62,151,-8.720006e-84
62,152,-7.240190e-84
62,153,-5.682249e-84
62,154,-5.892570e-84
62,155,-7.845220e-84
63,0,1.041579e-81
63,1,5.266243e-82
63,2,1.212142e-81
63,3,1.621268e-81
63,4,1.156044e-81
63,5,3.592612e-82
63,6,3.893433e-82
63,7,1.917380e-82
63,8,1.450347e-82
63,9,1.082717e-82
63,10,5.796154e-83
63,11,4.432287e-83
63,12,2.460403e-81
63,13,4.593752e-81
63,14,6.073356e-81
63,15,6.148378e-81
63,16,4.356785e-81
63,17,2.529535e-81
63,18,1.729367e-81
63,19,9.552085e-82
63,20,5.629158e-82
63,21,4.136043e-82
63,22,2.111737e-82
63,23,9.277929e-83
63,24,1.016107e-80
63,25,1.360967e-80
63,26,1.699925e-80
63,27,1.554443e-80
63,28,1.063598e-80
63,29,6.437279e-81
63,30,3.597230e-81
63,31,2.445749e-81
63,32,1.384227e-81
63,33,8.062072e-82
63,34,3.853749e-82
63,35,1.746571e-82
63,36,1.944489e-80
63,37,2.339768e-80
63,38,2.761151e-80
63,39,2.883338e-80
63,40,2.058354e-80
63,41,1.087478e-80
63,42,6.110848e-81
63,43,3.568403e-81
63,44,2.206949e-81
63,45,1.316418e-81
63,46,6.924913e-82
63,47,3.071234e-82
63,48,2.552462e-80
63,49,3.701380e-80
63,50,4.050221e-80
63,51,3.670082e-80
63,52,2.536147e-80
63,53,1.503634e-80
63,54,8.141579e-81
63,55,5.087738e-81
63,56,3.058337e-81
63,57,1.858204e-81
63,58,1.028676e-81
63,59,5.004025e-82
63,60,3.181530e-80
63,61,4.248066e-80
63,62,4.654743e-80
63,63,5.439720e-80
63,64,2.914005e-80
63,65,1.704789e-80
63,66,9.211417e-81
63,67,6.421372e-81
63,68,3.475279e-81
63,69,2.309519e-81
63,70,1.350125e-81
63,71,6.411682e-82
63,72,3.660448e-80
63,73,4.629208e-80
63,74,5.185130e-80
63,75,4.905974e-80
63,76,3.132614e-80
63,77,1.565976e-80
63,78,9.287476e-81
63,79,5.517880e-81
63,80,3.372713e-81
63,81,1.968984e-81
63,82,1.313971e-81
63,83,6.281262e-82
63,84,2.061465e-80
63,85,4.050510e-80
63,86,4.405520e-80
63,87,3.821454e-80
63,88,2.428310e-80
63,89,1.318743e-80
63,90,7.981052e-81
63,91,5.008779e-81
63,92,2.909763e-81
63,93,1.699990e-81
63,94,9.710921e-82
63,95,4.873899e-82
63,96,1.000331e-81
63,97,2.295158e-80
63,98,2.944194e-80
63,99,2.593347e-80
63,100,1.548198e-80
63,101,8.828073e-81
63,102,4.519641e-81
63,103,3.281813e-81
63,104,2.519453e-81
63,105,1.458645e-81
63,106,7.111372e-82
63,107,4.241632e-82
63,108,0.000000e+00
63,109,1.995731e-81
63,110,1.765787e-80
63,111,1.530548e-80
63,112,8.799792e-81
63,113,4.776263e-81
63,114,3.154131e-81
63,115,2.251970e-81
63,116,1.425784e-81
63,117,1.141677e-81
63,118,5.305697e-82
63,119,3.259958e-82
63,120,0.000000e+00
63,121,0.000000e+00
63,122,1.507398e-81
63,123,4.025847e-81
63,124,3.105380e-81
63,125,1.808264e-81
63,126,1.316940e-81
63,127,1.069504e-81
63,128,5.664057e-82
63,129,4.790670e-82
63,130,3.355508e-82
63,131,1.891373e-82
63,132,0.000000e+00
63,133,0.000000e+00
63,134,0.000000e+00
63,135,0.000000e+00
63,136,2.755364e-82
63,137,2.826096e-82
63,138,4.543419e-82
63,139,3.468250e-82
63,140,2.148244e-82
63,141,1.923901e-82
63,142,1.199102e-82
63,143,7.065978e-83
63,144,0.000000e+00
63,145,0.000000e+00
63,146,0.000000e+00
63,147,0.000000e+00
63,148,0.000000e+00
63,149,-1.679234e-84
63,150,2.478345e-83
63,151,2.411154e-83
63,152,1.548450e-83
63,153,1.223496e-83
63,154,1.025026e-83
63,155,8.306043e-84
64,0,2.756054e-82
64,1,1.308757e-82
64,2,3.733982e-82
64,3,9.778629e-82
64,4,9.003939e-82
64,5,2.698612e-82
64,6,2.474172e-82
64,7,1.221908e-82
64,8,8.075533e-83
64,9,4.358884e-83
64,10,1.566014e-83
64,11,2.229865e-83
64,12,-2.437081e-82
64,13,1.395865e-81
64,14,2.390504e-81
64,15,3.524587e-81
64,16,2.970170e-81
64,17,1.650065e-81
64,18,1.219565e-81
64,19,5.827554e-82
64,20,3.140349e-82
64,21,2.334505e-82
64,22,1.092081e-82
64,23,5.819419e-83
64,24,5.656777e-82
64,25,4.579216e-81
64,26,7.294528e-81
64,27,8.673971e-81
64,28,6.831717e-81
64,29,4.368948e-81
64,30,2.426891e-81
64,31,1.422401e-81
64,32,7.828514e-82
64,33,4.268976e-82
64,34,1.894029e-82
64,35,9.684230e-83
64,36,3.412200e-81
64,37,8.021603e-81
64,38,1.217705e-80
64,39,1.584890e-80
64,40,1.340352e-80
64,41,7.631898e-81
64,42,4.024976e-81
64,43,2.101440e-81
64,44,1.196166e-81
64,45,7.553825e-82
64,46,3.214516e-82
64,47,1.812736e-82
64,48,4.225757e-81
64,49,1.607242e-80
64,50,1.816433e-80
64,51,2.156917e-80
64,52,1.716120e-80
64,53,1.058027e-80
64,54,5.300462e-81
64,55,2.878174e-81
64,56,1.717116e-81
64,57,9.937687e-82
64,58,4.927914e-82
64,59,3.099096e-82
64,60,9.137010e-81
64,61,1.834292e-80
64,62,2.272547e-80
64,63,2.914005e-80
64,64,2.329762e-80
64,65,1.251922e-80
64,66,6.163075e-81
64,67,4.063285e-81
64,68,2.118825e-81
64,69,1.312954e-81
64,70,7.161849e-82
64,71,4.240374e-82
64,72,1.129956e-80
64,73,1.951066e-80
64,74,2.792003e-80
64,75,2.960387e-80
64,76,2.310445e-80
64,77,1.150396e-80
64,78,6.468448e-81
64,79,3.529650e-81
64,80,2.010994e-81
64,81,1.136341e-81
64,82,7.607243e-82
64,83,4.153806e-82
64,84,7.745235e-81
64,85,1.780966e-80
64,86,2.363693e-80
64,87,2.521518e-80
64,88,1.780103e-80
64,89,9.705898e-81
64,90,5.465696e-81
64,91,3.132818e-81
64,92,1.702275e-81
64,93,9.702609e-82
64,94,5.112760e-82
64,95,3.057745e-82
64,96,5.513123e-82
64,97,1.287756e-80
64,98,1.816024e-80
64,99,1.929455e-80
64,100,1.193013e-80
64,101,6.696866e-81
64,102,3.165103e-81
64,103,2.010572e-81
64,104,1.551783e-81
64,105,8.701826e-82
64,106,3.858771e-82
64,107,2.831791e-82
64,108,0.000000e+00
64,109,1.506726e-81
64,110,1.276558e-80
64,111,1.248604e-80
64,112,7.424705e-81
64,113,4.034791e-81
64,114,2.363268e-81
64,115,1.609238e-81
64,116,9.667637e-82
64,117,7.713142e-82
64,118,3.091032e-82
64,119,2.292649e-82
64,120,0.000000e+00
64,121,0.000000e+00
64,122,1.284346e-81
64,123,3.616663e-81
64,124,2.809598e-81
64,125,1.561565e-81
64,126,1.081466e-81
64,127,8.837758e-82
64,128,4.116194e-82
64,129,3.540053e-82
64,130,2.383815e-82
64,131,1.616470e-82
64,132,0.000000e+00
64,133,0.000000e+00
64,134,0.000000e+00
64,135,0.000000e+00
64,136,2.527682e-82
64,137,2.682301e-82
64,138,4.119639e-82
64,139,3.046345e-82
64,140,2.036462e-82
64,141,1.867257e-82
64,142,1.098478e-82
64,143,7.061017e-83
64,144,0.000000e+00
64,145,0.000000e+00
64,146,0.000000e+00
64,147,0.000000e+00
64,148,0.000000e+00
64,149,-3.375680e-85
64,150,1.986616e-83
64,151,2.127945e-83
64,152,1.472296e-83
64,153,1.158783e-83
64,154,1.059303e-83
64,155,9.654980e-84
65,0,-1.316448e-83
65,1,-4.312302e-83
65,2,3.035170e-83
65,3,5.060239e-82
65,4,5.860751e-82
65,5,1.685533e-82
65,6,1.680135e-82
65,7,7.735585e-83
65,8,4.252445e-83
65,9,2.726730e-83
65,10,3.199987e-84
65,11,1.509612e-83
65,12,-1.058907e-81
65,13,1.185965e-82
65,14,7.229172e-82
65,15,1.927941e-81
65,16,1.862038e-81
65,17,9.783648e-82
65,18,7.519733e-82
65,19,3.471809e-82
65,20,1.680260e-82
65,21,1.178314e-82
65,22,6.452503e-83
65,23,3.992588e-83
65,24,-2.470966e-81
65,25,1.129953e-81
65,26,2.895531e-81
65,27,4.590115e-81
65,28,4.177440e-81
65,29,2.755588e-81
65,30,1.556451e-81
65,31,8.662457e-82
65,32,4.440626e-82
65,33,2.262178e-82
65,34,9.015203e-83
65,35,5.960764e-83
65,36,-2.198761e-81
65,37,1.583722e-81
65,38,4.974003e-81
65,39,8.708370e-81
65,40,8.044535e-81
65,41,4.818403e-81
65,42,2.661547e-81
65,43,1.392446e-81
65,44,6.801379e-82
65,45,4.360966e-82
65,46,1.379869e-82
65,47,1.011266e-82
65,48,-2.778702e-81
65,49,6.552902e-81
65,50,7.453580e-81
65,51,1.211933e-80
65,52,1.068980e-80
65,53,7.436070e-81
65,54,3.368977e-81
65,55,1.749195e-81
65,56,9.552447e-82
65,57,5.715063e-82
65,58,2.447093e-82
65,59,1.993017e-82
65,60,4.822211e-82
65,61,7.480099e-81
65,62,1.063329e-80
65,63,1.704789e-80
65,64,1.251922e-80
65,65,9.984305e-81
65,66,4.537591e-81
65,67,2.409440e-81
65,68,1.295558e-81
65,69,7.461999e-82
65,70,4.126946e-82
65,71,2.720170e-82
65,72,1.448750e-81
65,73,7.900079e-81
65,74,1.473186e-80
65,75,1.873996e-80
65,76,1.510254e-80
65,77,7.641560e-81
65,78,4.565899e-81
65,79,2.199543e-81
65,80,1.240270e-81
65,81,6.414524e-82
65,82,4.475203e-82
65,83,2.718939e-82
65,84,2.347903e-81
65,85,7.832305e-81
65,86,1.242378e-80
65,87,1.594825e-80
65,88,1.209366e-80
65,89,6.625688e-81
65,90,3.529025e-81
65,91,1.887735e-81
65,92,1.000659e-81
65,93,5.662379e-82
65,94,2.675515e-82
65,95,1.961973e-82
65,96,3.051987e-82
65,97,7.423305e-81
65,98,1.075725e-80
65,99,1.293887e-80
65,100,8.263376e-81
65,101,4.709336e-81
65,102,2.078748e-81
65,103,1.317086e-81
65,104,1.000970e-81
65,105,5.708342e-82
65,106,2.096073e-82
65,107,1.915350e-82
65,108,0.000000e+00
65,109,9.746728e-82
65,110,8.242001e-81
65,111,8.719827e-81
65,112,5.207750e-81
65,113,2.893695e-81
65,114,1.675839e-81
65,115,1.070298e-81
65,116,6.691982e-82
65,117,5.081013e-82
65,118,1.916087e-82
65,119,1.579201e-82
65,120,0.000000e+00
65,121,0.000000e+00
65,122,9.159666e-82
65,123,2.648085e-81
65,124,2.090860e-81
65,125,1.188177e-81
65,126,8.099916e-82
65,127,6.814026e-82
65,128,3.031267e-82
65,129,2.426427e-82
65,130,1.621711e-82
65,131,1.229107e-82
65,132,0.000000e+00
65,133,0.000000e+00
65,134,0.000000e+00
65,135,0.000000e+00
65,136,1.834539e-82
65,137,2.116779e-82
65,138,3.315604e-82
65,139,2.409471e-82
65,140,1.686291e-82
65,141,1.429324e-82
65,142,8.530933e-83
65,143,5.764431e-83
65,144,0.000000e+00
65,145,0.000000e+00
65,146,0.000000e+00
65,147,0.000000e+00
65,148,0.000000e+00
65,149,-2.675631e-85
65,150,1.601081e-83
65,151,1.825666e-83
65,152,1.231873e-83
65,153,9.751527e-84
65,154,8.692817e-84
65,155,8.539605e-84
66,0,3.365440e-83
66,1,-5.577415e-84
66,2,3.446508e-83
66,3,2.684771e-82
66,4,2.902518e-82
66,5,8.875207e-83
66,6,9.106311e-83
66,7,4.629542e-83
66,8,2.431882e-83
66,9,1.795819e-83
66,10,4.473076e-84
66,11,9.222398e-84
66,12,-3.654125e-82
66,13,2.150161e-82
66,14,5.053501e-82
66,15,1.020695e-81
66,16,9.420164e-82
66,17,4.981802e-82
66,18,3.992287e-82
66,19,1.977625e-82
66,20,9.527717e-83
66,21,6.429191e-83
66,22,4.040094e-83
66,23,2.171534e-83
66,24,-7.189187e-82
66,25,9.865248e-82
66,26,1.794221e-81
66,27,2.588850e-81
66,28,2.258105e-81
66,29,1.443314e-81
66,30,8.424150e-82
66,31,4.676452e-82
66,32,2.675972e-82
66,33,1.290873e-82
66,34,5.686609e-83
66,35,3.153919e-83
66,36,-3.097931e-82
66,37,1.506610e-81
66,38,3.023758e-81
66,39,4.835509e-81
66,40,4.115635e-81
66,41,2.393856e-81
66,42,1.448896e-81
66,43,8.085313e-82
66,44,3.944727e-82
66,45,2.228324e-82
66,46,8.856855e-83
66,47,5.206898e-83
66,48,-5.317727e-82
66,49,4.015973e-81
66,50,4.959449e-81
66,51,6.593816e-81
66,52,5.441847e-81
66,53,3.903748e-81
66,54,2.130611e-81
66,55,9.072298e-82
66,56,5.211611e-82
66,57,3.056159e-82
66,58,1.594996e-82
66,59,1.175496e-82
66,60,1.077028e-81
66,61,4.716323e-81
66,62,5.931269e-81
66,63,9.211417e-81
66,64,6.163075e-81
66,65,4.537591e-81
66,66,3.317789e-81
66,67,1.371268e-81
66,68,6.910833e-82
66,69,4.326221e-82
66,70,2.347815e-82
66,71,1.454173e-82
66,72,1.999267e-81
66,73,5.022941e-81
66,74,8.382860e-81
66,75,9.923315e-81
66,76,7.962619e-81
66,77,3.703565e-81
66,78,2.442371e-81
66,79,1.283100e-81
66,80,6.992737e-82
66,81,3.620612e-82
66,82,2.546938e-82
66,83,1.543902e-82
66,84,1.724427e-81
66,85,4.900466e-81
66,86,6.860039e-81
66,87,8.479830e-81
66,88,6.297156e-81
66,89,3.514332e-81
66,90,1.913072e-81
66,91,9.992371e-82
66,92,5.652286e-82
66,93,3.139380e-82
66,94,1.604057e-82
66,95,1.110786e-82
66,96,1.387384e-82
66,97,4.144489e-81
66,98,5.749526e-81
66,99,6.604648e-81
66,100,4.252922e-81
66,101,2.470944e-81
66,102,1.165684e-81
66,103,7.525427e-82
66,104,5.623829e-82
66,105,3.209009e-82
66,106,1.185958e-82
66,107,9.999893e-83
66,108,0.000000e+00
66,109,4.797112e-82
66,110,4.196306e-81
66,111,4.371120e-81
66,112,2.646671e-81
66,113,1.519016e-81
66,114,9.027602e-82
66,115,5.860364e-82
66,116,3.787767e-82
66,117,2.844636e-82
66,118,1.118146e-82
66,119,8.663739e-83
66,120,0.000000e+00
66,121,0.000000e+00
66,122,4.435723e-82
66,123,1.341952e-81
66,124,1.065431e-81
66,125,6.282576e-82
66,126,4.377593e-82
66,127,3.654986e-82
66,128,1.679352e-82
66,129,1.393600e-82
66,130,8.907008e-83
66,131,6.688394e-83
66,132,0.000000e+00
66,133,0.000000e+00
66,134,0.000000e+00
66,135,0.000000e+00
66,136,9.393210e-83
66,137,1.101920e-82
66,138,1.692058e-82
66,139,1.273788e-82
66,140,8.983524e-83
66,141,7.533984e-83
66,142,4.587940e-83
66,143,3.047696e-83
66,144,0.000000e+00
66,145,0.000000e+00
66,146,0.000000e+00
66,147,0.000000e+00
66,148,0.000000e+00
66,149,3.360876e-85
66,150,8.022290e-84
66,151,9.655211e-84
66,152,6.590477e-84
66,153,5.342120e-84
66,154,4.559644e-84
66,155,4.321600e-84
67,0,1.368743e-82
67,1,6.853871e-83
67,2,1.530971e-82
67,3,2.266881e-82
67,4,1.664735e-82
67,5,4.655311e-83
67,6,5.403322e-83
67,7,2.767056e-83
67,8,2.274851e-83
67,9,1.477705e-83
67,10,6.958476e-84
67,11,5.854225e-84
67,12,2.706759e-82
67,13,5.693425e-82
67,14,7.733879e-82
67,15,8.074149e-82
67,16,5.941864e-82
67,17,3.605152e-82
67,18,2.543086e-82
67,19,1.358262e-82
67,20,8.077483e-83
67,21,6.136714e-83
67,22,2.985353e-83
67,23,1.327518e-83
67,24,1.190292e-81
67,25,1.697212e-81
67,26,2.195009e-81
67,27,2.075214e-81
67,28,1.410766e-81
67,29,9.054683e-82
67,30,5.154640e-82
67,31,3.547901e-82
67,32,2.038079e-82
67,33,1.179655e-82
67,34,5.424866e-83
67,35,2.459885e-83
67,36,2.232247e-81
67,37,2.930761e-81
67,38,3.615050e-81
67,39,3.834019e-81
67,40,2.889306e-81
67,41,1.516988e-81
67,42,8.297480e-82
67,43,4.643935e-82
67,44,3.215305e-82
67,45,1.991211e-82
67,46,9.928857e-83
67,47,4.769603e-83
67,48,3.128130e-81
67,49,4.897595e-81
67,50,5.437784e-81
67,51,4.820446e-81
67,52,3.422224e-81
67,53,2.142415e-81
67,54,1.225956e-81
67,55,7.860656e-82
67,56,4.292156e-82
67,57,2.714252e-82
67,58,1.483823e-82
67,59,7.307936e-83
67,60,4.021950e-81
67,61,5.606988e-81
67,62,6.266367e-81
67,63,6.421372e-81
67,64,4.063285e-81
67,65,2.409440e-81
67,66,1.371268e-81
67,67,1.379156e-81
67,68,5.052574e-82
67,69,3.395079e-82
67,70,1.957505e-82
67,71,9.744118e-83
67,72,4.685879e-81
67,73,6.119642e-81
67,74,6.958268e-81
67,75,6.611955e-81
67,76,4.282571e-81
67,77,2.314358e-81
67,78,1.359038e-81
67,79,9.263005e-82
67,80,4.986923e-82
67,81,2.861257e-82
67,82,1.874736e-82
67,83,9.017147e-83
67,84,2.583224e-81
67,85,4.973493e-81
67,86,5.688164e-81
67,87,5.113183e-81
67,88,3.355651e-81
67,89,1.912266e-81
67,90,1.157443e-81
67,91,7.026285e-82
67,92,4.066081e-82
67,93,2.404789e-82
67,94,1.361176e-82
67,95,6.925807e-83
67,96,1.564214e-82
67,97,2.917109e-81
67,98,3.838771e-81
67,99,3.575718e-81
67,100,2.161462e-81
67,101,1.281429e-81
67,102,6.643889e-82
67,103,4.821919e-82
67,104,3.737226e-82
67,105,2.075733e-82
67,106,1.025167e-82
67,107,6.335636e-83
67,108,0.000000e+00
67,109,2.770821e-82
67,110,2.348047e-81
67,111,2.110905e-81
67,112,1.262737e-81
67,113,7.189048e-82
67,114,4.833188e-82
67,115,3.502969e-82
67,116,2.250727e-82
67,117,1.721755e-82
67,118,7.864710e-83
67,119,4.860409e-83
67,120,0.000000e+00
67,121,0.000000e+00
67,122,2.219449e-82
67,123,5.628465e-82
67,124,4.504577e-82
67,125,2.716583e-82
67,126,2.089586e-82
67,127,1.729565e-82
67,128,9.488137e-83
67,129,7.833046e-83
67,130,5.270718e-83
67,131,2.883077e-83
67,132,0.000000e+00
67,133,0.000000e+00
67,134,0.000000e+00
67,135,0.000000e+00
67,136,3.840509e-83
67,137,4.521567e-83
67,138,7.538138e-83
67,139,5.720036e-83
67,140,3.590553e-83
67,141,3.397032e-83
67,142,2.009539e-83
67,143,1.161409e-83
67,144,0.000000e+00
67,145,0.000000e+00
67,146,0.000000e+00
67,147,0.000000e+00
67,148,0.000000e+00
67,149,-3.743118e-85
67,150,3.876654e-84
67,151,3.725374e-84
67,152,2.419628e-84
67,153,1.875481e-84
67,154,1.845215e-84
67,155,1.466620e-84
68,0,7.700527e-83
68,1,4.149671e-83
68,2,9.489309e-83
68,3,1.180292e-82
68,4,8.495896e-83
68,5,2.754069e-83
68,6,2.629291e-83
68,7,1.447452e-83
68,8,1.249206e-83
68,9,7.899481e-84
68,10,4.626212e-84
68,11,3.272370e-84
68,12,1.890142e-82
68,13,3.454921e-82
68,14,4.588266e-82
68,15,4.507692e-82
68,16,3.018177e-82
68,17,1.904331e-82
68,18,1.357869e-82
68,19,7.886484e-83
68,20,4.830175e-83
68,21,3.804633e-83
68,22,1.655706e-83
68,23,7.722149e-84
68,24,7.779129e-82
68,25,9.948559e-82
68,26,1.253449e-81
68,27,1.134899e-81
68,28,7.593275e-82
68,29,4.809453e-82
68,30,2.861443e-82
68,31,1.924653e-82
68,32,1.144989e-82
68,33,7.092338e-83
68,34,3.300896e-83
68,35,1.461703e-83
68,36,1.521364e-81
68,37,1.807217e-81
68,38,2.109599e-81
68,39,2.152360e-81
68,40,1.473583e-81
68,41,7.880336e-82
68,42,4.664122e-82
68,43,2.722576e-82
68,44,1.682038e-82
68,45,1.092706e-82
68,46,5.696166e-83
68,47,2.482110e-83
68,48,1.897810e-81
68,49,2.829402e-81
68,50,2.935237e-81
68,51,2.635095e-81
68,52,1.888634e-81
68,53,1.090803e-81
68,54,6.071633e-82
68,55,4.008304e-82
68,56,2.892063e-82
68,57,1.472775e-82
68,58,8.190975e-83
68,59,3.932226e-83
68,60,2.414863e-81
68,61,3.123361e-81
68,62,3.459447e-81
68,63,3.475279e-81
68,64,2.118825e-81
68,65,1.295558e-81
68,66,6.910833e-82
68,67,5.052574e-82
68,68,4.081673e-82
68,69,1.916942e-82
68,70,1.063248e-82
68,71,4.964203e-83
68,72,2.703608e-81
68,73,3.385736e-81
68,74,3.939155e-81
68,75,3.447412e-81
68,76,2.299591e-81
68,77,1.208573e-81
68,78,7.502416e-82
68,79,4.297079e-82
68,80,3.114493e-82
68,81,1.719759e-82
68,82,1.045759e-82
68,83,4.977970e-83
68,84,1.451805e-81
68,85,2.828819e-81
68,86,3.093714e-81
68,87,2.717426e-81
68,88,1.734890e-81
68,89,9.856313e-82
68,90,6.227805e-82
68,91,4.022379e-82
68,92,2.282310e-82
68,93,1.404113e-82
68,94,7.821634e-83
68,95,3.939324e-83
68,96,6.173692e-83
68,97,1.534584e-81
68,98,1.960262e-81
68,99,1.785905e-81
68,100,1.105971e-81
68,101,6.646631e-82
68,102,3.701143e-82
68,103,2.645754e-82
68,104,2.092252e-82
68,105,1.182938e-82
68,106,5.890773e-83
68,107,3.522799e-83
68,108,0.000000e+00
68,109,1.441421e-82
68,110,1.156631e-81
68,111,1.040551e-81
68,112,6.605573e-82
68,113,3.788977e-82
68,114,2.602032e-82
68,115,2.043836e-82
68,116,1.290254e-82
68,117,1.003832e-82
68,118,4.551145e-83
68,119,2.634140e-83
68,120,0.000000e+00
68,121,0.000000e+00
68,122,1.111883e-82
68,123,2.941481e-82
68,124,2.374613e-82
68,125,1.456813e-82
68,126,1.110811e-82
68,127,9.682969e-83
68,128,5.578640e-83
68,129,4.472447e-83
68,130,3.055889e-83
68,131,1.643074e-83
68,132,0.000000e+00
68,133,0.000000e+00
68,134,0.000000e+00
68,135,0.000000e+00
68,136,2.093478e-83
68,137,2.528863e-83
68,138,3.802053e-83
68,139,3.244705e-83
68,140,2.173405e-83
68,141,1.949882e-83
68,142,1.164168e-83
68,143,6.776022e-84
68,144,0.000000e+00
68,145,0.000000e+00
68,146,0.000000e+00
68,147,0.000000e+00
68,148,0.000000e+00
68,149,-4.225525e-86
68,150,1.695501e-84
68,151,1.831962e-84
68,152,1.412051e-84
68,153,1.207621e-84
68,154,1.031562e-84
68,155,8.113809e-85
69,0,8.121699e-83
69,1,4.400571e-83
69,2,9.017830e-83
69,3,8.731903e-83
69,4,4.639374e-83
69,5,1.423737e-83
69,6,1.712560e-83
69,7,1.023982e-83
69,8,9.435548e-84
69,9,6.685134e-84
69,10,4.484731e-84
69,11,2.505476e-84
69,12,2.639371e-82
69,13,3.383190e-82
69,14,4.000149e-82
69,15,3.179397e-82
69,16,1.935032e-82
69,17,1.241341e-82
69,18,8.224896e-83
69,19,5.254862e-83
69,20,3.491451e-83
69,21,2.679349e-83
69,22,1.236944e-83
69,23,4.835826e-84
69,24,9.381477e-82
69,25,9.480868e-82
69,26,1.069137e-81
69,27,8.419707e-82
69,28,4.859032e-82
69,29,2.971268e-82
69,30,1.748839e-82
69,31,1.310593e-82
69,32,7.953248e-83
69,33,4.832896e-83
69,34,2.436906e-83
69,35,9.726983e-84
69,36,1.596619e-81
69,37,1.633101e-81
69,38,1.718862e-81
69,39,1.539034e-81
69,40,9.735500e-82
69,41,4.937927e-82
69,42,2.956788e-82
69,43,1.813557e-82
69,44,1.247844e-82
69,45,7.320625e-83
69,46,4.497628e-83
69,47,1.797241e-83
69,48,2.121349e-81
69,49,2.340930e-81
69,50,2.558105e-81
69,51,1.816969e-81
69,52,1.159096e-81
69,53,6.518894e-82
69,54,3.990390e-82
69,55,2.638320e-82
69,56,1.905300e-82
69,57,1.348684e-82
69,58,6.498496e-83
69,59,2.631956e-83
69,60,2.416776e-81
69,61,2.695648e-81
69,62,2.782087e-81
69,63,2.309519e-81
69,64,1.312954e-81
69,65,7.461999e-82
69,66,4.326221e-82
69,67,3.395079e-82
69,68,1.916942e-82
69,69,2.251198e-82
69,70,7.931152e-83
69,71,3.256877e-83
69,72,2.658915e-81
69,73,2.904271e-81
69,74,2.874978e-81
69,75,2.263941e-81
69,76,1.267909e-81
69,77,7.167593e-82
69,78,4.570949e-82
69,79,2.960741e-82
69,80,1.776769e-82
69,81,1.478786e-82
69,82,7.591872e-83
69,83,2.999320e-83
69,84,1.287992e-81
69,85,2.256797e-81
69,86,2.266538e-81
69,87,1.669878e-81
69,88,9.462572e-82
69,89,5.368233e-82
69,90,3.674944e-82
69,91,2.593389e-82
69,92,1.607429e-82
69,93,9.167662e-83
69,94,5.636449e-83
69,95,2.384585e-83
69,96,5.035557e-83
69,97,1.067432e-81
69,98,1.279863e-81
69,99,9.527052e-82
69,100,5.617387e-82
69,101,3.480005e-82
69,102,2.131496e-82
69,103,1.681708e-82
69,104,1.346802e-82
69,105,7.627071e-83
69,106,4.071541e-83
69,107,2.011194e-83
69,108,0.000000e+00
69,109,7.507031e-83
69,110,6.330337e-82
69,111,4.834223e-82
69,112,2.982708e-82
69,113,1.739382e-82
69,114,1.397584e-82
69,115,1.132359e-82
69,116,7.611059e-83
69,117,6.058810e-83
69,118,3.092364e-83
69,119,1.532060e-83
69,120,0.000000e+00
69,121,0.000000e+00
69,122,4.722889e-83
69,123,1.095661e-82
69,124,8.648681e-83
69,125,5.988597e-83
69,126,5.439837e-83
69,127,4.382089e-83
69,128,3.073606e-83
69,129,2.574237e-83
69,130,1.724821e-83
69,131,7.377074e-84
69,132,0.000000e+00
69,133,0.000000e+00
69,134,0.000000e+00
69,135,0.000000e+00
69,136,6.946255e-84
69,137,9.305290e-84
69,138,1.433016e-83
69,139,1.247926e-83
69,140,7.752625e-84
69,141,8.465326e-84
69,142,5.144544e-84
69,143,2.299151e-84
69,144,0.000000e+00
69,145,0.000000e+00
69,146,0.000000e+00
69,147,0.000000e+00
69,148,0.000000e+00
69,149,9.722651e-86
69,150,8.723256e-85
69,151,5.811711e-85
69,152,4.124497e-85
69,153,3.628451e-85
69,154,4.086820e-85
69,155,2.708004e-85
70,0,5.372430e-83
70,1,2.817238e-83
70,2,5.739241e-83
70,3,4.773657e-83
70,4,2.320437e-83
70,5,7.952000e-84
70,6,1.089442e-83
70,7,6.293710e-84
70,8,5.342316e-84
70,9,4.722481e-84
70,10,2.906130e-84
70,11,1.628622e-84
70,12,1.833349e-82
70,13,2.123751e-82
70,14,2.560196e-82
70,15,1.894125e-82
70,16,1.071061e-82
70,17,6.939596e-83
70,18,4.188480e-83
70,19,2.825620e-83
70,20,1.965984e-83
70,21,1.453465e-83
70,22,7.867929e-84
70,23,2.995201e-84
70,24,6.645588e-82
70,25,6.373552e-82
70,26,6.930957e-82
70,27,4.993693e-82
70,28,2.790635e-82
70,29,1.625577e-82
70,30,9.842055e-83
70,31,8.248662e-83
70,32,4.700428e-83
70,33,2.808641e-83
70,34,1.380610e-83
70,35,6.104901e-84
70,36,1.085926e-81
70,37,1.050382e-81
70,38,1.106430e-81
70,39,9.382422e-82
70,40,5.516944e-82
70,41,2.670379e-82
70,42,1.671171e-82
70,43,1.131716e-82
70,44,7.783141e-83
70,45,4.459078e-83
70,46,2.702513e-83
70,47,1.002786e-83
70,48,1.503538e-81
70,49,1.518564e-81
70,50,1.549471e-81
70,51,1.074166e-81
70,52,6.708342e-82
70,53,3.515304e-82
70,54,2.195750e-82
70,55,1.729293e-82
70,56,1.075022e-82
70,57,6.891163e-83
70,58,4.795282e-83
70,59,1.350770e-83
70,60,1.626713e-81
70,61,1.752836e-81
70,62,1.748575e-81
70,63,1.350125e-81
70,64,7.161849e-82
70,65,4.126946e-82
70,66,2.347815e-82
70,67,1.957505e-82
70,68,1.063248e-82
70,69,7.931152e-83
70,70,6.595517e-83
70,71,1.780054e-83
70,72,1.775224e-81
70,73,1.895324e-81
70,74,1.746527e-81
70,75,1.364992e-81
70,76,6.867706e-82
70,77,3.916883e-82
70,78,2.461313e-82
70,79,1.669413e-82
70,80,1.080326e-82
70,81,6.335043e-83
70,82,4.923785e-83
70,83,1.706967e-83
70,84,8.716145e-82
70,85,1.504737e-81
70,86,1.408401e-81
70,87,9.634276e-82
70,88,5.145506e-82
70,89,2.823177e-82
70,90,1.965148e-82
70,91,1.470161e-82
70,92,9.516648e-83
70,93,5.563770e-83
70,94,3.319259e-83
70,95,1.339043e-83
70,96,3.204329e-83
70,97,6.829859e-82
70,98,8.026882e-82
70,99,5.178111e-82
70,100,2.921808e-82
70,101,1.825087e-82
70,102,1.151600e-82
70,103,9.937430e-83
70,104,7.696699e-83
70,105,4.604729e-83
70,106,2.464563e-83
70,107,1.095194e-83
70,108,0.000000e+00
70,109,3.758125e-83
70,110,3.577317e-82
70,111,2.342107e-82
70,112,1.281442e-82
70,113,7.722387e-83
70,114,7.360708e-83
70,115,5.907548e-83
70,116,3.970715e-83
70,117,3.215348e-83
70,118,1.810034e-83
70,119,8.180371e-84
70,120,0.000000e+00
70,121,0.000000e+00
70,122,2.103539e-83
70,123,4.609781e-83
70,124,3.212459e-83
70,125,2.546548e-83
70,126,2.640704e-83
70,127,2.109143e-83
70,128,1.595938e-83
70,129,1.258680e-83
70,130,9.046269e-84
70,131,3.232761e-84
70,132,0.000000e+00
70,133,0.000000e+00
70,134,0.000000e+00
70,135,0.000000e+00
70,136,1.816879e-84
70,137,3.349203e-84
70,138,5.914583e-84
70,139,5.314808e-84
70,140,2.953632e-84
70,141,2.675898e-84
70,142,2.041098e-84
70,143,6.618520e-85
70,144,0.000000e+00
70,145,0.000000e+00
70,146,0.000000e+00
70,147,0.000000e+00
70,148,0.000000e+00
70,149,-1.265936e-86
70,150,4.211407e-85
70,151,3.029441e-85
70,152,1.603532e-85
70,153,1.377225e-85
70,154,1.178838e-85
70,155,6.995003e-86
71,0,7.219407e-84
71,1,2.739285e-84
71,2,8.878364e-84
71,3,2.130765e-83
71,4,1.745541e-83
71,5,4.665706e-84
71,6,5.709057e-84
71,7,2.646683e-84
71,8,1.915751e-84
71,9,1.393982e-84
71,10,4.404781e-85
71,11,6.529016e-85
71,12,-1.858894e-84
71,13,3.510637e-83
71,14,5.499800e-83
71,15,7.345001e-83
71,16,6.135448e-83
71,17,3.440075e-83
71,18,2.502993e-83
71,19,1.345308e-83
71,20,7.479469e-84
71,21,5.035506e-84
71,22,2.909197e-84
71,23,1.365496e-84
71,24,2.149523e-83
71,25,1.129163e-82
71,26,1.681043e-82
71,27,1.908008e-82
71,28,1.417813e-82
71,29,9.357451e-83
71,30,5.214634e-83
71,31,3.254736e-83
71,32,1.871032e-83
71,33,1.039831e-83
71,34,4.450896e-84
71,35,2.187660e-84
71,36,7.714425e-83
71,37,1.911396e-82
71,38,2.837859e-82
71,39,3.512342e-82
71,40,2.901329e-82
71,41,1.632371e-82
71,42,8.969378e-83
71,43,4.900323e-83
71,44,3.075232e-83
71,45,1.795615e-83
71,46,7.377607e-84
71,47,4.847276e-84
71,48,1.265437e-82
71,49,3.737508e-82
71,50,4.418437e-82
71,51,4.658938e-82
71,52,3.566497e-82
71,53,2.417935e-82
71,54,1.209630e-82
71,55,6.838886e-83
71,56,4.196534e-83
71,57,2.399502e-83
71,58,1.164530e-83
71,59,1.026717e-83
71,60,2.183346e-82
71,61,4.354883e-82
71,62,5.160382e-82
71,63,6.411682e-82
71,64,4.240374e-82
71,65,2.720170e-82
71,66,1.454173e-82
71,67,9.744118e-83
71,68,4.964203e-83
71,69,3.256877e-83
71,70,1.780054e-83
71,71,1.546767e-83
71,72,3.026636e-82
71,73,4.866822e-82
71,74,6.243657e-82
71,75,6.758603e-82
71,76,4.793765e-82
71,77,2.449650e-82
71,78,1.465685e-82
71,79,8.374745e-83
71,80,4.940455e-83
71,81,2.723871e-83
71,82,1.767154e-83
71,83,1.246126e-83
71,84,1.840146e-82
71,85,3.975264e-82
71,86,5.095631e-82
71,87,5.333780e-82
71,88,3.773740e-82
71,89,2.127724e-82
71,90,1.248080e-82
71,91,7.182962e-83
71,92,4.093225e-83
71,93,2.328183e-83
71,94,1.194808e-83
71,95,7.655539e-84
71,96,1.337051e-83
71,97,2.876985e-82
71,98,3.688355e-82
71,99,3.970643e-82
71,100,2.500231e-82
71,101,1.470699e-82
71,102,7.083967e-83
71,103,4.935066e-83
71,104,3.929232e-83
71,105,2.216527e-83
71,106,9.632444e-84
71,107,6.527569e-84
71,108,0.000000e+00
71,109,3.135581e-83
71,110,2.552005e-82
71,111,2.522847e-82
71,112,1.515079e-82
71,113,8.737832e-83
71,114,5.576691e-83
71,115,3.788842e-83
71,116,2.541232e-83
71,117,1.913691e-83
71,118,8.295364e-84
71,119,5.743903e-84
71,120,0.000000e+00
71,121,0.000000e+00
71,122,2.640996e-83
71,123,7.314758e-83
71,124,5.929525e-83
71,125,3.509601e-83
71,126,2.488005e-83
71,127,2.153050e-83
71,128,1.124044e-83
71,129,9.369795e-84
71,130,6.136288e-84
71,131,4.081751e-84
71,132,0.000000e+00
71,133,0.000000e+00
71,134,0.000000e+00
71,135,0.000000e+00
71,136,5.352801e-84
71,137,5.601602e-84
71,138,9.747861e-84
71,139,7.254406e-84
71,140,4.927922e-84
71,141,4.599550e-84
71,142,2.809045e-84
71,143,1.808266e-84
71,144,0.000000e+00
71,145,0.000000e+00
71,146,0.000000e+00
71,147,0.000000e+00
71,148,0.000000e+00
71,149,-2.906137e-86
71,150,4.980557e-85
71,151,5.174507e-85
71,152,3.479254e-85
71,153,2.834764e-85
71,154,2.836317e-85
71,155,2.383746e-85
72,0,3.461080e-81
72,1,1.934257e-81
72,2,3.623400e-81
72,3,1.572294e-81
72,4,-2.708732e-82
72,5,7.200812e-83
72,6,2.048441e-82
72,7,1.691702e-82
72,8,1.904873e-82
72,9,2.000906e-82
72,10,1.749792e-82
72,11,5.285091e-83
72,12,1.517714e-80
72,13,1.385912e-80
72,14,1.443271e-80
72,15,6.804866e-81
72,16,1.613150e-81
72,17,1.613951e-81
72,18,4.505058e-82
72,19,7.675675e-82
72,20,7.204696e-82
72,21,5.055643e-82
72,22,2.686585e-82
72,23,4.787331e-83
72,24,5.045995e-80
72,25,3.740694e-80
72,26,3.594781e-80
72,27,1.903932e-80
72,28,6.251699e-81
72,29,2.334473e-81
72,30,1.559624e-81
72,31,2.376828e-81
72,32,1.607962e-81
72,33,1.127617e-81
72,34,6.331776e-82
72,35,1.969811e-82
72,36,7.702438e-80
72,37,6.382799e-80
72,38,5.772664e-80
72,39,3.439814e-80
72,40,1.169998e-80
72,41,2.636527e-81
72,42,2.384583e-81
72,43,2.682103e-81
72,44,2.895052e-81
72,45,1.484507e-81
72,46,1.372245e-81
72,47,3.712654e-82
72,48,1.043423e-79
72,49,7.908552e-80
72,50,7.978883e-80
72,51,3.431649e-80
72,52,1.201705e-80
72,53,1.080412e-81
72,54,3.776630e-81
72,55,5.402675e-81
72,56,3.908192e-81
72,57,2.316894e-81
72,58,1.851743e-81
72,59,2.857791e-82
72,60,1.018032e-79
72,61,8.960365e-80
72,62,8.201412e-80
72,63,3.660448e-80
72,64,1.129956e-80
72,65,1.448750e-81
72,66,1.999267e-81
72,67,4.685879e-81
72,68,2.703608e-81
72,69,2.658915e-81
72,70,1.775224e-81
72,71,3.026636e-82
72,72,1.457056e-79
72,73,9.850262e-80
72,74,6.867137e-80
72,75,3.234837e-80
72,76,-1.177307e-81
72,77,3.161365e-81
72,78,2.484684e-81
72,79,3.659572e-81
72,80,2.842758e-81
72,81,2.184684e-81
72,82,1.331322e-81
72,83,2.159982e-82
72,84,5.072767e-80
72,85,7.638324e-80
72,86,5.657897e-80
72,87,1.695597e-80
72,88,-1.007481e-81
72,89,-1.361145e-81
72,90,2.008012e-81
72,91,3.663584e-81
72,92,2.972776e-81
72,93,1.824813e-81
72,94,1.362078e-81
72,95,2.762048e-82
72,96,8.915770e-82
72,97,2.381539e-80
72,98,2.273208e-80
72,99,-3.310071e-81
72,100,-4.715598e-81
72,101,-2.196296e-81
72,102,1.302861e-81
72,103,2.166875e-81
72,104,1.713812e-81
72,105,1.099232e-81
72,106,9.356529e-82
72,107,1.216062e-82
72,108,0.000000e+00
72,109,-3.794304e-82
72,110,9.463006e-82
72,111,-9.171001e-81
72,112,-6.385269e-81
72,113,-3.582336e-81
72,114,-5.707818e-82
72,115,3.598788e-82
72,116,2.706108e-82
72,117,4.015908e-82
72,118,4.870279e-82
72,119,1.595338e-83
72,120,0.000000e+00
72,121,0.000000e+00
72,122,-1.271020e-81
72,123,-4.364727e-81
72,124,-3.876873e-81
72,125,-1.825588e-81
72,126,-8.684648e-82
72,127,-8.333446e-82
72,128,-3.882126e-83
72,129,-2.788301e-83
72,130,2.183045e-83
72,131,-1.824748e-82
72,132,0.000000e+00
72,133,0.000000e+00
72,134,0.000000e+00
72,135,0.000000e+00
72,136,-3.599824e-82
72,137,-4.089494e-82
72,138,-6.710081e-82
72,139,-4.009083e-82
72,140,-3.538238e-82
72,141,-2.996365e-82
72,142,-1.530989e-82
72,143,-1.452081e-82
72,144,0.000000e+00
72,145,0.000000e+00
72,146,0.000000e+00
72,147,0.000000e+00
72,148,0.000000e+00
72,149,4.657604e-85
72,150,-2.709785e-83
72,151,-3.691184e-83
72,152,-2.751942e-83
72,153,-2.141168e-83
72,154,-2.140512e-83
72,155,-2.429512e-83
73,0,3.017367e-81
73,1,1.655583e-81
73,2,3.186551e-81
73,3,1.817138e-81
73,4,2.582212e-82
73,5,1.583251e-82
73,6,2.907164e-82
73,7,1.937162e-82
73,8,2.039905e-82
73,9,1.971064e-82
73,10,1.512768e-82
73,11,5.868889e-83
73,12,1.213260e-80
73,13,1.202806e-80
73,14,1.316377e-80
73,15,7.418613e-81
73,16,2.846668e-81
73,17,2.175210e-81
73,18,9.675643e-82
73,19,9.178420e-82
73,20,7.429788e-82
73,21,5.341958e-82
73,22,2.860022e-82
73,23,7.443204e-83
73,24,4.157716e-80
73,25,3.344163e-80
73,26,3.376130e-80
73,27,2.033760e-80
73,28,8.705053e-81
73,29,4.225930e-81
73,30,2.533251e-81
73,31,2.778227e-81
73,32,1.745646e-81
73,33,1.148475e-81
73,34,6.228534e-82
73,35,2.158238e-82
73,36,6.494703e-80
73,37,5.700219e-80
73,38,5.422445e-80
73,39,3.737861e-80
73,40,1.698642e-80
73,41,6.142074e-81
73,42,4.185796e-81
73,43,3.421979e-81
73,44,3.060283e-81
73,45,1.644607e-81
73,46,1.289402e-81
73,47,3.948621e-82
73,48,8.823332e-80
73,49,7.287159e-80
73,50,7.598602e-80
73,51,3.962852e-80
73,52,1.913677e-80
73,53,6.750922e-81
73,54,5.808116e-81
73,55,6.043574e-81
73,56,4.142477e-81
73,57,2.489208e-81
73,58,1.798973e-81
73,59,4.160498e-82
73,60,8.782705e-80
73,61,8.551001e-80
73,62,7.878770e-80
73,63,4.629208e-80
73,64,1.951066e-80
73,65,7.900079e-81
73,66,5.022941e-81
73,67,6.119642e-81
73,68,3.385736e-81
73,69,2.904271e-81
73,70,1.895324e-81
73,71,4.866822e-82
73,72,9.850262e-80
73,73,1.116090e-79
73,74,7.266498e-80
73,75,4.385819e-80
73,76,1.135898e-80
73,77,8.697144e-81
73,78,5.455582e-81
73,79,4.902033e-81
73,80,3.494718e-81
73,81,2.420852e-81
73,82,1.516242e-81
73,83,4.172722e-82
73,84,4.622649e-80
73,85,7.517918e-80
73,86,6.003334e-80
73,87,2.790043e-80
73,88,8.792707e-81
73,89,4.138058e-81
73,90,4.630089e-81
73,91,4.736751e-81
73,92,3.391426e-81
73,93,2.062753e-81
73,94,1.409985e-81
73,95,4.067036e-82
73,96,1.334347e-81
73,97,2.727425e-80
73,98,2.872284e-80
73,99,7.824157e-81
73,100,2.612114e-81
73,101,1.794823e-81
73,102,2.703620e-81
73,103,2.983064e-81
73,104,2.321836e-81
73,105,1.402254e-81
73,106,9.863235e-82
73,107,2.632335e-82
73,108,0.000000e+00
73,109,5.759937e-82
73,110,7.942509e-81
73,111,-9.941733e-82
73,112,-1.539859e-81
73,113,-8.959070e-82
73,114,7.840574e-82
73,115,1.157170e-81
73,116,7.944256e-82
73,117,7.537686e-82
73,118,5.846608e-82
73,119,1.448084e-82
73,120,0.000000e+00
73,121,0.000000e+00
73,122,-3.105245e-82
73,123,-1.709920e-81
73,124,-1.749228e-81
73,125,-7.165517e-82
73,126,-1.489749e-82
73,127,-2.059102e-82
73,128,2.061323e-82
73,129,1.762166e-82
73,130,1.541261e-82
73,131,-6.264430e-83
73,132,0.000000e+00
73,133,0.000000e+00
73,134,0.000000e+00
73,135,0.000000e+00
73,136,-1.666084e-82
73,137,-2.089325e-82
73,138,-3.206550e-82
73,139,-1.680290e-82
73,140,-1.837994e-82
73,141,-1.561687e-82
73,142,-6.995263e-83
73,143,-8.242780e-83
73,144,0.000000e+00
73,145,0.000000e+00
73,146,0.000000e+00
73,147,0.000000e+00
73,148,0.000000e+00
73,149,-2.088255e-84
73,150,-7.836394e-84
73,151,-1.717279e-83
73,152,-1.459115e-83
73,153,-1.131972e-83
73,154,-1.218909e-83
73,155,-1.512009e-83
74,0,2.096059e-81
74,1,1.152033e-81
74,2,2.301793e-81
74,3,1.957540e-81
74,4,9.079872e-82
74,5,3.093900e-82
74,6,3.614195e-82
74,7,2.021670e-82
74,8,1.970456e-82
74,9,1.510681e-82
74,10,1.088614e-82
74,11,5.465790e-83
74,12,7.356632e-81
74,13,8.698004e-81
74,14,1.018655e-80
74,15,7.546487e-81
74,16,4.156291e-81
74,17,2.727686e-81
74,18,1.676727e-81
74,19,1.085857e-81
74,20,7.156366e-82
74,21,5.526774e-82
74,22,2.673369e-82
74,23,9.433625e-83
74,24,2.612400e-80
74,25,2.432057e-80
74,26,2.688477e-80
74,27,1.982689e-80
74,28,1.111561e-80
74,29,6.313455e-81
74,30,3.540435e-81
74,31,2.867171e-81
74,32,1.747897e-81
74,33,1.085198e-81
74,34,5.549758e-82
74,35,2.089891e-82
74,36,4.382092e-80
74,37,4.272531e-80
74,38,4.357283e-80
74,39,3.695308e-80
74,40,2.127397e-80
74,41,9.911121e-81
74,42,6.067415e-81
74,43,3.958031e-81
74,44,2.828782e-81
74,45,1.616130e-81
74,46,1.056115e-81
74,47,3.721100e-82
74,48,5.686692e-80
74,49,5.798653e-80
74,50,6.213745e-80
74,51,4.197543e-80
74,52,2.600050e-80
74,53,1.278334e-80
74,54,8.121115e-81
74,55,5.961980e-81
74,56,3.888858e-81
74,57,2.385959e-81
74,58,1.518344e-81
74,59,5.339430e-82
74,60,6.197626e-80
74,61,6.611277e-80
74,62,6.771901e-80
74,63,5.185130e-80
74,64,2.792003e-80
74,65,1.473186e-80
74,66,8.382860e-81
74,67,6.958268e-81
74,68,3.939155e-81
74,69,2.874978e-81
74,70,1.746527e-81
74,71,6.243657e-82
74,72,6.867137e-80
74,73,7.266498e-80
74,74,8.261658e-80
74,75,5.116026e-80
74,76,2.549529e-80
74,77,1.441159e-80
74,78,8.661420e-81
74,79,5.788784e-81
74,80,3.808786e-81
74,81,2.447809e-81
74,82,1.573623e-81
74,83,6.138857e-82
74,84,3.506768e-80
74,85,6.054172e-80
74,86,5.730542e-80
74,87,3.816944e-80
74,88,1.963118e-80
74,89,1.065627e-80
74,90,7.417554e-81
74,91,5.494602e-81
74,92,3.455369e-81
74,93,2.076155e-81
74,94,1.303949e-81
74,95,5.113369e-82
74,96,1.273773e-81
74,97,2.771009e-80
74,98,3.239951e-80
74,99,2.029884e-80
74,100,1.105762e-80
74,101,6.528290e-81
74,102,4.198069e-81
74,103,3.485661e-81
74,104,2.711818e-81
74,105,1.577349e-81
74,106,9.218449e-82
74,107,4.040030e-82
74,108,0.000000e+00
74,109,1.694873e-81
74,110,1.537074e-80
74,111,9.698532e-81
74,112,5.214409e-81
74,113,2.742096e-81
74,114,2.449735e-81
74,115,2.069201e-81
74,116,1.317406e-81
74,117,1.103234e-81
74,118,6.132431e-82
74,119,2.793646e-82
74,120,0.000000e+00
74,121,0.000000e+00
74,122,8.830328e-82
74,123,1.815557e-81
74,124,1.282179e-81
74,125,8.501839e-82
74,126,7.737347e-82
74,127,5.912697e-82
74,128,4.594024e-82
74,129,3.998443e-82
74,130,2.950227e-82
74,131,9.183611e-83
74,132,0.000000e+00
74,133,0.000000e+00
74,134,0.000000e+00
74,135,0.000000e+00
74,136,1.075086e-82
74,137,1.097040e-82
74,138,1.706310e-82
74,139,1.485687e-82
74,140,5.475767e-83
74,141,5.716122e-83
74,142,4.517218e-83
74,143,7.537895e-84
74,144,0.000000e+00
74,145,0.000000e+00
74,146,0.000000e+00
74,147,0.000000e+00
74,148,0.000000e+00
74,149,-2.205045e-84
74,150,1.313577e-83
74,151,7.919379e-84
74,152,3.421299e-84
74,153,2.394882e-84
74,154,6.724828e-85
74,155,-2.468430e-84
75,0,8.766806e-82
75,1,4.051131e-82
75,2,9.998301e-82
75,3,1.558377e-81
75,4,1.250682e-81
75,5,3.797958e-82
75,6,4.250386e-82
75,7,2.097058e-82
75,8,1.400034e-82
75,9,1.157909e-82
75,10,4.786538e-83
75,11,4.755237e-83
75,12,1.384398e-81
75,13,3.712393e-81
75,14,5.354151e-81
75,15,5.987582e-81
75,16,4.536791e-81
75,17,2.544269e-81
75,18,1.718198e-81
75,19,9.179014e-82
75,20,5.209167e-82
75,21,3.704432e-82
75,22,2.152135e-82
75,23,1.009095e-82
75,24,7.230952e-81
75,25,1.221541e-80
75,26,1.576088e-80
75,27,1.525610e-80
75,28,1.096623e-80
75,29,6.654970e-81
75,30,3.757317e-81
75,31,2.511013e-81
75,32,1.357551e-81
75,33,7.565993e-82
75,34,3.489335e-82
75,35,1.786874e-82
75,36,1.408326e-80
75,37,1.975670e-80
75,38,2.599287e-80
75,39,2.872714e-80
75,40,2.151073e-80
75,41,1.141740e-80
75,42,6.475765e-81
75,43,3.725764e-81
75,44,2.211507e-81
75,45,1.313743e-81
75,46,6.352106e-82
75,47,3.102946e-82
75,48,2.054830e-80
75,49,3.464416e-80
75,50,3.666886e-80
75,51,3.575546e-80
75,52,2.679639e-80
75,53,1.642503e-80
75,54,8.427379e-81
75,55,5.198868e-81
75,56,3.005475e-81
75,57,1.804691e-81
75,58,9.990701e-82
75,59,5.131142e-82
75,60,2.632249e-80
75,61,3.971898e-80
75,62,4.424845e-80
75,63,4.905974e-80
75,64,2.960387e-80
75,65,1.873996e-80
75,66,9.923315e-81
75,67,6.611955e-81
75,68,3.447412e-81
75,69,2.263941e-81
75,70,1.364992e-81
75,71,6.758603e-82
75,72,3.234837e-80
75,73,4.385819e-80
75,74,5.116026e-80
75,75,5.920024e-80
75,76,3.443623e-80
75,77,1.690366e-80
75,78,9.990833e-81
75,79,5.786033e-81
75,80,3.462679e-81
75,81,1.936265e-81
75,82,1.304253e-81
75,83,6.593860e-82
75,84,1.949494e-80
75,85,3.950964e-80
75,86,4.323291e-80
75,87,4.135984e-80
75,88,2.727098e-80
75,89,1.444899e-80
75,90,8.445179e-81
75,91,5.143195e-81
75,92,2.965455e-81
75,93,1.714855e-81
75,94,9.356025e-82
75,95,5.096293e-82
75,96,1.110165e-81
75,97,2.448675e-80
75,98,3.173860e-80
75,99,2.893875e-80
75,100,1.747626e-80
75,101,9.884893e-81
75,102,4.872400e-81
75,103,3.552518e-81
75,104,2.681685e-81
75,105,1.541039e-81
75,106,6.980546e-82
75,107,4.562808e-82
75,108,0.000000e+00
75,109,2.151791e-81
75,110,1.956958e-80
75,111,1.771239e-80
75,112,1.000951e-80
75,113,5.470864e-81
75,114,3.506695e-81
75,115,2.415154e-81
75,116,1.557507e-81
75,117,1.208181e-81
75,118,5.508434e-82
75,119,3.580879e-82
75,120,0.000000e+00
75,121,0.000000e+00
75,122,1.770012e-81
75,123,4.905374e-81
75,124,3.699763e-81
75,125,2.162367e-81
75,126,1.554486e-81
75,127,1.274600e-81
75,128,6.582563e-82
75,129,5.286606e-82
75,130,3.643378e-82
75,131,2.242612e-82
75,132,0.000000e+00
75,133,0.000000e+00
75,134,0.000000e+00
75,135,0.000000e+00
75,136,3.216821e-82
75,137,3.541603e-82
75,138,5.603339e-82
75,139,4.220005e-82
75,140,2.745076e-82
75,141,2.289881e-82
75,142,1.460815e-82
75,143,8.882920e-83
75,144,0.000000e+00
75,145,0.000000e+00
75,146,0.000000e+00
75,147,0.000000e+00
75,148,0.000000e+00
75,149,-1.688717e-84
75,150,2.917666e-83
75,151,3.201143e-83
75,152,1.991332e-83
75,153,1.577647e-83
75,154,1.318423e-83
75,155,1.188028e-83
76,0,-1.345297e-82
76,1,-1.261924e-82
76,2,-5.431920e-83
76,3,9.356772e-82
76,4,1.131617e-81
76,5,3.249391e-82
76,6,2.967872e-82
76,7,1.389214e-82
76,8,6.900741e-83
76,9,4.035776e-83
76,10,-5.972803e-85
76,11,2.607248e-83
76,12,-2.473625e-81
76,13,-2.497364e-82
76,14,9.436410e-82
76,15,3.367581e-81
76,16,3.424255e-81
76,17,1.743877e-81
76,18,1.384991e-81
76,19,6.097803e-82
76,20,2.736336e-82
76,21,2.025564e-82
76,22,1.107208e-82
76,23,7.373307e-83
76,24,-6.277028e-81
76,25,9.960118e-82
76,26,4.206430e-81
76,27,8.148464e-81
76,28,7.766254e-81
76,29,5.078243e-81
76,30,2.864955e-81
76,31,1.507386e-81
76,32,7.583249e-82
76,33,3.685666e-82
76,34,1.432793e-82
76,35,1.016295e-82
76,36,-6.513184e-81
76,37,9.796793e-82
76,38,7.398539e-81
76,39,1.555519e-80
76,40,1.492802e-80
76,41,8.954821e-81
76,42,4.915013e-81
76,43,2.534166e-81
76,44,1.112472e-81
76,45,7.410547e-82
76,46,1.997372e-82
76,47,1.613304e-82
76,48,-9.058875e-81
76,49,9.481097e-81
76,50,1.071998e-80
76,51,2.160733e-80
76,52,1.937847e-80
76,53,1.332915e-80
76,54,6.272710e-81
76,55,2.981117e-81
76,56,1.568891e-81
76,57,9.475497e-82
76,58,3.876338e-82
76,59,3.573829e-82
76,60,-2.651351e-81
76,61,1.089244e-80
76,62,1.629607e-80
76,63,3.132614e-80
76,64,2.310445e-80
76,65,1.510254e-80
76,66,7.962619e-81
76,67,4.282571e-81
76,68,2.299591e-81
76,69,1.267909e-81
76,70,6.867706e-82
76,71,4.793765e-82
76,72,-1.177307e-81
76,73,1.135898e-80
76,74,2.549529e-80
76,75,3.443623e-80
76,76,3.318910e-80
76,77,1.385953e-80
76,78,7.775889e-81
76,79,3.993165e-81
76,80,2.214866e-81
76,81,1.095418e-81
76,82,7.701125e-82
76,83,5.032518e-82
76,84,3.459387e-81
76,85,1.318656e-80
76,86,2.222997e-80
76,87,2.985225e-80
76,88,2.344164e-80
76,89,1.281835e-80
76,90,6.579648e-81
76,91,3.417069e-81
76,92,1.779090e-81
76,93,9.924686e-82
76,94,4.555648e-82
76,95,3.599590e-82
76,96,5.250521e-82
76,97,1.401294e-80
76,98,2.043540e-80
76,99,2.512763e-80
76,100,1.601572e-80
76,101,8.926444e-81
76,102,3.871967e-81
76,103,2.419896e-81
76,104,1.818946e-81
76,105,1.026514e-81
76,106,3.560569e-82
76,107,3.519499e-82
76,108,0.000000e+00
76,109,1.891909e-81
76,110,1.587085e-80
76,111,1.718099e-80
76,112,1.021554e-80
76,113,5.649523e-81
76,114,3.156933e-81
76,115,1.995722e-81
76,116,1.259929e-81
76,117,9.356847e-82
76,118,3.439106e-82
76,119,2.969693e-82
76,120,0.000000e+00
76,121,0.000000e+00
76,122,1.779277e-81
76,123,5.300359e-81
76,124,4.160245e-81
76,125,2.320036e-81
76,126,1.555469e-81
76,127,1.312621e-81
76,128,5.674609e-82
76,129,4.677346e-82
76,130,3.040534e-82
76,131,2.404094e-82
76,132,0.000000e+00
76,133,0.000000e+00
76,134,0.000000e+00
76,135,0.000000e+00
76,136,3.645329e-82
76,137,4.177246e-82
76,138,6.352422e-82
76,139,4.600421e-82
76,140,3.325189e-82
76,141,2.807272e-82
76,142,1.674636e-82
76,143,1.150087e-82
76,144,0.000000e+00
76,145,0.000000e+00
76,146,0.000000e+00
76,147,0.000000e+00
76,148,0.000000e+00
76,149,8.710122e-85
76,150,2.978564e-83
76,151,3.517562e-83
76,152,2.419193e-83
76,153,1.937378e-83
76,154,1.718028e-83
76,155,1.689580e-83
77,0,6.503916e-83
77,1,1.412670e-83
77,2,9.917143e-83
77,3,5.227341e-82
77,4,5.395758e-82
77,5,1.550444e-82
77,6,1.444571e-82
77,7,7.081367e-83
77,8,4.415341e-83
77,9,2.268195e-83
77,10,4.173696e-84
77,11,1.236841e-83
77,12,-6.795894e-82
77,13,3.360447e-82
77,14,9.302440e-82
77,15,1.809476e-81
77,16,1.675788e-81
77,17,9.241950e-82
77,18,7.120236e-82
77,19,3.197983e-82
77,20,1.604320e-82
77,21,1.239848e-82
77,22,5.969019e-83
77,23,3.494744e-83
77,24,-1.203521e-81
77,25,1.648381e-81
77,26,3.213360e-81
77,27,4.513154e-81
77,28,3.833710e-81
77,29,2.528216e-81
77,30,1.434612e-81
77,31,8.205840e-82
77,32,4.319809e-82
77,33,2.246948e-82
77,34,9.531151e-83
77,35,5.420108e-83
77,36,-4.627573e-82
77,37,2.634641e-81
77,38,5.452203e-81
77,39,8.445574e-81
77,40,7.632142e-81
77,41,4.465695e-81
77,42,2.422674e-81
77,43,1.241485e-81
77,44,6.443293e-82
77,45,4.283832e-82
77,46,1.552067e-82
77,47,9.719216e-83
77,48,-7.346374e-82
77,49,7.136623e-81
77,50,8.040526e-81
77,51,1.142113e-80
77,52,9.326163e-81
77,53,6.328280e-81
77,54,3.081923e-81
77,55,1.605873e-81
77,56,9.223881e-82
77,57,5.462031e-82
77,58,2.559619e-82
77,59,1.791513e-82
77,60,2.313178e-81
77,61,8.157199e-81
77,62,1.089200e-80
77,63,1.565976e-80
77,64,1.150396e-80
77,65,7.641560e-81
77,66,3.703565e-81
77,67,2.314358e-81
77,68,1.208573e-81
77,69,7.167593e-82
77,70,3.916883e-82
77,71,2.449650e-82
77,72,3.161365e-81
77,73,8.697144e-81
77,74,1.441159e-80
77,75,1.690366e-80
77,76,1.385953e-80
77,77,8.350727e-81
77,78,4.184782e-81
77,79,2.020945e-81
77,80,1.159275e-81
77,81,6.275109e-82
77,82,4.166912e-82
77,83,2.465388e-82
77,84,3.219248e-81
77,85,8.385608e-81
77,86,1.228319e-80
77,87,1.455967e-80
77,88,1.063802e-80
77,89,6.124550e-81
77,90,3.405397e-81
77,91,1.772131e-81
77,92,9.550942e-82
77,93,5.488527e-82
77,94,2.717765e-82
77,95,1.793614e-82
77,96,3.350967e-82
77,97,7.068067e-81
77,98,1.022609e-80
77,99,1.164410e-80
77,100,7.355205e-81
77,101,4.137088e-81
77,102,1.872618e-81
77,103,1.191129e-81
77,104,9.206205e-82
77,105,5.071886e-82
77,106,2.086439e-82
77,107,1.718551e-82
77,108,0.000000e+00
77,109,8.934779e-82
77,110,7.495206e-81
77,111,7.684126e-81
77,112,4.592619e-81
77,113,2.567130e-81
77,114,1.491578e-81
77,115,9.803631e-82
77,116,6.053567e-82
77,117,4.575906e-82
77,118,1.799870e-82
77,119,1.410303e-82
77,120,0.000000e+00
77,121,0.000000e+00
77,122,8.065400e-82
77,123,2.292054e-81
77,124,1.793253e-81
77,125,1.017721e-81
77,126,7.127153e-82
77,127,5.869427e-82
77,128,2.646431e-82
77,129,2.224253e-82
77,130,1.460872e-82
77,131,1.048190e-82
77,132,0.000000e+00
77,133,0.000000e+00
77,134,0.000000e+00
77,135,0.000000e+00
77,136,1.594856e-82
77,137,1.841711e-82
77,138,2.816056e-82
77,139,2.070351e-82
77,140,1.413325e-82
77,141,1.220495e-82
77,142,7.289342e-83
77,143,4.839567e-83
77,144,0.000000e+00
77,145,0.000000e+00
77,146,0.000000e+00
77,147,0.000000e+00
77,148,0.000000e+00
77,149,-1.521482e-85
77,150,1.356299e-83
77,151,1.510391e-83
77,152,1.032061e-83
77,153,8.127589e-84
77,154,7.363284e-84
77,155,7.102118e-84
78,0,5.068404e-83
78,1,1.840644e-83
78,2,8.246469e-83
78,3,2.956148e-82
78,4,3.068992e-82
78,5,9.098366e-83
78,6,8.683907e-83
78,7,4.448127e-83
78,8,2.810984e-83
78,9,1.626636e-83
78,10,4.558932e-84
78,11,8.247749e-84
78,12,-2.923123e-82
78,13,2.960619e-82
78,14,6.040964e-82
78,15,1.109233e-81
78,16,9.816558e-82
78,17,5.504317e-82
78,18,4.133653e-82
78,19,2.026777e-82
78,20,1.037840e-82
78,21,7.990677e-83
78,22,3.692259e-83
78,23,2.211008e-83
78,24,-4.792158e-82
78,25,1.125760e-81
78,26,2.029401e-81
78,27,2.677911e-81
78,28,2.236675e-81
78,29,1.485764e-81
78,30,8.543334e-82
78,31,4.913064e-82
78,32,2.668493e-82
78,33,1.455714e-82
78,34,5.954172e-83
78,35,3.497927e-83
78,36,6.782345e-83
78,37,1.837220e-81
78,38,3.439296e-81
78,39,5.023582e-81
78,40,4.428822e-81
78,41,2.599865e-81
78,42,1.459210e-81
78,43,7.731179e-82
78,44,4.143844e-82
78,45,2.615769e-82
78,46,9.827566e-83
78,47,6.203197e-83
78,48,1.820178e-82
78,49,4.633911e-81
78,50,5.074426e-81
78,51,6.806806e-81
78,52,5.469570e-81
78,53,3.679889e-81
78,54,1.844674e-81
78,55,9.792761e-82
78,56,5.857641e-82
78,57,3.426805e-82
78,58,1.648008e-82
78,59,1.095159e-82
78,60,1.910366e-81
78,61,5.169303e-81
78,62,6.816125e-81
78,63,9.287476e-81
78,64,6.468448e-81
78,65,4.565899e-81
78,66,2.442371e-81
78,67,1.359038e-81
78,68,7.502416e-82
78,69,4.570949e-82
78,70,2.461313e-82
78,71,1.465685e-82
78,72,2.484684e-81
78,73,5.455582e-81
78,74,8.661420e-81
78,75,9.990833e-81
78,76,7.775889e-81
78,77,4.184782e-81
78,78,3.266588e-81
78,79,1.339530e-81
78,80,6.917178e-82
78,81,3.941056e-82
78,82,2.620796e-82
78,83,1.448432e-82
78,84,1.989837e-81
78,85,5.077466e-81
78,86,7.220289e-81
78,87,8.431792e-81
78,88,6.189387e-81
78,89,3.444168e-81
78,90,2.058635e-81
78,91,1.138983e-81
78,92,5.825949e-82
78,93,3.393773e-82
78,94,1.695207e-82
78,95,1.082460e-82
78,96,1.574772e-82
78,97,4.090941e-81
78,98,5.849720e-81
78,99,6.660880e-81
78,100,4.241543e-81
78,101,2.453373e-81
78,102,1.144418e-81
78,103,7.141304e-82
78,104,5.617939e-82
78,105,3.230149e-82
78,106,1.305436e-82
78,107,1.057871e-82
78,108,0.000000e+00
78,109,5.088207e-82
78,110,4.202923e-81
78,111,4.392848e-81
78,112,2.673829e-81
78,113,1.503119e-81
78,114,9.029133e-82
78,115,6.108065e-82
78,116,3.729489e-82
78,117,2.840581e-82
78,118,1.129324e-82
78,119,8.329325e-83
78,120,0.000000e+00
78,121,0.000000e+00
78,122,4.674967e-82
78,123,1.329535e-81
78,124,1.047931e-81
78,125,6.111480e-82
78,126,4.283797e-82
78,127,3.637353e-82
78,128,1.711486e-82
78,129,1.346612e-82
78,130,8.898811e-83
78,131,6.258565e-83
78,132,0.000000e+00
78,133,0.000000e+00
78,134,0.000000e+00
78,135,0.000000e+00
78,136,9.032911e-83
78,137,1.158536e-82
78,138,1.710796e-82
78,139,1.262617e-82
78,140,8.873093e-83
78,141,7.633031e-83
78,142,4.496281e-83
78,143,2.892579e-83
78,144,0.000000e+00
78,145,0.000000e+00
78,146,0.000000e+00
78,147,0.000000e+00
78,148,0.000000e+00
78,149,2.898418e-85
78,150,7.998001e-84
78,151,9.069856e-84
78,152,6.286242e-84
78,153,4.969218e-84
78,154,4.515536e-84
78,155,4.248124e-84
79,0,9.860567e-83
79,1,4.657977e-83
79,2,1.152207e-82
79,3,1.846785e-82
79,4,1.483458e-82
79,5,4.627325e-83
79,6,4.973826e-83
79,7,2.683518e-83
79,8,1.872037e-83
79,9,1.298728e-83
79,10,6.035447e-84
79,11,5.401388e-84
79,12,1.548616e-82
79,13,4.245577e-82
79,14,6.086571e-82
79,15,6.844888e-82
79,16,5.205433e-82
79,17,3.034024e-82
79,18,2.172999e-82
79,19,1.170702e-82
79,20,6.922766e-83
79,21,5.115807e-83
79,22,2.512388e-83
79,23,1.257690e-83
79,24,8.074165e-82
79,25,1.378957e-81
79,26,1.782236e-81
79,27,1.739198e-81
79,28,1.243453e-81
79,29,7.939745e-82
79,30,4.716369e-82
79,31,3.068978e-82
79,32,1.714643e-82
79,33,9.869100e-83
79,34,4.413669e-83
79,35,2.231399e-83
79,36,1.633130e-81
79,37,2.228895e-81
79,38,2.952051e-81
79,39,3.234690e-81
79,40,2.469322e-81
79,41,1.375084e-81
79,42,7.834711e-82
79,43,4.527903e-82
79,44,2.797994e-82
79,45,1.730004e-82
79,46,8.094815e-83
79,47,3.923207e-83
79,48,2.342253e-81
79,49,3.995970e-81
79,50,4.158389e-81
79,51,4.171853e-81
79,52,3.025696e-81
79,53,1.904389e-81
79,54,9.748700e-82
79,55,5.988090e-82
79,56,3.866766e-82
79,57,2.313550e-82
79,58,1.254754e-82
79,59,6.206126e-83
79,60,3.162262e-81
79,61,4.580268e-81
79,62,5.178305e-81
79,63,5.517880e-81
79,64,3.529650e-81
79,65,2.199543e-81
79,66,1.283100e-81
79,67,9.263005e-82
79,68,4.297079e-82
79,69,2.960741e-82
79,70,1.669413e-82
79,71,8.374745e-83
79,72,3.659572e-81
79,73,4.902033e-81
79,74,5.788784e-81
79,75,5.786033e-81
79,76,3.993165e-81
79,77,2.020945e-81
79,78,1.339530e-81
79,79,1.079569e-81
79,80,4.363057e-82
79,81,2.479262e-82
79,82,1.636682e-82
79,83,8.026772e-83
79,84,2.116347e-81
79,85,4.186980e-81
79,86,4.821605e-81
79,87,4.593698e-81
79,88,3.120874e-81
79,89,1.743898e-81
79,90,1.017644e-81
79,91,6.897256e-82
79,92,3.830345e-82
79,93,2.124607e-82
79,94,1.180524e-82
79,95,6.230115e-83
79,96,1.055579e-82
79,97,2.584558e-81
79,98,3.390216e-81
79,99,3.273290e-81
79,100,2.045795e-81
79,101,1.218453e-81
79,102,6.309044e-82
79,103,4.238775e-82
79,104,3.262522e-82
79,105,1.908691e-82
79,106,8.917035e-83
79,107,5.703122e-83
79,108,0.000000e+00
79,109,2.422755e-82
79,110,2.096197e-81
79,111,1.992152e-81
79,112,1.199209e-81
79,113,6.924918e-82
79,114,4.630185e-82
79,115,3.307886e-82
79,116,2.085971e-82
79,117,1.592886e-82
79,118,7.175202e-83
79,119,4.468081e-83
79,120,0.000000e+00
79,121,0.000000e+00
79,122,2.037003e-82
79,123,5.740882e-82
79,124,4.459468e-82
79,125,2.717413e-82
79,126,2.051890e-82
79,127,1.738879e-82
79,128,9.277221e-83
79,129,7.370818e-83
79,130,4.831073e-83
79,131,2.943761e-83
79,132,0.000000e+00
79,133,0.000000e+00
79,134,0.000000e+00
79,135,0.000000e+00
79,136,3.751130e-83
79,137,4.814689e-83
79,138,7.318923e-83
79,139,5.661246e-83
79,140,3.891257e-83
79,141,3.372559e-83
79,142,2.059529e-83
79,143,1.226481e-83
79,144,0.000000e+00
79,145,0.000000e+00
79,146,0.000000e+00
79,147,0.000000e+00
79,148,0.000000e+00
79,149,1.605026e-85
79,150,3.574702e-84
79,151,3.881003e-84
79,152,2.671233e-84
79,153,2.173869e-84
79,154,2.014809e-84
79,155,1.865365e-84
80,0,8.282212e-83
80,1,4.158361e-83
80,2,8.462134e-83
80,3,1.140098e-82
80,4,7.668007e-83
80,5,2.371793e-83
80,6,2.881041e-83
80,7,1.624728e-83
80,8,1.185812e-83
80,9,8.709577e-84
80,10,4.528291e-84
80,11,3.394698e-84
80,12,1.924189e-82
80,13,3.411930e-82
80,14,4.363749e-82
80,15,4.224015e-82
80,16,2.930238e-82
80,17,1.693430e-82
80,18,1.254114e-82
80,19,7.219715e-83
80,20,4.431060e-83
80,21,3.174511e-83
80,22,1.687188e-83
80,23,7.326303e-84
80,24,8.103956e-82
80,25,1.062592e-81
80,26,1.271262e-81
80,27,1.103143e-81
80,28,7.333472e-82
80,29,4.473846e-82
80,30,2.705974e-82
80,31,1.920956e-82
80,32,1.143476e-82
80,33,6.354681e-83
80,34,3.048146e-83
80,35,1.372655e-83
80,36,1.512659e-81
80,37,1.744975e-81
80,38,2.051216e-81
80,39,2.075048e-81
80,40,1.426571e-81
80,41,7.741841e-82
80,42,4.601498e-82
80,43,2.753132e-82
80,44,1.742864e-82
80,45,1.071450e-82
80,46,5.623512e-83
80,47,2.370449e-83
80,48,1.990423e-81
80,49,2.805016e-81
80,50,2.959587e-81
80,51,2.573489e-81
80,52,1.792271e-81
80,53,1.075139e-81
80,54,6.043910e-82
80,55,3.774570e-82
80,56,2.314878e-82
80,57,1.467845e-82
80,58,8.566106e-83
80,59,3.872688e-83
80,60,2.519691e-81
80,61,3.252499e-81
80,62,3.424448e-81
80,63,3.372713e-81
80,64,2.010994e-81
80,65,1.240270e-81
80,66,6.992737e-82
80,67,4.986923e-82
80,68,3.114493e-82
80,69,1.776769e-82
80,70,1.080326e-82
80,71,4.940455e-83
80,72,2.842758e-81
80,73,3.494718e-81
80,74,3.808786e-81
80,75,3.462679e-81
80,76,2.214866e-81
80,77,1.159275e-81
80,78,6.917178e-82
80,79,4.363057e-82
80,80,3.839437e-82
80,81,1.591524e-82
80,82,1.032440e-82
80,83,4.985671e-83
80,84,1.558022e-81
80,85,2.997011e-81
80,86,3.138421e-81
80,87,2.709962e-81
80,88,1.717889e-81
80,89,9.618228e-82
80,90,6.001180e-82
80,91,3.757915e-82
80,92,2.599738e-82
80,93,1.424059e-82
80,94,7.782542e-83
80,95,3.872502e-83
80,96,7.725478e-83
80,97,1.615027e-81
80,98,2.032501e-81
80,99,1.749568e-81
80,100,1.074036e-81
80,101,6.584487e-82
80,102,3.606389e-82
80,103,2.682256e-82
80,104,2.028156e-82
80,105,1.159726e-82
80,106,5.847724e-83
80,107,3.334235e-83
80,108,0.000000e+00
80,109,1.301021e-82
80,110,1.142216e-81
80,111,9.972174e-82
80,112,5.928895e-82
80,113,3.558775e-82
80,114,2.590303e-82
80,115,1.907349e-82
80,116,1.298986e-82
80,117,9.840052e-83
80,118,4.653730e-83
80,119,2.690459e-83
80,120,0.000000e+00
80,121,0.000000e+00
80,122,9.885430e-83
80,123,2.762711e-82
80,124,2.154749e-82
80,125,1.357502e-82
80,126,1.115020e-82
80,127,9.227077e-83
80,128,5.540985e-83
80,129,4.544884e-83
80,130,2.920961e-83
80,131,1.627273e-83
80,132,0.000000e+00
80,133,0.000000e+00
80,134,0.000000e+00
80,135,0.000000e+00
80,136,1.817777e-83
80,137,2.214918e-83
80,138,3.660771e-83
80,139,2.999031e-83
80,140,1.987910e-83
80,141,1.726345e-83
80,142,1.120963e-83
80,143,6.425644e-84
80,144,0.000000e+00
80,145,0.000000e+00
80,146,0.000000e+00
80,147,0.000000e+00
80,148,0.000000e+00
80,149,7.118700e-87
80,150,1.985799e-84
80,151,2.064337e-84
80,152,1.402629e-84
80,153,1.163819e-84
80,154,9.959464e-85
80,155,8.866102e-85
81,0,6.463451e-83
81,1,3.562911e-83
81,2,7.151843e-83
81,3,7.239257e-83
81,4,4.009905e-83
81,5,1.300447e-83
81,6,1.454069e-83
81,7,8.795023e-84
81,8,8.201381e-84
81,9,5.310020e-84
81,10,3.453197e-84
81,11,1.864160e-84
81,12,2.023029e-82
81,13,2.764124e-82
81,14,3.259621e-82
81,15,2.698840e-82
81,16,1.603839e-82
81,17,1.054055e-82
81,18,7.259146e-83
81,19,4.367125e-83
81,20,2.871335e-83
81,21,2.272940e-83
81,22,9.694503e-84
81,23,3.858164e-84
81,24,7.574755e-82
81,25,7.671974e-82
81,26,8.907461e-82
81,27,7.022967e-82
81,28,4.180573e-82
81,29,2.530905e-82
81,30,1.500646e-82
81,31,1.121606e-82
81,32,7.103390e-83
81,33,4.370542e-83
81,34,2.114128e-83
81,35,8.411585e-84
81,36,1.298768e-81
81,37,1.354743e-81
81,38,1.459508e-81
81,39,1.294659e-81
81,40,8.320169e-82
81,41,4.235384e-82
81,42,2.522351e-82
81,43,1.522847e-82
81,44,1.085650e-82
81,45,6.478991e-83
81,46,3.942393e-83
81,47,1.585509e-83
81,48,1.704575e-81
81,49,1.974474e-81
81,50,2.097528e-81
81,51,1.547042e-81
81,52,9.863241e-82
81,53,5.623364e-82
81,54,3.380679e-82
81,55,2.241280e-82
81,56,1.515387e-82
81,57,8.981013e-83
81,58,5.500696e-83
81,59,2.224132e-83
81,60,1.952593e-81
81,61,2.217656e-81
81,62,2.329118e-81
81,63,1.968984e-81
81,64,1.136341e-81
81,65,6.414524e-82
81,66,3.620612e-82
81,67,2.861257e-82
81,68,1.719759e-82
81,69,1.478786e-82
81,70,6.335043e-83
81,71,2.723871e-83
81,72,2.184684e-81
81,73,2.420852e-81
81,74,2.447809e-81
81,75,1.936265e-81
81,76,1.095418e-81
81,77,6.275109e-82
81,78,3.941056e-82
81,79,2.479262e-82
81,80,1.591524e-82
81,81,1.539242e-82
81,82,6.443252e-83
81,83,2.636451e-83
81,84,1.119031e-81
81,85,2.021562e-81
81,86,1.991481e-81
81,87,1.480885e-81
81,88,8.511285e-82
81,89,4.872608e-82
81,90,3.303117e-82
81,91,2.308094e-82
81,92,1.402665e-82
81,93,1.067714e-82
81,94,5.293660e-83
81,95,2.154815e-83
81,96,4.565689e-83
81,97,9.455786e-82
81,98,1.183335e-81
81,99,8.812654e-82
81,100,5.161688e-82
81,101,3.187258e-82
81,102,1.985815e-82
81,103,1.503711e-82
81,104,1.204768e-82
81,105,6.452791e-83
81,106,3.606169e-83
81,107,1.844281e-83
81,108,0.000000e+00
81,109,6.863781e-83
81,110,6.009863e-82
81,111,4.566573e-82
81,112,2.792197e-82
81,113,1.632568e-82
81,114,1.289507e-82
81,115,1.078614e-82
81,116,7.031831e-83
81,117,5.511343e-83
81,118,2.672031e-83
81,119,1.347596e-83
81,120,0.000000e+00
81,121,0.000000e+00
81,122,4.760404e-83
81,123,1.129595e-82
81,124,8.771069e-83
81,125,5.862179e-83
81,126,5.107827e-83
81,127,4.301210e-83
81,128,2.902520e-83
81,129,2.411002e-83
81,130,1.605563e-83
81,131,6.968371e-84
81,132,0.000000e+00
81,133,0.000000e+00
81,134,0.000000e+00
81,135,0.000000e+00
81,136,7.565235e-84
81,137,1.029827e-83
81,138,1.553789e-83
81,139,1.392804e-83
81,140,8.372509e-84
81,141,7.727473e-84
81,142,4.975989e-84
81,143,2.300825e-84
81,144,0.000000e+00
81,145,0.000000e+00
81,146,0.000000e+00
81,147,0.000000e+00
81,148,0.000000e+00
81,149,-5.903231e-86
81,150,7.932888e-85
81,151,7.656056e-85
81,152,5.498136e-85
81,153,4.514661e-85
81,154,4.005797e-85
81,155,2.759110e-85
82,0,3.772347e-83
82,1,1.977440e-83
82,2,4.246353e-83
82,3,4.503689e-83
82,4,2.752608e-83
82,5,9.103286e-84
82,6,1.042334e-83
82,7,6.076315e-84
82,8,4.893884e-84
82,9,3.591564e-84
82,10,2.286433e-84
82,11,1.406937e-84
82,12,1.168956e-82
82,13,1.676957e-82
82,14,2.004454e-82
82,15,1.790728e-82
82,16,1.117643e-82
82,17,6.935166e-83
82,18,4.746783e-83
82,19,2.924129e-83
82,20,1.871361e-83
82,21,1.363252e-83
82,22,6.514608e-84
82,23,2.690700e-84
82,24,4.355287e-82
82,25,4.771193e-82
82,26,5.624683e-82
82,27,4.530314e-82
82,28,2.835602e-82
82,29,1.708231e-82
82,30,1.009277e-82
82,31,7.264786e-83
82,32,4.497232e-83
82,33,2.643274e-83
82,34,1.280788e-83
82,35,5.552532e-84
82,36,7.864244e-82
82,37,8.305160e-82
82,38,9.120667e-82
82,39,8.545576e-82
82,40,5.544839e-82
82,41,2.886053e-82
82,42,1.721531e-82
82,43,1.054342e-82
82,44,7.194485e-83
82,45,3.889598e-83
82,46,2.282529e-83
82,47,9.763225e-84
82,48,1.011684e-81
82,49,1.227958e-81
82,50,1.333559e-81
82,51,1.031764e-81
82,52,6.862748e-82
82,53,3.888003e-82
82,54,2.345248e-82
82,55,1.534175e-82
82,56,9.790446e-83
82,57,5.679247e-83
82,58,3.387705e-83
82,59,1.443537e-83
82,60,1.186558e-81
82,61,1.401077e-81
82,62,1.467392e-81
82,63,1.313971e-81
82,64,7.607243e-82
82,65,4.475203e-82
82,66,2.546938e-82
82,67,1.874736e-82
82,68,1.045759e-82
82,69,7.591872e-83
82,70,4.923785e-83
82,71,1.767154e-83
82,72,1.331322e-81
82,73,1.516242e-81
82,74,1.573623e-81
82,75,1.304253e-81
82,76,7.701125e-82
82,77,4.166912e-82
82,78,2.620796e-82
82,79,1.636682e-82
82,80,1.032440e-82
82,81,6.443252e-83
82,82,5.665448e-83
82,83,1.805595e-83
82,84,6.891856e-82
82,85,1.305630e-81
82,86,1.306552e-81
82,87,1.020810e-81
82,88,6.043054e-82
82,89,3.422615e-82
82,90,2.238781e-82
82,91,1.512066e-82
82,92,9.428750e-83
82,93,5.283704e-83
82,94,3.705110e-83
82,95,1.468538e-83
82,96,2.714716e-83
82,97,6.274182e-82
82,98,7.982611e-82
82,99,6.188368e-82
82,100,3.673640e-82
82,101,2.255805e-82
82,102,1.320182e-82
82,103,1.001096e-82
82,104,7.913782e-83
82,105,4.618841e-83
82,106,2.278341e-83
82,107,1.210858e-83
82,108,0.000000e+00
82,109,4.606826e-83
82,110,4.141460e-82
82,111,3.309710e-82
82,112,1.979669e-82
82,113,1.142688e-82
82,114,8.811114e-83
82,115,6.882102e-83
82,116,4.460698e-83
82,117,3.660063e-83
82,118,1.774872e-83
82,119,9.190821e-84
82,120,0.000000e+00
82,121,0.000000e+00
82,122,3.305735e-83
82,123,8.531917e-83
82,124,6.481403e-83
82,125,4.211446e-83
82,126,3.516010e-83
82,127,2.847218e-83
82,128,1.831219e-83
82,129,1.507099e-83
82,130,1.040444e-83
82,131,5.116057e-84
82,132,0.000000e+00
82,133,0.000000e+00
82,134,0.000000e+00
82,135,0.000000e+00
82,136,5.611793e-84
82,137,6.858117e-84
82,138,1.069569e-83
82,139,9.034807e-84
82,140,5.622013e-84
82,141,5.050336e-84
82,142,3.390083e-84
82,143,1.649818e-84
82,144,0.000000e+00
82,145,0.000000e+00
82,146,0.000000e+00
82,147,0.000000e+00
82,148,0.000000e+00
82,149,-1.438900e-86
82,150,6.081157e-85
82,151,5.885952e-85
82,152,3.960999e-85
82,153,3.203567e-85
82,154,2.665401e-85
82,155,2.051352e-85
83,0,5.575573e-84
83,1,2.175251e-84
83,2,5.816593e-84
83,3,1.995520e-83
83,4,1.874373e-83
83,5,5.323067e-84
83,6,5.667919e-84
83,7,2.939419e-84
83,8,1.892205e-84
83,9,1.185921e-84
83,10,3.854482e-85
83,11,6.130309e-85
83,12,-1.150767e-83
83,13,2.743336e-83
83,14,4.590539e-83
83,15,7.158283e-83
83,16,6.033953e-83
83,17,3.233814e-83
83,18,2.694432e-83
83,19,1.346074e-83
83,20,6.952099e-84
83,21,5.229540e-84
83,22,2.845597e-84
83,23,1.409376e-84
83,24,-8.859094e-84
83,25,9.323692e-83
83,26,1.489222e-82
83,27,1.828545e-82
83,28,1.472321e-82
83,29,9.301091e-83
83,30,5.422814e-83
83,31,3.222021e-83
83,32,1.903964e-83
83,33,9.759682e-84
83,34,4.354167e-84
83,35,2.164727e-84
83,36,4.718233e-83
83,37,1.608789e-82
83,38,2.459091e-82
83,39,3.430384e-82
83,40,2.816510e-82
83,41,1.631805e-82
83,42,9.496398e-83
83,43,5.223431e-83
83,44,2.808979e-83
83,45,1.648473e-83
83,46,6.695142e-84
83,47,3.684667e-84
83,48,3.893503e-83
83,49,3.288809e-82
83,50,3.895062e-82
83,51,4.530320e-82
83,52,3.642824e-82
83,53,2.395447e-82
83,54,1.258808e-82
83,55,6.493659e-83
83,56,3.782270e-83
83,57,2.204337e-83
83,58,1.134373e-83
83,59,8.289240e-84
83,60,1.539758e-82
83,61,3.807098e-82
83,62,4.531073e-82
83,63,6.281262e-82
83,64,4.153806e-82
83,65,2.718939e-82
83,66,1.543902e-82
83,67,9.017147e-83
83,68,4.977970e-83
83,69,2.999320e-83
83,70,1.706967e-83
83,71,1.246126e-83
83,72,2.159982e-82
83,73,4.172722e-82
83,74,6.138857e-82
83,75,6.593860e-82
83,76,5.032518e-82
83,77,2.465388e-82
83,78,1.448432e-82
83,79,8.026772e-83
83,80,4.985671e-83
83,81,2.636451e-83
83,82,1.805595e-83
83,83,1.463350e-83
83,84,1.610400e-82
83,85,3.928340e-82
83,86,5.036161e-82
83,87,5.570987e-82
83,88,3.958472e-82
83,89,2.220913e-82
83,90,1.280173e-82
83,91,7.174591e-83
83,92,4.080200e-83
83,93,2.329754e-83
83,94,1.174806e-83
83,95,9.619577e-84
83,96,1.414544e-83
83,97,2.832298e-82
83,98,3.892925e-82
83,99,4.205235e-82
83,100,2.647404e-82
83,101,1.562847e-82
83,102,7.473119e-83
83,103,5.064627e-83
83,104,4.003736e-83
83,105,2.241636e-83
83,106,9.346953e-84
83,107,6.658404e-84
83,108,0.000000e+00
83,109,3.166077e-83
83,110,2.670682e-82
83,111,2.673050e-82
83,112,1.616929e-82
83,113,9.392551e-83
83,114,5.790326e-83
83,115,3.969209e-83
83,116,2.653730e-83
83,117,2.030008e-83
83,118,8.437577e-84
83,119,5.884298e-84
83,120,0.000000e+00
83,121,0.000000e+00
83,122,2.800177e-83
83,123,7.990319e-83
83,124,6.457105e-83
83,125,3.771608e-83
83,126,2.748826e-83
83,127,2.295131e-83
83,128,1.167418e-83
83,129,9.994321e-84
83,130,6.434048e-84
83,131,4.409195e-84
83,132,0.000000e+00
83,133,0.000000e+00
83,134,0.000000e+00
83,135,0.000000e+00
83,136,5.598761e-84
83,137,6.362536e-84
83,138,1.044318e-83
83,139,7.975672e-84
83,140,5.524453e-84
83,141,4.983839e-84
83,142,3.021927e-84
83,143,1.974869e-84
83,144,0.000000e+00
83,145,0.000000e+00
83,146,0.000000e+00
83,147,0.000000e+00
83,148,0.000000e+00
83,149,-1.839084e-86
83,150,5.175123e-85
83,151,5.803554e-85
83,152,3.982245e-85
83,153,3.226288e-85
83,154,2.919141e-85
83,155,2.697668e-85
84,0,1.570965e-81
84,1,8.650545e-82
84,2,1.635353e-81
84,3,9.173235e-82
84,4,3.551250e-83
84,5,5.934267e-83
84,6,1.302039e-82
84,7,8.871497e-83
84,8,9.262076e-83
84,9,9.218983e-83
84,10,7.170878e-83
84,11,2.388762e-83
84,12,6.499190e-81
84,13,6.245498e-81
84,14,6.736131e-81
84,15,3.461090e-81
84,16,1.113213e-81
84,17,9.305782e-82
84,18,3.908646e-82
84,19,3.816887e-82
84,20,3.276384e-82
84,21,2.481690e-82
84,22,1.334933e-82
84,23,2.971787e-83
84,24,2.214127e-80
84,25,1.719588e-80
84,26,1.688588e-80
84,27,9.634555e-81
84,28,3.773842e-81
84,29,1.639512e-81
84,30,1.025041e-81
84,31,1.257985e-81
84,32,7.898184e-82
84,33,5.471332e-82
84,34,3.005559e-82
84,35,1.000816e-82
84,36,3.436280e-80
84,37,2.898060e-80
84,38,2.727170e-80
84,39,1.744030e-80
84,40,7.023108e-81
84,41,2.147622e-81
84,42,1.608786e-81
84,43,1.477329e-81
84,44,1.412556e-81
84,45,7.850208e-82
84,46,6.329809e-82
84,47,1.769691e-82
84,48,4.672771e-80
84,49,3.737562e-80
84,50,3.718988e-80
84,51,1.822044e-80
84,52,7.842724e-81
84,53,2.082898e-81
84,54,2.271982e-81
84,55,2.711794e-81
84,56,1.866838e-81
84,57,1.145375e-81
84,58,8.679367e-82
84,59,1.616548e-82
84,60,4.571296e-80
84,61,4.284668e-80
84,62,3.895880e-80
84,63,2.061465e-80
84,64,7.745235e-81
84,65,2.347903e-81
84,66,1.724427e-81
84,67,2.583224e-81
84,68,1.451805e-81
84,69,1.287992e-81
84,70,8.716145e-82
84,71,1.840146e-82
84,72,5.072767e-80
84,73,4.622649e-80
84,74,3.506768e-80
84,75,1.949494e-80
84,76,3.459387e-81
84,77,3.219248e-81
84,78,1.989837e-81
84,79,2.116347e-81
84,80,1.558022e-81
84,81,1.119031e-81
84,82,6.891856e-82
84,83,1.610400e-82
84,84,3.903181e-80
84,85,4.046938e-80
84,86,3.177850e-80
84,87,1.353304e-80
84,88,3.550645e-81
84,89,1.517655e-81
84,90,2.015942e-81
84,91,2.289456e-81
84,92,1.686454e-81
84,93,1.018441e-81
84,94,7.186414e-82
84,95,1.869534e-82
84,96,7.895663e-82
84,97,1.465424e-80
84,98,1.533207e-80
84,99,3.296277e-81
84,100,6.737031e-82
84,101,5.372078e-82
84,102,1.368180e-81
84,103,1.475650e-81
84,104,1.131784e-81
84,105,6.730217e-82
84,106,5.010083e-82
84,107,1.170611e-82
84,108,0.000000e+00
84,109,1.913780e-82
84,110,3.139686e-81
84,111,-1.400314e-81
84,112,-1.515944e-81
84,113,-8.139354e-82
84,114,2.504628e-82
84,115,5.010328e-82
84,116,3.369621e-82
84,117,2.963752e-82
84,118,2.883072e-82
84,119,5.190004e-83
84,120,0.000000e+00
84,121,0.000000e+00
84,122,-3.134200e-82
84,123,-1.172303e-81
84,124,-1.186849e-81
84,125,-5.420778e-82
84,126,-1.985511e-82
84,127,-2.151229e-82
84,128,4.991244e-83
84,129,4.911875e-83
84,130,4.509377e-83
84,131,-5.599178e-83
84,132,0.000000e+00
84,133,0.000000e+00
84,134,0.000000e+00
84,135,0.000000e+00
84,136,-1.144060e-82
84,137,-1.230327e-82
84,138,-2.126417e-82
84,139,-1.378886e-82
84,140,-1.260399e-82
84,141,-1.126164e-82
84,142,-5.399198e-83
84,143,-5.508778e-83
84,144,0.000000e+00
84,145,0.000000e+00
84,146,0.000000e+00
84,147,0.000000e+00
84,148,0.000000e+00
84,149,-2.237349e-85
84,150,-6.689609e-84
84,151,-9.684078e-84
84,152,-8.933191e-84
84,153,-7.658983e-84
84,154,-8.282052e-84
84,155,-9.547672e-84
85,0,2.302391e-81
85,1,1.251126e-81
85,2,2.439592e-81
85,3,1.551973e-81
85,4,3.421053e-82
85,5,1.759494e-82
85,6,2.751884e-82
85,7,1.750894e-82
85,8,1.619434e-82
85,9,1.547818e-82
85,10,1.146578e-82
85,11,4.633690e-83
85,12,9.055932e-81
85,13,9.422782e-81
85,14,1.035723e-80
85,15,6.307282e-81
85,16,2.643101e-81
85,17,1.892053e-81
85,18,9.456592e-82
85,19,7.611701e-82
85,20,5.733099e-82
85,21,4.164059e-82
85,22,2.216028e-82
85,23,6.192749e-83
85,24,3.164361e-80
85,25,2.639392e-80
85,26,2.709999e-80
85,27,1.677112e-80
85,28,7.947182e-81
85,29,3.861167e-81
85,30,2.269072e-81
85,31,2.282680e-81
85,32,1.418360e-81
85,33,9.117005e-82
85,34,4.894306e-82
85,35,1.782519e-82
85,36,5.071794e-80
85,37,4.474436e-80
85,38,4.361032e-80
85,39,3.119004e-80
85,40,1.485346e-80
85,41,5.760712e-81
85,42,3.883995e-81
85,43,2.944261e-81
85,44,2.468855e-81
85,45,1.323115e-81
85,46,1.011521e-81
85,47,3.095981e-82
85,48,6.804946e-80
85,49,5.946395e-80
85,50,6.077520e-80
85,51,3.425744e-80
85,52,1.772064e-80
85,53,6.868325e-81
85,54,5.322137e-81
85,55,4.973930e-81
85,56,3.261558e-81
85,57,1.956217e-81
85,58,1.430217e-81
85,59,3.538843e-82
85,60,6.916923e-80
85,61,6.732317e-80
85,62,6.395519e-80
85,63,4.050510e-80
85,64,1.780966e-80
85,65,7.832305e-81
85,66,4.900466e-81
85,67,4.973493e-81
85,68,2.828819e-81
85,69,2.256797e-81
85,70,1.504737e-81
85,71,3.975264e-82
85,72,7.638324e-80
85,73,7.517918e-80
85,74,6.054172e-80
85,75,3.950964e-80
85,76,1.318656e-80
85,77,8.385608e-81
85,78,5.077466e-81
85,79,4.186980e-81
85,80,2.997011e-81
85,81,2.021562e-81
85,82,1.305630e-81
85,83,3.928340e-82
85,84,4.046938e-80
85,85,8.031641e-80
85,86,5.549897e-80
85,87,2.949172e-80
85,88,1.195702e-80
85,89,5.908138e-81
85,90,4.980934e-81
85,91,4.457335e-81
85,92,3.101416e-81
85,93,1.856907e-81
85,94,1.254232e-81
85,95,3.986250e-82
85,96,1.108530e-81
85,97,2.674264e-80
85,98,2.973536e-80
85,99,1.153182e-80
85,100,5.280501e-81
85,101,3.270110e-81
85,102,3.104795e-81
85,103,2.930229e-81
85,104,2.199302e-81
85,105,1.325795e-81
85,106,8.697046e-82
85,107,2.777378e-82
85,108,0.000000e+00
85,109,6.626206e-82
85,110,9.214458e-81
85,111,2.406597e-81
85,112,2.379436e-82
85,113,1.009631e-82
85,114,1.170589e-81
85,115,1.255079e-81
85,116,8.142836e-82
85,117,7.080360e-82
85,118,5.271282e-82
85,119,1.566502e-82
85,120,0.000000e+00
85,121,0.000000e+00
85,122,1.110310e-83
85,123,-4.046262e-82
85,124,-7.650824e-82
85,125,-2.411976e-82
85,126,8.075396e-83
85,127,-1.945628e-83
85,128,2.098301e-82
85,129,1.722618e-82
85,130,1.419861e-82
85,131,-2.274127e-83
85,132,0.000000e+00
85,133,0.000000e+00
85,134,0.000000e+00
85,135,0.000000e+00
85,136,-8.439634e-83
85,137,-8.737558e-83
85,138,-1.444005e-82
85,139,-7.760166e-83
85,140,-1.097609e-82
85,141,-1.222238e-82
85,142,-4.383946e-83
85,143,-5.878270e-83
85,144,0.000000e+00
85,145,0.000000e+00
85,146,0.000000e+00
85,147,0.000000e+00
85,148,0.000000e+00
85,149,-2.615835e-84
85,150,-1.159791e-84
85,151,-3.254219e-84
85,152,-5.865746e-84
85,153,-5.607281e-84
85,154,-8.864403e-84
85,155,-1.055961e-83
86,0,1.690972e-81
86,1,9.104680e-82
86,2,1.852782e-81
86,3,1.668842e-81
86,4,7.863723e-82
86,5,2.725429e-82
86,6,3.324059e-82
86,7,1.827519e-82
86,8,1.540545e-82
86,9,1.239347e-82
86,10,8.334783e-83
86,11,4.267102e-83
86,12,5.834542e-81
86,13,7.087359e-81
86,14,8.286439e-81
86,15,6.287751e-81
86,16,3.559591e-81
86,17,2.255223e-81
86,18,1.395422e-81
86,19,8.487313e-82
86,20,5.593868e-82
86,21,4.238108e-82
86,22,2.118968e-82
86,23,7.452799e-83
86,24,2.106762e-80
86,25,2.003836e-80
86,26,2.216101e-80
86,27,1.627451e-80
86,28,9.355596e-81
86,29,5.200182e-81
86,30,2.934376e-81
86,31,2.355937e-81
86,32,1.381678e-81
86,33,8.516720e-82
86,34,4.324127e-82
86,35,1.719785e-82
86,36,3.547928e-80
86,37,3.420886e-80
86,38,3.592242e-80
86,39,3.023785e-80
86,40,1.798801e-80
86,41,8.476253e-81
86,42,4.958773e-81
86,43,3.161035e-81
86,44,2.309794e-81
86,45,1.319806e-81
86,46,8.506892e-82
86,47,3.056630e-82
86,48,4.671125e-80
86,49,4.851027e-80
86,50,5.124066e-80
86,51,3.544120e-80
86,52,2.173569e-80
86,53,1.096987e-80
86,54,6.650171e-81
86,55,4.928957e-81
86,56,3.111514e-81
86,57,1.890857e-81
86,58,1.223441e-81
86,59,4.138280e-82
86,60,5.121640e-80
86,61,5.497222e-80
86,62,5.498655e-80
86,63,4.405520e-80
86,64,2.363693e-80
86,65,1.242378e-80
86,66,6.860039e-81
86,67,5.688164e-81
86,68,3.093714e-81
86,69,2.266538e-81
86,70,1.408401e-81
86,71,5.095631e-82
86,72,5.657897e-80
86,73,6.003334e-80
86,74,5.730542e-80
86,75,4.323291e-80
86,76,2.222997e-80
86,77,1.228319e-80
86,78,7.220289e-81
86,79,4.821605e-81
86,80,3.138421e-81
86,81,1.991481e-81
86,82,1.306552e-81
86,83,5.036161e-82
86,84,3.177850e-80
86,85,5.549897e-80
86,86,5.882976e-80
86,87,3.501609e-80
86,88,1.854595e-80
86,89,9.876534e-81
86,90,6.658612e-81
86,91,4.837964e-81
86,92,3.034897e-81
86,93,1.788807e-81
86,94,1.134526e-81
86,95,4.423541e-82
86,96,1.188944e-81
86,97,2.524788e-80
86,98,3.111794e-80
86,99,1.957924e-80
86,100,1.052270e-80
86,101,6.138141e-81
86,102,3.895743e-81
86,103,3.144677e-81
86,104,2.370692e-81
86,105,1.381154e-81
86,106,8.032892e-82
86,107,3.541252e-82
86,108,0.000000e+00
86,109,1.492252e-81
86,110,1.409626e-80
86,111,9.049303e-81
86,112,4.574098e-81
86,113,2.441461e-81
86,114,2.148504e-81
86,115,1.739701e-81
86,116,1.101467e-81
86,117,9.031643e-82
86,118,5.268776e-82
86,119,2.384933e-82
86,120,0.000000e+00
86,121,0.000000e+00
86,122,8.219225e-82
86,123,1.867168e-81
86,124,1.131055e-81
86,125,7.423131e-82
86,126,6.920307e-82
86,127,4.738304e-82
86,128,3.554303e-82
86,129,3.118448e-82
86,130,2.289994e-82
86,131,7.314129e-83
86,132,0.000000e+00
86,133,0.000000e+00
86,134,0.000000e+00
86,135,0.000000e+00
86,136,9.525777e-83
86,137,8.941556e-83
86,138,1.329179e-82
86,139,1.121698e-82
86,140,3.642509e-83
86,141,2.488241e-83
86,142,3.060138e-83
86,143,1.321203e-85
86,144,0.000000e+00
86,145,0.000000e+00
86,146,0.000000e+00
86,147,0.000000e+00
86,148,0.000000e+00
86,149,-1.887101e-84
86,150,1.072298e-83
86,151,8.693434e-84
86,152,3.790678e-84
86,153,2.198025e-84
86,154,-2.106495e-85
86,155,-1.835911e-84
87,0,4.209639e-82
87,1,1.733624e-82
87,2,5.246927e-82
87,3,1.260206e-81
87,4,1.145270e-81
87,5,3.373029e-82
87,6,3.376577e-82
87,7,1.669633e-82
87,8,1.029864e-82
87,9,7.157214e-83
87,10,2.373930e-83
87,11,3.345129e-83
87,12,-2.049666e-82
87,13,2.026035e-81
87,14,3.299691e-81
87,15,4.646017e-81
87,16,3.829229e-81
87,17,2.096923e-81
87,18,1.522470e-81
87,19,7.390060e-82
87,20,3.770581e-82
87,21,2.820782e-82
87,22,1.507402e-82
87,23,7.852789e-83
87,24,1.506542e-81
87,25,6.969757e-81
87,26,1.023245e-80
87,27,1.154604e-80
87,28,9.119487e-81
87,29,5.633645e-81
87,30,3.136738e-81
87,31,1.887049e-81
87,32,1.024125e-81
87,33,5.410128e-82
87,34,2.429123e-82
87,35,1.302362e-82
87,36,5.760470e-81
87,37,1.146244e-80
87,38,1.704337e-80
87,39,2.174272e-80
87,40,1.750385e-80
87,41,9.658844e-81
87,42,5.445910e-81
87,43,2.953703e-81
87,44,1.594493e-81
87,45,9.528393e-82
87,46,4.142104e-82
87,47,2.214695e-82
87,48,7.106482e-81
87,49,2.250969e-80
87,50,2.536483e-80
87,51,2.859247e-80
87,52,2.235342e-80
87,53,1.403742e-80
87,54,7.068610e-81
87,55,3.819783e-81
87,56,2.148578e-81
87,57,1.275016e-81
87,58,6.779991e-82
87,59,4.155652e-82
87,60,1.339508e-80
87,61,2.577027e-80
87,62,2.980421e-80
87,63,3.821454e-80
87,64,2.521518e-80
87,65,1.594825e-80
87,66,8.479830e-81
87,67,5.113183e-81
87,68,2.717426e-81
87,69,1.669878e-81
87,70,9.634276e-82
87,71,5.333780e-82
87,72,1.695597e-80
87,73,2.790043e-80
87,74,3.816944e-80
87,75,4.135984e-80
87,76,2.985225e-80
87,77,1.455967e-80
87,78,8.431792e-81
87,79,4.593698e-81
87,80,2.709962e-81
87,81,1.480885e-81
87,82,1.020810e-81
87,83,5.570987e-82
87,84,1.353304e-80
87,85,2.949172e-80
87,86,3.501609e-80
87,87,3.976557e-80
87,88,2.488848e-80
87,89,1.322195e-80
87,90,7.501496e-81
87,91,4.300708e-81
87,92,2.381010e-81
87,93,1.354160e-81
87,94,7.329235e-82
87,95,4.318357e-82
87,96,8.559336e-82
87,97,1.996260e-80
87,98,2.680171e-80
87,99,2.665229e-80
87,100,1.638413e-80
87,101,9.079570e-81
87,102,4.354265e-81
87,103,2.961650e-81
87,104,2.201745e-81
87,105,1.247919e-81
87,106,5.365959e-82
87,107,3.924790e-82
87,108,0.000000e+00
87,109,2.005414e-81
87,110,1.750746e-80
87,111,1.664663e-80
87,112,9.381282e-81
87,113,5.144058e-81
87,114,3.127845e-81
87,115,2.086534e-81
87,116,1.316913e-81
87,117,1.002252e-81
87,118,4.336388e-82
87,119,3.076112e-82
87,120,0.000000e+00
87,121,0.000000e+00
87,122,1.687687e-81
87,123,4.823028e-81
87,124,3.631132e-81
87,125,2.037163e-81
87,126,1.410642e-81
87,127,1.150386e-81
87,128,5.364410e-82
87,129,4.467781e-82
87,130,3.004815e-82
87,131,2.083302e-82
87,132,0.000000e+00
87,133,0.000000e+00
87,134,0.000000e+00
87,135,0.000000e+00
87,136,3.219290e-82
87,137,3.584836e-82
87,138,5.400378e-82
87,139,3.851282e-82
87,140,2.637523e-82
87,141,2.142702e-82
87,142,1.351982e-82
87,143,8.673324e-83
87,144,0.000000e+00
87,145,0.000000e+00
87,146,0.000000e+00
87,147,0.000000e+00
87,148,0.000000e+00
87,149,-7.594452e-85
87,150,2.706322e-83
87,151,3.134216e-83
87,152,2.009757e-83
87,153,1.580465e-83
87,154,1.277802e-83
87,155,1.199780e-83
88,0,-1.243374e-82
88,1,-1.170984e-82
88,2,-7.309100e-83
88,3,7.431005e-82
88,4,8.936603e-82
88,5,2.607117e-82
88,6,2.459404e-82
88,7,1.132498e-82
88,8,5.227619e-83
88,9,3.109596e-83
88,10,-4.120659e-84
88,11,1.899345e-83
88,12,-2.033911e-81
88,13,-2.140936e-82
88,14,6.494920e-82
88,15,2.659298e-81
88,16,2.733569e-81
88,17,1.384323e-81
88,18,1.098786e-81
88,19,4.735956e-82
88,20,2.008663e-82
88,21,1.467063e-82
88,22,8.510923e-83
88,23,5.550174e-83
88,24,-5.261722e-81
88,25,5.329524e-82
88,26,3.133009e-81
88,27,6.341202e-81
88,28,6.177418e-81
88,29,3.994415e-81
88,30,2.221267e-81
88,31,1.148987e-81
88,32,5.800872e-82
88,33,2.771190e-82
88,34,1.046028e-82
88,35,7.729304e-83
88,36,-5.812683e-81
88,37,3.195212e-82
88,38,5.634021e-81
88,39,1.200069e-80
88,40,1.182807e-80
88,41,7.072960e-81
88,42,3.850291e-81
88,43,1.926574e-81
88,44,8.650070e-82
88,45,5.533289e-82
88,46,1.458370e-82
88,47,1.294023e-82
88,48,-7.711766e-81
88,49,7.237652e-81
88,50,8.674891e-81
88,51,1.738750e-80
88,52,1.543597e-80
88,53,1.069100e-80
88,54,4.988468e-81
88,55,2.296385e-81
88,56,1.168057e-81
88,57,6.873578e-82
88,58,2.838960e-82
88,59,2.802004e-82
88,60,-2.840363e-81
88,61,8.233135e-81
88,62,1.266571e-80
88,63,2.428310e-80
88,64,1.780103e-80
88,65,1.209366e-80
88,66,6.297156e-81
88,67,3.355651e-81
88,68,1.734890e-81
88,69,9.462572e-82
88,70,5.145506e-82
88,71,3.773740e-82
88,72,-1.007481e-81
88,73,8.792707e-81
88,74,1.963118e-80
88,75,2.727098e-80
88,76,2.344164e-80
88,77,1.063802e-80
88,78,6.189387e-81
88,79,3.120874e-81
88,80,1.717889e-81
88,81,8.511285e-82
88,82,6.043054e-82
88,83,3.958472e-82
88,84,3.550645e-81
88,85,1.195702e-80
88,86,1.854595e-80
88,87,2.488848e-80
88,88,2.095695e-80
88,89,1.056751e-80
88,90,5.362313e-81
88,91,2.793137e-81
88,92,1.439059e-81
88,93,7.936028e-82
88,94,3.712567e-82
88,95,2.905840e-82
88,96,4.782931e-82
88,97,1.201516e-80
88,98,1.744859e-80
88,99,2.053505e-80
88,100,1.320306e-80
88,101,7.395894e-81
88,102,3.179592e-81
88,103,1.972353e-81
88,104,1.478491e-81
88,105,8.270478e-82
88,106,2.883941e-82
88,107,2.846267e-82
88,108,0.000000e+00
88,109,1.546044e-81
88,110,1.313118e-80
88,111,1.404219e-80
88,112,8.153528e-81
88,113,4.448959e-81
88,114,2.481428e-81
88,115,1.574361e-81
88,116,9.895873e-82
88,117,7.312372e-82
88,118,2.733073e-82
88,119,2.361964e-82
88,120,0.000000e+00
88,121,0.000000e+00
88,122,1.443741e-81
88,123,4.299422e-81
88,124,3.335709e-81
88,125,1.857780e-81
88,126,1.230333e-81
88,127,1.025892e-81
88,128,4.385926e-82
88,129,3.583015e-82
88,130,2.337622e-82
88,131,1.876217e-82
88,132,0.000000e+00
88,133,0.000000e+00
88,134,0.000000e+00
88,135,0.000000e+00
88,136,2.923144e-82
88,137,3.339125e-82
88,138,5.074209e-82
88,139,3.613148e-82
88,140,2.573651e-82
88,141,2.147261e-82
88,142,1.295355e-82
88,143,8.874883e-83
88,144,0.000000e+00
88,145,0.000000e+00
88,146,0.000000e+00
88,147,0.000000e+00
88,148,0.000000e+00
88,149,9.163391e-86
88,150,2.327836e-83
88,151,2.884711e-83
88,152,1.928755e-83
88,153,1.521890e-83
88,154,1.325717e-83
88,155,1.299882e-83
89,0,-9.373315e-83
89,1,-7.971427e-83
89,2,-6.911866e-83
89,3,4.010365e-82
89,4,4.952681e-82
89,5,1.389001e-82
89,6,1.340231e-82
89,7,6.174868e-83
89,8,3.144858e-83
89,9,1.609579e-83
89,10,-2.925488e-84
89,11,1.016668e-83
89,12,-1.216497e-81
89,13,-1.956134e-82
89,14,2.556963e-82
89,15,1.425101e-81
89,16,1.480742e-81
89,17,7.702170e-82
89,18,6.297895e-82
89,19,2.693544e-82
89,20,1.141898e-82
89,21,8.579798e-83
89,22,4.509903e-83
89,23,3.044373e-83
89,24,-3.242557e-81
89,25,-1.632982e-83
89,26,1.476650e-81
89,27,3.354699e-81
89,28,3.328105e-81
89,29,2.218431e-81
89,30,1.235527e-81
89,31,6.319268e-82
89,32,3.294296e-82
89,33,1.607875e-82
89,34,5.908786e-83
89,35,4.251485e-83
89,36,-3.617179e-81
89,37,-1.713259e-82
89,38,2.704962e-81
89,39,6.360575e-81
89,40,6.455494e-81
89,41,3.937960e-81
89,42,2.156334e-81
89,43,1.063711e-81
89,44,4.892782e-82
89,45,3.127818e-82
89,46,8.063325e-83
89,47,7.320294e-83
89,48,-5.006714e-81
89,49,3.483562e-81
89,50,4.501434e-81
89,51,9.311050e-81
89,52,8.364156e-81
89,53,5.974497e-81
89,54,2.830792e-81
89,55,1.256376e-81
89,56,6.496732e-82
89,57,3.875193e-82
89,58,1.566027e-82
89,59,1.604727e-82
89,60,-2.131120e-81
89,61,3.890698e-81
89,62,6.492773e-81
89,63,1.318743e-80
89,64,9.705898e-81
89,65,6.625688e-81
89,66,3.514332e-81
89,67,1.912266e-81
89,68,9.856313e-82
89,69,5.368233e-82
89,70,2.823177e-82
89,71,2.127724e-82
89,72,-1.361145e-81
89,73,4.138058e-81
89,74,1.065627e-80
89,75,1.444899e-80
89,76,1.281835e-80
89,77,6.124550e-81
89,78,3.444168e-81
89,79,1.743898e-81
89,80,9.618228e-82
89,81,4.872608e-82
89,82,3.422615e-82
89,83,2.220913e-82
89,84,1.517655e-81
89,85,5.908138e-81
89,86,9.876534e-81
89,87,1.322195e-80
89,88,1.056751e-80
89,89,6.733078e-81
89,90,3.242118e-81
89,91,1.530584e-81
89,92,8.105423e-82
89,93,4.455812e-82
89,94,2.089232e-82
89,95,1.634349e-82
89,96,2.373811e-82
89,97,6.204156e-81
89,98,9.250917e-81
89,99,1.134824e-80
89,100,7.144919e-81
89,101,4.143085e-81
89,102,1.865545e-81
89,103,1.100300e-81
89,104,8.332356e-82
89,105,4.665127e-82
89,106,1.631147e-82
89,107,1.624012e-82
89,108,0.000000e+00
89,109,8.468396e-82
89,110,7.068786e-81
89,111,7.703185e-81
89,112,4.569295e-81
89,113,2.531175e-81
89,114,1.416565e-81
89,115,9.063590e-82
89,116,5.696686e-82
89,117,4.169585e-82
89,118,1.550874e-82
89,119,1.331226e-82
89,120,0.000000e+00
89,121,0.000000e+00
89,122,8.088902e-82
89,123,2.367649e-81
89,124,1.872069e-81
89,125,1.055274e-81
89,126,7.023773e-82
89,127,5.908577e-82
89,128,2.546001e-82
89,129,2.076331e-82
89,130,1.339410e-82
89,131,1.065933e-82
89,132,0.000000e+00
89,133,0.000000e+00
89,134,0.000000e+00
89,135,0.000000e+00
89,136,1.630236e-82
89,137,1.939046e-82
89,138,2.986252e-82
89,139,2.103462e-82
89,140,1.486665e-82
89,141,1.251576e-82
89,142,7.448857e-83
89,143,5.040677e-83
89,144,0.000000e+00
89,145,0.000000e+00
89,146,0.000000e+00
89,147,0.000000e+00
89,148,0.000000e+00
89,149,-2.768307e-85
89,150,1.372266e-83
89,151,1.671993e-83
89,152,1.122214e-83
89,153,8.705664e-84
89,154,7.692581e-84
89,155,7.356974e-84
90,0,3.483259e-83
90,1,5.718217e-84
90,2,5.646326e-83
90,3,2.593319e-82
90,4,2.570099e-82
90,5,7.561558e-83
90,6,7.468208e-83
90,7,3.671099e-83
90,8,2.268709e-83
90,9,1.292283e-83
90,10,2.983683e-84
90,11,6.587148e-84
90,12,-2.740854e-82
90,13,2.504096e-82
90,14,5.033639e-82
90,15,9.237712e-82
90,16,8.188263e-82
90,17,4.568423e-82
90,18,3.586841e-82
90,19,1.708237e-82
90,20,8.454593e-83
90,21,6.331428e-83
90,22,3.117509e-83
90,23,1.735814e-83
90,24,-5.091750e-82
90,25,8.728470e-82
90,26,1.660789e-81
90,27,2.261079e-81
90,28,1.908189e-81
90,29,1.250974e-81
90,30,7.104357e-82
90,31,4.023678e-82
90,32,2.248822e-82
90,33,1.190799e-82
90,34,5.113941e-83
90,35,2.785279e-83
90,36,1.452707e-83
90,37,1.555323e-81
90,38,2.861608e-81
90,39,4.238520e-81
90,40,3.724349e-81
90,41,2.178521e-81
90,42,1.225060e-81
90,43,6.368309e-82
90,44,3.441192e-82
90,45,2.083964e-82
90,46,8.118558e-83
90,47,5.006244e-83
90,48,-2.044145e-82
90,49,3.736631e-81
90,50,4.472880e-81
90,51,5.797416e-81
90,52,4.726525e-81
90,53,3.202252e-81
90,54,1.628333e-81
90,55,8.148869e-82
90,56,4.675053e-82
90,57,2.707721e-82
90,58,1.296767e-82
90,59,9.599771e-83
90,60,1.277317e-81
90,61,4.244444e-81
90,62,5.444932e-81
90,63,7.981052e-81
90,64,5.465696e-81
90,65,3.529025e-81
90,66,1.913072e-81
90,67,1.157443e-81
90,68,6.227805e-82
90,69,3.674944e-82
90,70,1.965148e-82
90,71,1.248080e-82
90,72,2.008012e-81
90,73,4.630089e-81
90,74,7.417554e-81
90,75,8.445179e-81
90,76,6.579648e-81
90,77,3.405397e-81
90,78,2.058635e-81
90,79,1.017644e-81
90,80,6.001180e-82
90,81,3.303117e-82
90,82,2.238781e-82
90,83,1.280173e-82
90,84,2.015942e-81
90,85,4.980934e-81
90,86,6.658612e-81
90,87,7.501496e-81
90,88,5.362313e-81
90,89,3.242118e-81
90,90,2.261313e-81
90,91,1.018633e-81
90,92,5.124163e-82
90,93,2.954954e-82
90,94,1.541524e-82
90,95,9.767509e-83
90,96,1.646587e-82
90,97,3.773437e-81
90,98,5.352884e-81
90,99,5.862859e-81
90,100,3.691187e-81
90,101,2.110232e-81
90,102,1.062211e-81
90,103,6.835766e-82
90,104,4.922944e-82
90,105,2.805564e-82
90,106,1.170301e-82
90,107,9.116677e-83
90,108,0.000000e+00
90,109,4.402016e-82
90,110,3.716176e-81
90,111,3.790550e-81
90,112,2.271122e-81
90,113,1.292040e-81
90,114,7.636541e-82
90,115,4.998202e-82
90,116,3.207113e-82
90,117,2.426333e-82
90,118,9.928943e-83
90,119,7.329283e-83
90,120,0.000000e+00
90,121,0.000000e+00
90,122,3.953455e-82
90,123,1.132127e-81
90,124,8.926679e-82
90,125,5.184821e-82
90,126,3.616197e-82
90,127,2.980999e-82
90,128,1.386507e-82
90,129,1.158574e-82
90,130,7.514828e-83
90,131,5.336377e-83
90,132,0.000000e+00
90,133,0.000000e+00
90,134,0.000000e+00
90,135,0.000000e+00
90,136,7.924775e-83
90,137,9.165332e-83
90,138,1.417689e-82
90,139,1.043674e-82
90,140,7.090698e-83
90,141,6.119954e-83
90,142,3.674642e-83
90,143,2.370773e-83
90,144,0.000000e+00
90,145,0.000000e+00
90,146,0.000000e+00
90,147,0.000000e+00
90,148,0.000000e+00
90,149,-1.736044e-85
90,150,6.642036e-84
90,151,7.810737e-84
90,152,5.325336e-84
90,153,4.161789e-84
90,154,3.602552e-84
90,155,3.245320e-84
91,0,1.001882e-82
91,1,5.135982e-83
91,2,1.195484e-82
91,3,1.742363e-82
91,4,1.299323e-82
91,5,4.135859e-83
91,6,4.181552e-83
91,7,2.306985e-83
91,8,1.736902e-83
91,9,1.097357e-83
91,10,5.657841e-84
91,11,4.496850e-84
91,12,2.092425e-82
91,13,4.522451e-82
91,14,6.078570e-82
91,15,6.434847e-82
91,16,4.604362e-82
91,17,2.814849e-82
91,18,2.006946e-82
91,19,1.099855e-82
91,20,6.350366e-83
91,21,4.844316e-83
91,22,2.214431e-83
91,23,1.046385e-83
91,24,9.291428e-82
91,25,1.341070e-81
91,26,1.726407e-81
91,27,1.615075e-81
91,28,1.124596e-81
91,29,7.094954e-82
91,30,4.142819e-82
91,31,2.731934e-82
91,32,1.575280e-82
91,33,9.241923e-83
91,34,4.300931e-83
91,35,1.987358e-83
91,36,1.889511e-81
91,37,2.345485e-81
91,38,2.872823e-81
91,39,3.024348e-81
91,40,2.208431e-81
91,41,1.204797e-81
91,42,6.979632e-82
91,43,3.973049e-82
91,44,2.517986e-82
91,45,1.524891e-82
91,46,7.672294e-83
91,47,3.561552e-83
91,48,2.402062e-81
91,49,3.838754e-81
91,50,4.100836e-81
91,51,3.818938e-81
91,52,2.741188e-81
91,53,1.662103e-81
91,54,9.109831e-82
91,55,5.595833e-82
91,56,3.530548e-82
91,57,2.055443e-82
91,58,1.124735e-82
91,59,5.572510e-83
91,60,3.157317e-81
91,61,4.334299e-81
91,62,4.800686e-81
91,63,5.008779e-81
91,64,3.132818e-81
91,65,1.887735e-81
91,66,9.992371e-82
91,67,7.026285e-82
91,68,4.022379e-82
91,69,2.593389e-82
91,70,1.470161e-82
91,71,7.182962e-83
91,72,3.663584e-81
91,73,4.736751e-81
91,74,5.494602e-81
91,75,5.143195e-81
91,76,3.417069e-81
91,77,1.772131e-81
91,78,1.138983e-81
91,79,6.897256e-82
91,80,3.757915e-82
91,81,2.308094e-82
91,82,1.512066e-82
91,83,7.174591e-83
91,84,2.289456e-81
91,85,4.457335e-81
91,86,4.837964e-81
91,87,4.300708e-81
91,88,2.793137e-81
91,89,1.530584e-81
91,90,1.018633e-81
91,91,8.401470e-82
91,92,3.596190e-82
91,93,2.043949e-82
91,94,1.174076e-82
91,95,5.861058e-83
91,96,1.163801e-82
91,97,2.487668e-81
91,98,3.289802e-81
91,99,2.938597e-81
91,100,1.806403e-81
91,101,1.071781e-81
91,102,5.629374e-82
91,103,4.219940e-82
91,104,3.119708e-82
91,105,1.706675e-82
91,106,8.736460e-83
91,107,5.221433e-83
91,108,0.000000e+00
91,109,2.227847e-82
91,110,1.883327e-81
91,111,1.704666e-81
91,112,1.011886e-81
91,113,5.858406e-82
91,114,3.925218e-82
91,115,2.818190e-82
91,116,1.731443e-82
91,117,1.358379e-82
91,118,6.519149e-83
91,119,3.885504e-83
91,120,0.000000e+00
91,121,0.000000e+00
91,122,1.734490e-82
91,123,4.745460e-82
91,124,3.628365e-82
91,125,2.200883e-82
91,126,1.677926e-82
91,127,1.377153e-82
91,128,7.389989e-83
91,129,6.004714e-83
91,130,4.106129e-83
91,131,2.336222e-83
91,132,0.000000e+00
91,133,0.000000e+00
91,134,0.000000e+00
91,135,0.000000e+00
91,136,3.116789e-83
91,137,3.808880e-83
91,138,5.772231e-83
91,139,4.490019e-83
91,140,2.885534e-83
91,141,2.471923e-83
91,142,1.571092e-83
91,143,8.924278e-84
91,144,0.000000e+00
91,145,0.000000e+00
91,146,0.000000e+00
91,147,0.000000e+00
91,148,0.000000e+00
91,149,-1.083794e-85
91,150,2.752137e-84
91,151,3.126712e-84
91,152,2.106471e-84
91,153,1.649144e-84
91,154,1.376446e-84
91,155,1.141260e-84
92,0,8.329478e-83
92,1,4.347621e-83
92,2,9.044516e-83
92,3,1.009448e-82
92,4,6.143129e-83
92,5,2.034308e-83
92,6,2.416609e-83
92,7,1.458800e-83
92,8,1.106291e-83
92,9,8.035484e-84
92,10,4.596961e-84
92,11,2.908411e-84
92,12,2.368418e-82
92,13,3.557963e-82
92,14,4.332421e-82
92,15,3.855191e-82
92,16,2.434057e-82
92,17,1.484068e-82
92,18,1.040740e-82
92,19,6.235168e-83
92,20,3.997431e-83
92,21,2.884785e-83
92,22,1.385876e-83
92,23,6.041406e-84
92,24,9.390852e-82
92,25,1.062329e-81
92,26,1.230292e-81
92,27,9.845332e-82
92,28,6.207486e-82
92,29,3.714053e-82
92,30,2.271643e-82
92,31,1.645469e-82
92,32,9.945248e-83
92,33,5.876861e-83
92,34,2.812574e-83
92,35,1.254537e-83
92,36,1.687261e-81
92,37,1.770942e-81
92,38,2.008542e-81
92,39,1.848061e-81
92,40,1.213155e-81
92,41,6.407244e-82
92,42,3.823643e-82
92,43,2.356128e-82
92,44,1.634542e-82
92,45,9.710372e-83
92,46,5.362164e-83
92,47,2.186141e-83
92,48,2.236728e-81
92,49,2.741673e-81
92,50,2.803346e-81
92,51,2.283301e-81
92,52,1.497085e-81
92,53,8.714999e-82
92,54,5.047233e-82
92,55,3.413613e-82
92,56,2.220050e-82
92,57,1.323216e-82
92,58,7.876493e-83
92,59,3.183978e-83
92,60,2.648597e-81
92,61,3.134735e-81
92,62,3.260346e-81
92,63,2.909763e-81
92,64,1.702275e-81
92,65,1.000659e-81
92,66,5.652286e-82
92,67,4.066081e-82
92,68,2.282310e-82
92,69,1.607429e-82
92,70,9.516648e-83
92,71,4.093225e-83
92,72,2.972776e-81
92,73,3.391426e-81
92,74,3.455369e-81
92,75,2.965455e-81
92,76,1.779090e-81
92,77,9.550942e-82
92,78,5.825949e-82
92,79,3.830345e-82
92,80,2.599738e-82
92,81,1.402665e-82
92,82,9.428750e-83
92,83,4.080200e-83
92,84,1.686454e-81
92,85,3.101416e-81
92,86,3.034897e-81
92,87,2.381010e-81
92,88,1.439059e-81
92,89,8.105423e-82
92,90,5.124163e-82
92,91,3.596190e-82
92,92,2.940036e-82
92,93,1.332679e-82
92,94,7.625355e-83
92,95,3.444041e-83
92,96,6.387219e-83
92,97,1.515615e-81
92,98,1.900597e-81
92,99,1.470761e-81
92,100,8.832287e-82
92,101,5.487464e-82
92,102,3.281794e-82
92,103,2.332509e-82
92,104,1.966809e-82
92,105,1.138796e-82
92,106,5.579293e-83
92,107,2.940986e-83
92,108,0.000000e+00
92,109,1.043286e-82
92,110,9.435656e-82
92,111,7.726958e-82
92,112,4.502002e-82
92,113,2.710706e-82
92,114,2.134184e-82
92,115,1.671369e-82
92,116,1.031054e-82
92,117,7.968861e-83
92,118,4.151540e-83
92,119,2.172010e-83
92,120,0.000000e+00
92,121,0.000000e+00
92,122,7.536879e-83
92,123,2.098970e-82
92,124,1.552578e-82
92,125,1.007480e-82
92,126,8.441508e-83
92,127,7.182718e-83
92,128,4.534313e-83
92,129,3.538463e-83
92,130,2.349135e-83
92,131,1.200593e-83
92,132,0.000000e+00
92,133,0.000000e+00
92,134,0.000000e+00
92,135,0.000000e+00
92,136,1.248536e-83
92,137,1.701604e-83
92,138,2.637442e-83
92,139,2.179367e-83
92,140,1.450222e-83
92,141,1.170024e-83
92,142,7.989646e-84
92,143,3.961455e-84
92,144,0.000000e+00
92,145,0.000000e+00
92,146,0.000000e+00
92,147,0.000000e+00
92,148,0.000000e+00
92,149,-1.467192e-88
92,150,1.353440e-84
92,151,1.543988e-84
92,152,1.038740e-84
92,153,8.464335e-85
92,154,6.859230e-85
92,155,5.890906e-85
93,0,5.252519e-83
93,1,2.826258e-83
93,2,5.806554e-83
93,3,5.989971e-83
93,4,3.434141e-83
93,5,1.171216e-83
93,6,1.328689e-83
93,7,7.977878e-84
93,8,6.706182e-84
93,9,4.667151e-84
93,10,2.788040e-84
93,11,1.640847e-84
93,12,1.542015e-82
93,13,2.209612e-82
93,14,2.687227e-82
93,15,2.270245e-82
93,16,1.369186e-82
93,17,8.760863e-83
93,18,5.980269e-83
93,19,3.615496e-83
93,20,2.371587e-83
93,21,1.820628e-83
93,22,8.285239e-84
93,23,3.505762e-84
93,24,6.158759e-82
93,25,6.534190e-82
93,26,7.535527e-82
93,27,5.844057e-82
93,28,3.578361e-82
93,29,2.135628e-82
93,30,1.308477e-82
93,31,9.853540e-83
93,32,5.976784e-83
93,33,3.639120e-83
93,34,1.754723e-83
93,35,7.573111e-84
93,36,1.075581e-81
93,37,1.112149e-81
93,38,1.237803e-81
93,39,1.102765e-81
93,40,7.010450e-82
93,41,3.605438e-82
93,42,2.186171e-82
93,43,1.367403e-82
93,44,9.535583e-83
93,45,5.942812e-83
93,46,3.320997e-83
93,47,1.315714e-83
93,48,1.421048e-81
93,49,1.681184e-81
93,50,1.678157e-81
93,51,1.330054e-81
93,52,8.602354e-82
93,53,4.839996e-82
93,54,2.843239e-82
93,55,2.023000e-82
93,56,1.297781e-82
93,57,7.780515e-83
93,58,4.739701e-83
93,59,1.830673e-83
93,60,1.645077e-81
93,61,1.892322e-81
93,62,1.963623e-81
93,63,1.699990e-81
93,64,9.702609e-82
93,65,5.662379e-82
93,66,3.139380e-82
93,67,2.404789e-82
93,68,1.404113e-82
93,69,9.167662e-83
93,70,5.563770e-83
93,71,2.328183e-83
93,72,1.824813e-81
93,73,2.062753e-81
93,74,2.076155e-81
93,75,1.714855e-81
93,76,9.924686e-82
93,77,5.488527e-82
93,78,3.393773e-82
93,79,2.124607e-82
93,80,1.424059e-82
93,81,1.067714e-82
93,82,5.283704e-83
93,83,2.329754e-83
93,84,1.018441e-81
93,85,1.856907e-81
93,86,1.788807e-81
93,87,1.354160e-81
93,88,7.936028e-82
93,89,4.455812e-82
93,90,2.954954e-82
93,91,2.043949e-82
93,92,1.332679e-82
93,93,1.180381e-82
93,94,4.588027e-83
93,95,1.968937e-83
93,96,4.037194e-83
93,97,8.812337e-82
93,98,1.093983e-81
93,99,8.104841e-82
93,100,4.819011e-82
93,101,2.983330e-82
93,102,1.843456e-82
93,103,1.389801e-82
93,104,1.057419e-82
93,105,7.046296e-83
93,106,3.457961e-83
93,107,1.677008e-83
93,108,0.000000e+00
93,109,6.040523e-83
93,110,5.337487e-82
93,111,4.149589e-82
93,112,2.419674e-82
93,113,1.461200e-82
93,114,1.178026e-82
93,115,9.678042e-83
93,116,6.269114e-83
93,117,4.593363e-83
93,118,2.383211e-83
93,119,1.200686e-83
93,120,0.000000e+00
93,121,0.000000e+00
93,122,4.157627e-83
93,123,1.090374e-82
93,124,7.995451e-83
93,125,5.322404e-83
93,126,4.634217e-83
93,127,3.970182e-83
93,128,2.638042e-83
93,129,2.072078e-83
93,130,1.359083e-83
93,131,6.393291e-84
93,132,0.000000e+00
93,133,0.000000e+00
93,134,0.000000e+00
93,135,0.000000e+00
93,136,6.609966e-84
93,137,9.194318e-84
93,138,1.423212e-83
93,139,1.245217e-83
93,140,7.858498e-84
93,141,6.262601e-84
93,142,4.404842e-84
93,143,2.139539e-84
93,144,0.000000e+00
93,145,0.000000e+00
93,146,0.000000e+00
93,147,0.000000e+00
93,148,0.000000e+00
93,149,-6.058238e-86
93,150,6.653501e-85
93,151,8.124161e-85
93,152,5.639456e-85
93,153,4.685130e-85
93,154,3.649276e-85
93,155,2.916218e-85
94,0,4.022584e-83
94,1,2.189006e-83
94,2,4.422851e-83
94,3,3.743980e-83
94,4,1.574046e-83
94,5,5.902994e-84
94,6,7.065101e-84
94,7,4.554009e-84
94,8,4.084305e-84
94,9,2.952801e-84
94,10,2.198710e-84
94,11,1.001043e-84
94,12,1.444414e-82
94,13,1.703162e-82
94,14,1.947171e-82
94,15,1.402300e-82
94,16,7.316561e-83
94,17,5.040576e-83
94,18,3.253355e-83
94,19,2.146618e-83
94,20,1.482095e-83
94,21,1.126816e-83
94,22,5.015073e-84
94,23,1.784566e-84
94,24,5.203580e-82
94,25,4.766376e-82
94,26,5.199511e-82
94,27,3.667505e-82
94,28,1.998765e-82
94,29,1.146723e-82
94,30,6.910298e-83
94,31,5.608676e-83
94,32,3.558121e-83
94,33,2.218102e-83
94,34,1.139039e-83
94,35,4.337930e-84
94,36,8.825932e-82
94,37,8.301732e-82
94,38,8.423732e-82
94,39,6.832017e-82
94,40,3.870218e-82
94,41,1.865865e-82
94,42,1.155391e-82
94,43,7.560804e-83
94,44,5.829029e-83
94,45,3.309199e-83
94,46,2.198884e-83
94,47,7.756375e-84
94,48,1.132103e-81
94,49,1.134355e-81
94,50,1.195819e-81
94,51,7.907312e-82
94,52,4.662460e-82
94,53,2.328077e-82
94,54,1.564153e-82
94,55,1.174250e-82
94,56,7.958999e-83
94,57,4.541660e-83
94,58,2.971602e-83
94,59,1.027601e-83
94,60,1.243259e-81
94,61,1.296736e-81
94,62,1.286456e-81
94,63,9.710921e-82
94,64,5.112760e-82
94,65,2.675515e-82
94,66,1.604057e-82
94,67,1.361176e-82
94,68,7.821634e-83
94,69,5.636449e-83
94,70,3.319259e-83
94,71,1.194808e-83
94,72,1.362078e-81
94,73,1.409985e-81
94,74,1.303949e-81
94,75,9.356025e-82
94,76,4.555648e-82
94,77,2.717765e-82
94,78,1.695207e-82
94,79,1.180524e-82
94,80,7.782542e-83
94,81,5.293660e-83
94,82,3.705110e-83
94,83,1.174806e-83
94,84,7.186414e-82
94,85,1.254232e-81
94,86,1.134526e-81
94,87,7.329235e-82
94,88,3.712567e-82
94,89,2.089232e-82
94,90,1.541524e-82
94,91,1.174076e-82
94,92,7.625355e-83
94,93,4.588027e-83
94,94,3.799345e-83
94,95,1.106828e-83
94,96,2.453284e-83
94,97,5.202707e-82
94,98,6.331312e-82
94,99,3.714296e-82
94,100,2.055663e-82
94,101,1.328669e-82
94,102,9.526581e-83
94,103,7.632345e-83
94,104,5.997483e-83
94,105,3.361885e-83
94,106,2.289907e-83
94,107,8.706628e-84
94,108,0.000000e+00
94,109,2.662798e-83
94,110,2.577346e-82
94,111,1.533475e-82
94,112,8.412784e-83
94,113,5.179400e-83
94,114,5.277899e-83
94,115,4.689981e-83
94,116,3.068930e-83
94,117,2.462873e-83
94,118,1.330996e-83
94,119,5.643277e-84
94,120,0.000000e+00
94,121,0.000000e+00
94,122,1.307395e-83
94,123,2.836057e-83
94,124,1.798562e-83
94,125,1.533300e-83
94,126,1.696367e-83
94,127,1.272516e-83
94,128,1.128194e-83
94,129,9.681760e-84
94,130,6.422971e-84
94,131,2.039715e-84
94,132,0.000000e+00
94,133,0.000000e+00
94,134,0.000000e+00
94,135,0.000000e+00
94,136,1.439403e-84
94,137,2.069930e-84
94,138,3.041263e-84
94,139,3.257476e-84
94,140,1.472571e-84
94,141,1.289179e-84
94,142,1.257318e-84
94,143,2.178185e-85
94,144,0.000000e+00
94,145,0.000000e+00
94,146,0.000000e+00
94,147,0.000000e+00
94,148,0.000000e+00
94,149,-1.753976e-86
94,150,2.269464e-85
94,151,1.837742e-85
94,152,1.150273e-85
94,153,9.602906e-86
94,154,5.193824e-86
94,155,-3.607226e-88
95,0,6.716299e-84
95,1,2.830473e-84
95,2,8.179582e-84
95,3,1.550937e-83
95,4,1.293388e-83
95,5,3.864504e-84
95,6,4.155478e-84
95,7,2.227848e-84
95,8,1.557180e-84
95,9,1.128244e-84
95,10,4.708079e-85
95,11,5.032059e-85
95,12,5.505746e-84
95,13,3.304824e-83
95,14,4.795781e-83
95,15,5.822074e-83
95,16,4.411220e-83
95,17,2.569851e-83
95,18,1.894791e-83
95,19,1.047188e-83
95,20,5.665361e-84
95,21,4.228586e-84
95,22,2.212094e-84
95,23,1.125849e-84
95,24,4.303694e-83
95,25,1.029237e-82
95,26,1.426379e-82
95,27,1.480733e-82
95,28,1.101512e-82
95,29,6.927906e-83
95,30,4.023864e-83
95,31,2.504971e-83
95,32,1.493303e-83
95,33,8.381328e-84
95,34,3.918968e-84
95,35,1.961570e-84
95,36,1.139110e-82
95,37,1.817451e-82
95,38,2.403741e-82
95,39,2.794936e-82
95,40,2.108927e-82
95,41,1.160663e-82
95,42,7.078545e-83
95,43,4.037821e-83
95,44,2.391916e-83
95,45,1.363059e-83
95,46,6.349861e-84
95,47,3.200916e-84
95,48,1.383746e-82
95,49,3.168589e-82
95,50,3.567363e-82
95,51,3.582546e-82
95,52,2.736587e-82
95,53,1.721378e-82
95,54,9.323360e-83
95,55,5.239219e-83
95,56,3.193543e-83
95,57,1.828881e-83
95,58,9.486997e-84
95,59,5.721334e-84
95,60,2.114677e-82
95,61,3.628368e-82
95,62,4.037367e-82
95,63,4.873899e-82
95,64,3.057745e-82
95,65,1.961973e-82
95,66,1.110786e-82
95,67,6.925807e-83
95,68,3.939324e-83
95,69,2.384585e-83
95,70,1.339043e-83
95,71,7.655539e-84
95,72,2.762048e-82
95,73,4.067036e-82
95,74,5.113369e-82
95,75,5.096293e-82
95,76,3.599590e-82
95,77,1.793614e-82
95,78,1.082460e-82
95,79,6.230115e-83
95,80,3.872502e-83
95,81,2.154815e-83
95,82,1.468538e-83
95,83,9.619577e-84
95,84,1.869534e-82
95,85,3.986250e-82
95,86,4.423541e-82
95,87,4.318357e-82
95,88,2.905840e-82
95,89,1.634349e-82
95,90,9.767509e-83
95,91,5.861058e-83
95,92,3.444041e-83
95,93,1.968937e-83
95,94,1.106828e-83
95,95,9.162745e-84
95,96,1.069630e-83
95,97,2.409937e-82
95,98,3.177585e-82
95,99,3.056381e-82
95,100,1.914355e-82
95,101,1.138746e-82
95,102,5.895210e-83
95,103,4.127481e-83
95,104,3.214554e-83
95,105,1.841935e-83
95,106,7.952161e-84
95,107,6.435919e-84
95,108,0.000000e+00
95,109,2.247548e-83
95,110,1.924821e-82
95,111,1.829718e-82
95,112,1.091481e-82
95,113,6.348640e-83
95,114,4.182938e-83
95,115,3.018961e-83
95,116,1.987398e-83
95,117,1.502195e-83
95,118,6.817438e-84
95,119,4.185161e-84
95,120,0.000000e+00
95,121,0.000000e+00
95,122,1.909865e-83
95,123,5.404049e-83
95,124,4.221971e-83
95,125,2.544830e-83
95,126,1.834425e-83
95,127,1.572284e-83
95,128,8.568361e-84
95,129,6.998357e-84
95,130,4.658206e-84
95,131,2.940771e-84
95,132,0.000000e+00
95,133,0.000000e+00
95,134,0.000000e+00
95,135,0.000000e+00
95,136,3.638148e-84
95,137,4.358693e-84
95,138,6.883180e-84
95,139,5.324784e-84
95,140,3.647171e-84
95,141,3.091631e-84
95,142,2.004592e-84
95,143,1.258682e-84
95,144,0.000000e+00
95,145,0.000000e+00
95,146,0.000000e+00
95,147,0.000000e+00
95,148,0.000000e+00
95,149,-2.262551e-86
95,150,3.224832e-85
95,151,3.972865e-85
95,152,2.677906e-85
95,153,2.183825e-85
95,154,1.849941e-85
95,155,1.628114e-85
96,0,4.124899e-83
96,1,2.512465e-83
96,2,3.656001e-83
96,3,4.356841e-83
96,4,2.504263e-83
96,5,3.273944e-84
96,6,6.790691e-84
96,7,4.154038e-84
96,8,4.738915e-84
96,9,2.068731e-84
96,10,1.026656e-84
96,11,9.193218e-85
96,12,8.641771e-83
96,13,1.307077e-82
96,14,1.482001e-82
96,15,1.260596e-82
96,16,8.883952e-83
96,17,4.967566e-83
96,18,3.868543e-83
96,19,1.953450e-83
96,20,9.642223e-84
96,21,1.030007e-83
96,22,5.233704e-84
96,23,1.467139e-84
96,24,3.056095e-82
96,25,3.794482e-82
96,26,4.659257e-82
96,27,3.653146e-82
96,28,2.142892e-82
96,29,1.224053e-82
96,30,5.999194e-83
96,31,6.093528e-83
96,32,3.266620e-83
96,33,1.620468e-83
96,34,8.645249e-84
96,35,2.805285e-84
96,36,4.939595e-82
96,37,6.431190e-82
96,38,6.508387e-82
96,39,6.655102e-82
96,40,4.913732e-82
96,41,2.409612e-82
96,42,1.281725e-82
96,43,5.745955e-83
96,44,4.855712e-83
96,45,2.889021e-83
96,46,1.755621e-83
96,47,7.764407e-84
96,48,6.847241e-82
96,49,9.270596e-82
96,50,1.083841e-81
96,51,7.245227e-82
96,52,4.745908e-82
96,53,2.911919e-82
96,54,1.451928e-82
96,55,1.020941e-82
96,56,6.179601e-83
96,57,4.142448e-83
96,58,2.674719e-83
96,59,1.066524e-83
96,60,7.976190e-82
96,61,1.127074e-81
96,62,1.091695e-81
96,63,1.000331e-81
96,64,5.513123e-82
96,65,3.051987e-82
96,66,1.387384e-82
96,67,1.564214e-82
96,68,6.173692e-83
96,69,5.035557e-83
96,70,3.204329e-83
96,71,1.337051e-83
96,72,8.915770e-82
96,73,1.334347e-81
96,74,1.273773e-81
96,75,1.110165e-81
96,76,5.250521e-82
96,77,3.350967e-82
96,78,1.574772e-82
96,79,1.055579e-82
96,80,7.725478e-83
96,81,4.565689e-83
96,82,2.714716e-83
96,83,1.414544e-83
96,84,7.895663e-82
96,85,1.108530e-81
96,86,1.188944e-81
96,87,8.559336e-82
96,88,4.782931e-82
96,89,2.373811e-82
96,90,1.646587e-82
96,91,1.163801e-82
96,92,6.387219e-83
96,93,4.037194e-83
96,94,2.453284e-83
96,95,1.069630e-83
96,96,4.109575e-82
96,97,7.413030e-82
96,98,7.703178e-82
96,99,5.788047e-82
96,100,3.043901e-82
96,101,1.837453e-82
96,102,6.402496e-83
96,103,8.256415e-83
96,104,6.516267e-83
96,105,2.919116e-83
96,106,1.954858e-83
96,107,9.896072e-84
96,108,0.000000e+00
96,109,2.513769e-83
96,110,3.347993e-82
96,111,2.403569e-82
96,112,1.075772e-82
96,113,6.203660e-83
96,114,4.631296e-83
96,115,2.739574e-83
96,116,2.986545e-83
96,117,2.206154e-83
96,118,1.186124e-83
96,119,7.940324e-84
96,120,0.000000e+00
96,121,0.000000e+00
96,122,3.593540e-83
96,123,3.037269e-83
96,124,2.236053e-83
96,125,1.355674e-83
96,126,2.291419e-83
96,127,9.844573e-84
96,128,1.104172e-83
96,129,1.022461e-83
96,130,6.656092e-84
96,131,1.704433e-84
96,132,0.000000e+00
96,133,0.000000e+00
96,134,0.000000e+00
96,135,0.000000e+00
96,136,1.174556e-84
96,137,-5.166052e-85
96,138,4.118942e-84
96,139,3.146165e-84
96,140,-1.199827e-86
96,141,1.999579e-84
96,142,1.056389e-84
96,143,3.653408e-85
96,144,0.000000e+00
96,145,0.000000e+00
96,146,0.000000e+00
96,147,0.000000e+00
96,148,0.000000e+00
96,149,-3.352267e-85
96,150,3.358927e-85
96,151,1.433321e-85
96,152,-4.480557e-86
96,153,-7.532420e-86
96,154,-6.260153e-88
96,155,-3.327461e-87
97,0,7.027389e-82
97,1,3.582708e-82
97,2,7.661528e-82
97,3,8.293142e-82
97,4,4.632806e-82
97,5,1.671016e-82
97,6,2.085502e-82
97,7,9.840954e-83
97,8,6.728079e-83
97,9,6.625151e-83
97,10,3.107378e-83
97,11,2.268462e-83
97,12,2.054700e-81
97,13,2.915659e-81
97,14,3.647399e-81
97,15,3.052594e-81
97,16,1.962981e-81
97,17,1.156352e-81
97,18,7.126900e-82
97,19,4.179752e-82
97,20,2.432415e-82
97,21,1.809193e-82
97,22,1.161106e-82
97,23,4.497264e-83
97,24,7.999004e-81
97,25,8.807329e-81
97,26,1.000493e-80
97,27,8.240531e-81
97,28,5.235522e-81
97,29,2.922214e-81
97,30,1.633536e-81
97,31,1.205534e-81
97,32,6.650563e-82
97,33,4.046151e-82
97,34,1.961417e-82
97,35,9.018990e-83
97,36,1.314474e-80
97,37,1.437839e-80
97,38,1.655420e-80
97,39,1.507207e-80
97,40,9.736384e-81
97,41,4.744880e-81
97,42,2.874088e-81
97,43,1.771267e-81
97,44,1.144161e-81
97,45,6.551711e-82
97,46,3.724507e-82
97,47,1.520392e-82
97,48,1.839253e-80
97,49,2.182485e-80
97,50,2.251027e-80
97,51,1.774640e-80
97,52,1.182219e-80
97,53,6.634341e-81
97,54,3.663677e-81
97,55,2.477937e-81
97,56,1.434611e-81
97,57,8.702905e-82
97,58,5.417216e-82
97,59,2.263284e-82
97,60,2.014148e-80
97,61,2.496981e-80
97,62,2.513789e-80
97,63,2.295158e-80
97,64,1.287756e-80
97,65,7.423305e-81
97,66,4.144489e-81
97,67,2.917109e-81
97,68,1.534584e-81
97,69,1.067432e-81
97,70,6.829859e-82
97,71,2.876985e-82
97,72,2.381539e-80
97,73,2.727425e-80
97,74,2.771009e-80
97,75,2.448675e-80
97,76,1.401294e-80
97,77,7.068067e-81
97,78,4.090941e-81
97,79,2.584558e-81
97,80,1.615027e-81
97,81,9.455786e-82
97,82,6.274182e-82
97,83,2.832298e-82
97,84,1.465424e-80
97,85,2.674264e-80
97,86,2.524788e-80
97,87,1.996260e-80
97,88,1.201516e-80
97,89,6.204156e-81
97,90,3.773437e-81
97,91,2.487668e-81
97,92,1.515615e-81
97,93,8.812337e-82
97,94,5.202707e-82
97,95,2.409937e-82
97,96,7.413030e-82
97,97,2.569183e-80
97,98,1.784661e-80
97,99,1.304232e-80
97,100,7.701746e-81
97,101,4.291082e-81
97,102,2.354604e-81
97,103,1.832639e-81
97,104,1.349490e-81
97,105,7.705246e-82
97,106,3.854815e-82
97,107,2.066775e-82
97,108,0.000000e+00
97,109,1.553534e-81
97,110,9.439382e-81
97,111,7.076140e-81
97,112,3.821774e-81
97,113,2.147404e-81
97,114,1.561968e-81
97,115,1.102816e-81
97,116,7.264418e-82
97,117,5.334535e-82
97,118,2.890875e-82
97,119,1.549906e-82
97,120,0.000000e+00
97,121,0.000000e+00
97,122,6.365618e-82
97,123,1.795147e-81
97,124,1.306383e-81
97,125,8.180700e-82
97,126,6.081759e-82
97,127,5.015823e-82
97,128,2.837209e-82
97,129,2.235468e-82
97,130,1.536076e-82
97,131,7.641473e-83
97,132,0.000000e+00
97,133,0.000000e+00
97,134,0.000000e+00
97,135,0.000000e+00
97,136,1.353476e-82
97,137,1.415179e-82
97,138,1.934301e-82
97,139,1.463137e-82
97,140,8.671150e-83
97,141,6.077470e-83
97,142,4.632378e-83
97,143,2.327766e-83
97,144,0.000000e+00
97,145,0.000000e+00
97,146,0.000000e+00
97,147,0.000000e+00
97,148,0.000000e+00
97,149,7.594511e-86
97,150,1.153562e-83
97,151,1.338098e-83
97,152,7.299356e-84
97,153,5.463181e-84
97,154,3.615174e-84
97,155,2.288215e-84
98,0,6.189326e-82
98,1,3.167751e-82
98,2,6.880304e-82
98,3,1.032277e-81
98,4,7.695857e-82
98,5,2.494670e-82
98,6,2.720630e-82
98,7,1.408558e-82
98,8,8.448828e-83
98,9,7.009223e-83
98,10,3.043580e-83
98,11,2.724800e-83
98,12,1.371584e-81
98,13,2.722454e-81
98,14,3.663430e-81
98,15,3.884359e-81
98,16,2.774412e-81
98,17,1.576602e-81
98,18,1.077457e-81
98,19,5.396350e-82
98,20,2.913733e-82
98,21,2.239231e-82
98,22,1.265951e-82
98,23,5.564467e-83
98,24,6.148039e-81
98,25,8.569109e-81
98,26,1.073261e-80
98,27,9.956633e-81
98,28,7.094070e-81
98,29,4.102201e-81
98,30,2.304513e-81
98,31,1.553527e-81
98,32,8.365656e-82
98,33,4.665765e-82
98,34,2.193530e-82
98,35,1.089900e-82
98,36,1.114065e-80
98,37,1.403841e-80
98,38,1.765074e-80
98,39,1.845767e-80
98,40,1.354369e-80
98,41,6.980138e-81
98,42,3.935716e-81
98,43,2.249256e-81
98,44,1.369999e-81
98,45,7.828965e-82
98,46,4.147141e-82
98,47,1.941248e-82
98,48,1.510264e-80
98,49,2.304578e-80
98,50,2.452527e-80
98,51,2.253697e-80
98,52,1.627125e-80
98,53,9.695087e-81
98,54,5.042755e-81
98,55,3.047359e-81
98,56,1.708955e-81
98,57,1.021142e-81
98,58,6.345748e-82
98,59,2.938997e-82
98,60,1.819169e-80
98,61,2.648007e-80
98,62,2.837740e-80
98,63,2.944194e-80
98,64,1.816024e-80
98,65,1.075725e-80
98,66,5.749526e-81
98,67,3.838771e-81
98,68,1.960262e-81
98,69,1.279863e-81
98,70,8.026882e-82
98,71,3.688355e-82
98,72,2.273208e-80
98,73,2.872284e-80
98,74,3.239951e-80
98,75,3.173860e-80
98,76,2.043540e-80
98,77,1.022609e-80
98,78,5.849720e-81
98,79,3.390216e-81
98,80,2.032501e-81
98,81,1.183335e-81
98,82,7.982611e-82
98,83,3.892925e-82
98,84,1.533207e-80
98,85,2.973536e-80
98,86,3.111794e-80
98,87,2.680171e-80
98,88,1.744859e-80
98,89,9.250917e-81
98,90,5.352884e-81
98,91,3.289802e-81
98,92,1.900597e-81
98,93,1.093983e-81
98,94,6.331312e-82
98,95,3.177585e-82
98,96,7.703178e-82
98,97,1.784661e-80
98,98,3.078575e-80
98,99,1.990922e-80
98,100,1.141842e-80
98,101,6.502772e-81
98,102,3.316039e-81
98,103,2.375436e-81
98,104,1.752508e-81
98,105,9.750216e-82
98,106,4.805765e-82
98,107,2.895751e-82
98,108,0.000000e+00
98,109,1.261304e-81
98,110,1.408358e-80
98,111,1.211796e-80
98,112,6.156979e-81
98,113,3.427029e-81
98,114,2.292305e-81
98,115,1.592909e-81
98,116,9.882229e-82
98,117,7.521677e-82
98,118,3.696478e-82
98,119,2.213118e-82
98,120,0.000000e+00
98,121,0.000000e+00
98,122,1.069269e-81
98,123,3.059606e-81
98,124,2.298593e-81
98,125,1.354318e-81
98,126,9.838458e-82
98,127,7.776496e-82
98,128,4.064889e-82
98,129,3.320938e-82
98,130,2.232019e-82
98,131,1.267424e-82
98,132,0.000000e+00
98,133,0.000000e+00
98,134,0.000000e+00
98,135,0.000000e+00
98,136,1.844361e-82
98,137,2.389542e-82
98,138,3.576199e-82
98,139,2.518408e-82
98,140,1.578947e-82
98,141,1.216548e-82
98,142,8.188063e-83
98,143,4.332950e-83
98,144,0.000000e+00
98,145,0.000000e+00
98,146,0.000000e+00
98,147,0.000000e+00
98,148,0.000000e+00
98,149,-1.479099e-84
98,150,1.801257e-83
98,151,2.246889e-83
98,152,1.360400e-83
98,153,9.419615e-84
98,154,6.692942e-84
98,155,5.895270e-84
99,0,-1.837101e-82
99,1,-1.413635e-82
99,2,-1.306341e-82
99,3,8.128933e-82
99,4,1.001512e-81
99,5,2.763780e-82
99,6,2.657679e-82
99,7,1.197295e-82
99,8,5.544402e-83
99,9,3.090175e-83
99,10,-8.340679e-84
99,11,1.975632e-83
99,12,-2.417201e-81
99,13,-4.339294e-82
99,14,5.159950e-82
99,15,2.825888e-81
99,16,2.943015e-81
99,17,1.488847e-81
99,18,1.203009e-81
99,19,4.889931e-82
99,20,1.921596e-82
99,21,1.549334e-82
99,22,8.636479e-83
99,23,5.829801e-83
99,24,-6.450328e-81
99,25,-1.566369e-83
99,26,2.973711e-81
99,27,6.835035e-81
99,28,6.766487e-81
99,29,4.383081e-81
99,30,2.401620e-81
99,31,1.235984e-81
99,32,6.030533e-82
99,33,2.909180e-82
99,34,1.053889e-82
99,35,8.078845e-83
99,36,-7.649832e-81
99,37,-4.248574e-82
99,38,5.410974e-81
99,39,1.278623e-80
99,40,1.308946e-80
99,41,7.792004e-81
99,42,4.148982e-81
99,43,2.037408e-81
99,44,9.103525e-82
99,45,5.832740e-82
99,46,1.386923e-82
99,47,1.404513e-82
99,48,-1.044578e-80
99,49,6.391869e-81
99,50,8.121194e-81
99,51,1.802734e-80
99,52,1.642019e-80
99,53,1.161621e-80
99,54,5.253309e-81
99,55,2.318803e-81
99,56,1.134566e-81
99,57,6.892217e-82
99,58,2.720204e-82
99,59,2.972599e-82
99,60,-5.490788e-81
99,61,7.105160e-81
99,62,1.232253e-80
99,63,2.593347e-80
99,64,1.929455e-80
99,65,1.293887e-80
99,66,6.604648e-81
99,67,3.575718e-81
99,68,1.785905e-81
99,69,9.527052e-82
99,70,5.178111e-82
99,71,3.970643e-82
99,72,-3.310071e-81
99,73,7.824157e-81
99,74,2.029884e-80
99,75,2.893875e-80
99,76,2.512763e-80
99,77,1.164410e-80
99,78,6.660880e-81
99,79,3.273290e-81
99,80,1.749568e-81
99,81,8.812654e-82
99,82,6.188368e-82
99,83,4.205235e-82
99,84,3.296277e-81
99,85,1.153182e-80
99,86,1.957924e-80
99,87,2.665229e-80
99,88,2.053505e-80
99,89,1.134824e-80
99,90,5.862859e-81
99,91,2.938597e-81
99,92,1.470761e-81
99,93,8.104841e-82
99,94,3.714296e-82
99,95,3.056381e-82
99,96,5.788047e-82
99,97,1.304232e-80
99,98,1.990922e-80
99,99,2.701953e-80
99,100,1.491122e-80
99,101,8.069345e-81
99,102,3.503100e-81
99,103,2.162100e-81
99,104,1.618642e-81
99,105,8.745256e-82
99,106,3.060494e-82
99,107,3.137562e-82
99,108,0.000000e+00
99,109,1.750876e-81
99,110,1.482137e-80
99,111,1.619507e-80
99,112,9.451032e-81
99,113,4.999920e-81
99,114,2.792740e-81
99,115,1.783677e-81
99,116,1.106487e-81
99,117,8.012606e-82
99,118,2.980647e-82
99,119,2.610589e-82
99,120,0.000000e+00
99,121,0.000000e+00
99,122,1.686580e-81
99,123,4.831212e-81
99,124,3.737657e-81
99,125,2.085677e-81
99,126,1.386883e-81
99,127,1.167702e-81
99,128,5.012285e-82
99,129,4.127689e-82
99,130,2.661935e-82
99,131,2.072840e-82
99,132,0.000000e+00
99,133,0.000000e+00
99,134,0.000000e+00
99,135,0.000000e+00
99,136,3.285305e-82
99,137,3.803521e-82
99,138,5.812928e-82
99,139,4.107501e-82
99,140,2.919037e-82
99,141,2.481837e-82
99,142,1.464349e-82
99,143,9.808373e-83
99,144,0.000000e+00
99,145,0.000000e+00
99,146,0.000000e+00
99,147,0.000000e+00
99,148,0.000000e+00
99,149,-7.204336e-85
99,150,2.798561e-83
99,151,3.301381e-83
99,152,2.208022e-83
99,153,1.679675e-83
99,154,1.483978e-83
99,155,1.430783e-83
100,0,-2.124604e-82
100,1,-1.504536e-82
100,2,-1.742806e-82
100,3,4.543109e-82
100,4,6.296480e-82
100,5,1.781211e-82
100,6,1.621821e-82
100,7,7.322353e-83
100,8,2.982867e-83
100,9,1.649070e-83
100,10,-8.452928e-84
100,11,1.224710e-83
100,12,-1.933350e-81
100,13,-6.524896e-82
100,14,-4.376740e-83
100,15,1.584034e-81
100,16,1.807005e-81
100,17,9.051702e-82
100,18,7.326985e-82
100,19,2.976325e-82
100,20,1.097605e-82
100,21,8.440334e-83
100,22,4.981157e-83
100,23,3.741024e-83
100,24,-5.349245e-81
100,25,-9.246999e-82
100,26,9.474812e-82
100,27,3.827683e-81
100,28,4.105137e-81
100,29,2.721863e-81
100,30,1.511205e-81
100,31,7.314377e-82
100,32,3.509481e-82
100,33,1.593621e-82
100,34,5.284305e-83
100,35,4.873432e-83
100,36,-6.811246e-81
100,37,-1.905196e-81
100,38,2.012165e-81
100,39,7.187891e-81
100,40,7.910158e-81
100,41,4.822721e-81
100,42,2.620030e-81
100,43,1.273537e-81
100,44,5.254991e-82
100,45,3.395365e-82
100,46,5.553869e-83
100,47,8.126516e-83
100,48,-9.143115e-81
100,49,2.020775e-81
100,50,2.961735e-81
100,51,1.056476e-80
100,52,1.012406e-80
100,53,7.346621e-81
100,54,3.282569e-81
100,55,1.379456e-81
100,56,6.691432e-82
100,57,3.838331e-82
100,58,1.287905e-82
100,59,1.849585e-82
100,60,-6.096497e-81
100,61,2.245759e-81
100,62,5.684224e-81
100,63,1.548198e-80
100,64,1.193013e-80
100,65,8.263376e-81
100,66,4.252922e-81
100,67,2.161462e-81
100,68,1.105971e-81
100,69,5.617387e-82
100,70,2.921808e-82
100,71,2.500231e-82
100,72,-4.715598e-81
100,73,2.612114e-81
100,74,1.105762e-80
100,75,1.747626e-80
100,76,1.601572e-80
100,77,7.355205e-81
100,78,4.241543e-81
100,79,2.045795e-81
100,80,1.074036e-81
100,81,5.161688e-82
100,82,3.673640e-82
100,83,2.647404e-82
100,84,6.737031e-82
100,85,5.280501e-81
100,86,1.052270e-80
100,87,1.638413e-80
100,88,1.320306e-80
100,89,7.144919e-81
100,90,3.691187e-81
100,91,1.806403e-81
100,92,8.832287e-82
100,93,4.819011e-82
100,94,2.055663e-82
100,95,1.914355e-82
100,96,3.043901e-82
100,97,7.701746e-81
100,98,1.141842e-80
100,99,1.491122e-80
100,100,1.105586e-80
100,101,5.429247e-81
100,102,2.181622e-81
100,103,1.345654e-81
100,104,9.984917e-82
100,105,5.413917e-82
100,106,1.722420e-82
100,107,1.966476e-82
100,108,0.000000e+00
100,109,1.099343e-81
100,110,9.350370e-81
100,111,1.016699e-80
100,112,6.148639e-81
100,113,3.471717e-81
100,114,1.813806e-81
100,115,1.120532e-81
100,116,7.116622e-82
100,117,5.097748e-82
100,118,1.819380e-82
100,119,1.665685e-82
100,120,0.000000e+00
100,121,0.000000e+00
100,122,1.089440e-81
100,123,3.238557e-81
100,124,2.494795e-81
100,125,1.365731e-81
100,126,9.059525e-82
100,127,7.809028e-82
100,128,3.309398e-82
100,129,2.671057e-82
100,130,1.708546e-82
100,131,1.406679e-82
100,132,0.000000e+00
100,133,0.000000e+00
100,134,0.000000e+00
100,135,0.000000e+00
100,136,2.239067e-82
100,137,2.591120e-82
100,138,3.847410e-82
100,139,2.747114e-82
100,140,2.024852e-82
100,141,1.673095e-82
100,142,9.962423e-83
100,143,6.819716e-83
100,144,0.000000e+00
100,145,0.000000e+00
100,146,0.000000e+00
100,147,0.000000e+00
100,148,0.000000e+00
100,149,1.669865e-85
100,150,1.799661e-83
100,151,2.212488e-83
100,152,1.500375e-83
100,153,1.188621e-83
100,154,1.037945e-83
100,155,1.003884e-83
101,0,-1.065230e-82
101,1,-7.513104e-83
101,2,-9.108123e-83
101,3,2.586381e-82
101,4,3.481378e-82
101,5,9.868087e-83
101,6,9.610186e-83
101,7,4.587460e-83
101,8,1.954873e-83
101,9,1.126610e-83
101,10,-3.236230e-84
101,11,7.492963e-84
101,12,-1.026238e-81
101,13,-3.029653e-82
101,14,1.015212e-83
101,15,9.106864e-82
101,16,1.013348e-81
101,17,5.049556e-82
101,18,4.272810e-82
101,19,1.830953e-82
101,20,7.171788e-83
101,21,5.339308e-83
101,22,3.063683e-83
101,23,2.198813e-83
101,24,-2.879615e-81
101,25,-3.621935e-82
101,26,6.614823e-82
101,27,2.179937e-81
101,28,2.305668e-81
101,29,1.538555e-81
101,30,8.757804e-82
101,31,4.415480e-82
101,32,2.187275e-82
101,33,1.023622e-82
101,34,3.563013e-83
101,35,2.988451e-83
101,36,-3.567986e-81
101,37,-8.430401e-82
101,38,1.292761e-81
101,39,4.122616e-81
101,40,4.437630e-81
101,41,2.769238e-81
101,42,1.522862e-81
101,43,7.567040e-82
101,44,3.299591e-82
101,45,2.103360e-82
101,46,4.370767e-83
101,47,5.006607e-83
101,48,-4.818159e-81
101,49,1.444662e-81
101,50,1.873778e-81
101,51,6.038337e-81
101,52,5.699868e-81
101,53,4.171984e-81
101,54,1.929821e-81
101,55,8.468396e-82
101,56,4.190941e-82
101,57,2.484202e-82
101,58,9.070915e-83
101,59,1.104152e-82
101,60,-3.003025e-81
101,61,1.658081e-81
101,62,3.438690e-81
101,63,8.828073e-81
101,64,6.696866e-81
101,65,4.709336e-81
101,66,2.470944e-81
101,67,1.281429e-81
101,68,6.646631e-82
101,69,3.480005e-82
101,70,1.825087e-82
101,71,1.470699e-82
101,72,-2.196296e-81
101,73,1.794823e-81
101,74,6.528290e-81
101,75,9.884893e-81
101,76,8.926444e-81
101,77,4.137088e-81
101,78,2.453373e-81
101,79,1.218453e-81
101,80,6.584487e-82
101,81,3.187258e-82
101,82,2.255805e-82
101,83,1.562847e-82
101,84,5.372078e-82
101,85,3.270110e-81
101,86,6.138141e-81
101,87,9.079570e-81
101,88,7.395894e-81
101,89,4.143085e-81
101,90,2.110232e-81
101,91,1.071781e-81
101,92,5.487464e-82
101,93,2.983330e-82
101,94,1.328669e-82
101,95,1.138746e-82
101,96,1.837453e-82
101,97,4.291082e-81
101,98,6.502772e-81
101,99,8.069345e-81
101,100,5.429247e-81
101,101,3.820054e-81
101,102,1.439429e-81
101,103,7.822689e-82
101,104,6.120014e-82
101,105,3.353634e-82
101,106,1.129122e-82
101,107,1.166676e-82
101,108,0.000000e+00
101,109,5.919124e-82
101,110,5.101078e-81
101,111,5.677239e-81
101,112,3.292464e-81
101,113,1.967348e-81
101,114,1.175337e-81
101,115,6.670964e-82
101,116,4.318450e-82
101,117,3.118881e-82
101,118,1.152569e-82
101,119,9.912322e-83
101,120,0.000000e+00
101,121,0.000000e+00
101,122,5.951947e-82
101,123,1.790426e-81
101,124,1.416989e-81
101,125,7.903242e-82
101,126,5.235901e-82
101,127,4.556635e-82
101,128,2.052316e-82
101,129,1.638133e-82
101,130,1.036342e-82
101,131,8.196905e-83
101,132,0.000000e+00
101,133,0.000000e+00
101,134,0.000000e+00
101,135,0.000000e+00
101,136,1.217267e-82
101,137,1.491061e-82
101,138,2.256774e-82
101,139,1.598594e-82
101,140,1.182096e-82
101,141,9.931886e-83
101,142,5.922019e-83
101,143,3.950774e-83
101,144,0.000000e+00
101,145,0.000000e+00
101,146,0.000000e+00
101,147,0.000000e+00
101,148,0.000000e+00
101,149,1.272693e-85
101,150,1.073295e-83
101,151,1.291455e-83
101,152,8.682387e-84
101,153,6.976956e-84
101,154,6.150795e-84
101,155,5.897751e-84
102,0,1.841296e-83
102,1,2.265934e-84
102,2,3.063913e-83
102,3,1.484997e-82
102,4,1.464052e-82
102,5,4.677780e-83
102,6,4.462532e-83
102,7,2.408039e-83
102,8,1.306509e-83
102,9,8.299845e-84
102,10,1.826887e-84
102,11,3.797157e-84
102,12,-1.527311e-82
102,13,1.420663e-82
102,14,2.980827e-82
102,15,5.255275e-82
102,16,4.579543e-82
102,17,2.609594e-82
102,18,2.039150e-82
102,19,9.809202e-83
102,20,4.889585e-83
102,21,3.637821e-83
102,22,1.807057e-83
102,23,1.059447e-83
102,24,-1.761182e-82
102,25,5.959798e-82
102,26,1.007186e-81
102,27,1.335843e-81
102,28,1.126792e-81
102,29,7.322672e-82
102,30,4.382395e-82
102,31,2.422985e-82
102,32,1.373073e-82
102,33,7.423403e-83
102,34,3.208056e-83
102,35,1.789802e-83
102,36,1.704442e-82
102,37,9.665974e-82
102,38,1.796269e-81
102,39,2.477349e-81
102,40,2.130071e-81
102,41,1.245727e-81
102,42,7.285233e-82
102,43,4.000221e-82
102,44,2.133151e-82
102,45,1.315465e-82
102,46,5.153040e-83
102,47,2.983320e-83
102,48,4.757986e-83
102,49,2.211112e-81
102,50,2.377978e-81
102,51,3.319807e-81
102,52,2.708170e-81
102,53,1.833317e-81
102,54,9.370255e-82
102,55,4.756756e-82
102,56,2.790847e-82
102,57,1.572757e-82
102,58,7.966365e-83
102,59,5.453578e-83
102,60,8.813722e-82
102,61,2.481884e-81
102,62,3.144099e-81
102,63,4.519641e-81
102,64,3.165103e-81
102,65,2.078748e-81
102,66,1.165684e-81
102,67,6.643889e-82
102,68,3.701143e-82
102,69,2.131496e-82
102,70,1.151600e-82
102,71,7.083967e-83
102,72,1.302861e-81
102,73,2.703620e-81
102,74,4.198069e-81
102,75,4.872400e-81
102,76,3.871967e-81
102,77,1.872618e-81
102,78,1.144418e-81
102,79,6.309044e-82
102,80,3.606389e-82
102,81,1.985815e-82
102,82,1.320182e-82
102,83,7.473119e-83
102,84,1.368180e-81
102,85,3.104795e-81
102,86,3.895743e-81
102,87,4.354265e-81
102,88,3.179592e-81
102,89,1.865545e-81
102,90,1.062211e-81
102,91,5.629374e-82
102,92,3.281794e-82
102,93,1.843456e-82
102,94,9.526581e-83
102,95,5.895210e-83
102,96,6.402496e-83
102,97,2.354604e-81
102,98,3.316039e-81
102,99,3.503100e-81
102,100,2.181622e-81
102,101,1.439429e-81
102,102,1.054886e-81
102,103,4.621814e-82
102,104,3.093666e-82
102,105,1.790003e-82
102,106,7.388084e-83
102,107,5.528692e-83
102,108,0.000000e+00
102,109,2.623661e-82
102,110,2.244360e-81
102,111,2.301493e-81
102,112,1.371659e-81
102,113,7.771792e-82
102,114,5.352839e-82
102,115,3.779575e-82
102,116,2.029657e-82
102,117,1.539437e-82
102,118,6.596318e-83
102,119,4.439462e-83
102,120,0.000000e+00
102,121,0.000000e+00
102,122,2.344647e-82
102,123,7.180253e-82
102,124,5.593404e-82
102,125,3.298708e-82
102,126,2.232083e-82
102,127,1.867923e-82
102,128,9.332706e-83
102,129,7.580265e-83
102,130,4.831888e-83
102,131,3.409712e-83
102,132,0.000000e+00
102,133,0.000000e+00
102,134,0.000000e+00
102,135,0.000000e+00
102,136,4.854058e-83
102,137,6.196810e-83
102,138,9.026683e-83
102,139,6.744095e-83
102,140,4.719259e-83
102,141,3.901000e-83
102,142,2.389018e-83
102,143,1.497030e-83
102,144,0.000000e+00
102,145,0.000000e+00
102,146,0.000000e+00
102,147,0.000000e+00
102,148,0.000000e+00
102,149,1.577523e-85
102,150,4.095328e-84
102,151,5.258174e-84
102,152,3.636078e-84
102,153,2.860154e-84
102,154,2.436637e-84
102,155,2.187375e-84
103,0,5.591402e-83
103,1,2.345389e-83
103,2,6.304985e-83
103,3,1.072239e-82
103,4,8.523586e-83
103,5,2.718835e-83
103,6,3.242017e-83
103,7,1.693253e-83
103,8,1.080223e-83
103,9,9.042497e-84
103,10,3.421949e-84
103,11,3.608321e-84
103,12,8.049861e-83
103,13,2.494523e-82
103,14,3.548173e-82
103,15,3.990093e-82
103,16,2.984287e-82
103,17,1.749451e-82
103,18,1.265767e-82
103,19,6.990556e-83
103,20,3.838317e-83
103,21,2.851858e-83
103,22,1.658061e-83
103,23,7.736870e-84
103,24,4.611817e-82
103,25,8.343407e-82
103,26,1.076604e-81
103,27,1.055255e-81
103,28,7.699433e-82
103,29,4.762186e-82
103,30,2.834005e-82
103,31,1.894174e-82
103,32,1.061614e-82
103,33,5.973594e-83
103,34,2.687603e-83
103,35,1.401585e-83
103,36,9.192976e-82
103,37,1.344254e-81
103,38,1.785295e-81
103,39,1.972367e-81
103,40,1.473264e-81
103,41,8.050089e-82
103,42,5.004719e-82
103,43,2.941878e-82
103,44,1.738654e-82
103,45,1.006452e-82
103,46,4.800598e-83
103,47,2.337398e-83
103,48,1.260422e-81
103,49,2.344181e-81
103,50,2.459187e-81
103,51,2.421795e-81
103,52,1.832507e-81
103,53,1.171113e-81
103,54,6.410469e-82
103,55,3.805865e-82
103,56,2.197389e-82
103,57,1.315985e-82
103,58,7.377560e-83
103,59,3.940662e-83
103,60,1.661532e-81
103,61,2.678037e-81
103,62,2.860947e-81
103,63,3.281813e-81
103,64,2.010572e-81
103,65,1.317086e-81
103,66,7.525427e-82
103,67,4.821919e-82
103,68,2.645754e-82
103,69,1.681708e-82
103,70,9.937430e-83
103,71,4.935066e-83
103,72,2.166875e-81
103,73,2.983064e-81
103,74,3.485661e-81
103,75,3.552518e-81
103,76,2.419896e-81
103,77,1.191129e-81
103,78,7.141304e-82
103,79,4.238775e-82
103,80,2.682256e-82
103,81,1.503711e-82
103,82,1.001096e-82
103,83,5.064627e-83
103,84,1.475650e-81
103,85,2.930229e-81
103,86,3.144677e-81
103,87,2.961650e-81
103,88,1.972353e-81
103,89,1.100300e-81
103,90,6.835766e-82
103,91,4.219940e-82
103,92,2.332509e-82
103,93,1.389801e-82
103,94,7.632345e-83
103,95,4.127481e-83
103,96,8.256415e-83
103,97,1.832639e-81
103,98,2.375436e-81
103,99,2.162100e-81
103,100,1.345654e-81
103,101,7.822689e-82
103,102,4.621814e-82
103,103,4.858252e-82
103,104,2.378271e-82
103,105,1.294507e-82
103,106,5.965046e-83
103,107,3.826967e-83
103,108,0.000000e+00
103,109,1.508997e-82
103,110,1.380003e-81
103,111,1.305262e-81
103,112,7.549426e-82
103,113,4.433594e-82
103,114,2.959975e-82
103,115,2.402557e-82
103,116,1.509318e-82
103,117,9.929633e-83
103,118,4.984838e-83
103,119,2.995615e-83
103,120,0.000000e+00
103,121,0.000000e+00
103,122,1.323804e-82
103,123,3.785263e-82
103,124,2.918562e-82
103,125,1.840299e-82
103,126,1.366744e-82
103,127,1.112695e-82
103,128,6.125212e-83
103,129,4.779514e-83
103,130,3.201438e-83
103,131,1.941917e-83
103,132,0.000000e+00
103,133,0.000000e+00
103,134,0.000000e+00
103,135,0.000000e+00
103,136,2.463028e-83
103,137,3.226876e-83
103,138,4.934347e-83
103,139,3.845767e-83
103,140,2.595937e-83
103,141,2.109391e-83
103,142,1.370141e-83
103,143,7.875496e-84
103,144,0.000000e+00
103,145,0.000000e+00
103,146,0.000000e+00
103,147,0.000000e+00
103,148,0.000000e+00
103,149,-2.530130e-86
103,150,2.380900e-84
103,151,2.938603e-84
103,152,1.903131e-84
103,153,1.533312e-84
103,154,1.280627e-84
103,155,1.097296e-84
104,0,4.503420e-83
104,1,2.201423e-83
104,2,4.763860e-83
104,3,8.436659e-83
104,4,6.391134e-83
104,5,1.825467e-83
104,6,2.362910e-83
104,7,1.307565e-83
104,8,8.807562e-84
104,9,6.741904e-84
104,10,2.499963e-84
104,11,2.624330e-84
104,12,7.163756e-83
104,13,2.077300e-82
104,14,2.726042e-82
104,15,3.092078e-82
104,16,2.241901e-82
104,17,1.265513e-82
104,18,9.850178e-83
104,19,5.489824e-83
104,20,3.085677e-83
104,21,2.326369e-83
104,22,1.265753e-83
104,23,5.850783e-84
104,24,3.480431e-82
104,25,6.401928e-82
104,26,8.319275e-82
104,27,8.065744e-82
104,28,5.777628e-82
104,29,3.546828e-82
104,30,2.123989e-82
104,31,1.440531e-82
104,32,8.507857e-83
104,33,4.881958e-83
104,34,2.181949e-83
104,35,1.086649e-83
104,36,7.082212e-82
104,37,1.059798e-81
104,38,1.377276e-81
104,39,1.500843e-81
104,40,1.122981e-81
104,41,6.168460e-82
104,42,3.701073e-82
104,43,2.188868e-82
104,44,1.374754e-82
104,45,8.079337e-83
104,46,3.818718e-83
104,47,1.907831e-83
104,48,9.556903e-82
104,49,1.838805e-81
104,50,1.915726e-81
104,51,1.854687e-81
104,52,1.370181e-81
104,53,8.884676e-82
104,54,4.865868e-82
104,55,2.886769e-82
104,56,1.735450e-82
104,57,1.062941e-82
104,58,5.749637e-83
104,59,3.126047e-83
104,60,1.312465e-81
104,61,2.087847e-81
104,62,2.242879e-81
104,63,2.519453e-81
104,64,1.551783e-81
104,65,1.000970e-81
104,66,5.623829e-82
104,67,3.737226e-82
104,68,2.092252e-82
104,69,1.346802e-82
104,70,7.696699e-83
104,71,3.929232e-83
104,72,1.713812e-81
104,73,2.321836e-81
104,74,2.711818e-81
104,75,2.681685e-81
104,76,1.818946e-81
104,77,9.206205e-82
104,78,5.617939e-82
104,79,3.262522e-82
104,80,2.028156e-82
104,81,1.204768e-82
104,82,7.913782e-83
104,83,4.003736e-83
104,84,1.131784e-81
104,85,2.199302e-81
104,86,2.370692e-81
104,87,2.201745e-81
104,88,1.478491e-81
104,89,8.332356e-82
104,90,4.922944e-82
104,91,3.119708e-82
104,92,1.966809e-82
104,93,1.057419e-82
104,94,5.997483e-83
104,95,3.214554e-83
104,96,6.516267e-83
104,97,1.349490e-81
104,98,1.752508e-81
104,99,1.618642e-81
104,100,9.984917e-82
104,101,6.120014e-82
104,102,3.093666e-82
104,103,2.378271e-82
104,104,2.598720e-82
104,105,1.057420e-82
104,106,4.751365e-83
104,107,3.053348e-83
104,108,0.000000e+00
104,109,1.150929e-82
104,110,1.015319e-81
104,111,9.669709e-82
104,112,5.681890e-82
104,113,3.429117e-82
104,114,2.402389e-82
104,115,1.677742e-82
104,116,1.319734e-82
104,117,9.069713e-83
104,118,3.951991e-83
104,119,2.435120e-83
104,120,0.000000e+00
104,121,0.000000e+00
104,122,1.019304e-82
104,123,2.851998e-82
104,124,2.280663e-82
104,125,1.399053e-82
104,126,1.081601e-82
104,127,9.402549e-83
104,128,5.166363e-83
104,129,4.146573e-83
104,130,2.661364e-83
104,131,1.589527e-83
104,132,0.000000e+00
104,133,0.000000e+00
104,134,0.000000e+00
104,135,0.000000e+00
104,136,1.807842e-83
104,137,2.457680e-83
104,138,3.911772e-83
104,139,3.062308e-83
104,140,2.161428e-83
104,141,1.833829e-83
104,142,1.177573e-83
104,143,6.641297e-84
104,144,0.000000e+00
104,145,0.000000e+00
104,146,0.000000e+00
104,147,0.000000e+00
104,148,0.000000e+00
104,149,-1.050277e-85
104,150,1.921674e-84
104,151,2.263530e-84
104,152,1.521529e-84
104,153,1.201664e-84
104,154,1.054573e-84
104,155,9.359504e-85
105,0,2.786449e-83
105,1,1.345968e-83
105,2,3.106028e-83
105,3,4.466848e-83
105,4,3.366749e-83
105,5,1.077568e-83
105,6,1.408756e-83
105,7,7.688668e-84
105,8,4.875585e-84
105,9,4.369426e-84
105,10,1.796432e-84
105,11,1.643831e-84
105,12,5.668678e-83
105,13,1.313003e-82
105,14,1.673739e-82
105,15,1.843784e-82
105,16,1.293238e-82
105,17,7.191019e-83
105,18,5.255087e-83
105,19,3.217708e-83
105,20,1.858635e-83
105,21,1.289968e-83
105,22,7.423653e-84
105,23,3.504183e-84
105,24,2.562522e-82
105,25,4.148556e-82
105,26,5.128418e-82
105,27,4.649342e-82
105,28,3.304926e-82
105,29,1.996092e-82
105,30,1.211956e-82
105,31,8.352075e-83
105,32,4.870106e-83
105,33,2.841406e-83
105,34,1.273712e-83
105,35,6.678006e-84
105,36,5.104974e-82
105,37,6.699932e-82
105,38,8.496807e-82
105,39,8.869808e-82
105,40,6.299858e-82
105,41,3.463751e-82
105,42,2.119301e-82
105,43,1.306619e-82
105,44,8.111685e-83
105,45,4.697025e-83
105,46,2.278615e-83
105,47,1.100535e-83
105,48,6.896692e-82
105,49,1.133566e-81
105,50,1.135384e-81
105,51,1.087556e-81
105,52,7.929254e-82
105,53,4.932905e-82
105,54,2.766835e-82
105,55,1.739594e-82
105,56,1.030192e-82
105,57,6.330331e-83
105,58,3.434767e-83
105,59,1.752613e-83
105,60,8.822529e-82
105,61,1.290455e-81
105,62,1.363325e-81
105,63,1.458645e-81
105,64,8.701826e-82
105,65,5.708342e-82
105,66,3.209009e-82
105,67,2.075733e-82
105,68,1.182938e-82
105,69,7.627071e-83
105,70,4.604729e-83
105,71,2.216527e-83
105,72,1.099232e-81
105,73,1.402254e-81
105,74,1.577349e-81
105,75,1.541039e-81
105,76,1.026514e-81
105,77,5.071886e-82
105,78,3.230149e-82
105,79,1.908691e-82
105,80,1.159726e-82
105,81,6.452791e-83
105,82,4.618841e-83
105,83,2.241636e-83
105,84,6.730217e-82
105,85,1.325795e-81
105,86,1.381154e-81
105,87,1.247919e-81
105,88,8.270478e-82
105,89,4.665127e-82
105,90,2.805564e-82
105,91,1.706675e-82
105,92,1.138796e-82
105,93,7.046296e-83
105,94,3.361885e-83
105,95,1.841935e-83
105,96,2.919116e-83
105,97,7.705246e-82
105,98,9.750216e-82
105,99,8.745256e-82
105,100,5.413917e-82
105,101,3.353634e-82
105,102,1.790003e-82
105,103,1.294507e-82
105,104,1.057420e-82
105,105,9.859872e-83
105,106,2.841028e-83
105,107,1.696556e-83
105,108,0.000000e+00
105,109,5.959002e-83
105,110,5.378701e-82
105,111,5.088029e-82
105,112,2.964786e-82
105,113,1.786821e-82
105,114,1.303456e-82
105,115,9.518846e-83
105,116,6.198679e-83
105,117,5.694824e-83
105,118,2.436620e-83
105,119,1.286208e-83
105,120,0.000000e+00
105,121,0.000000e+00
105,122,5.184931e-83
105,123,1.515928e-82
105,124,1.193200e-82
105,125,7.470293e-83
105,126,5.663436e-83
105,127,5.098259e-83
105,128,2.960164e-83
105,129,2.052456e-83
105,130,1.394166e-83
105,131,8.435614e-84
105,132,0.000000e+00
105,133,0.000000e+00
105,134,0.000000e+00
105,135,0.000000e+00
105,136,9.175781e-84
105,137,1.277581e-83
105,138,2.038687e-83
105,139,1.599633e-83
105,140,1.174250e-83
105,141,9.603891e-84
105,142,5.939399e-84
105,143,3.550131e-84
105,144,0.000000e+00
105,145,0.000000e+00
105,146,0.000000e+00
105,147,0.000000e+00
105,148,0.000000e+00
105,149,-1.254533e-86
105,150,9.594581e-85
105,151,1.194215e-84
105,152,8.023431e-85
105,153,6.661936e-85
105,154,5.572161e-85
105,155,5.048473e-85
106,0,2.695288e-83
106,1,1.499396e-83
106,2,2.951717e-83
106,3,2.712576e-83
106,4,1.228587e-83
106,5,4.462569e-84
106,6,5.784510e-84
106,7,3.565620e-84
106,8,2.945694e-84
106,9,2.176930e-84
106,10,1.482525e-84
106,11,7.362943e-85
106,12,9.601121e-83
106,13,1.168315e-82
106,14,1.345936e-82
106,15,1.026195e-82
106,16,5.528310e-83
106,17,3.613694e-83
106,18,2.485254e-83
106,19,1.583065e-83
106,20,1.093869e-83
106,21,8.227331e-84
106,22,3.768322e-84
106,23,1.401265e-84
106,24,3.459244e-82
106,25,3.327530e-82
106,26,3.700371e-82
106,27,2.672447e-82
106,28,1.511167e-82
106,29,8.707012e-83
106,30,5.360051e-83
106,31,4.361904e-83
106,32,2.671322e-83
106,33,1.671479e-83
106,34,8.331197e-84
106,35,3.421288e-84
106,36,5.878448e-82
106,37,5.746298e-82
106,38,6.000692e-82
106,39,5.009001e-82
106,40,2.978861e-82
106,41,1.496349e-82
106,42,8.748487e-83
106,43,5.685627e-83
106,44,4.409945e-83
106,45,2.624075e-83
106,46,1.617423e-83
106,47,6.206374e-84
106,48,7.541160e-82
106,49,7.956100e-82
106,50,8.115958e-82
106,51,5.708666e-82
106,52,3.460848e-82
106,53,1.820867e-82
106,54,1.156994e-82
106,55,8.811128e-83
106,56,5.876823e-83
106,57,3.550619e-83
106,58,2.185777e-83
106,59,7.691558e-84
106,60,8.374481e-82
106,61,9.086329e-82
106,62,9.091361e-82
106,63,7.111372e-82
106,64,3.858771e-82
106,65,2.096073e-82
106,66,1.185958e-82
106,67,1.025167e-82
106,68,5.890773e-83
106,69,4.071541e-83
106,70,2.464563e-83
106,71,9.632444e-84
106,72,9.356529e-82
106,73,9.863235e-82
106,74,9.218449e-82
106,75,6.980546e-82
106,76,3.560569e-82
106,77,2.086439e-82
106,78,1.305436e-82
106,79,8.917035e-83
106,80,5.847724e-83
106,81,3.606169e-83
106,82,2.278341e-83
106,83,9.346953e-84
106,84,5.010083e-82
106,85,8.697046e-82
106,86,8.032892e-82
106,87,5.365959e-82
106,88,2.883941e-82
106,89,1.631147e-82
106,90,1.170301e-82
106,91,8.736460e-83
106,92,5.579293e-83
106,93,3.457961e-83
106,94,2.289907e-83
106,95,7.952161e-84
106,96,1.954858e-83
106,97,3.854815e-82
106,98,4.805765e-82
106,99,3.060494e-82
106,100,1.722420e-82
106,101,1.129122e-82
106,102,7.388084e-83
106,103,5.965046e-83
106,104,4.751365e-83
106,105,2.841028e-83
106,106,2.380609e-83
106,107,7.185322e-84
106,108,0.000000e+00
106,109,2.146141e-83
106,110,2.102708e-82
106,111,1.438016e-82
106,112,7.955351e-83
106,113,5.038527e-83
106,114,4.736894e-83
106,115,4.018465e-83
106,116,2.704374e-83
106,117,2.026027e-83
106,118,1.432467e-83
106,119,5.352633e-84
106,120,0.000000e+00
106,121,0.000000e+00
106,122,1.356867e-83
106,123,3.242919e-83
106,124,2.369280e-83
106,125,1.709381e-83
106,126,1.715884e-83
106,127,1.392600e-83
106,128,1.135474e-83
106,129,9.066979e-84
106,130,5.516465e-84
106,131,2.136578e-84
106,132,0.000000e+00
106,133,0.000000e+00
106,134,0.000000e+00
106,135,0.000000e+00
106,136,1.759435e-84
106,137,2.543834e-84
106,138,4.074135e-84
106,139,3.888454e-84
106,140,2.340776e-84
106,141,2.322195e-84
106,142,1.546205e-84
106,143,4.980712e-85
106,144,0.000000e+00
106,145,0.000000e+00
106,146,0.000000e+00
106,147,0.000000e+00
106,148,0.000000e+00
106,149,-2.220752e-86
106,150,2.651508e-85
106,151,2.376014e-85
106,152,1.618908e-85
106,153,1.341306e-85
106,154,1.102718e-85
106,155,6.562131e-86
107,0,2.169940e-84
107,1,5.978448e-85
107,2,3.353409e-84
107,3,1.311721e-83
107,4,1.330749e-83
107,5,3.552342e-84
107,6,3.935044e-84
107,7,1.970263e-84
107,8,1.333084e-84
107,9,8.412451e-85
107,10,1.907052e-85
107,11,3.973396e-85
107,12,-1.349058e-83
107,13,1.512156e-83
107,14,2.730215e-83
107,15,4.966178e-83
107,16,4.182297e-83
107,17,2.325761e-83
107,18,1.826351e-83
107,19,9.056118e-84
107,20,4.610149e-84
107,21,3.710043e-84
107,22,1.798565e-84
107,23,1.039046e-84
107,24,-2.179060e-83
107,25,5.390949e-83
107,26,9.703993e-83
107,27,1.212925e-82
107,28,1.008524e-82
107,29,6.573034e-83
107,30,3.764129e-83
107,31,2.296618e-83
107,32,1.289497e-83
107,33,7.334806e-84
107,34,2.995860e-84
107,35,1.788496e-84
107,36,5.819229e-84
107,37,9.393623e-83
107,38,1.664651e-82
107,39,2.326566e-82
107,40,2.000146e-82
107,41,1.149680e-82
107,42,6.634343e-83
107,43,3.577317e-83
107,44,2.025111e-83
107,45,1.266037e-83
107,46,4.837231e-84
107,47,3.114139e-84
107,48,-5.230063e-85
107,49,2.170287e-82
107,50,2.296330e-82
107,51,3.009070e-82
107,52,2.478290e-82
107,53,1.679910e-82
107,54,8.499304e-83
107,55,4.475675e-83
107,56,2.570553e-83
107,57,1.607362e-83
107,58,7.430821e-84
107,59,5.318745e-84
107,60,7.817292e-83
107,61,2.367997e-82
107,62,2.942408e-82
107,63,4.241632e-82
107,64,2.831791e-82
107,65,1.915350e-82
107,66,9.999893e-83
107,67,6.335636e-83
107,68,3.522799e-83
107,69,2.011194e-83
107,70,1.095194e-83
107,71,6.527569e-84
107,72,1.216062e-82
107,73,2.632335e-82
107,74,4.040030e-82
107,75,4.562808e-82
107,76,3.519499e-82
107,77,1.718551e-82
107,78,1.057871e-82
107,79,5.703122e-83
107,80,3.334235e-83
107,81,1.844281e-83
107,82,1.210858e-83
107,83,6.658404e-84
107,84,1.170611e-82
107,85,2.777378e-82
107,86,3.541252e-82
107,87,3.924790e-82
107,88,2.846267e-82
107,89,1.624012e-82
107,90,9.116677e-83
107,91,5.221433e-83
107,92,2.940986e-83
107,93,1.677008e-83
107,94,8.706628e-84
107,95,6.435919e-84
107,96,9.896072e-84
107,97,2.066775e-82
107,98,2.895751e-82
107,99,3.137562e-82
107,100,1.966476e-82
107,101,1.166676e-82
107,102,5.528692e-83
107,103,3.826967e-83
107,104,3.053348e-83
107,105,1.696556e-83
107,106,7.185322e-84
107,107,8.526599e-84
107,108,0.000000e+00
107,109,2.300848e-83
107,110,1.909736e-82
107,111,1.991822e-82
107,112,1.193635e-82
107,113,6.798342e-83
107,114,4.317542e-83
107,115,3.015123e-83
107,116,2.000616e-83
107,117,1.463229e-83
107,118,5.984951e-84
107,119,5.397276e-84
107,120,0.000000e+00
107,121,0.000000e+00
107,122,2.200383e-83
107,123,6.068547e-83
107,124,4.852167e-83
107,125,2.825988e-83
107,126,2.013818e-83
107,127,1.777824e-83
107,128,9.236246e-84
107,129,7.235162e-84
107,130,4.762623e-84
107,131,2.968754e-84
107,132,0.000000e+00
107,133,0.000000e+00
107,134,0.000000e+00
107,135,0.000000e+00
107,136,4.037771e-84
107,137,5.314048e-84
107,138,8.246750e-84
107,139,6.152811e-84
107,140,4.423471e-84
107,141,3.804005e-84
107,142,2.351304e-84
107,143,1.418868e-84
107,144,0.000000e+00
107,145,0.000000e+00
107,146,0.000000e+00
107,147,0.000000e+00
107,148,0.000000e+00
107,149,-3.141807e-86
107,150,3.736492e-85
107,151,4.563554e-85
107,152,3.103643e-85
107,153,2.458588e-85
107,154,2.254466e-85
107,155,2.109697e-85
108,0,0.000000e+00
108,1,0.000000e+00
108,2,0.000000e+00
108,3,0.000000e+00
108,4,0.000000e+00
108,5,0.000000e+00
108,6,0.000000e+00
108,7,0.000000e+00
108,8,0.000000e+00
108,9,0.000000e+00
108,10,0.000000e+00
108,11,0.000000e+00
108,12,0.000000e+00
108,13,0.000000e+00
108,14,0.000000e+00
108,15,0.000000e+00
108,16,0.000000e+00
108,17,0.000000e+00
108,18,0.000000e+00
108,19,0.000000e+00
108,20,0.000000e+00
108,21,0.000000e+00
108,22,0.000000e+00
108,23,0.000000e+00
108,24,0.000000e+00
108,25,0.000000e+00
108,26,0.000000e+00
108,27,0.000000e+00
108,28,0.000000e+00
108,29,0.000000e+00
108,30,0.000000e+00
108,31,0.000000e+00
108,32,0.000000e+00
108,33,0.000000e+00
108,34,0.000000e+00
108,35,0.000000e+00
108,36,0.000000e+00
108,37,0.000000e+00
108,38,0.000000e+00
108,39,0.000000e+00
108,40,0.000000e+00
108,41,0.000000e+00
108,42,0.000000e+00
108,43,0.000000e+00
108,44,0.000000e+00
108,45,0.000000e+00
108,46,0.000000e+00
108,47,0.000000e+00
108,48,0.000000e+00
108,49,0.000000e+00
108,50,0.000000e+00
108,51,0.000000e+00
108,52,0.000000e+00
108,53,0.000000e+00
108,54,0.000000e+00
108,55,0.000000e+00
108,56,0.000000e+00
108,57,0.000000e+00
108,58,0.000000e+00
108,59,0.000000e+00
108,60,0.000000e+00
108,61,0.000000e+00
108,62,0.000000e+00
108,63,0.000000e+00
108,64,0.000000e+00
108,65,0.000000e+00
108,66,0.000000e+00
108,67,0.000000e+00
108,68,0.000000e+00
108,69,0.000000e+00
108,70,0.000000e+00
108,71,0.000000e+00
108,72,0.000000e+00
108,73,0.000000e+00
108,74,0.000000e+00
108,75,0.000000e+00
108,76,0.000000e+00
108,77,0.000000e+00
108,78,0.000000e+00
108,79,0.000000e+00
108,80,0.000000e+00
108,81,0.000000e+00
108,82,0.000000e+00
108,83,0.000000e+00
108,84,0.000000e+00
108,85,0.000000e+00
108,86,0.000000e+00
108,87,0.000000e+00
108,88,0.000000e+00
108,89,0.000000e+00
108,90,0.000000e+00
108,91,0.000000e+00
108,92,0.000000e+00
108,93,0.000000e+00
108,94,0.000000e+00
108,95,0.000000e+00
108,96,0.000000e+00
108,97,0.000000e+00
108,98,0.000000e+00
108,99,0.000000e+00
108,100,0.000000e+00
108,101,0.000000e+00
108,102,0.000000e+00
108,103,0.000000e+00
108,104,0.000000e+00
108,105,0.000000e+00
108,106,0.000000e+00
108,107,0.000000e+00
108,108,0.000000e+00
108,109,0.000000e+00
108,110,0.000000e+00
108,111,0.000000e+00
108,112,0.000000e+00
108,113,0.000000e+00
108,114,0.000000e+00
108,115,0.000000e+00
108,116,0.000000e+00
108,117,0.000000e+00
108,118,0.000000e+00
108,119,0.000000e+00
108,120,0.000000e+00
108,121,0.000000e+00
108,122,0.000000e+00
108,123,0.000000e+00
108,124,0.000000e+00
108,125,0.000000e+00
108,126,0.000000e+00
108,127,0.000000e+00
108,128,0.000000e+00
108,129,0.000000e+00
108,130,0.000000e+00
108,131,0.000000e+00
108,132,0.000000e+00
108,133,0.000000e+00
108,134,0.000000e+00
108,135,0.000000e+00
108,136,0.000000e+00
108,137,0.000000e+00
108,138,0.000000e+00
108,139,0.000000e+00
108,140,0.000000e+00
108,141,0.000000e+00
108,142,0.000000e+00
108,143,0.000000e+00
108,144,0.000000e+00
108,145,0.000000e+00
108,146,0.000000e+00
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,0.000000e+00
108,152,0.000000e+00
108,153,0.000000e+00
108,154,0.000000e+00
108,155,0.000000e+00
109,0,-9.727146e-84
109,1,-4.173906e-84
109,2,-3.170102e-84
109,3,7.724069e-83
109,4,7.700379e-83
109,5,2.011928e-83
109,6,1.633409e-83
109,7,5.534503e-84
109,8,4.215580e-84
109,9,3.240133e-85
109,10,-1.810743e-84
109,11,7.011523e-85
109,12,-1.819904e-82
109,13,-2.181003e-83
109,14,5.715435e-83
109,15,2.158660e-82
109,16,2.273431e-82
109,17,1.260957e-82
109,18,9.733434e-83
109,19,3.922440e-83
109,20,1.513805e-83
109,21,1.517771e-83
109,22,6.706309e-84
109,23,4.350101e-84
109,24,-4.825316e-82
109,25,-1.591181e-83
109,26,2.322965e-82
109,27,5.449219e-82
109,28,5.016370e-82
109,29,3.454573e-82
109,30,1.775880e-82
109,31,8.552438e-83
109,32,4.569675e-83
109,33,2.415044e-83
109,34,9.135974e-84
109,35,5.478225e-84
109,36,-5.274321e-82
109,37,3.208083e-83
109,38,4.343586e-82
109,39,9.982866e-82
109,40,9.929739e-82
109,41,5.828082e-82
109,42,3.070709e-82
109,43,1.391906e-82
109,44,6.324638e-83
109,45,4.696090e-83
109,46,9.296180e-84
109,47,1.024284e-83
109,48,-8.553999e-82
109,49,4.835807e-82
109,50,7.234583e-82
109,51,1.364812e-81
109,52,1.248193e-81
109,53,8.658521e-82
109,54,3.795652e-82
109,55,1.478102e-82
109,56,8.982642e-83
109,57,5.239038e-83
109,58,1.506055e-83
109,59,2.255080e-83
109,60,-2.903248e-82
109,61,5.040505e-82
109,62,9.667842e-82
109,63,1.995731e-81
109,64,1.506726e-81
109,65,9.746728e-82
109,66,4.797112e-82
109,67,2.770821e-82
109,68,1.441421e-82
109,69,7.507031e-83
109,70,3.758125e-83
109,71,3.135581e-83
109,72,-3.794304e-82
109,73,5.759937e-82
109,74,1.694873e-81
109,75,2.151791e-81
109,76,1.891909e-81
109,77,8.934779e-82
109,78,5.088207e-82
109,79,2.422755e-82
109,80,1.301021e-82
109,81,6.863781e-83
109,82,4.606826e-83
109,83,3.166077e-83
109,84,1.913780e-82
109,85,6.626206e-82
109,86,1.492252e-81
109,87,2.005414e-81
109,88,1.546044e-81
109,89,8.468396e-82
109,90,4.402016e-82
109,91,2.227847e-82
109,92,1.043286e-82
109,93,6.040523e-83
109,94,2.662798e-83
109,95,2.247548e-83
109,96,2.513769e-83
109,97,1.553534e-81
109,98,1.261304e-81
109,99,1.750876e-81
109,100,1.099343e-81
109,101,5.919124e-82
109,102,2.623661e-82
109,103,1.508997e-82
109,104,1.150929e-82
109,105,5.959002e-83
109,106,2.146141e-83
109,107,2.300848e-83
109,108,0.000000e+00
109,109,7.929376e-82
109,110,1.479366e-81
109,111,1.206858e-81
109,112,7.637863e-82
109,113,4.213367e-82
109,114,2.294197e-82
109,115,1.490395e-82
109,116,9.082413e-83
109,117,6.296286e-83
109,118,2.335591e-83
109,119,1.966751e-83
109,120,0.000000e+00
109,121,0.000000e+00
109,122,1.521015e-82
109,123,3.603882e-82
109,124,2.934803e-82
109,125,1.656412e-82
109,126,1.104547e-82
109,127,9.209593e-83
109,128,3.940383e-83
109,129,3.268849e-83
109,130,2.173632e-83
109,131,1.601470e-83
109,132,0.000000e+00
109,133,0.000000e+00
109,134,0.000000e+00
109,135,0.000000e+00
109,136,3.203551e-83
109,137,3.397877e-83
109,138,4.893848e-83
109,139,3.418942e-83
109,140,2.242056e-83
109,141,2.036463e-83
109,142,1.151595e-83
109,143,8.161230e-84
109,144,0.000000e+00
109,145,0.000000e+00
109,146,0.000000e+00
109,147,0.000000e+00
109,148,0.000000e+00
109,149,2.251609e-85
109,150,3.033151e-84
109,151,2.740410e-84
109,152,1.775999e-84
109,153,1.329958e-84
109,154,1.234351e-84
109,155,1.057417e-84
110,0,-3.620015e-83
110,1,-3.508549e-83
110,2,6.334246e-84
110,3,5.896009e-82
110,4,6.179955e-82
110,5,1.858135e-82
110,6,1.790762e-82
110,7,7.535177e-83
110,8,3.440969e-83
110,9,2.129306e-83
110,10,-1.706889e-84
110,11,1.233164e-83
110,12,-1.112059e-81
110,13,1.233879e-82
110,14,7.589991e-82
110,15,2.012249e-81
110,16,1.934766e-81
110,17,1.025407e-81
110,18,7.759549e-82
110,19,3.105735e-82
110,20,1.299641e-82
110,21,1.005227e-82
110,22,5.773597e-83
110,23,3.522478e-83
110,24,-2.604956e-81
110,25,9.943284e-82
110,26,2.916848e-81
110,27,4.938982e-81
110,28,4.538012e-81
110,29,2.875151e-81
110,30,1.540317e-81
110,31,8.244324e-82
110,32,4.114715e-82
110,33,2.026351e-82
110,34,8.055039e-83
110,35,5.443926e-83
110,36,-2.789902e-81
110,37,1.563156e-81
110,38,5.235813e-81
110,39,9.209773e-81
110,40,8.758894e-81
110,41,5.047303e-81
110,42,2.640175e-81
110,43,1.291164e-81
110,44,6.243993e-82
110,45,3.905971e-82
110,46,1.210038e-82
110,47,9.958279e-83
110,48,-3.699250e-81
110,49,6.191350e-81
110,50,7.748934e-81
110,51,1.258166e-80
110,52,1.087989e-80
110,53,7.446977e-81
110,54,3.378309e-81
110,55,1.549609e-81
110,56,7.926745e-82
110,57,4.668079e-82
110,58,2.070168e-82
110,59,1.900430e-82
110,60,-7.363717e-82
110,61,7.174840e-81
110,62,1.030632e-80
110,63,1.765787e-80
110,64,1.276558e-80
110,65,8.242001e-81
110,66,4.196306e-81
110,67,2.348047e-81
110,68,1.156631e-81
110,69,6.330337e-82
110,70,3.577317e-82
110,71,2.552005e-82
110,72,9.463006e-82
110,73,7.942509e-81
110,74,1.537074e-80
110,75,1.956958e-80
110,76,1.587085e-80
110,77,7.495206e-81
110,78,4.202923e-81
110,79,2.096197e-81
110,80,1.142216e-81
110,81,6.009863e-82
110,82,4.141460e-82
110,83,2.670682e-82
110,84,3.139686e-81
110,85,9.214458e-81
110,86,1.409626e-80
110,87,1.750746e-80
110,88,1.313118e-80
110,89,7.068786e-81
110,90,3.716176e-81
110,91,1.883327e-81
110,92,9.435656e-82
110,93,5.337487e-82
110,94,2.577346e-82
110,95,1.924821e-82
110,96,3.347993e-82
110,97,9.439382e-81
110,98,1.408358e-80
110,99,1.482137e-80
110,100,9.350370e-81
110,101,5.101078e-81
110,102,2.244360e-81
110,103,1.380003e-81
110,104,1.015319e-81
110,105,5.378701e-82
110,106,2.102708e-82
110,107,1.909736e-82
110,108,0.000000e+00
110,109,1.479366e-81
110,110,1.624512e-80
110,111,1.100380e-80
110,112,6.053372e-81
110,113,3.391730e-81
110,114,1.948821e-81
110,115,1.225893e-81
110,116,7.455778e-82
110,117,5.403845e-82
110,118,2.105556e-82
110,119,1.667546e-82
110,120,0.000000e+00
110,121,0.000000e+00
110,122,1.298703e-81
110,123,3.423180e-81
110,124,2.406373e-81
110,125,1.376577e-81
110,126,9.370687e-82
110,127,7.680559e-82
110,128,3.398309e-82
110,129,2.762637e-82
110,130,1.797036e-82
110,131,1.293476e-82
110,132,0.000000e+00
110,133,0.000000e+00
110,134,0.000000e+00
110,135,0.000000e+00
110,136,2.334632e-82
110,137,2.758427e-82
110,138,3.934689e-82
110,139,2.790202e-82
110,140,1.865202e-82
110,141,1.516430e-82
110,142,9.187390e-83
110,143,5.922099e-83
110,144,0.000000e+00
110,145,0.000000e+00
110,146,0.000000e+00
110,147,0.000000e+00
110,148,0.000000e+00
110,149,-2.400144e-85
110,150,2.382098e-83
110,151,2.426950e-83
110,152,1.546884e-83
110,153,1.147001e-83
110,154,9.448070e-84
110,155,8.356731e-84
111,0,-3.521311e-82
111,1,-2.061361e-82
111,2,-3.137398e-82
111,3,4.683547e-82
111,4,6.807231e-82
111,5,1.921989e-82
111,6,1.737647e-82
111,7,7.053262e-83
111,8,2.141870e-83
111,9,7.906513e-84
111,10,-1.615176e-83
111,11,9.865789e-84
111,12,-2.531611e-81
111,13,-1.112821e-81
111,14,-5.252924e-82
111,15,1.516994e-81
111,16,1.917136e-81
111,17,9.279622e-82
111,18,7.787349e-82
111,19,2.848699e-82
111,20,8.581424e-83
111,21,7.034891e-83
111,22,4.108894e-83
111,23,3.625233e-83
111,24,-7.530945e-81
111,25,-2.387906e-81
111,26,-3.361615e-82
111,27,3.446728e-81
111,28,4.205474e-81
111,29,2.832142e-81
111,30,1.519253e-81
111,31,6.712038e-82
111,32,2.994311e-82
111,33,1.241220e-82
111,34,2.913703e-83
111,35,4.351461e-83
111,36,-1.027154e-80
111,37,-4.345960e-81
111,38,2.875525e-83
111,39,6.440335e-81
111,40,8.112777e-81
111,41,5.121363e-81
111,42,2.625011e-81
111,43,1.188494e-81
111,44,4.259482e-82
111,45,2.946170e-82
111,46,5.641608e-84
111,47,7.603215e-83
111,48,-1.357111e-80
111,49,-5.871348e-82
111,50,5.701524e-82
111,51,1.013328e-80
111,52,1.042768e-80
111,53,7.852569e-81
111,54,3.338325e-81
111,55,1.221144e-81
111,56,5.346395e-82
111,57,3.175637e-82
111,58,6.231828e-83
111,59,1.834628e-82
111,60,-1.020535e-80
111,61,-7.348964e-82
111,62,3.373826e-81
111,63,1.530548e-80
111,64,1.248604e-80
111,65,8.719827e-81
111,66,4.371120e-81
111,67,2.110905e-81
111,68,1.040551e-81
111,69,4.834223e-82
111,70,2.342107e-82
111,71,2.522847e-82
111,72,-9.171001e-81
111,73,-9.941733e-82
111,74,9.698532e-81
111,75,1.771239e-80
111,76,1.718099e-80
111,77,7.684126e-81
111,78,4.392848e-81
111,79,1.992152e-81
111,80,9.972174e-82
111,81,4.566573e-82
111,82,3.309710e-82
111,83,2.673050e-82
111,84,-1.400314e-81
111,85,2.406597e-81
111,86,9.049303e-81
111,87,1.664663e-80
111,88,1.404219e-80
111,89,7.703185e-81
111,90,3.790550e-81
111,91,1.704666e-81
111,92,7.726958e-82
111,93,4.149589e-82
111,94,1.533475e-82
111,95,1.829718e-82
111,96,2.403569e-82
111,97,7.076140e-81
111,98,1.211796e-80
111,99,1.619507e-80
111,100,1.016699e-80
111,101,5.677239e-81
111,102,2.301493e-81
111,103,1.305262e-81
111,104,9.669709e-82
111,105,5.088029e-82
111,106,1.438016e-82
111,107,1.991822e-82
111,108,0.000000e+00
111,109,1.206858e-81
111,110,1.100380e-80
111,111,1.473268e-80
111,112,7.235050e-81
111,113,3.822080e-81
111,114,2.105241e-81
111,115,1.287959e-81
111,116,7.932443e-82
111,117,5.511312e-82
111,118,1.856697e-82
111,119,1.786695e-82
111,120,0.000000e+00
111,121,0.000000e+00
111,122,1.200421e-81
111,123,3.880236e-81
111,124,3.139077e-81
111,125,1.645335e-81
111,126,1.051960e-81
111,127,9.153421e-82
111,128,3.859619e-82
111,129,3.058561e-82
111,130,1.945135e-82
111,131,1.588252e-82
111,132,0.000000e+00
111,133,0.000000e+00
111,134,0.000000e+00
111,135,0.000000e+00
111,136,2.638554e-82
111,137,3.209872e-82
111,138,4.723573e-82
111,139,3.347723e-82
111,140,2.403064e-82
111,141,2.012888e-82
111,142,1.180430e-82
111,143,8.010403e-83
111,144,0.000000e+00
111,145,0.000000e+00
111,146,0.000000e+00
111,147,0.000000e+00
111,148,0.000000e+00
111,149,2.941439e-85
111,150,2.350237e-83
111,151,2.791465e-83
111,152,1.881282e-83
111,153,1.438335e-83
111,154,1.265818e-83
111,155,1.192912e-83
112,0,-2.367103e-82
112,1,-1.394991e-82
112,2,-2.089527e-82
112,3,2.622556e-82
112,4,4.106520e-82
112,5,1.158300e-82
112,6,9.435339e-83
112,7,3.948993e-83
112,8,1.384612e-83
112,9,1.230275e-84
112,10,-1.072089e-83
112,11,4.982341e-84
112,12,-1.613014e-81
112,13,-7.516276e-82
112,14,-4.189600e-82
112,15,8.483792e-82
112,16,1.108842e-81
112,17,5.488188e-82
112,18,4.774207e-82
112,19,1.764929e-82
112,20,5.755796e-83
112,21,4.910909e-83
112,22,2.301018e-83
112,23,2.167143e-83
112,24,-4.842948e-81
112,25,-1.774473e-81
112,26,-4.907331e-82
112,27,1.918195e-81
112,28,2.432149e-81
112,29,1.684377e-81
112,30,9.217710e-82
112,31,3.822364e-82
112,32,1.865701e-82
112,33,7.857094e-83
112,34,1.860980e-83
112,35,2.486305e-83
112,36,-6.540441e-81
112,37,-2.957078e-81
112,38,-3.959961e-82
112,39,3.583894e-81
112,40,4.705142e-81
112,41,3.013114e-81
112,42,1.577888e-81
112,43,7.061668e-82
112,44,2.469204e-82
112,45,1.730688e-82
112,46,-2.024721e-84
112,47,4.412192e-83
112,48,-8.988725e-81
112,49,-9.445213e-82
112,50,-1.604083e-82
112,51,5.780167e-81
112,52,6.100013e-81
112,53,4.644934e-81
112,54,2.023795e-81
112,55,6.834279e-82
112,56,3.277528e-82
112,57,1.803598e-82
112,58,2.543237e-83
112,59,1.105058e-82
112,60,-6.784643e-81
112,61,-1.294768e-81
112,62,1.421390e-81
112,63,8.799792e-81
112,64,7.424705e-81
112,65,5.207750e-81
112,66,2.646671e-81
112,67,1.262737e-81
112,68,6.605573e-82
112,69,2.982708e-82
112,70,1.281442e-82
112,71,1.515079e-82
112,72,-6.385269e-81
112,73,-1.539859e-81
112,74,5.214409e-81
112,75,1.000951e-80
112,76,1.021554e-80
112,77,4.592619e-81
112,78,2.673829e-81
112,79,1.199209e-81
112,80,5.928895e-82
112,81,2.792197e-82
112,82,1.979669e-82
112,83,1.616929e-82
112,84,-1.515944e-81
112,85,2.379436e-82
112,86,4.574098e-81
112,87,9.381282e-81
112,88,8.153528e-81
112,89,4.569295e-81
112,90,2.271122e-81
112,91,1.011886e-81
112,92,4.502002e-82
112,93,2.419674e-82
112,94,8.412784e-83
112,95,1.091481e-82
112,96,1.075772e-82
112,97,3.821774e-81
112,98,6.156979e-81
112,99,9.451032e-81
112,100,6.148639e-81
112,101,3.292464e-81
112,102,1.371659e-81
112,103,7.549426e-82
112,104,5.681890e-82
112,105,2.964786e-82
112,106,7.955351e-83
112,107,1.193635e-82
112,108,0.000000e+00
112,109,7.637863e-82
112,110,6.053372e-81
112,111,7.235050e-81
112,112,5.325988e-81
112,113,2.501497e-81
112,114,1.215372e-81
112,115,7.829035e-82
112,116,4.805010e-82
112,117,3.385145e-82
112,118,1.069511e-82
112,119,1.073063e-82
112,120,0.000000e+00
112,121,0.000000e+00
112,122,7.550115e-82
112,123,2.229278e-81
112,124,1.881280e-81
112,125,1.074829e-81
112,126,6.580430e-82
112,127,5.488953e-82
112,128,2.346658e-82
112,129,1.884833e-82
112,130,1.189530e-82
112,131,9.861864e-83
112,132,0.000000e+00
112,133,0.000000e+00
112,134,0.000000e+00
112,135,0.000000e+00
112,136,1.619828e-82
112,137,1.863600e-82
112,138,2.791336e-82
112,139,2.135941e-82
112,140,1.494491e-82
112,141,1.287791e-82
112,142,7.365861e-83
112,143,5.064514e-83
112,144,0.000000e+00
112,145,0.000000e+00
112,146,0.000000e+00
112,147,0.000000e+00
112,148,0.000000e+00
112,149,4.679094e-85
112,150,1.260823e-83
112,151,1.551097e-83
112,152,1.140076e-83
112,153,8.846518e-84
112,154,7.875050e-84
112,155,7.419504e-84
113,0,-1.337353e-82
113,1,-7.725726e-83
113,2,-1.265564e-82
113,3,1.424157e-82
113,4,2.196053e-82
113,5,6.336187e-83
113,6,5.489468e-83
113,7,2.381288e-83
113,8,7.924394e-84
113,9,1.409831e-84
113,10,-6.049510e-84
113,11,2.970071e-84
113,12,-9.051338e-82
113,13,-4.377276e-82
113,14,-2.542625e-82
113,15,4.352956e-82
113,16,5.928269e-82
113,17,2.903685e-82
113,18,2.652731e-82
113,19,1.006318e-82
113,20,3.318617e-83
113,21,2.697635e-83
113,22,1.444914e-83
113,23,1.261077e-83
113,24,-2.736879e-81
113,25,-9.991869e-82
113,26,-3.278459e-82
113,27,1.004283e-81
113,28,1.307044e-81
113,29,9.176903e-82
113,30,5.194117e-82
113,31,2.228449e-82
113,32,1.098636e-82
113,33,4.576481e-83
113,34,1.163573e-83
113,35,1.461611e-83
113,36,-3.739561e-81
113,37,-1.737805e-81
113,38,-3.166879e-82
113,39,1.870422e-81
113,40,2.517099e-81
113,41,1.660519e-81
113,42,8.902966e-82
113,43,4.093450e-82
113,44,1.469324e-82
113,45,1.046427e-82
113,46,1.536846e-84
113,47,2.537727e-83
113,48,-5.078421e-81
113,49,-6.185714e-82
113,50,-2.899208e-82
113,51,3.081750e-81
113,52,3.300476e-81
113,53,2.577046e-81
113,54,1.140961e-81
113,55,4.015180e-82
113,56,1.954269e-82
113,57,1.096296e-82
113,58,1.901761e-83
113,59,6.386371e-83
113,60,-3.848460e-81
113,61,-7.644038e-82
113,62,6.366946e-82
113,63,4.776263e-81
113,64,4.034791e-81
113,65,2.893695e-81
113,66,1.519016e-81
113,67,7.189048e-82
113,68,3.788977e-82
113,69,1.739382e-82
113,70,7.722387e-83
113,71,8.737832e-83
113,72,-3.582336e-81
113,73,-8.959070e-82
113,74,2.742096e-81
113,75,5.470864e-81
113,76,5.649523e-81
113,77,2.567130e-81
113,78,1.503119e-81
113,79,6.924918e-82
113,80,3.558775e-82
113,81,1.632568e-82
113,82,1.142688e-82
113,83,9.392551e-83
113,84,-8.139354e-82
113,85,1.009631e-82
113,86,2.441461e-81
113,87,5.144058e-81
113,88,4.448959e-81
113,89,2.531175e-81
113,90,1.292040e-81
113,91,5.858406e-82
113,92,2.710706e-82
113,93,1.461200e-82
113,94,5.179400e-83
113,95,6.348640e-83
113,96,6.203660e-83
113,97,2.147404e-81
113,98,3.427029e-81
113,99,4.999920e-81
113,100,3.471717e-81
113,101,1.967348e-81
113,102,7.771792e-82
113,103,4.433594e-82
113,104,3.429117e-82
113,105,1.786821e-82
113,106,5.038527e-83
113,107,6.798342e-83
113,108,0.000000e+00
113,109,4.213367e-82
113,110,3.391730e-81
113,111,3.822080e-81
113,112,2.501497e-81
113,113,1.882813e-81
113,114,8.401184e-82
113,115,4.486032e-82
113,116,2.937544e-82
113,117,2.041670e-82
113,118,6.785340e-83
113,119,6.316666e-83
113,120,0.000000e+00
113,121,0.000000e+00
113,122,4.183443e-82
113,123,1.260495e-81
113,124,1.001842e-81
113,125,6.158875e-82
113,126,4.367354e-82
113,127,3.281357e-82
113,128,1.445845e-82
113,129,1.163930e-82
113,130,7.155580e-83
113,131,5.784083e-83
113,132,0.000000e+00
113,133,0.000000e+00
113,134,0.000000e+00
113,135,0.000000e+00
113,136,9.220066e-83
113,137,1.088101e-82
113,138,1.618240e-82
113,139,1.181655e-82
113,140,8.757120e-83
113,141,7.580135e-83
113,142,4.372112e-83
113,143,2.969597e-83
113,144,0.000000e+00
113,145,0.000000e+00
113,146,0.000000e+00
113,147,0.000000e+00
113,148,0.000000e+00
113,149,3.877025e-85
113,150,7.602318e-84
113,151,9.194037e-84
113,152,6.678346e-84
113,153,5.294579e-84
113,154,4.702015e-84
113,155,4.380347e-84
114,0,-3.616140e-83
114,1,-2.524913e-83
114,2,-3.431751e-83
114,3,9.901012e-83
114,4,1.139497e-82
114,5,3.329892e-83
114,6,3.675946e-83
114,7,1.652696e-83
114,8,7.239018e-84
114,9,4.241498e-84
114,10,-9.519140e-85
114,11,2.581887e-84
114,12,-3.298663e-82
114,13,-8.274446e-83
114,14,2.504225e-83
114,15,3.161842e-82
114,16,3.402415e-82
114,17,1.769740e-82
114,18,1.561782e-82
114,19,6.480967e-83
114,20,2.865176e-83
114,21,2.082040e-83
114,22,1.191614e-83
114,23,8.162924e-84
114,24,-8.992502e-82
114,25,-5.863896e-83
114,26,2.939524e-82
114,27,7.726021e-82
114,28,7.902383e-82
114,29,5.395772e-82
114,30,3.145249e-82
114,31,1.674369e-82
114,32,8.758949e-83
114,33,4.421013e-83
114,34,1.545850e-83
114,35,1.201252e-83
114,36,-1.110821e-81
114,37,-2.065986e-82
114,38,5.812509e-82
114,39,1.469627e-81
114,40,1.534067e-81
114,41,9.843087e-82
114,42,5.429165e-82
114,43,2.777080e-82
114,44,1.334732e-82
114,45,9.046678e-83
114,46,2.143522e-83
114,47,1.981810e-83
114,48,-1.483477e-81
114,49,6.882709e-82
114,50,7.748919e-82
114,51,2.148985e-81
114,52,1.982025e-81
114,53,1.493454e-81
114,54,7.019856e-82
114,55,3.204225e-82
114,56,1.712960e-82
114,57,1.070140e-82
114,58,3.951350e-83
114,59,4.091928e-83
114,60,-7.236361e-82
114,61,8.014677e-82
114,62,1.393636e-81
114,63,3.154131e-81
114,64,2.363268e-81
114,65,1.675839e-81
114,66,9.027602e-82
114,67,4.833188e-82
114,68,2.602032e-82
114,69,1.397584e-82
114,70,7.360708e-83
114,71,5.576691e-83
114,72,-5.707818e-82
114,73,7.840574e-82
114,74,2.449735e-81
114,75,3.506695e-81
114,76,3.156933e-81
114,77,1.491578e-81
114,78,9.029133e-82
114,79,4.630185e-82
114,80,2.590303e-82
114,81,1.289507e-82
114,82,8.811114e-83
114,83,5.790326e-83
114,84,2.504628e-82
114,85,1.170589e-81
114,86,2.148504e-81
114,87,3.127845e-81
114,88,2.481428e-81
114,89,1.416565e-81
114,90,7.636541e-82
114,91,3.925218e-82
114,92,2.134184e-82
114,93,1.178026e-82
114,94,5.277899e-83
114,95,4.182938e-83
114,96,4.631296e-83
114,97,1.561968e-81
114,98,2.292305e-81
114,99,2.792740e-81
114,100,1.813806e-81
114,101,1.175337e-81
114,102,5.352839e-82
114,103,2.959975e-82
114,104,2.402389e-82
114,105,1.303456e-82
114,106,4.736894e-83
114,107,4.317542e-83
114,108,0.000000e+00
114,109,2.294197e-82
114,110,1.948821e-81
114,111,2.105241e-81
114,112,1.215372e-81
114,113,8.401184e-82
114,114,7.875273e-82
114,115,3.391748e-82
114,116,1.905412e-82
114,117,1.352255e-82
114,118,5.322161e-83
114,119,3.905457e-83
114,120,0.000000e+00
114,121,0.000000e+00
114,122,2.221819e-82
114,123,6.688577e-82
114,124,5.354701e-82
114,125,3.071836e-82
114,126,2.408428e-82
114,127,2.146227e-82
114,128,9.097654e-83
114,129,7.389990e-83
114,130,4.561567e-83
114,131,3.245336e-83
114,132,0.000000e+00
114,133,0.000000e+00
114,134,0.000000e+00
114,135,0.000000e+00
114,136,4.774124e-83
114,137,6.106864e-83
114,138,9.141861e-83
114,139,6.509291e-83
114,140,4.960228e-83
114,141,4.034140e-83
114,142,2.487917e-83
114,143,1.557787e-83
114,144,0.000000e+00
114,145,0.000000e+00
114,146,0.000000e+00
114,147,0.000000e+00
114,148,0.000000e+00
114,149,7.507362e-86
114,150,4.661205e-84
114,151,5.488667e-84
114,152,3.829826e-84
114,153,3.040777e-84
114,154,2.613263e-84
114,155,2.359855e-84
115,0,8.614891e-85
115,1,1.245368e-84
115,2,6.358929e-84
115,3,7.718549e-83
115,4,7.412755e-83
115,5,2.165808e-83
115,6,2.218281e-83
115,7,1.158464e-83
115,8,6.924273e-84
115,9,3.840292e-84
115,10,4.138908e-85
115,11,1.732743e-84
115,12,-1.121113e-82
115,13,5.008476e-83
115,14,1.234829e-82
115,15,2.575502e-82
115,16,2.216019e-82
115,17,1.266387e-82
115,18,1.063727e-82
115,19,4.978312e-83
115,20,2.569427e-83
115,21,2.086654e-83
115,22,9.071463e-84
115,23,5.634359e-84
115,24,-2.401245e-82
115,25,1.956066e-82
115,26,4.231193e-82
115,27,6.356709e-82
115,28,5.437871e-82
115,29,3.634782e-82
115,30,2.183538e-82
115,31,1.240783e-82
115,32,7.237763e-83
115,33,4.064416e-83
115,34,1.659021e-83
115,35,9.613641e-84
115,36,-1.696883e-82
115,37,3.528816e-82
115,38,7.787594e-82
115,39,1.185766e-81
115,40,1.061581e-81
115,41,6.374830e-82
115,42,3.610375e-82
115,43,1.978084e-82
115,44,1.101280e-82
115,45,7.233120e-83
115,46,2.498546e-83
115,47,1.651791e-83
115,48,-2.838790e-82
115,49,9.906071e-82
115,50,1.025215e-81
115,51,1.599589e-81
115,52,1.346859e-81
115,53,9.482939e-82
115,54,4.699791e-82
115,55,2.346129e-82
115,56,1.473305e-82
115,57,8.717984e-83
115,58,3.841644e-83
115,59,2.911658e-83
115,60,1.877992e-82
115,61,1.079616e-81
115,62,1.458030e-81
115,63,2.251970e-81
115,64,1.609238e-81
115,65,1.070298e-81
115,66,5.860364e-82
115,67,3.502969e-82
115,68,2.043836e-82
115,69,1.132359e-82
115,70,5.907548e-83
115,71,3.788842e-83
115,72,3.598788e-82
115,73,1.157170e-81
115,74,2.069201e-81
115,75,2.415154e-81
115,76,1.995722e-81
115,77,9.803631e-82
115,78,6.108065e-82
115,79,3.307886e-82
115,80,1.907349e-82
115,81,1.078614e-82
115,82,6.882102e-83
115,83,3.969209e-83
115,84,5.010328e-82
115,85,1.255079e-81
115,86,1.739701e-81
115,87,2.086534e-81
115,88,1.574361e-81
115,89,9.063590e-82
115,90,4.998202e-82
115,91,2.818190e-82
115,92,1.671369e-82
115,93,9.678042e-83
115,94,4.689981e-83
115,95,3.018961e-83
115,96,2.739574e-83
115,97,1.102816e-81
115,98,1.592909e-81
115,99,1.783677e-81
115,100,1.120532e-81
115,101,6.670964e-82
115,102,3.779575e-82
115,103,2.402557e-82
115,104,1.677742e-82
115,105,9.518846e-83
115,106,4.018465e-83
115,107,3.015123e-83
115,108,0.000000e+00
115,109,1.490395e-82
115,110,1.225893e-81
115,111,1.287959e-81
115,112,7.829035e-82
115,113,4.486032e-82
115,114,3.391748e-82
115,115,3.659755e-82
115,116,1.423447e-82
115,117,9.571166e-83
115,118,4.109083e-83
115,119,2.601284e-83
115,120,0.000000e+00
115,121,0.000000e+00
115,122,1.370040e-82
115,123,4.083558e-82
115,124,3.331714e-82
115,125,1.948339e-82
115,126,1.362396e-82
115,127,1.392121e-82
115,128,7.203100e-83
115,129,5.044221e-83
115,130,3.303577e-83
115,131,2.092693e-83
115,132,0.000000e+00
115,133,0.000000e+00
115,134,0.000000e+00
115,135,0.000000e+00
115,136,2.955316e-83
115,137,3.952408e-83
115,138,5.768495e-83
115,139,4.300368e-83
115,140,3.110879e-83
115,141,2.667428e-83
115,142,1.632064e-83
115,143,9.797273e-84
115,144,0.000000e+00
115,145,0.000000e+00
115,146,0.000000e+00
115,147,0.000000e+00
115,148,0.000000e+00
115,149,4.340006e-86
115,150,2.911862e-84
115,151,3.345624e-84
115,152,2.397341e-84
115,153,1.895021e-84
115,154,1.665784e-84
115,155,1.448020e-84
116,0,3.451080e-84
116,1,1.677256e-84
116,2,2.741085e-84
116,3,4.866845e-83
116,4,4.340959e-83
116,5,1.146787e-83
116,6,1.475184e-83
116,7,7.475396e-84
116,8,4.471194e-84
116,9,2.891055e-84
116,10,2.780317e-85
116,11,1.264636e-84
116,12,-6.925178e-83
116,13,3.567956e-83
116,14,7.358526e-83
116,15,1.518287e-82
116,16,1.347864e-82
116,17,7.033463e-83
116,18,6.354711e-83
116,19,3.075880e-83
116,20,1.589180e-83
116,21,1.276133e-83
116,22,6.719680e-84
116,23,3.752857e-84
116,24,-1.643591e-82
116,25,1.412597e-82
116,26,2.725823e-82
116,27,3.942594e-82
116,28,3.326385e-82
116,29,2.169197e-82
116,30,1.301032e-82
116,31,7.926677e-83
116,32,4.708574e-83
116,33,2.546333e-83
116,34,1.024005e-83
116,35,6.090108e-84
116,36,-1.574960e-82
116,37,2.071881e-82
116,38,4.695076e-82
116,39,7.289834e-82
116,40,6.530727e-82
116,41,3.959079e-82
116,42,2.301507e-82
116,43,1.268701e-82
116,44,7.237621e-83
116,45,4.648943e-83
116,46,1.591410e-83
116,47,1.051895e-83
116,48,-1.908972e-82
116,49,6.398393e-82
116,50,6.728082e-82
116,51,9.808289e-82
116,52,8.227848e-82
116,53,5.992153e-82
116,54,3.006614e-82
116,55,1.515758e-82
116,56,9.260914e-83
116,57,5.788883e-83
116,58,2.597974e-83
116,59,1.974380e-83
116,60,1.167042e-82
116,61,7.374029e-82
116,62,8.996795e-82
116,63,1.425784e-81
116,64,9.667637e-82
116,65,6.691982e-82
116,66,3.787767e-82
116,67,2.250727e-82
116,68,1.290254e-82
116,69,7.611059e-83
116,70,3.970715e-83
116,71,2.541232e-83
116,72,2.706108e-82
116,73,7.944256e-82
116,74,1.317406e-81
116,75,1.557507e-81
116,76,1.259929e-81
116,77,6.053567e-82
116,78,3.729489e-82
116,79,2.085971e-82
116,80,1.298986e-82
116,81,7.031831e-83
116,82,4.460698e-83
116,83,2.653730e-83
116,84,3.369621e-82
116,85,8.142836e-82
116,86,1.101467e-81
116,87,1.316913e-81
116,88,9.895873e-82
116,89,5.696686e-82
116,90,3.207113e-82
116,91,1.731443e-82
116,92,1.031054e-82
116,93,6.269114e-83
116,94,3.068930e-83
116,95,1.987398e-83
116,96,2.986545e-83
116,97,7.264418e-82
116,98,9.882229e-82
116,99,1.106487e-81
116,100,7.116622e-82
116,101,4.318450e-82
116,102,2.029657e-82
116,103,1.509318e-82
116,104,1.319734e-82
116,105,6.198679e-83
116,106,2.704374e-83
116,107,2.000616e-83
116,108,0.000000e+00
116,109,9.082413e-83
116,110,7.455778e-82
116,111,7.932443e-82
116,112,4.805010e-82
116,113,2.937544e-82
116,114,1.905412e-82
116,115,1.423447e-82
116,116,1.424059e-82
116,117,6.621326e-83
116,118,2.823953e-83
116,119,1.812417e-83
116,120,0.000000e+00
116,121,0.000000e+00
116,122,8.509449e-83
116,123,2.504257e-82
116,124,2.072289e-82
116,125,1.249913e-82
116,126,9.245136e-83
116,127,8.124779e-83
116,128,5.412179e-83
116,129,3.873357e-83
116,130,2.178335e-83
116,131,1.415338e-83
116,132,0.000000e+00
116,133,0.000000e+00
116,134,0.000000e+00
116,135,0.000000e+00
116,136,1.792490e-83
116,137,2.414836e-83
116,138,3.738092e-83
116,139,2.885478e-83
116,140,2.041576e-83
116,141,1.763884e-83
116,142,1.101726e-83
116,143,6.771787e-84
116,144,0.000000e+00
116,145,0.000000e+00
116,146,0.000000e+00
116,147,0.000000e+00
116,148,0.000000e+00
116,149,5.006815e-86
116,150,1.898832e-84
116,151,2.163222e-84
116,152,1.531760e-84
116,153,1.236182e-84
116,154,1.157072e-84
116,155,1.022569e-84
117,0,7.702796e-84
117,1,4.359919e-84
117,2,7.924624e-84
117,3,3.691754e-83
117,4,3.327032e-83
117,5,9.826773e-84
117,6,1.107951e-83
117,7,6.188628e-84
117,8,3.658778e-84
117,9,2.285203e-84
117,10,6.556248e-85
117,11,1.037937e-84
117,12,-2.279734e-83
117,13,5.233076e-83
117,14,8.016934e-83
117,15,1.341685e-82
117,16,1.082819e-82
117,17,5.561606e-83
117,18,5.001927e-83
117,19,2.513014e-83
117,20,1.418298e-83
117,21,1.047853e-83
117,22,5.184516e-84
117,23,2.773313e-84
117,24,-3.070482e-83
117,25,1.722331e-82
117,26,2.795219e-82
117,27,3.332725e-82
117,28,2.684339e-82
117,29,1.680075e-82
117,30,1.032234e-82
117,31,6.339094e-83
117,32,3.864707e-83
117,33,2.075110e-83
117,34,8.922581e-84
117,35,4.840646e-84
117,36,5.151250e-83
117,37,2.823465e-82
117,38,4.661237e-82
117,39,6.267221e-82
117,40,5.234557e-82
117,41,3.120704e-82
117,42,1.740020e-82
117,43,9.758981e-83
117,44,5.844184e-83
117,45,3.594486e-83
117,46,1.470230e-83
117,47,8.670020e-84
117,48,4.918533e-83
117,49,6.209746e-82
117,50,6.555584e-82
117,51,8.305763e-82
117,52,6.563502e-82
117,53,4.474357e-82
117,54,2.343399e-82
117,55,1.243715e-82
117,56,7.752201e-83
117,57,4.592771e-83
117,58,2.262340e-83
117,59,1.481759e-83
117,60,2.727694e-82
117,61,7.081439e-82
117,62,8.541862e-82
117,63,1.141677e-81
117,64,7.713142e-82
117,65,5.081013e-82
117,66,2.844636e-82
117,67,1.721755e-82
117,68,1.003832e-82
117,69,6.058810e-83
117,70,3.215348e-83
117,71,1.913691e-83
117,72,4.015908e-82
117,73,7.537686e-82
117,74,1.103234e-81
117,75,1.208181e-81
117,76,9.356847e-82
117,77,4.575906e-82
117,78,2.840581e-82
117,79,1.592886e-82
117,80,9.840052e-83
117,81,5.511343e-83
117,82,3.660063e-83
117,83,2.030008e-83
117,84,2.963752e-82
117,85,7.080360e-82
117,86,9.031643e-82
117,87,1.002252e-81
117,88,7.312372e-82
117,89,4.169585e-82
117,90,2.426333e-82
117,91,1.358379e-82
117,92,7.968861e-83
117,93,4.593363e-83
117,94,2.462873e-83
117,95,1.502195e-83
117,96,2.206154e-83
117,97,5.334535e-82
117,98,7.521677e-82
117,99,8.012606e-82
117,100,5.097748e-82
117,101,3.118881e-82
117,102,1.539437e-82
117,103,9.929633e-83
117,104,9.069713e-83
117,105,5.694824e-83
117,106,2.026027e-83
117,107,1.463229e-83
117,108,0.000000e+00
117,109,6.296286e-83
117,110,5.403845e-82
117,111,5.511312e-82
117,112,3.385145e-82
117,113,2.041670e-82
117,114,1.352255e-82
117,115,9.571166e-83
117,116,6.621326e-83
117,117,8.349800e-83
117,118,2.076732e-83
117,119,1.298929e-83
117,120,0.000000e+00
117,121,0.000000e+00
117,122,5.884097e-83
117,123,1.751106e-82
117,124,1.418261e-82
117,125,8.438149e-83
117,126,6.457877e-83
117,127,5.656716e-83
117,128,3.083928e-83
117,129,3.115446e-83
117,130,1.659765e-83
117,131,9.775479e-84
117,132,0.000000e+00
117,133,0.000000e+00
117,134,0.000000e+00
117,135,0.000000e+00
117,136,1.247238e-83
117,137,1.572905e-83
117,138,2.442507e-83
117,139,1.989489e-83
117,140,1.422667e-83
117,141,1.182248e-83
117,142,7.432977e-84
117,143,4.437661e-84
117,144,0.000000e+00
117,145,0.000000e+00
117,146,0.000000e+00
117,147,0.000000e+00
117,148,0.000000e+00
117,149,4.120239e-86
117,150,1.269138e-84
117,151,1.414655e-84
117,152,1.045963e-84
117,153,8.386348e-85
117,154,7.449896e-85
117,155,6.904101e-85
118,0,1.284404e-83
118,1,7.062841e-84
118,2,1.356168e-83
118,3,1.923480e-83
118,4,1.104953e-83
118,5,3.446991e-84
118,6,4.953756e-84
118,7,2.814807e-84
118,8,1.914913e-84
118,9,1.600938e-84
118,10,7.434056e-85
118,11,5.632194e-85
118,12,3.588711e-83
118,13,6.014716e-83
118,14,7.331152e-83
118,15,6.846221e-83
118,16,4.390255e-83
118,17,2.596320e-83
118,18,1.962378e-83
118,19,1.141329e-83
118,20,7.192068e-84
118,21,5.393561e-84
118,22,2.844787e-84
118,23,1.254695e-84
118,24,1.416707e-82
118,25,1.802091e-82
118,26,2.122775e-82
118,27,1.799183e-82
118,28,1.166210e-82
118,29,6.985191e-83
118,30,4.316622e-83
118,31,3.177153e-83
118,32,1.923511e-83
118,33,1.139511e-83
118,34,5.372485e-84
118,35,2.591556e-84
118,36,2.534503e-82
118,37,2.955055e-82
118,38,3.485106e-82
118,39,3.342372e-82
118,40,2.272211e-82
118,41,1.225479e-82
118,42,7.299519e-83
118,43,4.606503e-83
118,44,3.162675e-83
118,45,1.898393e-83
118,46,9.832935e-84
118,47,4.477891e-84
118,48,3.368743e-82
118,49,4.642838e-82
118,50,4.742550e-82
118,51,4.002026e-82
118,52,2.757801e-82
118,53,1.700436e-82
118,54,9.637365e-83
118,55,6.299549e-83
118,56,4.069424e-83
118,57,2.518637e-83
118,58,1.444212e-83
118,59,6.597099e-84
118,60,4.168216e-82
118,61,5.402778e-82
118,62,5.521638e-82
118,63,5.305697e-82
118,64,3.091032e-82
118,65,1.916087e-82
118,66,1.118146e-82
118,67,7.864710e-83
118,68,4.551145e-83
118,69,3.092364e-83
118,70,1.810034e-83
118,71,8.295364e-84
118,72,4.870279e-82
118,73,5.846608e-82
118,74,6.132431e-82
118,75,5.508434e-82
118,76,3.439106e-82
118,77,1.799870e-82
118,78,1.129324e-82
118,79,7.175202e-83
118,80,4.653730e-83
118,81,2.672031e-83
118,82,1.774872e-83
118,83,8.437577e-84
118,84,2.883072e-82
118,85,5.271282e-82
118,86,5.268776e-82
118,87,4.336388e-82
118,88,2.733073e-82
118,89,1.550874e-82
118,90,9.928943e-83
118,91,6.519149e-83
118,92,4.151540e-83
118,93,2.383211e-83
118,94,1.330996e-83
118,95,6.817438e-84
118,96,1.186124e-83
118,97,2.890875e-82
118,98,3.696478e-82
118,99,2.980647e-82
118,100,1.819380e-82
118,101,1.152569e-82
118,102,6.596318e-83
118,103,4.984838e-83
118,104,3.951991e-83
118,105,2.436620e-83
118,106,1.432467e-83
118,107,5.984951e-84
118,108,0.000000e+00
118,109,2.335591e-83
118,110,2.105556e-82
118,111,1.856697e-82
118,112,1.069511e-82
118,113,6.785340e-83
118,114,5.322161e-83
118,115,4.109083e-83
118,116,2.823953e-83
118,117,2.076732e-83
118,118,1.623778e-83
118,119,5.196618e-84
118,120,0.000000e+00
118,121,0.000000e+00
118,122,1.846844e-83
118,123,5.305790e-83
118,124,4.197526e-83
118,125,2.715079e-83
118,126,2.259623e-83
118,127,1.996093e-83
118,128,1.330139e-83
118,129,9.750195e-84
118,130,7.797532e-84
118,131,3.519391e-84
118,132,0.000000e+00
118,133,0.000000e+00
118,134,0.000000e+00
118,135,0.000000e+00
118,136,3.392057e-84
118,137,5.032721e-84
118,138,7.764791e-84
118,139,6.378579e-84
118,140,4.559500e-84
118,141,3.925184e-84
118,142,2.342667e-84
118,143,1.288649e-84
118,144,0.000000e+00
118,145,0.000000e+00
118,146,0.000000e+00
118,147,0.000000e+00
118,148,0.000000e+00
118,149,5.885937e-87
118,150,4.600700e-85
118,151,4.844443e-85
118,152,3.363617e-85
118,153,2.701872e-85
118,154,2.340426e-85
118,155,1.937352e-85
119,0,-7.067780e-85
119,1,-8.821483e-85
119,2,-8.590088e-85
119,3,1.015166e-83
119,4,1.087356e-83
119,5,2.922504e-84
119,6,3.375717e-84
119,7,1.644982e-84
119,8,8.804587e-85
119,9,5.407502e-85
119,10,1.353998e-86
119,11,3.023988e-85
119,12,-2.252828e-83
119,13,1.510400e-84
119,14,1.111013e-83
119,15,3.438785e-83
119,16,3.324054e-83
119,17,1.652295e-83
119,18,1.494749e-83
119,19,6.782289e-84
119,20,3.295177e-84
119,21,2.461318e-84
119,22,1.435884e-84
119,23,8.423617e-85
119,24,-5.899964e-83
119,25,1.795767e-83
119,26,5.174421e-83
119,27,8.704369e-83
119,28,7.937248e-83
119,29,5.132225e-83
119,30,3.008861e-83
119,31,1.723285e-83
119,32,9.643346e-84
119,33,4.841849e-84
119,34,1.989262e-84
119,35,1.286460e-84
119,36,-6.149580e-83
119,37,2.379428e-83
119,38,8.726584e-83
119,39,1.642426e-82
119,40,1.546436e-82
119,41,9.456344e-83
119,42,5.296733e-83
119,43,2.782058e-83
119,44,1.433703e-83
119,45,9.102646e-84
119,46,2.959195e-84
119,47,2.227651e-84
119,48,-8.657387e-83
119,49,1.128253e-82
119,50,1.307990e-82
119,51,2.255832e-82
119,52,1.963130e-82
119,53,1.403667e-82
119,54,6.871568e-83
119,55,3.312726e-83
119,56,1.826810e-83
119,57,1.134250e-83
119,58,5.040303e-84
119,59,4.408882e-84
119,60,-1.803735e-83
119,61,1.346311e-82
119,62,1.795585e-82
119,63,3.259958e-82
119,64,2.292649e-82
119,65,1.579201e-82
119,66,8.663739e-83
119,67,4.860409e-83
119,68,2.634140e-83
119,69,1.532060e-83
119,70,8.180371e-84
119,71,5.743903e-84
119,72,1.595338e-83
119,73,1.448084e-82
119,74,2.793646e-82
119,75,3.580879e-82
119,76,2.969693e-82
119,77,1.410303e-82
119,78,8.329325e-83
119,79,4.468081e-83
119,80,2.690459e-83
119,81,1.347596e-83
119,82,9.190821e-84
119,83,5.884298e-84
119,84,5.190004e-83
119,85,1.566502e-82
119,86,2.384933e-82
119,87,3.076112e-82
119,88,2.361964e-82
119,89,1.331226e-82
119,90,7.329283e-83
119,91,3.885504e-83
119,92,2.172010e-83
119,93,1.200686e-83
119,94,5.643277e-84
119,95,4.185161e-84
119,96,7.940324e-84
119,97,1.549906e-82
119,98,2.213118e-82
119,99,2.610589e-82
119,100,1.665685e-82
119,101,9.912322e-83
119,102,4.439462e-83
119,103,2.995615e-83
119,104,2.435120e-83
119,105,1.286208e-83
119,106,5.352633e-84
119,107,5.397276e-84
119,108,0.000000e+00
119,109,1.966751e-83
119,110,1.667546e-82
119,111,1.786695e-82
119,112,1.073063e-82
119,113,6.316666e-83
119,114,3.905457e-83
119,115,2.601284e-83
119,116,1.812417e-83
119,117,1.298929e-83
119,118,5.196618e-84
119,119,6.345902e-84
119,120,0.000000e+00
119,121,0.000000e+00
119,122,1.921803e-83
119,123,5.580282e-83
119,124,4.525584e-83
119,125,2.619661e-83
119,126,1.905382e-83
119,127,1.639039e-83
119,128,8.623966e-84
119,129,7.058294e-84
119,130,4.172847e-84
119,131,3.655717e-84
119,132,0.000000e+00
119,133,0.000000e+00
119,134,0.000000e+00
119,135,0.000000e+00
119,136,3.877266e-84
119,137,4.673763e-84
119,138,7.516030e-84
119,139,5.697119e-84
119,140,4.180169e-84
119,141,3.793277e-84
119,142,2.264536e-84
119,143,1.370268e-84
119,144,0.000000e+00
119,145,0.000000e+00
119,146,0.000000e+00
119,147,0.000000e+00
119,148,0.000000e+00
119,149,-5.232545e-87
119,150,3.772877e-85
119,151,4.293310e-85
119,152,3.004060e-85
119,153,2.437482e-85
119,154,2.300185e-85
119,155,2.099929e-85
120,0,0.000000e+00
120,1,0.000000e+00
120,2,0.000000e+00
120,3,0.000000e+00
120,4,0.000000e+00
120,5,0.000000e+00
120,6,0.000000e+00
120,7,0.000000e+00
120,8,0.000000e+00
120,9,0.000000e+00
120,10,0.000000e+00
120,11,0.000000e+00
120,12,0.000000e+00
120,13,0.000000e+00
120,14,0.000000e+00
120,15,0.000000e+00
120,16,0.000000e+00
120,17,0.000000e+00
120,18,0.000000e+00
120,19,0.000000e+00
120,20,0.000000e+00
120,21,0.000000e+00
120,22,0.000000e+00
120,23,0.000000e+00
120,24,0.000000e+00
120,25,0.000000e+00
120,26,0.000000e+00
120,27,0.000000e+00
120,28,0.000000e+00
120,29,0.000000e+00
120,30,0.000000e+00
120,31,0.000000e+00
120,32,0.000000e+00
120,33,0.000000e+00
120,34,0.000000e+00
120,35,0.000000e+00
120,36,0.000000e+00
120,37,0.000000e+00
120,38,0.000000e+00
120,39,0.000000e+00
120,40,0.000000e+00
120,41,0.000000e+00
120,42,0.000000e+00
120,43,0.000000e+00
120,44,0.000000e+00
120,45,0.000000e+00
120,46,0.000000e+00
120,47,0.000000e+00
120,48,0.000000e+00
120,49,0.000000e+00
120,50,0.000000e+00
120,51,0.000000e+00
120,52,0.000000e+00
120,53,0.000000e+00
120,54,0.000000e+00
120,55,0.000000e+00
120,56,0.000000e+00
120,57,0.000000e+00
120,58,0.000000e+00
120,59,0.000000e+00
120,60,0.000000e+00
120,61,0.000000e+00
120,62,0.000000e+00
120,63,0.000000e+00
120,64,0.000000e+00
120,65,0.000000e+00
120,66,0.000000e+00
120,67,0.000000e+00
120,68,0.000000e+00
120,69,0.000000e+00
120,70,0.000000e+00
120,71,0.000000e+00
120,72,0.000000e+00
120,73,0.000000e+00
120,74,0.000000e+00
120,75,0.000000e+00
120,76,0.000000e+00
120,77,0.000000e+00
120,78,0.000000e+00
120,79,0.000000e+00
120,80,0.000000e+00
120,81,0.000000e+00
120,82,0.000000e+00
120,83,0.000000e+00
120,84,0.000000e+00
120,85,0.000000e+00
120,86,0.000000e+00
120,87,0.000000e+00
120,88,0.000000e+00
120,89,0.000000e+00
120,90,0.000000e+00
120,91,0.000000e+00
120,92,0.000000e+00
120,93,0.000000e+00
120,94,0.000000e+00
120,95,0.000000e+00
120,96,0.000000e+00
120,97,0.000000e+00
120,98,0.000000e+00
120,99,0.000000e+00
120,100,0.000000e+00
120,101,0.000000e+00
120,102,0.000000e+00
120,103,0.000000e+00
120,104,0.000000e+00
120,105,0.000000e+00
120,106,0.000000e+00
120,107,0.000000e+00
120,108,0.000000e+00
120,109,0.000000e+00
120,110,0.000000e+00
120,111,0.000000e+00
120,112,0.000000e+00
120,113,0.000000e+00
120,114,0.000000e+00
120,115,0.000000e+00
120,116,0.000000e+00
120,117,0.000000e+00
120,118,0.000000e+00
120,119,0.000000e+00
120,120,0.000000e+00
120,121,0.000000e+00
120,122,0.000000e+00
120,123,0.000000e+00
120,124,0.000000e+00
120,125,0.000000e+00
120,126,0.000000e+00
120,127,0.000000e+00
120,128,0.000000e+00
120,129,0.000000e+00
120,130,0.000000e+00
120,131,0.000000e+00
120,132,0.000000e+00
120,133,0.000000e+00
120,134,0.000000e+00
120,135,0.000000e+00
120,136,0.000000e+00
120,137,0.000000e+00
120,138,0.000000e+00
120,139,0.000000e+00
120,140,0.000000e+00
120,141,0.000000e+00
120,142,0.000000e+00
120,143,0.000000e+00
120,144,0.000000e+00
120,145,0.000000e+00
120,146,0.000000e+00
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,0.000000e+00
120,152,0.000000e+00
120,153,0.000000e+00
120,154,0.000000e+00
120,155,0.000000e+00
121,0,0.000000e+00
121,1,0.000000e+00
121,2,0.000000e+00
121,3,0.000000e+00
121,4,0.000000e+00
121,5,0.000000e+00
121,6,0.000000e+00
121,7,0.000000e+00
121,8,0.000000e+00
121,9,0.000000e+00
121,10,0.000000e+00
121,11,0.000000e+00
121,12,0.000000e+00
121,13,0.000000e+00
121,14,0.000000e+00
121,15,0.000000e+00
121,16,0.000000e+00
121,17,0.000000e+00
121,18,0.000000e+00
121,19,0.000000e+00
121,20,0.000000e+00
121,21,0.000000e+00
121,22,0.000000e+00
121,23,0.000000e+00
121,24,0.000000e+00
121,25,0.000000e+00
121,26,0.000000e+00
121,27,0.000000e+00
121,28,0.000000e+00
121,29,0.000000e+00
121,30,0.000000e+00
121,31,0.000000e+00
121,32,0.000000e+00
121,33,0.000000e+00
121,34,0.000000e+00
121,35,0.000000e+00
121,36,0.000000e+00
121,37,0.000000e+00
121,38,0.000000e+00
121,39,0.000000e+00
121,40,0.000000e+00
121,41,0.000000e+00
121,42,0.000000e+00
121,43,0.000000e+00
121,44,0.000000e+00
121,45,0.000000e+00
121,46,0.000000e+00
121,47,0.000000e+00
121,48,0.000000e+00
121,49,0.000000e+00
121,50,0.000000e+00
121,51,0.000000e+00
121,52,0.000000e+00
121,53,0.000000e+00
121,54,0.000000e+00
121,55,0.000000e+00
121,56,0.000000e+00
121,57,0.000000e+00
121,58,0.000000e+00
121,59,0.000000e+00
121,60,0.000000e+00
121,61,0.000000e+00
121,62,0.000000e+00
121,63,0.000000e+00
121,64,0.000000e+00
121,65,0.000000e+00
121,66,0.000000e+00
121,67,0.000000e+00
121,68,0.000000e+00
121,69,0.000000e+00
121,70,0.000000e+00
121,71,0.000000e+00
121,72,0.000000e+00
121,73,0.000000e+00
121,74,0.000000e+00
121,75,0.000000e+00
121,76,0.000000e+00
121,77,0.000000e+00
121,78,0.000000e+00
121,79,0.000000e+00
121,80,0.000000e+00
121,81,0.000000e+00
121,82,0.000000e+00
121,83,0.000000e+00
121,84,0.000000e+00
121,85,0.000000e+00
121,86,0.000000e+00
121,87,0.000000e+00
121,88,0.000000e+00
121,89,0.000000e+00
121,90,0.000000e+00
121,91,0.000000e+00
121,92,0.000000e+00
121,93,0.000000e+00
121,94,0.000000e+00
121,95,0.000000e+00
121,96,0.000000e+00
121,97,0.000000e+00
121,98,0.000000e+00
121,99,0.000000e+00
121,100,0.000000e+00
121,101,0.000000e+00
121,102,0.000000e+00
121,103,0.000000e+00
121,104,0.000000e+00
121,105,0.000000e+00
121,106,0.000000e+00
121,107,0.000000e+00
121,108,0.000000e+00
121,109,0.000000e+00
121,110,0.000000e+00
121,111,0.000000e+00
121,112,0.000000e+00
121,113,0.000000e+00
121,114,0.000000e+00
121,115,0.000000e+00
121,116,0.000000e+00
121,117,0.000000e+00
121,118,0.000000e+00
121,119,0.000000e+00
121,120,0.000000e+00
121,121,0.000000e+00
121,122,0.000000e+00
121,123,0.000000e+00
121,124,0.000000e+00
121,125,0.000000e+00
121,126,0.000000e+00
121,127,0.000000e+00
121,128,0.000000e+00
121,129,0.000000e+00
121,130,0.000000e+00
121,131,0.000000e+00
121,132,0.000000e+00
121,133,0.000000e+00
121,134,0.000000e+00
121,135,0.000000e+00
121,136,0.000000e+00
121,137,0.000000e+00
121,138,0.000000e+00
121,139,0.000000e+00
121,140,0.000000e+00
121,141,0.000000e+00
121,142,0.000000e+00
121,143,0.000000e+00
121,144,0.000000e+00
121,145,0.000000e+00
121,146,0.000000e+00
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,0.000000e+00
121,152,0.000000e+00
121,153,0.000000e+00
121,154,0.000000e+00
121,155,0.000000e+00
122,0,-4.566206e-83
122,1,-2.712675e-83
122,2,-4.219711e-83
122,3,4.299659e-83
122,4,7.266776e-83
122,5,1.798531e-83
122,6,1.554873e-83
122,7,6.065153e-84
122,8,2.565211e-84
122,9,5.408808e-87
122,10,-2.423604e-84
122,11,7.886565e-85
122,12,-3.147989e-82
122,13,-1.551296e-82
122,14,-9.916662e-83
122,15,1.395543e-82
122,16,1.902543e-82
122,17,9.498850e-83
122,18,8.189581e-83
122,19,2.749721e-83
122,20,7.441899e-84
122,21,7.573311e-84
122,22,3.397440e-84
122,23,3.656403e-84
122,24,-9.273500e-82
122,25,-3.622257e-82
122,26,-1.146338e-82
122,27,3.152142e-82
122,28,4.150143e-82
122,29,2.917621e-82
122,30,1.541579e-82
122,31,6.582283e-83
122,32,3.116904e-83
122,33,1.272942e-83
122,34,2.210797e-84
122,35,4.185559e-84
122,36,-1.281291e-81
122,37,-6.002201e-82
122,38,-1.267789e-82
122,39,6.027369e-82
122,40,8.392301e-82
122,41,5.292791e-82
122,42,2.752282e-82
122,43,1.157996e-82
122,44,4.159169e-83
122,45,3.020915e-83
122,46,-2.403100e-84
122,47,7.946026e-84
122,48,-1.737690e-81
122,49,-2.502643e-82
122,50,-1.121149e-82
122,51,9.599465e-82
122,52,1.044696e-81
122,53,8.241964e-82
122,54,3.418766e-82
122,55,1.088508e-82
122,56,4.977592e-83
122,57,2.915495e-83
122,58,1.968819e-84
122,59,1.902764e-83
122,60,-1.338866e-81
122,61,-3.273687e-82
122,62,1.530347e-82
122,63,1.507398e-81
122,64,1.284346e-81
122,65,9.159666e-82
122,66,4.435723e-82
122,67,2.219449e-82
122,68,1.111883e-82
122,69,4.722889e-83
122,70,2.103539e-83
122,71,2.640996e-83
122,72,-1.271020e-81
122,73,-3.105245e-82
122,74,8.830328e-82
122,75,1.770012e-81
122,76,1.779277e-81
122,77,8.065400e-82
122,78,4.674967e-82
122,79,2.037003e-82
122,80,9.885430e-83
122,81,4.760404e-83
122,82,3.305735e-83
122,83,2.800177e-83
122,84,-3.134200e-82
122,85,1.110310e-83
122,86,8.219225e-82
122,87,1.687687e-81
122,88,1.443741e-81
122,89,8.088902e-82
122,90,3.953455e-82
122,91,1.734490e-82
122,92,7.536879e-83
122,93,4.157627e-83
122,94,1.307395e-83
122,95,1.909865e-83
122,96,3.593540e-83
122,97,6.365618e-82
122,98,1.069269e-81
122,99,1.686580e-81
122,100,1.089440e-81
122,101,5.951947e-82
122,102,2.344647e-82
122,103,1.323804e-82
122,104,1.019304e-82
122,105,5.184931e-83
122,106,1.356867e-83
122,107,2.200383e-83
122,108,0.000000e+00
122,109,1.521015e-82
122,110,1.298703e-81
122,111,1.200421e-81
122,112,7.550115e-82
122,113,4.183443e-82
122,114,2.221819e-82
122,115,1.370040e-82
122,116,8.509449e-83
122,117,5.884097e-83
122,118,1.846844e-83
122,119,1.921803e-83
122,120,0.000000e+00
122,121,0.000000e+00
122,122,3.569887e-82
122,123,4.936290e-82
122,124,3.073249e-82
122,125,1.762122e-82
122,126,1.163641e-82
122,127,9.922886e-83
122,128,4.207279e-83
122,129,3.316309e-83
122,130,2.094622e-83
122,131,1.739700e-83
122,132,0.000000e+00
122,133,0.000000e+00
122,134,0.000000e+00
122,135,0.000000e+00
122,136,4.097738e-83
122,137,3.533864e-83
122,138,5.230063e-83
122,139,3.782547e-83
122,140,2.674684e-83
122,141,2.278365e-83
122,142,1.294644e-83
122,143,8.925226e-84
122,144,0.000000e+00
122,145,0.000000e+00
122,146,0.000000e+00
122,147,0.000000e+00
122,148,0.000000e+00
122,149,-1.058748e-85
122,150,2.229334e-84
122,151,3.054596e-84
122,152,2.040746e-84
122,153,1.545029e-84
122,154,1.378000e-84
122,155,1.304260e-84
123,0,-1.657512e-82
123,1,-9.583969e-83
123,2,-1.578328e-82
123,3,1.006884e-82
123,4,2.056627e-82
123,5,5.811269e-83
123,6,4.680645e-83
123,7,2.088556e-83
123,8,3.566240e-84
123,9,-9.360062e-87
123,10,-7.396597e-84
123,11,2.489735e-84
123,12,-1.017254e-81
123,13,-5.665035e-82
123,14,-4.035070e-82
123,15,3.421776e-82
123,16,5.362215e-82
123,17,2.420155e-82
123,18,2.166391e-82
123,19,7.393635e-83
123,20,1.710871e-83
123,21,1.157684e-83
123,22,8.120228e-84
123,23,1.084914e-83
123,24,-3.059258e-81
123,25,-1.272024e-81
123,26,-6.408130e-82
123,27,7.350115e-82
123,28,1.165491e-81
123,29,8.055508e-82
123,30,4.506877e-82
123,31,1.683255e-82
123,32,7.478649e-83
123,33,2.238991e-83
123,34,-1.136025e-85
123,35,1.148444e-83
123,36,-4.309033e-81
123,37,-2.308251e-81
123,38,-8.223451e-82
123,39,1.418879e-81
123,40,2.243951e-81
123,41,1.475202e-81
123,42,7.692593e-82
123,43,3.386871e-82
123,44,9.678126e-83
123,45,6.968755e-83
123,46,-1.826070e-83
123,47,1.891185e-83
123,48,-5.675868e-81
123,49,-1.339920e-81
123,50,-1.211520e-81
123,51,2.561113e-81
123,52,2.959983e-81
123,53,2.353117e-81
123,54,9.671773e-82
123,55,2.972230e-82
123,56,1.214072e-82
123,57,5.783289e-83
123,58,-7.516205e-84
123,59,5.166666e-83
123,60,-4.677654e-81
123,61,-1.575708e-81
123,62,-2.065436e-82
123,63,4.025847e-81
123,64,3.616663e-81
123,65,2.648085e-81
123,66,1.341952e-81
123,67,5.628465e-82
123,68,2.941481e-82
123,69,1.095661e-82
123,70,4.609781e-83
123,71,7.314758e-83
123,72,-4.364727e-81
123,73,-1.709920e-81
123,74,1.815557e-81
123,75,4.905374e-81
123,76,5.300359e-81
123,77,2.292054e-81
123,78,1.329535e-81
123,79,5.740882e-82
123,80,2.762711e-82
123,81,1.129595e-82
123,82,8.531917e-83
123,83,7.990319e-83
123,84,-1.172303e-81
123,85,-4.046262e-82
123,86,1.867168e-81
123,87,4.823028e-81
123,88,4.299422e-81
123,89,2.367649e-81
123,90,1.132127e-81
123,91,4.745460e-82
123,92,2.098970e-82
123,93,1.090374e-82
123,94,2.836057e-83
123,95,5.404049e-83
123,96,3.037269e-83
123,97,1.795147e-81
123,98,3.059606e-81
123,99,4.831212e-81
123,100,3.238557e-81
123,101,1.790426e-81
123,102,7.180253e-82
123,103,3.785263e-82
123,104,2.851998e-82
123,105,1.515928e-82
123,106,3.242919e-83
123,107,6.068547e-83
123,108,0.000000e+00
123,109,3.603882e-82
123,110,3.423180e-81
123,111,3.880236e-81
123,112,2.229278e-81
123,113,1.260495e-81
123,114,6.688577e-82
123,115,4.083558e-82
123,116,2.504257e-82
123,117,1.751106e-82
123,118,5.305790e-83
123,119,5.580282e-83
123,120,0.000000e+00
123,121,0.000000e+00
123,122,4.936290e-82
123,123,1.823421e-81
123,124,1.098165e-81
123,125,5.382642e-82
123,126,3.515039e-82
123,127,3.105374e-82
123,128,1.302929e-82
123,129,1.010641e-82
123,130,6.244688e-83
123,131,5.493462e-83
123,132,0.000000e+00
123,133,0.000000e+00
123,134,0.000000e+00
123,135,0.000000e+00
123,136,1.272339e-82
123,137,1.179814e-82
123,138,1.555405e-82
123,139,1.146787e-82
123,140,8.586857e-83
123,141,7.002681e-83
123,142,4.138388e-83
123,143,2.832707e-83
123,144,0.000000e+00
123,145,0.000000e+00
123,146,0.000000e+00
123,147,0.000000e+00
123,148,0.000000e+00
123,149,5.483007e-85
123,150,7.705068e-84
123,151,9.302544e-84
123,152,6.671311e-84
123,153,5.167664e-84
123,154,4.502591e-84
123,155,4.371764e-84
124,0,-1.391173e-82
124,1,-7.881900e-83
124,2,-1.344438e-82
124,3,7.952047e-83
124,4,1.624442e-82
124,5,4.389192e-83
124,6,3.769647e-83
124,7,1.522646e-83
124,8,2.877479e-84
124,9,-4.137906e-85
124,10,-6.277029e-84
124,11,1.828349e-84
124,12,-8.388177e-82
124,13,-4.726505e-82
124,14,-3.544840e-82
124,15,2.532777e-82
124,16,4.154773e-82
124,17,1.850423e-82
124,18,1.783585e-82
124,19,6.227126e-83
124,20,1.365439e-83
124,21,1.077492e-83
124,22,6.751019e-84
124,23,8.541606e-84
124,24,-2.607261e-81
124,25,-1.159995e-81
124,26,-6.550180e-82
124,27,5.234607e-82
124,28,8.996584e-82
124,29,6.359519e-82
124,30,3.516866e-82
124,31,1.291465e-82
124,32,5.736121e-83
124,33,1.932632e-83
124,34,8.898910e-86
124,35,8.606753e-84
124,36,-3.673956e-81
124,37,-1.991666e-81
124,38,-8.612240e-82
124,39,1.004026e-81
124,40,1.719495e-81
124,41,1.166768e-81
124,42,6.066052e-82
124,43,2.651940e-82
124,44,7.143461e-83
124,45,5.439383e-83
124,46,-1.727269e-83
124,47,1.432612e-83
124,48,-4.930691e-81
124,49,-1.316971e-81
124,50,-1.150546e-81
124,51,1.874852e-81
124,52,2.295724e-81
124,53,1.868055e-81
124,54,7.761911e-82
124,55,2.250601e-82
124,56,8.466120e-83
124,57,4.863337e-83
124,58,-1.164013e-83
124,59,4.321045e-83
124,60,-4.105948e-81
124,61,-1.588263e-81
124,62,-4.854708e-82
124,63,3.105380e-81
124,64,2.809598e-81
124,65,2.090860e-81
124,66,1.065431e-81
124,67,4.504577e-82
124,68,2.374613e-82
124,69,8.648681e-83
124,70,3.212459e-83
124,71,5.929525e-83
124,72,-3.876873e-81
124,73,-1.749228e-81
124,74,1.282179e-81
124,75,3.699763e-81
124,76,4.160245e-81
124,77,1.793253e-81
124,78,1.047931e-81
124,79,4.459468e-82
124,80,2.154749e-82
124,81,8.771069e-83
124,82,6.481403e-83
124,83,6.457105e-83
124,84,-1.186849e-81
124,85,-7.650824e-82
124,86,1.131055e-81
124,87,3.631132e-81
124,88,3.335709e-81
124,89,1.872069e-81
124,90,8.926679e-82
124,91,3.628365e-82
124,92,1.552578e-82
124,93,7.995451e-83
124,94,1.798562e-83
124,95,4.221971e-83
124,96,2.236053e-83
124,97,1.306383e-81
124,98,2.298593e-81
124,99,3.737657e-81
124,100,2.494795e-81
124,101,1.416989e-81
124,102,5.593404e-82
124,103,2.918562e-82
124,104,2.280663e-82
124,105,1.193200e-82
124,106,2.369280e-83
124,107,4.852167e-83
124,108,0.000000e+00
124,109,2.934803e-82
124,110,2.406373e-81
124,111,3.139077e-81
124,112,1.881280e-81
124,113,1.001842e-81
124,114,5.354701e-82
124,115,3.331714e-82
124,116,2.072289e-82
124,117,1.418261e-82
124,118,4.197526e-83
124,119,4.525584e-83
124,120,0.000000e+00
124,121,0.000000e+00
124,122,3.073249e-82
124,123,1.098165e-81
124,124,1.115532e-81
124,125,5.109131e-82
124,126,2.817826e-82
124,127,2.531259e-82
124,128,1.085308e-82
124,129,8.492287e-83
124,130,5.194302e-83
124,131,4.456699e-83
124,132,0.000000e+00
124,133,0.000000e+00
124,134,0.000000e+00
124,135,0.000000e+00
124,136,8.520955e-83
124,137,1.056548e-82
124,138,1.433928e-82
124,139,9.458851e-83
124,140,7.033613e-83
124,141,5.977242e-83
124,142,3.419697e-83
124,143,2.358031e-83
124,144,0.000000e+00
124,145,0.000000e+00
124,146,0.000000e+00
124,147,0.000000e+00
124,148,0.000000e+00
124,149,2.033475e-85
124,150,6.730582e-84
124,151,7.918961e-84
124,152,5.343908e-84
124,153,4.160283e-84
124,154,3.738798e-84
124,155,3.501777e-84
125,0,-6.953036e-83
125,1,-4.100028e-83
125,2,-6.664577e-83
125,3,4.462207e-83
125,4,8.639328e-83
125,5,2.531024e-83
125,6,2.368631e-83
125,7,9.849003e-84
125,8,2.228779e-84
125,9,1.079742e-84
125,10,-2.811739e-84
125,11,1.335858e-84
125,12,-4.313869e-82
125,13,-2.290023e-82
125,14,-1.660314e-82
125,15,1.520269e-82
125,16,2.312175e-82
125,17,1.082824e-82
125,18,1.005417e-82
125,19,3.844831e-83
125,20,1.000351e-83
125,21,7.358193e-84
125,22,5.170772e-84
125,23,5.180110e-84
125,24,-1.316189e-81
125,25,-5.449835e-82
125,26,-2.778037e-82
125,27,3.338017e-82
125,28,5.159427e-82
125,29,3.626248e-82
125,30,2.061061e-82
125,31,8.310058e-83
125,32,3.917502e-83
125,33,1.552373e-83
125,34,2.478990e-84
125,35,6.017561e-84
125,36,-1.875744e-81
125,37,-9.623824e-82
125,38,-3.305776e-82
125,39,6.295244e-82
125,40,9.662389e-82
125,41,6.565235e-82
125,42,3.623575e-82
125,43,1.683739e-82
125,44,5.418380e-83
125,45,3.659172e-83
125,46,-4.617427e-84
125,47,9.728275e-84
125,48,-2.459935e-81
125,49,-5.287171e-82
125,50,-4.582714e-82
125,51,1.110329e-81
125,52,1.294223e-81
125,53,1.060668e-81
125,54,4.649823e-82
125,55,1.530494e-82
125,56,6.363677e-83
125,57,3.616520e-83
125,58,8.157848e-85
125,59,2.613497e-83
125,60,-2.046915e-81
125,61,-6.566448e-82
125,62,-8.570792e-83
125,63,1.808264e-81
125,64,1.561565e-81
125,65,1.188177e-81
125,66,6.282576e-82
125,67,2.716583e-82
125,68,1.456813e-82
125,69,5.988597e-83
125,70,2.546548e-83
125,71,3.509601e-83
125,72,-1.825588e-81
125,73,-7.165517e-82
125,74,8.501839e-82
125,75,2.162367e-81
125,76,2.320036e-81
125,77,1.017721e-81
125,78,6.111480e-82
125,79,2.717413e-82
125,80,1.357502e-82
125,81,5.862179e-83
125,82,4.211446e-83
125,83,3.771608e-83
125,84,-5.420778e-82
125,85,-2.411976e-82
125,86,7.423131e-82
125,87,2.037163e-81
125,88,1.857780e-81
125,89,1.055274e-81
125,90,5.184821e-82
125,91,2.200883e-82
125,92,1.007480e-82
125,93,5.322404e-83
125,94,1.533300e-83
125,95,2.544830e-83
125,96,1.355674e-83
125,97,8.180700e-82
125,98,1.354318e-81
125,99,2.085677e-81
125,100,1.365731e-81
125,101,7.903242e-82
125,102,3.298708e-82
125,103,1.840299e-82
125,104,1.399053e-82
125,105,7.470293e-83
125,106,1.709381e-83
125,107,2.825988e-83
125,108,0.000000e+00
125,109,1.656412e-82
125,110,1.376577e-81
125,111,1.645335e-81
125,112,1.074829e-81
125,113,6.158875e-82
125,114,3.071836e-82
125,115,1.948339e-82
125,116,1.249913e-82
125,117,8.438149e-83
125,118,2.715079e-83
125,119,2.619661e-83
125,120,0.000000e+00
125,121,0.000000e+00
125,122,1.762122e-82
125,123,5.382642e-82
125,124,5.109131e-82
125,125,4.026690e-82
125,126,2.120879e-82
125,127,1.442614e-82
125,128,6.484285e-83
125,129,4.963603e-83
125,130,3.047750e-83
125,131,2.523509e-83
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,4.070682e-83
125,137,5.907689e-83
125,138,9.146622e-83
125,139,5.812681e-83
125,140,4.007413e-83
125,141,3.348469e-83
125,142,1.952172e-83
125,143,1.319602e-83
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,1.175408e-85
125,150,3.588438e-84
125,151,4.395469e-84
125,152,3.157322e-84
125,153,2.464726e-84
125,154,2.137814e-84
125,155,1.966162e-84
126,0,-3.276865e-83
126,1,-1.948225e-83
126,2,-3.556509e-83
126,3,3.693089e-83
126,4,5.835888e-83
126,5,1.689890e-83
126,6,1.692984e-83
126,7,8.314036e-84
126,8,2.675235e-84
126,9,1.110807e-84
126,10,-1.329360e-84
126,11,1.041680e-84
126,12,-2.395640e-82
126,13,-1.116391e-82
126,14,-7.161128e-83
126,15,1.183947e-82
126,16,1.579966e-82
126,17,7.299546e-83
126,18,7.308603e-83
126,19,2.799723e-83
126,20,1.027256e-83
126,21,7.825932e-84
126,22,4.756763e-84
126,23,3.711846e-84
126,24,-7.068031e-82
126,25,-2.205660e-82
126,26,-4.909098e-83
126,27,2.804142e-82
126,28,3.612892e-82
126,29,2.466107e-82
126,30,1.495149e-82
126,31,7.116893e-83
126,32,3.638028e-83
126,33,1.480305e-83
126,34,3.995755e-84
126,35,4.737181e-84
126,36,-9.944999e-82
126,37,-4.555413e-82
126,38,-4.294043e-83
126,39,5.341424e-82
126,40,6.964182e-82
126,41,4.689797e-82
126,42,2.582677e-82
126,43,1.252006e-82
126,44,4.910925e-83
126,45,3.370757e-83
126,46,3.446676e-84
126,47,8.117354e-84
126,48,-1.293156e-81
126,49,-7.628765e-83
126,50,-7.304427e-83
126,51,8.557920e-82
126,52,8.923295e-82
126,53,7.187491e-82
126,54,3.303812e-82
126,55,1.275860e-82
126,56,6.134868e-83
126,57,3.691344e-83
126,58,1.121224e-83
126,59,1.823513e-83
126,60,-9.578226e-82
126,61,-9.221060e-83
126,62,2.463492e-82
126,63,1.316940e-81
126,64,1.081466e-81
126,65,8.099916e-82
126,66,4.377593e-82
126,67,2.089586e-82
126,68,1.110811e-82
126,69,5.439837e-83
126,70,2.640704e-83
126,71,2.488005e-83
126,72,-8.684648e-82
126,73,-1.489749e-82
126,74,7.737347e-82
126,75,1.554486e-81
126,76,1.555469e-81
126,77,7.127153e-82
126,78,4.283797e-82
126,79,2.051890e-82
126,80,1.115020e-82
126,81,5.107827e-83
126,82,3.516010e-83
126,83,2.748826e-83
126,84,-1.985511e-82
126,85,8.075396e-83
126,86,6.920307e-82
126,87,1.410642e-81
126,88,1.230333e-81
126,89,7.023773e-82
126,90,3.616197e-82
126,91,1.677926e-82
126,92,8.441508e-83
126,93,4.634217e-83
126,94,1.696367e-83
126,95,1.834425e-83
126,96,2.291419e-83
126,97,6.081759e-82
126,98,9.838458e-82
126,99,1.386883e-81
126,100,9.059525e-82
126,101,5.235901e-82
126,102,2.232083e-82
126,103,1.366744e-82
126,104,1.081601e-82
126,105,5.663436e-83
126,106,1.715884e-83
126,107,2.013818e-83
126,108,0.000000e+00
126,109,1.104547e-82
126,110,9.370687e-82
126,111,1.051960e-81
126,112,6.580430e-82
126,113,4.367354e-82
126,114,2.408428e-82
126,115,1.362396e-82
126,116,9.245136e-83
126,117,6.457877e-83
126,118,2.259623e-83
126,119,1.905382e-83
126,120,0.000000e+00
126,121,0.000000e+00
126,122,1.163641e-82
126,123,3.515039e-82
126,124,2.817826e-82
126,125,2.120879e-82
126,126,2.204524e-82
126,127,1.207141e-82
126,128,4.668289e-83
126,129,3.743084e-83
126,130,2.262587e-83
126,131,1.707156e-83
126,132,0.000000e+00
126,133,0.000000e+00
126,134,0.000000e+00
126,135,0.000000e+00
126,136,2.529372e-83
126,137,3.334911e-83
126,138,5.642806e-83
126,139,4.596504e-83
126,140,2.740064e-83
126,141,2.294032e-83
126,142,1.359079e-83
126,143,8.765062e-84
126,144,0.000000e+00
126,145,0.000000e+00
126,146,0.000000e+00
126,147,0.000000e+00
126,148,0.000000e+00
126,149,1.524750e-85
126,150,2.352917e-84
126,151,2.815442e-84
126,152,2.179962e-84
126,153,1.650378e-84
126,154,1.456162e-84
126,155,1.396277e-84
127,0,-3.256684e-83
127,1,-1.830456e-83
127,2,-3.325934e-83
127,3,2.625934e-83
127,4,4.716139e-83
127,5,1.335112e-83
127,6,1.398733e-83
127,7,6.572841e-84
127,8,2.118402e-84
127,9,1.358277e-84
127,10,-1.302021e-84
127,11,9.382523e-85
127,12,-2.218663e-82
127,13,-1.088732e-82
127,14,-7.420543e-83
127,15,9.138468e-83
127,16,1.256375e-82
127,17,5.698218e-83
127,18,5.632498e-83
127,19,2.332284e-83
127,20,7.945128e-84
127,21,6.005551e-84
127,22,3.910732e-84
127,23,3.360827e-84
127,24,-6.691935e-82
127,25,-2.366631e-82
127,26,-9.595409e-83
127,27,2.063884e-82
127,28,2.885948e-82
127,29,2.000562e-82
127,30,1.209784e-82
127,31,5.618001e-83
127,32,2.844154e-83
127,33,1.303528e-83
127,34,3.018749e-84
127,35,4.309737e-84
127,36,-9.662305e-82
127,37,-4.569200e-82
127,38,-9.587199e-83
127,39,3.936518e-82
127,40,5.524148e-82
127,41,3.744620e-82
127,42,2.105622e-82
127,43,1.057479e-82
127,44,4.136039e-83
127,45,2.878316e-83
127,46,1.191546e-84
127,47,6.969716e-84
127,48,-1.196958e-81
127,49,-1.345469e-82
127,50,-1.874288e-82
127,51,6.602822e-82
127,52,7.299930e-82
127,53,6.031616e-82
127,54,2.696357e-82
127,55,1.053048e-82
127,56,5.052108e-83
127,57,3.104488e-83
127,58,6.703533e-84
127,59,1.595830e-83
127,60,-9.632167e-82
127,61,-1.901429e-82
127,62,1.024850e-82
127,63,1.069504e-81
127,64,8.837758e-82
127,65,6.814026e-82
127,66,3.654986e-82
127,67,1.729565e-82
127,68,9.682969e-83
127,69,4.382089e-83
127,70,2.109143e-83
127,71,2.153050e-83
127,72,-8.333446e-82
127,73,-2.059102e-82
127,74,5.912697e-82
127,75,1.274600e-81
127,76,1.312621e-81
127,77,5.869427e-82
127,78,3.637353e-82
127,79,1.738879e-82
127,80,9.227077e-83
127,81,4.301210e-83
127,82,2.847218e-83
127,83,2.295131e-83
127,84,-2.151229e-82
127,85,-1.945628e-83
127,86,4.738304e-82
127,87,1.150386e-81
127,88,1.025892e-81
127,89,5.908577e-82
127,90,2.980999e-82
127,91,1.377153e-82
127,92,7.182718e-83
127,93,3.970182e-83
127,94,1.272516e-83
127,95,1.572284e-83
127,96,9.844573e-84
127,97,5.015823e-82
127,98,7.776496e-82
127,99,1.167702e-81
127,100,7.809028e-82
127,101,4.556635e-82
127,102,1.867923e-82
127,103,1.112695e-82
127,104,9.402549e-83
127,105,5.098259e-83
127,106,1.392600e-83
127,107,1.777824e-83
127,108,0.000000e+00
127,109,9.209593e-83
127,110,7.680559e-82
127,111,9.153421e-82
127,112,5.488953e-82
127,113,3.281357e-82
127,114,2.146227e-82
127,115,1.392121e-82
127,116,8.124779e-83
127,117,5.656716e-83
127,118,1.996093e-83
127,119,1.639039e-83
127,120,0.000000e+00
127,121,0.000000e+00
127,122,9.922886e-83
127,123,3.105374e-82
127,124,2.531259e-82
127,125,1.442614e-82
127,126,1.207141e-82
127,127,1.480878e-82
127,128,4.711398e-83
127,129,3.288481e-83
127,130,2.057381e-83
127,131,1.538569e-83
127,132,0.000000e+00
127,133,0.000000e+00
127,134,0.000000e+00
127,135,0.000000e+00
127,136,2.244970e-83
127,137,2.954062e-83
127,138,4.440480e-83
127,139,3.861745e-83
127,140,2.780866e-83
127,141,2.053098e-83
127,142,1.246667e-83
127,143,8.060761e-84
127,144,0.000000e+00
127,145,0.000000e+00
127,146,0.000000e+00
127,147,0.000000e+00
127,148,0.000000e+00
127,149,1.012386e-85
127,150,2.110819e-84
127,151,2.582824e-84
127,152,1.916853e-84
127,153,1.548524e-84
127,154,1.363036e-84
127,155,1.259650e-84
128,0,-4.565669e-84
128,1,-1.501191e-84
128,2,-4.886241e-84
128,3,1.640424e-83
128,4,1.920559e-83
128,5,5.280531e-84
128,6,6.507885e-84
128,7,3.619182e-84
128,8,1.779032e-84
128,9,1.333229e-84
128,10,-3.944194e-86
128,11,6.262549e-85
128,12,-5.482095e-83
128,13,-7.249147e-84
128,14,7.082292e-84
128,15,5.755027e-83
128,16,5.629027e-83
128,17,2.682329e-83
128,18,2.518747e-83
128,19,1.309703e-83
128,20,6.339571e-84
128,21,4.839204e-84
128,22,2.732040e-84
128,23,1.767758e-84
128,24,-1.658150e-82
128,25,1.466160e-84
128,26,6.020966e-83
128,27,1.410806e-82
128,28,1.369485e-82
128,29,9.042811e-83
128,30,5.671817e-83
128,31,3.315083e-83
128,32,1.923121e-83
128,33,1.007558e-83
128,34,3.554452e-84
128,35,2.755415e-84
128,36,-2.358959e-82
128,37,-2.014484e-83
128,38,1.121256e-82
128,39,2.655809e-82
128,40,2.731854e-82
128,41,1.715209e-82
128,42,9.977936e-83
128,43,5.522723e-83
128,44,3.017914e-83
128,45,1.894430e-83
128,46,5.073152e-84
128,47,4.846132e-84
128,48,-2.524703e-82
128,49,1.644029e-82
128,50,1.323167e-82
128,51,3.722422e-82
128,52,3.447595e-82
128,53,2.679214e-82
128,54,1.292329e-82
128,55,6.349075e-83
128,56,3.831285e-83
128,57,2.280636e-83
128,58,9.243102e-84
128,59,8.639626e-84
128,60,-1.585941e-82
128,61,1.840284e-82
128,62,2.746256e-82
128,63,5.664057e-82
128,64,4.116194e-82
128,65,3.031267e-82
128,66,1.679352e-82
128,67,9.488137e-83
128,68,5.578640e-83
128,69,3.073606e-83
128,70,1.595938e-83
128,71,1.124044e-83
128,72,-3.882126e-83
128,73,2.061323e-82
128,74,4.594024e-82
128,75,6.582563e-82
128,76,5.674609e-82
128,77,2.646431e-82
128,78,1.711486e-82
128,79,9.277221e-83
128,80,5.540985e-83
128,81,2.902520e-83
128,82,1.831219e-83
128,83,1.167418e-83
128,84,4.991244e-83
128,85,2.098301e-82
128,86,3.554303e-82
128,87,5.364410e-82
128,88,4.385926e-82
128,89,2.546001e-82
128,90,1.386507e-82
128,91,7.389989e-83
128,92,4.534313e-83
128,93,2.638042e-83
128,94,1.128194e-83
128,95,8.568361e-84
128,96,1.104172e-83
128,97,2.837209e-82
128,98,4.064889e-82
128,99,5.012285e-82
128,100,3.309398e-82
128,101,2.052316e-82
128,102,9.332706e-83
128,103,6.125212e-83
128,104,5.166363e-83
128,105,2.960164e-83
128,106,1.135474e-83
128,107,9.236246e-84
128,108,0.000000e+00
128,109,3.940383e-83
128,110,3.398309e-82
128,111,3.859619e-82
128,112,2.346658e-82
128,113,1.445845e-82
128,114,9.097654e-83
128,115,7.203100e-83
128,116,5.412179e-83
128,117,3.083928e-83
128,118,1.330139e-83
128,119,8.623966e-84
128,120,0.000000e+00
128,121,0.000000e+00
128,122,4.207279e-83
128,123,1.302929e-82
128,124,1.085308e-82
128,125,6.484285e-83
128,126,4.668289e-83
128,127,4.711398e-83
128,128,4.299097e-83
128,129,1.968308e-83
128,130,1.129431e-83
128,131,7.399774e-84
128,132,0.000000e+00
128,133,0.000000e+00
128,134,0.000000e+00
128,135,0.000000e+00
128,136,9.326174e-84
128,137,1.332360e-83
128,138,1.964592e-83
128,139,1.569673e-83
128,140,1.416969e-83
128,141,1.157672e-83
128,142,6.102170e-84
128,143,3.715434e-84
128,144,0.000000e+00
128,145,0.000000e+00
128,146,0.000000e+00
128,147,0.000000e+00
128,148,0.000000e+00
128,149,6.081294e-86
128,150,9.944680e-85
128,151,1.146380e-84
128,152,8.605543e-85
128,153,7.300833e-85
128,154,6.659965e-85
128,155,5.790258e-85
129,0,-2.882289e-84
129,1,-1.080821e-84
129,2,-4.123748e-84
129,3,1.644952e-83
129,4,1.679663e-83
129,5,4.231132e-84
129,6,4.971599e-84
129,7,2.829893e-84
129,8,1.452941e-84
129,9,7.495138e-85
129,10,-6.307256e-86
129,11,4.422629e-85
129,12,-4.142738e-83
129,13,-3.359271e-84
129,14,9.677028e-84
129,15,4.765669e-83
129,16,4.688936e-83
129,17,2.195828e-83
129,18,2.352887e-83
129,19,1.051468e-83
129,20,5.284009e-84
129,21,4.136652e-84
129,22,2.183770e-84
129,23,1.323520e-84
129,24,-1.209559e-82
129,25,7.010577e-84
129,26,5.837574e-83
129,27,1.269192e-82
129,28,1.173473e-82
129,29,7.693196e-83
129,30,4.789415e-83
129,31,2.688792e-83
129,32,1.634893e-83
129,33,8.276911e-84
129,34,3.294634e-84
129,35,2.006284e-84
129,36,-1.543008e-82
129,37,1.851815e-84
129,38,1.040079e-82
129,39,2.294408e-82
129,40,2.324884e-82
129,41,1.462422e-82
129,42,8.002525e-83
129,43,4.297346e-83
129,44,2.378696e-83
129,45,1.567074e-83
129,46,4.758565e-84
129,47,3.685894e-84
129,48,-2.041578e-82
129,49,1.380976e-82
129,50,1.470854e-82
129,51,3.235263e-82
129,52,2.864262e-82
129,53,2.200811e-82
129,54,1.066410e-82
129,55,4.865750e-83
129,56,3.020901e-83
129,57,1.860340e-83
129,58,7.921233e-84
129,59,7.159024e-84
129,60,-9.438875e-83
129,61,1.621012e-82
129,62,2.392251e-82
129,63,4.790670e-82
129,64,3.540053e-82
129,65,2.426427e-82
129,66,1.393600e-82
129,67,7.833046e-83
129,68,4.472447e-83
129,69,2.574237e-83
129,70,1.258680e-83
129,71,9.369795e-84
129,72,-2.788301e-83
129,73,1.762166e-82
129,74,3.998443e-82
129,75,5.286606e-82
129,76,4.677346e-82
129,77,2.224253e-82
129,78,1.346612e-82
129,79,7.370818e-83
129,80,4.544884e-83
129,81,2.411002e-83
129,82,1.507099e-83
129,83,9.994321e-84
129,84,4.911875e-83
129,85,1.722618e-82
129,86,3.118448e-82
129,87,4.467781e-82
129,88,3.583015e-82
129,89,2.076331e-82
129,90,1.158574e-82
129,91,6.004714e-83
129,92,3.538463e-83
129,93,2.072078e-83
129,94,9.681760e-84
129,95,6.998357e-84
129,96,1.022461e-83
129,97,2.235468e-82
129,98,3.320938e-82
129,99,4.127689e-82
129,100,2.671057e-82
129,101,1.638133e-82
129,102,7.580265e-83
129,103,4.779514e-83
129,104,4.146573e-83
129,105,2.052456e-83
129,106,9.066979e-84
129,107,7.235162e-84
129,108,0.000000e+00
129,109,3.268849e-83
129,110,2.762637e-82
129,111,3.058561e-82
129,112,1.884833e-82
129,113,1.163930e-82
129,114,7.389990e-83
129,115,5.044221e-83
129,116,3.873357e-83
129,117,3.115446e-83
129,118,9.750195e-84
129,119,7.058294e-84
129,120,0.000000e+00
129,121,0.000000e+00
129,122,3.316309e-83
129,123,1.010641e-82
129,124,8.492287e-83
129,125,4.963603e-83
129,126,3.743084e-83
129,127,3.288481e-83
129,128,1.968308e-83
129,129,2.736217e-83
129,130,9.140557e-84
129,131,5.805509e-84
129,132,0.000000e+00
129,133,0.000000e+00
129,134,0.000000e+00
129,135,0.000000e+00
129,136,7.315710e-84
129,137,9.505005e-84
129,138,1.487056e-83
129,139,1.170826e-83
129,140,8.686375e-84
129,141,1.001650e-83
129,142,5.228698e-84
129,143,2.854937e-84
129,144,0.000000e+00
129,145,0.000000e+00
129,146,0.000000e+00
129,147,0.000000e+00
129,148,0.000000e+00
129,149,3.589412e-86
129,150,7.716653e-85
129,151,8.510990e-85
129,152,6.271440e-85
129,153,5.101711e-85
129,154,5.143833e-85
129,155,4.499462e-85
130,0,-6.235455e-85
130,1,1.052210e-85
130,2,-2.529902e-85
130,3,1.104010e-83
130,4,1.113948e-83
130,5,3.030346e-84
130,6,3.400933e-84
130,7,1.764912e-84
130,8,9.930698e-85
130,9,6.013978e-85
130,10,2.924518e-86
130,11,3.091808e-85
130,12,-2.127477e-83
130,13,3.889681e-84
130,14,1.386357e-83
130,15,3.673143e-83
130,16,3.282306e-83
130,17,1.666922e-83
130,18,1.551067e-83
130,19,7.436903e-84
130,20,3.849905e-84
130,21,3.067644e-84
130,22,1.550316e-84
130,23,9.063301e-85
130,24,-5.832284e-83
130,25,1.958173e-83
130,26,5.493343e-83
130,27,9.218108e-83
130,28,8.130734e-83
130,29,5.301907e-83
130,30,3.229695e-83
130,31,1.890781e-83
130,32,1.093280e-83
130,33,5.963709e-84
130,34,2.450568e-84
130,35,1.487444e-84
130,36,-6.360832e-83
130,37,3.323348e-83
130,38,9.865916e-83
130,39,1.722449e-82
130,40,1.609351e-82
130,41,9.771368e-83
130,42,5.359028e-83
130,43,2.947030e-83
130,44,1.641440e-83
130,45,1.074849e-83
130,46,3.624386e-84
130,47,2.647657e-84
130,48,-8.568515e-83
130,49,1.268004e-82
130,50,1.300636e-82
130,51,2.298038e-82
130,52,1.997295e-82
130,53,1.436528e-82
130,54,7.026640e-83
130,55,3.508338e-83
130,56,2.145485e-83
130,57,1.327144e-83
130,58,5.544544e-84
130,59,4.678890e-84
130,60,-2.102020e-83
130,61,1.408062e-82
130,62,1.947907e-82
130,63,3.355508e-82
130,64,2.383815e-82
130,65,1.621711e-82
130,66,8.907008e-83
130,67,5.270718e-83
130,68,3.055889e-83
130,69,1.724821e-83
130,70,9.046269e-84
130,71,6.136288e-84
130,72,2.183045e-83
130,73,1.541261e-82
130,74,2.950227e-82
130,75,3.643378e-82
130,76,3.040534e-82
130,77,1.460872e-82
130,78,8.898811e-83
130,79,4.831073e-83
130,80,2.920961e-83
130,81,1.605563e-83
130,82,1.040444e-83
130,83,6.434048e-84
130,84,4.509377e-83
130,85,1.419861e-82
130,86,2.289994e-82
130,87,3.004815e-82
130,88,2.337622e-82
130,89,1.339410e-82
130,90,7.514828e-83
130,91,4.106129e-83
130,92,2.349135e-83
130,93,1.359083e-83
130,94,6.422971e-84
130,95,4.658206e-84
130,96,6.656092e-84
130,97,1.536076e-82
130,98,2.232019e-82
130,99,2.661935e-82
130,100,1.708546e-82
130,101,1.036342e-82
130,102,4.831888e-83
130,103,3.201438e-83
130,104,2.661364e-83
130,105,1.394166e-83
130,106,5.516465e-84
130,107,4.762623e-84
130,108,0.000000e+00
130,109,2.173632e-83
130,110,1.797036e-82
130,111,1.945135e-82
130,112,1.189530e-82
130,113,7.155580e-83
130,114,4.561567e-83
130,115,3.303577e-83
130,116,2.178335e-83
130,117,1.659765e-83
130,118,7.797532e-84
130,119,4.172847e-84
130,120,0.000000e+00
130,121,0.000000e+00
130,122,2.094622e-83
130,123,6.244688e-83
130,124,5.194302e-83
130,125,3.047750e-83
130,126,2.262587e-83
130,127,2.057381e-83
130,128,1.129431e-83
130,129,9.140557e-84
130,130,8.970351e-84
130,131,3.583718e-84
130,132,0.000000e+00
130,133,0.000000e+00
130,134,0.000000e+00
130,135,0.000000e+00
130,136,4.577753e-84
130,137,5.840930e-84
130,138,9.163061e-84
130,139,7.246533e-84
130,140,5.339969e-84
130,141,4.699718e-84
130,142,3.505197e-84
130,143,1.835153e-84
130,144,0.000000e+00
130,145,0.000000e+00
130,146,0.000000e+00
130,147,0.000000e+00
130,148,0.000000e+00
130,149,7.884823e-87
130,150,4.788464e-85
130,151,5.236022e-85
130,152,3.848097e-85
130,153,3.082759e-85
130,154,2.905286e-85
130,155,2.617023e-85
131,0,-7.247193e-84
131,1,-4.424187e-84
131,2,-7.428040e-84
131,3,4.366170e-84
131,4,8.770194e-84
131,5,2.305599e-84
131,6,2.164906e-84
131,7,1.050832e-84
131,8,2.938239e-85
131,9,1.230363e-85
131,10,-2.782868e-85
131,11,1.663620e-85
131,12,-4.552790e-83
131,13,-2.425053e-83
131,14,-1.755304e-83
131,15,1.466238e-83
131,16,2.274060e-83
131,17,9.619365e-84
131,18,1.000883e-83
131,19,3.912573e-84
131,20,1.373289e-84
131,21,8.523197e-85
131,22,6.071054e-85
131,23,5.966462e-85
131,24,-1.372025e-82
131,25,-5.250637e-83
131,26,-2.506510e-83
131,27,3.396444e-83
131,28,5.098149e-83
131,29,3.571860e-83
131,30,2.133380e-83
131,31,8.750231e-84
131,32,4.741164e-84
131,33,1.776903e-84
131,34,3.990923e-85
131,35,7.014318e-85
131,36,-1.886908e-82
131,37,-9.748253e-83
131,38,-3.240917e-83
131,39,6.570813e-83
131,40,9.861974e-83
131,41,6.734114e-83
131,42,3.700470e-83
131,43,1.780082e-83
131,44,6.499017e-84
131,45,4.433881e-84
131,46,-1.765336e-85
131,47,1.108013e-84
131,48,-2.525552e-82
131,49,-5.211395e-83
131,50,-4.656025e-83
131,51,1.176242e-82
131,52,1.330476e-82
131,53,1.081172e-82
131,54,4.765416e-83
131,55,1.637118e-83
131,56,8.159153e-84
131,57,4.393252e-84
131,58,5.681347e-85
131,59,2.984795e-84
131,60,-2.002425e-82
131,61,-5.708623e-83
131,62,-3.056584e-84
131,63,1.891373e-82
131,64,1.616470e-82
131,65,1.229107e-82
131,66,6.688394e-83
131,67,2.883077e-83
131,68,1.643074e-83
131,69,7.377074e-84
131,70,3.232761e-84
131,71,4.081751e-84
131,72,-1.824748e-82
131,73,-6.264430e-83
131,74,9.183611e-83
131,75,2.242612e-82
131,76,2.404094e-82
131,77,1.048190e-82
131,78,6.258565e-83
131,79,2.943761e-83
131,80,1.627273e-83
131,81,6.968371e-84
131,82,5.116057e-84
131,83,4.409195e-84
131,84,-5.599178e-83
131,85,-2.274127e-83
131,86,7.314129e-83
131,87,2.083302e-82
131,88,1.876217e-82
131,89,1.065933e-82
131,90,5.336377e-83
131,91,2.336222e-83
131,92,1.200593e-83
131,93,6.393291e-84
131,94,2.039715e-84
131,95,2.940771e-84
131,96,1.704433e-84
131,97,7.641473e-83
131,98,1.267424e-82
131,99,2.072840e-82
131,100,1.406679e-82
131,101,8.196905e-83
131,102,3.409712e-83
131,103,1.941917e-83
131,104,1.589527e-83
131,105,8.435614e-84
131,106,2.136578e-84
131,107,2.968754e-84
131,108,0.000000e+00
131,109,1.601470e-83
131,110,1.293476e-82
131,111,1.588252e-82
131,112,9.861864e-83
131,113,5.784083e-83
131,114,3.245336e-83
131,115,2.092693e-83
131,116,1.415338e-83
131,117,9.775479e-84
131,118,3.519391e-84
131,119,3.655717e-84
131,120,0.000000e+00
131,121,0.000000e+00
131,122,1.739700e-83
131,123,5.493462e-83
131,124,4.456699e-83
131,125,2.523509e-83
131,126,1.707156e-83
131,127,1.538569e-83
131,128,7.399774e-84
131,129,5.805509e-84
131,130,3.583718e-84
131,131,4.059539e-84
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,3.991471e-84
131,137,4.823482e-84
131,138,7.382660e-84
131,139,5.636963e-84
131,140,4.308999e-84
131,141,3.706111e-84
131,142,2.155777e-84
131,143,1.780587e-84
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,1.585022e-86
131,150,3.463833e-85
131,151,4.294774e-85
131,152,3.144264e-85
131,153,2.596144e-85
131,154,2.378421e-85
131,155,2.346335e-85
132,0,0.000000e+00
132,1,0.000000e+00
132,2,0.000000e+00
132,3,0.000000e+00
132,4,0.000000e+00
132,5,0.000000e+00
132,6,0.000000e+00
132,7,0.000000e+00
132,8,0.000000e+00
132,9,0.000000e+00
132,10,0.000000e+00
132,11,0.000000e+00
132,12,0.000000e+00
132,13,0.000000e+00
132,14,0.000000e+00
132,15,0.000000e+00
132,16,0.000000e+00
132,17,0.000000e+00
132,18,0.000000e+00
132,19,0.000000e+00
132,20,0.000000e+00
132,21,0.000000e+00
132,22,0.000000e+00
132,23,0.000000e+00
132,24,0.000000e+00
132,25,0.000000e+00
132,26,0.000000e+00
132,27,0.000000e+00
132,28,0.000000e+00
132,29,0.000000e+00
132,30,0.000000e+00
132,31,0.000000e+00
132,32,0.000000e+00
132,33,0.000000e+00
132,34,0.000000e+00
132,35,0.000000e+00
132,36,0.000000e+00
132,37,0.000000e+00
132,38,0.000000e+00
132,39,0.000000e+00
132,40,0.000000e+00
132,41,0.000000e+00
132,42,0.000000e+00
132,43,0.000000e+00
132,44,0.000000e+00
132,45,0.000000e+00
132,46,0.000000e+00
132,47,0.000000e+00
132,48,0.000000e+00
132,49,0.000000e+00
132,50,0.000000e+00
132,51,0.000000e+00
132,52,0.000000e+00
132,53,0.000000e+00
132,54,0.000000e+00
132,55,0.000000e+00
132,56,0.000000e+00
132,57,0.000000e+00
132,58,0.000000e+00
132,59,0.000000e+00
132,60,0.000000e+00
132,61,0.000000e+00
132,62,0.000000e+00
132,63,0.000000e+00
132,64,0.000000e+00
132,65,0.000000e+00
132,66,0.000000e+00
132,67,0.000000e+00
132,68,0.000000e+00
132,69,0.000000e+00
132,70,0.000000e+00
132,71,0.000000e+00
132,72,0.000000e+00
132,73,0.000000e+00
132,74,0.000000e+00
132,75,0.000000e+00
132,76,0.000000e+00
132,77,0.000000e+00
132,78,0.000000e+00
132,79,0.000000e+00
132,80,0.000000e+00
132,81,0.000000e+00
132,82,0.000000e+00
132,83,0.000000e+00
132,84,0.000000e+00
132,85,0.000000e+00
132,86,0.000000e+00
132,87,0.000000e+00
132,88,0.000000e+00
132,89,0.000000e+00
132,90,0.000000e+00
132,91,0.000000e+00
132,92,0.000000e+00
132,93,0.000000e+00
132,94,0.000000e+00
132,95,0.000000e+00
132,96,0.000000e+00
132,97,0.000000e+00
132,98,0.000000e+00
132,99,0.000000e+00
132,100,0.000000e+00
132,101,0.000000e+00
132,102,0.000000e+00
132,103,0.000000e+00
132,104,0.000000e+00
132,105,0.000000e+00
132,106,0.000000e+00
132,107,0.000000e+00
132,108,0.000000e+00
132,109,0.000000e+00
132,110,0.000000e+00
132,111,0.000000e+00
132,112,0.000000e+00
132,113,0.000000e+00
132,114,0.000000e+00
132,115,0.000000e+00
132,116,0.000000e+00
132,117,0.000000e+00
132,118,0.000000e+00
132,119,0.000000e+00
132,120,0.000000e+00
132,121,0.000000e+00
132,122,0.000000e+00
132,123,0.000000e+00
132,124,0.000000e+00
132,125,0.000000e+00
132,126,0.000000e+00
132,127,0.000000e+00
132,128,0.000000e+00
132,129,0.000000e+00
132,130,0.000000e+00
132,131,0.000000e+00
132,132,0.000000e+00
132,133,0.000000e+00
132,134,0.000000e+00
132,135,0.000000e+00
132,136,0.000000e+00
132,137,0.000000e+00
132,138,0.000000e+00
132,139,0.000000e+00
132,140,0.000000e+00
132,141,0.000000e+00
132,142,0.000000e+00
132,143,0.000000e+00
132,144,0.000000e+00
132,145,0.000000e+00
132,146,0.000000e+00
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,0.000000e+00
132,152,0.000000e+00
132,153,0.000000e+00
132,154,0.000000e+00
132,155,0.000000e+00
133,0,0.000000e+00
133,1,0.000000e+00
133,2,0.000000e+00
133,3,0.000000e+00
133,4,0.000000e+00
133,5,0.000000e+00
133,6,0.000000e+00
133,7,0.000000e+00
133,8,0.000000e+00
133,9,0.000000e+00
133,10,0.000000e+00
133,11,0.000000e+00
133,12,0.000000e+00
133,13,0.000000e+00
133,14,0.000000e+00
133,15,0.000000e+00
133,16,0.000000e+00
133,17,0.000000e+00
133,18,0.000000e+00
133,19,0.000000e+00
133,20,0.000000e+00
133,21,0.000000e+00
133,22,0.000000e+00
133,23,0.000000e+00
133,24,0.000000e+00
133,25,0.000000e+00
133,26,0.000000e+00
133,27,0.000000e+00
133,28,0.000000e+00
133,29,0.000000e+00
133,30,0.000000e+00
133,31,0.000000e+00
133,32,0.000000e+00
133,33,0.000000e+00
133,34,0.000000e+00
133,35,0.000000e+00
133,36,0.000000e+00
133,37,0.000000e+00
133,38,0.000000e+00
133,39,0.000000e+00
133,40,0.000000e+00
133,41,0.000000e+00
133,42,0.000000e+00
133,43,0.000000e+00
133,44,0.000000e+00
133,45,0.000000e+00
133,46,0.000000e+00
133,47,0.000000e+00
133,48,0.000000e+00
133,49,0.000000e+00
133,50,0.000000e+00
133,51,0.000000e+00
133,52,0.000000e+00
133,53,0.000000e+00
133,54,0.000000e+00
133,55,0.000000e+00
133,56,0.000000e+00
133,57,0.000000e+00
133,58,0.000000e+00
133,59,0.000000e+00
133,60,0.000000e+00
133,61,0.000000e+00
133,62,0.000000e+00
133,63,0.000000e+00
133,64,0.000000e+00
133,65,0.000000e+00
133,66,0.000000e+00
133,67,0.000000e+00
133,68,0.000000e+00
133,69,0.000000e+00
133,70,0.000000e+00
133,71,0.000000e+00
133,72,0.000000e+00
133,73,0.000000e+00
133,74,0.000000e+00
133,75,0.000000e+00
133,76,0.000000e+00
133,77,0.000000e+00
133,78,0.000000e+00
133,79,0.000000e+00
133,80,0.000000e+00
133,81,0.000000e+00
133,82,0.000000e+00
133,83,0.000000e+00
133,84,0.000000e+00
133,85,0.000000e+00
133,86,0.000000e+00
133,87,0.000000e+00
133,88,0.000000e+00
133,89,0.000000e+00
133,90,0.000000e+00
133,91,0.000000e+00
133,92,0.000000e+00
133,93,0.000000e+00
133,94,0.000000e+00
133,95,0.000000e+00
133,96,0.000000e+00
133,97,0.000000e+00
133,98,0.000000e+00
133,99,0.000000e+00
133,100,0.000000e+00
133,101,0.000000e+00
133,102,0.000000e+00
133,103,0.000000e+00
133,104,0.000000e+00
133,105,0.000000e+00
133,106,0.000000e+00
133,107,0.000000e+00
133,108,0.000000e+00
133,109,0.000000e+00
133,110,0.000000e+00
133,111,0.000000e+00
133,112,0.000000e+00
133,113,0.000000e+00
133,114,0.000000e+00
133,115,0.000000e+00
133,116,0.000000e+00
133,117,0.000000e+00
133,118,0.000000e+00
133,119,0.000000e+00
133,120,0.000000e+00
133,121,0.000000e+00
133,122,0.000000e+00
133,123,0.000000e+00
133,124,0.000000e+00
133,125,0.000000e+00
133,126,0.000000e+00
133,127,0.000000e+00
133,128,0.000000e+00
133,129,0.000000e+00
133,130,0.000000e+00
133,131,0.000000e+00
133,132,0.000000e+00
133,133,0.000000e+00
133,134,0.000000e+00
133,135,0.000000e+00
133,136,0.000000e+00
133,137,0.000000e+00
133,138,0.000000e+00
133,139,0.000000e+00
133,140,0.000000e+00
133,141,0.000000e+00
133,142,0.000000e+00
133,143,0.000000e+00
133,144,0.000000e+00
133,145,0.000000e+00
133,146,0.000000e+00
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,0.000000e+00
133,152,0.000000e+00
133,153,0.000000e+00
133,154,0.000000e+00
133,155,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
135,0,0.000000e+00
135,1,0.000000e+00
135,2,0.000000e+00
135,3,0.000000e+00
135,4,0.000000e+00
135,5,0.000000e+00
135,6,0.000000e+00
135,7,0.000000e+00
135,8,0.000000e+00
135,9,0.000000e+00
135,10,0.000000e+00
135,11,0.000000e+00
135,12,0.000000e+00
135,13,0.000000e+00
135,14,0.000000e+00
135,15,0.000000e+00
135,16,0.000000e+00
135,17,0.000000e+00
135,18,0.000000e+00
135,19,0.000000e+00
135,20,0.000000e+00
135,21,0.000000e+00
135,22,0.000000e+00
135,23,0.000000e+00
135,24,0.000000e+00
135,25,0.000000e+00
135,26,0.000000e+00
135,27,0.000000e+00
135,28,0.000000e+00
135,29,0.000000e+00
135,30,0.000000e+00
135,31,0.000000e+00
135,32,0.000000e+00
135,33,0.000000e+00
135,34,0.000000e+00
135,35,0.000000e+00
135,36,0.000000e+00
135,37,0.000000e+00
135,38,0.000000e+00
135,39,0.000000e+00
135,40,0.000000e+00
135,41,0.000000e+00
135,42,0.000000e+00
135,43,0.000000e+00
135,44,0.000000e+00
135,45,0.000000e+00
135,46,0.000000e+00
135,47,0.000000e+00
135,48,0.000000e+00
135,49,0.000000e+00
135,50,0.000000e+00
135,51,0.000000e+00
135,52,0.000000e+00
135,53,0.000000e+00
135,54,0.000000e+00
135,55,0.000000e+00
135,56,0.000000e+00
135,57,0.000000e+00
135,58,0.000000e+00
135,59,0.000000e+00
135,60,0.000000e+00
135,61,0.000000e+00
135,62,0.000000e+00
135,63,0.000000e+00
135,64,0.000000e+00
135,65,0.000000e+00
135,66,0.000000e+00
135,67,0.000000e+00
135,68,0.000000e+00
135,69,0.000000e+00
135,70,0.000000e+00
135,71,0.000000e+00
135,72,0.000000e+00
135,73,0.000000e+00
135,74,0.000000e+00
135,75,0.000000e+00
135,76,0.000000e+00
135,77,0.000000e+00
135,78,0.000000e+00
135,79,0.000000e+00
135,80,0.000000e+00
135,81,0.000000e+00
135,82,0.000000e+00
135,83,0.000000e+00
135,84,0.000000e+00
135,85,0.000000e+00
135,86,0.000000e+00
135,87,0.000000e+00
135,88,0.000000e+00
135,89,0.000000e+00
135,90,0.000000e+00
135,91,0.000000e+00
135,92,0.000000e+00
135,93,0.000000e+00
135,94,0.000000e+00
135,95,0.000000e+00
135,96,0.000000e+00
135,97,0.000000e+00
135,98,0.000000e+00
135,99,0.000000e+00
135,100,0.000000e+00
135,101,0.000000e+00
135,102,0.000000e+00
135,103,0.000000e+00
135,104,0.000000e+00
135,105,0.000000e+00
135,106,0.000000e+00
135,107,0.000000e+00
135,108,0.000000e+00
135,109,0.000000e+00
135,110,0.000000e+00
135,111,0.000000e+00
135,112,0.000000e+00
135,113,0.000000e+00
135,114,0.000000e+00
135,115,0.000000e+00
135,116,0.000000e+00
135,117,0.000000e+00
135,118,0.000000e+00
135,119,0.000000e+00
135,120,0.000000e+00
135,121,0.000000e+00
135,122,0.000000e+00
135,123,0.000000e+00
135,124,0.000000e+00
135,125,0.000000e+00
135,126,0.000000e+00
135,127,0.000000e+00
135,128,0.000000e+00
135,129,0.000000e+00
135,130,0.000000e+00
135,131,0.000000e+00
135,132,0.000000e+00
135,133,0.000000e+00
135,134,0.000000e+00
135,135,0.000000e+00
135,136,0.000000e+00
135,137,0.000000e+00
135,138,0.000000e+00
135,139,0.000000e+00
135,140,0.000000e+00
135,141,0.000000e+00
135,142,0.000000e+00
135,143,0.000000e+00
135,144,0.000000e+00
135,145,0.000000e+00
135,146,0.000000e+00
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,0.000000e+00
135,152,0.000000e+00
135,153,0.000000e+00
135,154,0.000000e+00
135,155,0.000000e+00
136,0,-1.319490e-83
136,1,-7.683392e-84
136,2,-1.208295e-83
136,3,7.213218e-84
136,4,1.412336e-83
136,5,3.997667e-84
136,6,2.967786e-84
136,7,1.007952e-84
136,8,1.449453e-85
136,9,-2.145755e-85
136,10,-6.098779e-85
136,11,1.035981e-85
136,12,-7.809614e-83
136,13,-4.407834e-83
136,14,-3.260597e-83
136,15,2.101446e-83
136,16,3.577145e-83
136,17,1.719882e-83
136,18,1.548774e-83
136,19,5.123014e-84
136,20,1.217876e-84
136,21,7.477313e-85
136,22,3.972596e-85
136,23,6.520288e-85
136,24,-2.361625e-82
136,25,-1.104532e-82
136,26,-6.295328e-83
136,27,4.594180e-83
136,28,7.806550e-83
136,29,5.642997e-83
136,30,3.041506e-83
136,31,9.958489e-84
136,32,4.918133e-84
136,33,1.473109e-84
136,34,2.138018e-86
136,35,6.796756e-85
136,36,-3.307570e-82
136,37,-1.777394e-82
136,38,-7.673821e-83
136,39,8.771225e-83
136,40,1.511078e-82
136,41,1.013562e-82
136,42,5.201431e-83
136,43,2.066108e-83
136,44,5.398200e-84
136,45,4.084752e-84
136,46,-1.702284e-84
136,47,1.264984e-84
136,48,-4.547380e-82
136,49,-1.296748e-82
136,50,-9.647430e-83
136,51,1.705134e-82
136,52,2.023406e-82
136,53,1.638005e-82
136,54,6.768222e-83
136,55,1.687248e-83
136,56,7.604363e-84
136,57,2.721775e-84
136,58,-2.219882e-84
136,59,3.715564e-84
136,60,-3.857635e-82
136,61,-1.601087e-82
136,62,-5.305886e-83
136,63,2.755364e-82
136,64,2.527682e-82
136,65,1.834539e-82
136,66,9.393210e-83
136,67,3.840509e-83
136,68,2.093478e-83
136,69,6.946255e-84
136,70,1.816879e-84
136,71,5.352801e-84
136,72,-3.599824e-82
136,73,-1.666084e-82
136,74,1.075086e-82
136,75,3.216821e-82
136,76,3.645329e-82
136,77,1.594856e-82
136,78,9.032911e-83
136,79,3.751130e-83
136,80,1.817777e-83
136,81,7.565235e-84
136,82,5.611793e-84
136,83,5.598761e-84
136,84,-1.144060e-82
136,85,-8.439634e-83
136,86,9.525777e-83
136,87,3.219290e-82
136,88,2.923144e-82
136,89,1.630236e-82
136,90,7.924775e-83
136,91,3.116789e-83
136,92,1.248536e-83
136,93,6.609966e-84
136,94,1.439403e-84
136,95,3.638148e-84
136,96,1.174556e-84
136,97,1.353476e-82
136,98,1.844361e-82
136,99,3.285305e-82
136,100,2.239067e-82
136,101,1.217267e-82
136,102,4.854058e-83
136,103,2.463028e-83
136,104,1.807842e-83
136,105,9.175781e-84
136,106,1.759435e-84
136,107,4.037771e-84
136,108,0.000000e+00
136,109,3.203551e-83
136,110,2.334632e-82
136,111,2.638554e-82
136,112,1.619828e-82
136,113,9.220066e-83
136,114,4.774124e-83
136,115,2.955316e-83
136,116,1.792490e-83
136,117,1.247238e-83
136,118,3.392057e-84
136,119,3.877266e-84
136,120,0.000000e+00
136,121,0.000000e+00
136,122,4.097738e-83
136,123,1.272339e-82
136,124,8.520955e-83
136,125,4.070682e-83
136,126,2.529372e-83
136,127,2.244970e-83
136,128,9.326174e-84
136,129,7.315710e-84
136,130,4.577753e-84
136,131,3.991471e-84
136,132,0.000000e+00
136,133,0.000000e+00
136,134,0.000000e+00
136,135,0.000000e+00
136,136,2.839311e-83
136,137,1.410916e-83
136,138,1.345494e-83
136,139,9.160975e-84
136,140,6.391084e-84
136,141,5.194256e-84
136,142,3.048401e-84
136,143,2.136306e-84
136,144,0.000000e+00
136,145,0.000000e+00
136,146,0.000000e+00
136,147,0.000000e+00
136,148,0.000000e+00
136,149,9.195053e-86
136,150,7.415277e-85
136,151,8.178460e-85
136,152,4.968646e-85
136,153,4.070511e-85
136,154,3.449116e-85
136,155,3.046420e-85
137,0,-1.480359e-83
137,1,-7.650527e-84
137,2,-1.485486e-83
137,3,6.474661e-84
137,4,1.593386e-83
137,5,4.431627e-84
137,6,3.579047e-84
137,7,1.750166e-84
137,8,4.423730e-85
137,9,-2.898344e-86
137,10,-6.180893e-85
137,11,1.582970e-85
137,12,-8.960691e-83
137,13,-5.074310e-83
137,14,-4.344471e-83
137,15,2.295996e-83
137,16,4.007163e-83
137,17,1.971545e-83
137,18,1.793588e-83
137,19,6.410975e-84
137,20,9.331664e-85
137,21,1.264268e-84
137,22,3.884915e-85
137,23,8.662458e-85
137,24,-2.726305e-82
137,25,-1.254224e-82
137,26,-7.723780e-83
137,27,4.315902e-83
137,28,8.601815e-83
137,29,6.360012e-83
137,30,3.576865e-83
137,31,1.276573e-83
137,32,6.385253e-84
137,33,2.221930e-84
137,34,-1.290929e-85
137,35,9.679277e-85
137,36,-3.963577e-82
137,37,-2.221630e-82
137,38,-1.068137e-82
137,39,8.188518e-83
137,40,1.646960e-82
137,41,1.152606e-82
137,42,6.528789e-83
137,43,2.785778e-83
137,44,7.729583e-84
137,45,5.767193e-84
137,46,-1.719491e-84
137,47,1.724718e-84
137,48,-5.159302e-82
137,49,-1.453929e-82
137,50,-1.469281e-82
137,51,1.679981e-82
137,52,2.162250e-82
137,53,1.891707e-82
137,54,8.180427e-83
137,55,2.077709e-83
137,56,9.304437e-84
137,57,4.942072e-84
137,58,-2.064035e-85
137,59,4.478145e-84
137,60,-4.267652e-82
137,61,-1.844318e-82
137,62,-7.105627e-83
137,63,2.826096e-82
137,64,2.682301e-82
137,65,2.116779e-82
137,66,1.101920e-82
137,67,4.521567e-83
137,68,2.528863e-83
137,69,9.305290e-84
137,70,3.349203e-84
137,71,5.601602e-84
137,72,-4.089494e-82
137,73,-2.089325e-82
137,74,1.097040e-82
137,75,3.541603e-82
137,76,4.177246e-82
137,77,1.841711e-82
137,78,1.158536e-82
137,79,4.814689e-83
137,80,2.214918e-83
137,81,1.029827e-83
137,82,6.858117e-84
137,83,6.362536e-84
137,84,-1.230327e-82
137,85,-8.737558e-83
137,86,8.941556e-83
137,87,3.584836e-82
137,88,3.339125e-82
137,89,1.939046e-82
137,90,9.165332e-83
137,91,3.808880e-83
137,92,1.701604e-83
137,93,9.194318e-84
137,94,2.069930e-84
137,95,4.358693e-84
137,96,-5.166052e-85
137,97,1.415179e-82
137,98,2.389542e-82
137,99,3.803521e-82
137,100,2.591120e-82
137,101,1.491061e-82
137,102,6.196810e-83
137,103,3.226876e-83
137,104,2.457680e-83
137,105,1.277581e-83
137,106,2.543834e-84
137,107,5.314048e-84
137,108,0.000000e+00
137,109,3.397877e-83
137,110,2.758427e-82
137,111,3.209872e-82
137,112,1.863600e-82
137,113,1.088101e-82
137,114,6.106864e-83
137,115,3.952408e-83
137,116,2.414836e-83
137,117,1.572905e-83
137,118,5.032721e-84
137,119,4.673763e-84
137,120,0.000000e+00
137,121,0.000000e+00
137,122,3.533864e-83
137,123,1.179814e-82
137,124,1.056548e-82
137,125,5.907689e-83
137,126,3.334911e-83
137,127,2.954062e-83
137,128,1.332360e-83
137,129,9.505005e-84
137,130,5.840930e-84
137,131,4.823482e-84
137,132,0.000000e+00
137,133,0.000000e+00
137,134,0.000000e+00
137,135,0.000000e+00
137,136,1.410916e-83
137,137,2.995168e-83
137,138,2.887395e-83
137,139,1.209541e-83
137,140,8.509936e-84
137,141,6.712745e-84
137,142,3.947546e-84
137,143,2.586075e-84
137,144,0.000000e+00
137,145,0.000000e+00
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,1.606984e-85
137,150,2.035008e-84
137,151,1.507361e-84
137,152,7.118466e-85
137,153,5.385900e-85
137,154,4.454871e-85
137,155,4.179548e-85
138,0,-2.315319e-83
138,1,-1.282068e-83
138,2,-2.453961e-83
138,3,1.075769e-83
138,4,2.387766e-83
138,5,5.577499e-84
138,6,6.046379e-84
138,7,2.297239e-84
138,8,6.910262e-85
138,9,3.672097e-86
138,10,-1.114720e-84
138,11,2.670537e-85
138,12,-1.448905e-82
138,13,-8.326848e-83
138,14,-7.043592e-83
138,15,3.161954e-83
138,16,6.120249e-83
138,17,2.791418e-83
138,18,2.799506e-83
138,19,9.723588e-84
138,20,1.500467e-84
138,21,1.523075e-84
138,22,8.969196e-85
138,23,1.361449e-84
138,24,-4.413091e-82
138,25,-2.008433e-82
138,26,-1.224063e-82
138,27,6.008118e-83
138,28,1.274309e-82
138,29,9.645867e-83
138,30,5.263594e-83
138,31,2.092833e-83
138,32,9.631756e-84
138,33,3.395788e-84
138,34,-8.733214e-86
138,35,1.445198e-84
138,36,-6.313268e-82
138,37,-3.565459e-82
138,38,-1.775856e-82
138,39,1.223558e-82
138,40,2.529094e-82
138,41,1.821643e-82
138,42,9.793072e-83
138,43,4.159513e-83
138,44,1.241697e-83
138,45,1.020129e-83
138,46,-2.762153e-84
138,47,2.507766e-84
138,48,-8.319089e-82
138,49,-2.429276e-82
138,50,-2.270192e-82
138,51,2.521693e-82
138,52,3.330164e-82
138,53,2.980649e-82
138,54,1.234046e-82
138,55,3.579422e-83
138,56,1.375413e-83
138,57,9.758352e-84
138,58,-1.069447e-84
138,59,7.339405e-84
138,60,-6.754922e-82
138,61,-2.926493e-82
138,62,-1.258568e-82
138,63,4.543419e-82
138,64,4.119639e-82
138,65,3.315604e-82
138,66,1.692058e-82
138,67,7.538138e-83
138,68,3.802053e-83
138,69,1.433016e-83
138,70,5.914583e-84
138,71,9.747861e-84
138,72,-6.710081e-82
138,73,-3.206550e-82
138,74,1.706310e-82
138,75,5.603339e-82
138,76,6.352422e-82
138,77,2.816056e-82
138,78,1.710796e-82
138,79,7.318923e-83
138,80,3.660771e-83
138,81,1.553789e-83
138,82,1.069569e-83
138,83,1.044318e-83
138,84,-2.126417e-82
138,85,-1.444005e-82
138,86,1.329179e-82
138,87,5.400378e-82
138,88,5.074209e-82
138,89,2.986252e-82
138,90,1.417689e-82
138,91,5.772231e-83
138,92,2.637442e-83
138,93,1.423212e-83
138,94,3.041263e-84
138,95,6.883180e-84
138,96,4.118942e-84
138,97,1.934301e-82
138,98,3.576199e-82
138,99,5.812928e-82
138,100,3.847410e-82
138,101,2.256774e-82
138,102,9.026683e-83
138,103,4.934347e-83
138,104,3.911772e-83
138,105,2.038687e-83
138,106,4.074135e-84
138,107,8.246750e-84
138,108,0.000000e+00
138,109,4.893848e-83
138,110,3.934689e-82
138,111,4.723573e-82
138,112,2.791336e-82
138,113,1.618240e-82
138,114,9.141861e-83
138,115,5.768495e-83
138,116,3.738092e-83
138,117,2.442507e-83
138,118,7.764791e-84
138,119,7.516030e-84
138,120,0.000000e+00
138,121,0.000000e+00
138,122,5.230063e-83
138,123,1.555405e-82
138,124,1.433928e-82
138,125,9.146622e-83
138,126,5.642806e-83
138,127,4.440480e-83
138,128,1.964592e-83
138,129,1.487056e-83
138,130,9.163061e-84
138,131,7.382660e-84
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,1.345494e-83
138,137,2.887395e-83
138,138,5.218624e-83
138,139,2.421301e-83
138,140,1.238709e-83
138,141,9.976483e-84
138,142,5.927338e-84
138,143,3.960983e-84
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,2.429946e-86
138,150,2.482162e-84
138,151,2.477983e-84
138,152,1.148111e-84
138,153,7.732539e-85
138,154,6.660886e-85
138,155,6.170782e-85
139,0,-1.490300e-83
139,1,-8.377070e-84
139,2,-1.564661e-83
139,3,7.330612e-84
139,4,1.679208e-83
139,5,4.759821e-84
139,6,4.410826e-84
139,7,1.968744e-84
139,8,6.291911e-85
139,9,1.576886e-85
139,10,-6.627930e-85
139,11,2.053748e-85
139,12,-9.575874e-83
139,13,-5.160438e-83
139,14,-4.192437e-83
139,15,2.619335e-83
139,16,4.274096e-83
139,17,1.992335e-83
139,18,2.004659e-83
139,19,7.508645e-84
139,20,2.099181e-84
139,21,1.719834e-84
139,22,9.307324e-85
139,23,1.035737e-84
139,24,-2.855388e-82
139,25,-1.238087e-82
139,26,-6.758917e-83
139,27,5.420135e-83
139,28,9.590405e-83
139,29,6.899028e-83
139,30,4.082770e-83
139,31,1.714333e-83
139,32,9.240882e-84
139,33,3.669306e-84
139,34,5.861611e-85
139,35,1.290812e-84
139,36,-4.146906e-82
139,37,-2.171743e-82
139,38,-8.625570e-83
139,39,1.083521e-82
139,40,1.856852e-82
139,41,1.295751e-82
139,42,7.307319e-83
139,43,3.309969e-83
139,44,1.149564e-83
139,45,8.391365e-84
139,46,-7.644011e-85
139,47,2.277841e-84
139,48,-5.347808e-82
139,49,-1.201243e-82
139,50,-1.270051e-82
139,51,2.057207e-82
139,52,2.478655e-82
139,53,2.122452e-82
139,54,9.409388e-83
139,55,3.073751e-83
139,56,1.467900e-83
139,57,8.024724e-84
139,58,4.442051e-85
139,59,5.446454e-84
139,60,-4.427270e-82
139,61,-1.580340e-82
139,62,-3.752356e-83
139,63,3.468250e-82
139,64,3.046345e-82
139,65,2.409471e-82
139,66,1.273788e-82
139,67,5.720036e-83
139,68,3.244705e-83
139,69,1.247926e-83
139,70,5.314808e-84
139,71,7.254406e-84
139,72,-4.009083e-82
139,73,-1.680290e-82
139,74,1.485687e-82
139,75,4.220005e-82
139,76,4.600421e-82
139,77,2.070351e-82
139,78,1.262617e-82
139,79,5.661246e-83
139,80,2.999031e-83
139,81,1.392804e-83
139,82,9.034807e-84
139,83,7.975672e-84
139,84,-1.378886e-82
139,85,-7.760166e-83
139,86,1.121698e-82
139,87,3.851282e-82
139,88,3.613148e-82
139,89,2.103462e-82
139,90,1.043674e-82
139,91,4.490019e-83
139,92,2.179367e-83
139,93,1.245217e-83
139,94,3.257476e-84
139,95,5.324784e-84
139,96,3.146165e-84
139,97,1.463137e-82
139,98,2.518408e-82
139,99,4.107501e-82
139,100,2.747114e-82
139,101,1.598594e-82
139,102,6.744095e-83
139,103,3.845767e-83
139,104,3.062308e-83
139,105,1.599633e-83
139,106,3.888454e-84
139,107,6.152811e-84
139,108,0.000000e+00
139,109,3.418942e-83
139,110,2.790202e-82
139,111,3.347723e-82
139,112,2.135941e-82
139,113,1.181655e-82
139,114,6.509291e-83
139,115,4.300368e-83
139,116,2.885478e-83
139,117,1.989489e-83
139,118,6.378579e-84
139,119,5.697119e-84
139,120,0.000000e+00
139,121,0.000000e+00
139,122,3.782547e-83
139,123,1.146787e-82
139,124,9.458851e-83
139,125,5.812681e-83
139,126,4.596504e-83
139,127,3.861745e-83
139,128,1.569673e-83
139,129,1.170826e-83
139,130,7.246533e-84
139,131,5.636963e-84
139,132,0.000000e+00
139,133,0.000000e+00
139,134,0.000000e+00
139,135,0.000000e+00
139,136,9.160975e-84
139,137,1.209541e-83
139,138,2.421301e-83
139,139,3.384152e-83
139,140,1.113108e-83
139,141,7.611563e-84
139,142,4.595985e-84
139,143,3.028887e-84
139,144,0.000000e+00
139,145,0.000000e+00
139,146,0.000000e+00
139,147,0.000000e+00
139,148,0.000000e+00
139,149,9.727123e-87
139,150,8.924664e-85
139,151,1.269414e-84
139,152,9.501108e-85
139,153,6.028697e-85
139,154,5.090290e-85
139,155,4.669989e-85
140,0,-1.296137e-83
140,1,-7.178469e-84
140,2,-1.334460e-83
140,3,3.656774e-84
140,4,1.207325e-83
140,5,3.247139e-84
140,6,2.984138e-84
140,7,1.453324e-84
140,8,2.872035e-85
140,9,9.347879e-86
140,10,-5.362569e-85
140,11,1.749008e-85
140,12,-7.646101e-83
140,13,-4.590322e-83
140,14,-3.903784e-83
140,15,1.342371e-83
140,16,2.818825e-83
140,17,1.116774e-83
140,18,1.286308e-83
140,19,4.597729e-84
140,20,1.117966e-84
140,21,8.702148e-85
140,22,5.768620e-85
140,23,7.966281e-85
140,24,-2.369307e-82
140,25,-1.102085e-82
140,26,-7.358716e-83
140,27,2.360651e-83
140,28,6.215160e-83
140,29,4.498999e-83
140,30,2.804565e-83
140,31,1.059675e-83
140,32,5.258739e-84
140,33,1.805101e-84
140,34,-1.063279e-85
140,35,8.681253e-85
140,36,-3.489692e-82
140,37,-2.024378e-82
140,38,-1.038188e-82
140,39,4.952406e-83
140,40,1.186531e-82
140,41,8.704061e-83
140,42,4.905598e-83
140,43,2.310132e-83
140,44,6.471322e-84
140,45,5.103483e-84
140,46,-1.580032e-84
140,47,1.286598e-84
140,48,-4.394613e-82
140,49,-1.340207e-82
140,50,-1.596862e-82
140,51,1.199916e-82
140,52,1.659922e-82
140,53,1.475821e-82
140,54,6.307064e-83
140,55,1.896836e-83
140,56,8.034664e-84
140,57,4.607217e-84
140,58,-6.280366e-85
140,59,3.613042e-84
140,60,-3.793245e-82
140,61,-1.669885e-82
140,62,-8.161712e-83
140,63,2.148244e-82
140,64,2.036462e-82
140,65,1.686291e-82
140,66,8.983524e-83
140,67,3.590553e-83
140,68,2.173405e-83
140,69,7.752625e-84
140,70,2.953632e-84
140,71,4.927922e-84
140,72,-3.538238e-82
140,73,-1.837994e-82
140,74,5.475767e-83
140,75,2.745076e-82
140,76,3.325189e-82
140,77,1.413325e-82
140,78,8.873093e-83
140,79,3.891257e-83
140,80,1.987910e-83
140,81,8.372509e-84
140,82,5.622013e-84
140,83,5.524453e-84
140,84,-1.260399e-82
140,85,-1.097609e-82
140,86,3.642509e-83
140,87,2.637523e-82
140,88,2.573651e-82
140,89,1.486665e-82
140,90,7.090698e-83
140,91,2.885534e-83
140,92,1.450222e-83
140,93,7.858498e-84
140,94,1.472571e-84
140,95,3.647171e-84
140,96,-1.199827e-86
140,97,8.671150e-83
140,98,1.578947e-82
140,99,2.919037e-82
140,100,2.024852e-82
140,101,1.182096e-82
140,102,4.719259e-83
140,103,2.595937e-83
140,104,2.161428e-83
140,105,1.174250e-83
140,106,2.340776e-84
140,107,4.423471e-84
140,108,0.000000e+00
140,109,2.242056e-83
140,110,1.865202e-82
140,111,2.403064e-82
140,112,1.494491e-82
140,113,8.757120e-83
140,114,4.960228e-83
140,115,3.110879e-83
140,116,2.041576e-83
140,117,1.422667e-83
140,118,4.559500e-84
140,119,4.180169e-84
140,120,0.000000e+00
140,121,0.000000e+00
140,122,2.674684e-83
140,123,8.586857e-83
140,124,7.033613e-83
140,125,4.007413e-83
140,126,2.740064e-83
140,127,2.780866e-83
140,128,1.416969e-83
140,129,8.686375e-84
140,130,5.339969e-84
140,131,4.308999e-84
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,6.391084e-84
140,137,8.509936e-84
140,138,1.238709e-83
140,139,1.113108e-83
140,140,1.200557e-83
140,141,6.655218e-84
140,142,3.530681e-84
140,143,2.340811e-84
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,4.265129e-86
140,150,5.808927e-85
140,151,7.643372e-85
140,152,7.118908e-85
140,153,5.460519e-85
140,154,3.984967e-85
140,155,3.758795e-85
141,0,-9.927343e-84
141,1,-4.796202e-84
141,2,-1.020513e-83
141,3,5.295614e-84
141,4,1.123599e-83
141,5,2.679260e-84
141,6,2.364560e-84
141,7,1.198537e-84
141,8,3.682847e-85
141,9,-5.288979e-86
141,10,-4.793914e-85
141,11,1.148140e-85
141,12,-5.986073e-83
141,13,-3.379363e-83
141,14,-2.900995e-83
141,15,1.443363e-83
141,16,2.620257e-83
141,17,1.013274e-83
141,18,1.281363e-83
141,19,4.902061e-84
141,20,1.533662e-84
141,21,1.545314e-84
141,22,6.674768e-85
141,23,6.828627e-85
141,24,-2.017431e-82
141,25,-9.482356e-83
141,26,-6.057275e-83
141,27,2.794569e-83
141,28,5.537793e-83
141,29,4.037791e-83
141,30,2.446671e-83
141,31,9.136026e-84
141,32,4.991166e-84
141,33,2.006447e-84
141,34,2.150298e-85
141,35,6.716023e-85
141,36,-2.922101e-82
141,37,-1.603430e-82
141,38,-8.883281e-83
141,39,4.907478e-83
141,40,1.097555e-82
141,41,7.973531e-83
141,42,4.119252e-83
141,43,1.853128e-83
141,44,5.787984e-84
141,45,4.490945e-84
141,46,-1.081555e-84
141,47,1.310975e-84
141,48,-3.852027e-82
141,49,-1.118536e-82
141,50,-1.108766e-82
141,51,1.076931e-82
141,52,1.435696e-82
141,53,1.276134e-82
141,54,5.518737e-83
141,55,1.474756e-83
141,56,7.383386e-84
141,57,4.505068e-84
141,58,-4.929769e-85
141,59,3.387161e-84
141,60,-3.213747e-82
141,61,-1.384012e-82
141,62,-5.901088e-83
141,63,1.923901e-82
141,64,1.867257e-82
141,65,1.429324e-82
141,66,7.533984e-83
141,67,3.397032e-83
141,68,1.949882e-83
141,69,8.465326e-84
141,70,2.675898e-84
141,71,4.599550e-84
141,72,-2.996365e-82
141,73,-1.561687e-82
141,74,5.716122e-83
141,75,2.289881e-82
141,76,2.807272e-82
141,77,1.220495e-82
141,78,7.633031e-83
141,79,3.372559e-83
141,80,1.726345e-83
141,81,7.727473e-84
141,82,5.050336e-84
141,83,4.983839e-84
141,84,-1.126164e-82
141,85,-1.222238e-82
141,86,2.488241e-83
141,87,2.142702e-82
141,88,2.147261e-82
141,89,1.251576e-82
141,90,6.119954e-83
141,91,2.471923e-83
141,92,1.170024e-83
141,93,6.262601e-84
141,94,1.289179e-84
141,95,3.091631e-84
141,96,1.999579e-84
141,97,6.077470e-83
141,98,1.216548e-82
141,99,2.481837e-82
141,100,1.673095e-82
141,101,9.931886e-83
141,102,3.901000e-83
141,103,2.109391e-83
141,104,1.833829e-83
141,105,9.603891e-84
141,106,2.322195e-84
141,107,3.804005e-84
141,108,0.000000e+00
141,109,2.036463e-83
141,110,1.516430e-82
141,111,2.012888e-82
141,112,1.287791e-82
141,113,7.580135e-83
141,114,4.034140e-83
141,115,2.667428e-83
141,116,1.763884e-83
141,117,1.182248e-83
141,118,3.925184e-84
141,119,3.793277e-84
141,120,0.000000e+00
141,121,0.000000e+00
141,122,2.278365e-83
141,123,7.002681e-83
141,124,5.977242e-83
141,125,3.348469e-83
141,126,2.294032e-83
141,127,2.053098e-83
141,128,1.157672e-83
141,129,1.001650e-83
141,130,4.699718e-84
141,131,3.706111e-84
141,132,0.000000e+00
141,133,0.000000e+00
141,134,0.000000e+00
141,135,0.000000e+00
141,136,5.194256e-84
141,137,6.712745e-84
141,138,9.976483e-84
141,139,7.611563e-84
141,140,6.655218e-84
141,141,1.038186e-83
141,142,3.429871e-84
141,143,2.052927e-84
141,144,0.000000e+00
141,145,0.000000e+00
141,146,0.000000e+00
141,147,0.000000e+00
141,148,0.000000e+00
141,149,4.609446e-86
141,150,4.702752e-85
141,151,5.229776e-85
141,152,4.138832e-85
141,153,4.199477e-85
141,154,4.101024e-85
141,155,3.152907e-85
142,0,-5.613423e-84
142,1,-2.968998e-84
142,2,-5.903049e-84
142,3,2.955604e-84
142,4,6.209734e-84
142,5,1.598460e-84
142,6,1.516693e-84
142,7,7.884839e-85
142,8,2.021487e-85
142,9,4.854192e-86
142,10,-2.377891e-85
142,11,9.637826e-86
142,12,-3.418239e-83
142,13,-1.914303e-83
142,14,-1.583724e-83
142,15,8.586712e-84
142,16,1.513664e-83
142,17,5.914668e-84
142,18,7.013405e-84
142,19,2.711667e-84
142,20,8.891948e-85
142,21,6.871962e-85
142,22,4.156316e-85
142,23,4.242866e-85
142,24,-1.091017e-82
142,25,-4.693738e-83
142,26,-2.790808e-83
142,27,1.819607e-83
142,28,3.322811e-83
142,29,2.365908e-83
142,30,1.455201e-83
142,31,5.842419e-84
142,32,3.198240e-84
142,33,1.233078e-84
142,34,1.778513e-85
142,35,4.716144e-85
142,36,-1.583295e-82
142,37,-8.576361e-83
142,38,-3.999256e-83
142,39,3.442746e-83
142,40,6.485817e-83
142,41,4.658403e-83
142,42,2.485076e-83
142,43,1.172383e-83
142,44,4.115908e-84
142,45,3.014610e-84
142,46,-3.555534e-85
142,47,8.125945e-85
142,48,-2.025053e-82
142,49,-5.132982e-83
142,50,-5.534783e-83
142,51,7.080051e-83
142,52,8.695796e-83
142,53,7.557955e-83
142,54,3.300348e-83
142,55,1.047105e-83
142,56,5.288738e-84
142,57,3.044251e-84
142,58,1.793916e-85
142,59,2.050784e-84
142,60,-1.671641e-82
142,61,-6.185968e-83
142,62,-2.082315e-83
142,63,1.199102e-82
142,64,1.098478e-82
142,65,8.530933e-83
142,66,4.587940e-83
142,67,2.009539e-83
142,68,1.164168e-83
142,69,5.144544e-84
142,70,2.041098e-84
142,71,2.809045e-84
142,72,-1.530989e-82
142,73,-6.995263e-83
142,74,4.517218e-83
142,75,1.460815e-82
142,76,1.674636e-82
142,77,7.289342e-83
142,78,4.496281e-83
142,79,2.059529e-83
142,80,1.120963e-83
142,81,4.975989e-84
142,82,3.390083e-84
142,83,3.021927e-84
142,84,-5.399198e-83
142,85,-4.383946e-83
142,86,3.060138e-83
142,87,1.351982e-82
142,88,1.295355e-82
142,89,7.448857e-83
142,90,3.674642e-83
142,91,1.571092e-83
142,92,7.989646e-84
142,93,4.404842e-84
142,94,1.257318e-84
142,95,2.004592e-84
142,96,1.056389e-84
142,97,4.632378e-83
142,98,8.188063e-83
142,99,1.464349e-82
142,100,9.962423e-83
142,101,5.922019e-83
142,102,2.389018e-83
142,103,1.370141e-83
142,104,1.177573e-83
142,105,5.939399e-84
142,106,1.546205e-84
142,107,2.351304e-84
142,108,0.000000e+00
142,109,1.151595e-83
142,110,9.187390e-83
142,111,1.180430e-82
142,112,7.365861e-83
142,113,4.372112e-83
142,114,2.487917e-83
142,115,1.632064e-83
142,116,1.101726e-83
142,117,7.432977e-84
142,118,2.342667e-84
142,119,2.264536e-84
142,120,0.000000e+00
142,121,0.000000e+00
142,122,1.294644e-83
142,123,4.138388e-83
142,124,3.419697e-83
142,125,1.952172e-83
142,126,1.359079e-83
142,127,1.246667e-83
142,128,6.102170e-84
142,129,5.228698e-84
142,130,3.505197e-84
142,131,2.155777e-84
142,132,0.000000e+00
142,133,0.000000e+00
142,134,0.000000e+00
142,135,0.000000e+00
142,136,3.048401e-84
142,137,3.947546e-84
142,138,5.927338e-84
142,139,4.595985e-84
142,140,3.530681e-84
142,141,3.429871e-84
142,142,2.950318e-84
142,143,1.257105e-84
142,144,0.000000e+00
142,145,0.000000e+00
142,146,0.000000e+00
142,147,0.000000e+00
142,148,0.000000e+00
142,149,2.385522e-86
142,150,2.826031e-85
142,151,3.407071e-85
142,152,2.537104e-85
142,153,2.140622e-85
142,154,2.521154e-85
142,155,2.141210e-85
143,0,-4.808774e-84
143,1,-2.666123e-84
143,2,-5.070485e-84
143,3,1.465821e-84
143,4,4.309647e-84
143,5,1.117115e-84
143,6,9.546910e-85
143,7,4.038104e-85
143,8,5.998008e-86
143,9,-5.631264e-86
143,10,-2.456441e-85
143,11,3.163882e-86
143,12,-2.880087e-83
143,13,-1.795364e-83
143,14,-1.539217e-83
143,15,3.406425e-84
143,16,9.964128e-84
143,17,3.652208e-84
143,18,4.583563e-84
143,19,1.610938e-84
143,20,3.216893e-85
143,21,2.975029e-85
143,22,2.168180e-85
143,23,2.754521e-85
143,24,-9.128193e-83
143,25,-4.477535e-83
143,26,-3.178538e-83
143,27,6.059297e-84
143,28,2.068906e-83
143,29,1.542271e-83
143,30,9.220092e-84
143,31,2.966904e-84
143,32,1.450329e-84
143,33,3.732897e-85
143,34,-1.011503e-85
143,35,2.364007e-85
143,36,-1.327537e-82
143,37,-7.953951e-83
143,38,-4.690761e-83
143,39,1.195783e-83
143,40,3.941553e-83
143,41,3.012304e-83
143,42,1.618841e-83
143,43,6.966427e-84
143,44,1.397424e-84
143,45,1.420906e-84
143,46,-7.959351e-85
143,47,3.603213e-85
143,48,-1.749227e-82
143,49,-6.261102e-83
143,50,-6.534714e-83
143,51,3.669486e-83
143,52,5.609437e-83
143,53,5.013006e-83
143,54,2.090001e-83
143,55,4.929730e-84
143,56,1.969437e-84
143,57,1.065980e-84
143,58,-7.256077e-85
143,59,1.269638e-84
143,60,-1.487246e-82
143,61,-7.463869e-83
143,62,-4.306724e-83
143,63,7.065978e-83
143,64,7.061017e-83
143,65,5.764431e-83
143,66,3.047696e-83
143,67,1.161409e-83
143,68,6.776022e-84
143,69,2.299151e-84
143,70,6.618520e-85
143,71,1.808266e-84
143,72,-1.452081e-82
143,73,-8.242780e-83
143,74,7.537895e-84
143,75,8.882920e-83
143,76,1.150087e-82
143,77,4.839567e-83
143,78,2.892579e-83
143,79,1.226481e-83
143,80,6.425644e-84
143,81,2.300825e-84
143,82,1.649818e-84
143,83,1.974869e-84
143,84,-5.508778e-83
143,85,-5.878270e-83
143,86,1.321203e-85
143,87,8.673324e-83
143,88,8.874883e-83
143,89,5.040677e-83
143,90,2.370773e-83
143,91,8.924278e-84
143,92,3.961455e-84
143,93,2.139539e-84
143,94,2.178185e-85
143,95,1.258682e-84
143,96,3.653408e-85
143,97,2.327766e-83
143,98,4.332950e-83
143,99,9.808373e-83
143,100,6.819716e-83
143,101,3.950774e-83
143,102,1.497030e-83
143,103,7.875496e-84
143,104,6.641297e-84
143,105,3.550131e-84
143,106,4.980712e-85
143,107,1.418868e-84
143,108,0.000000e+00
143,109,8.161230e-84
143,110,5.922099e-83
143,111,8.010403e-83
143,112,5.064514e-83
143,113,2.969597e-83
143,114,1.557787e-83
143,115,9.797273e-84
143,116,6.771787e-84
143,117,4.437661e-84
143,118,1.288649e-84
143,119,1.370268e-84
143,120,0.000000e+00
143,121,0.000000e+00
143,122,8.925226e-84
143,123,2.832707e-83
143,124,2.358031e-83
143,125,1.319602e-83
143,126,8.765062e-84
143,127,8.060761e-84
143,128,3.715434e-84
143,129,2.854937e-84
143,130,1.835153e-84
143,131,1.780587e-84
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,2.136306e-84
143,137,2.586075e-84
143,138,3.960983e-84
143,139,3.028887e-84
143,140,2.340811e-84
143,141,2.052927e-84
143,142,1.257105e-84
143,143,1.278547e-84
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,1.529491e-86
143,150,1.735833e-85
143,151,2.184581e-85
143,152,1.651263e-85
143,153,1.383982e-85
143,154,1.360128e-85
143,155,1.635614e-85
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
145,0,0.000000e+00
145,1,0.000000e+00
145,2,0.000000e+00
145,3,0.000000e+00
145,4,0.000000e+00
145,5,0.000000e+00
145,6,0.000000e+00
145,7,0.000000e+00
145,8,0.000000e+00
145,9,0.000000e+00
145,10,0.000000e+00
145,11,0.000000e+00
145,12,0.000000e+00
145,13,0.000000e+00
145,14,0.000000e+00
145,15,0.000000e+00
145,16,0.000000e+00
145,17,0.000000e+00
145,18,0.000000e+00
145,19,0.000000e+00
145,20,0.000000e+00
145,21,0.000000e+00
145,22,0.000000e+00
145,23,0.000000e+00
145,24,0.000000e+00
145,25,0.000000e+00
145,26,0.000000e+00
145,27,0.000000e+00
145,28,0.000000e+00
145,29,0.000000e+00
145,30,0.000000e+00
145,31,0.000000e+00
145,32,0.000000e+00
145,33,0.000000e+00
145,34,0.000000e+00
145,35,0.000000e+00
145,36,0.000000e+00
145,37,0.000000e+00
145,38,0.000000e+00
145,39,0.000000e+00
145,40,0.000000e+00
145,41,0.000000e+00
145,42,0.000000e+00
145,43,0.000000e+00
145,44,0.000000e+00
145,45,0.000000e+00
145,46,0.000000e+00
145,47,0.000000e+00
145,48,0.000000e+00
145,49,0.000000e+00
145,50,0.000000e+00
145,51,0.000000e+00
145,52,0.000000e+00
145,53,0.000000e+00
145,54,0.000000e+00
145,55,0.000000e+00
145,56,0.000000e+00
145,57,0.000000e+00
145,58,0.000000e+00
145,59,0.000000e+00
145,60,0.000000e+00
145,61,0.000000e+00
145,62,0.000000e+00
145,63,0.000000e+00
145,64,0.000000e+00
145,65,0.000000e+00
145,66,0.000000e+00
145,67,0.000000e+00
145,68,0.000000e+00
145,69,0.000000e+00
145,70,0.000000e+00
145,71,0.000000e+00
145,72,0.000000e+00
145,73,0.000000e+00
145,74,0.000000e+00
145,75,0.000000e+00
145,76,0.000000e+00
145,77,0.000000e+00
145,78,0.000000e+00
145,79,0.000000e+00
145,80,0.000000e+00
145,81,0.000000e+00
145,82,0.000000e+00
145,83,0.000000e+00
145,84,0.000000e+00
145,85,0.000000e+00
145,86,0.000000e+00
145,87,0.000000e+00
145,88,0.000000e+00
145,89,0.000000e+00
145,90,0.000000e+00
145,91,0.000000e+00
145,92,0.000000e+00
145,93,0.000000e+00
145,94,0.000000e+00
145,95,0.000000e+00
145,96,0.000000e+00
145,97,0.000000e+00
145,98,0.000000e+00
145,99,0.000000e+00
145,100,0.000000e+00
145,101,0.000000e+00
145,102,0.000000e+00
145,103,0.000000e+00
145,104,0.000000e+00
145,105,0.000000e+00
145,106,0.000000e+00
145,107,0.000000e+00
145,108,0.000000e+00
145,109,0.000000e+00
145,110,0.000000e+00
145,111,0.000000e+00
145,112,0.000000e+00
145,113,0.000000e+00
145,114,0.000000e+00
145,115,0.000000e+00
145,116,0.000000e+00
145,117,0.000000e+00
145,118,0.000000e+00
145,119,0.000000e+00
145,120,0.000000e+00
145,121,0.000000e+00
145,122,0.000000e+00
145,123,0.000000e+00
145,124,0.000000e+00
145,125,0.000000e+00
145,126,0.000000e+00
145,127,0.000000e+00
145,128,0.000000e+00
145,129,0.000000e+00
145,130,0.000000e+00
145,131,0.000000e+00
145,132,0.000000e+00
145,133,0.000000e+00
145,134,0.000000e+00
145,135,0.000000e+00
145,136,0.000000e+00
145,137,0.000000e+00
145,138,0.000000e+00
145,139,0.000000e+00
145,140,0.000000e+00
145,141,0.000000e+00
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,0.000000e+00
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
146,0,0.000000e+00
146,1,0.000000e+00
146,2,0.000000e+00
146,3,0.000000e+00
146,4,0.000000e+00
146,5,0.000000e+00
146,6,0.000000e+00
146,7,0.000000e+00
146,8,0.000000e+00
146,9,0.000000e+00
146,10,0.000000e+00
146,11,0.000000e+00
146,12,0.000000e+00
146,13,0.000000e+00
146,14,0.000000e+00
146,15,0.000000e+00
146,16,0.000000e+00
146,17,0.000000e+00
146,18,0.000000e+00
146,19,0.000000e+00
146,20,0.000000e+00
146,21,0.000000e+00
146,22,0.000000e+00
146,23,0.000000e+00
146,24,0.000000e+00
146,25,0.000000e+00
146,26,0.000000e+00
146,27,0.000000e+00
146,28,0.000000e+00
146,29,0.000000e+00
146,30,0.000000e+00
146,31,0.000000e+00
146,32,0.000000e+00
146,33,0.000000e+00
146,34,0.000000e+00
146,35,0.000000e+00
146,36,0.000000e+00
146,37,0.000000e+00
146,38,0.000000e+00
146,39,0.000000e+00
146,40,0.000000e+00
146,41,0.000000e+00
146,42,0.000000e+00
146,43,0.000000e+00
146,44,0.000000e+00
146,45,0.000000e+00
146,46,0.000000e+00
146,47,0.000000e+00
146,48,0.000000e+00
146,49,0.000000e+00
146,50,0.000000e+00
146,51,0.000000e+00
146,52,0.000000e+00
146,53,0.000000e+00
146,54,0.000000e+00
146,55,0.000000e+00
146,56,0.000000e+00
146,57,0.000000e+00
146,58,0.000000e+00
146,59,0.000000e+00
146,60,0.000000e+00
146,61,0.000000e+00
146,62,0.000000e+00
146,63,0.000000e+00
146,64,0.000000e+00
146,65,0.000000e+00
146,66,0.000000e+00
146,67,0.000000e+00
146,68,0.000000e+00
146,69,0.000000e+00
146,70,0.000000e+00
146,71,0.000000e+00
146,72,0.000000e+00
146,73,0.000000e+00
146,74,0.000000e+00
146,75,0.000000e+00
146,76,0.000000e+00
146,77,0.000000e+00
146,78,0.000000e+00
146,79,0.000000e+00
146,80,0.000000e+00
146,81,0.000000e+00
146,82,0.000000e+00
146,83,0.000000e+00
146,84,0.000000e+00
146,85,0.000000e+00
146,86,0.000000e+00
146,87,0.000000e+00
146,88,0.000000e+00
146,89,0.000000e+00
146,90,0.000000e+00
146,91,0.000000e+00
146,92,0.000000e+00
146,93,0.000000e+00
146,94,0.000000e+00
146,95,0.000000e+00
146,96,0.000000e+00
146,97,0.000000e+00
146,98,0.000000e+00
146,99,0.000000e+00
146,100,0.000000e+00
146,101,0.000000e+00
146,102,0.000000e+00
146,103,0.000000e+00
146,104,0.000000e+00
146,105,0.000000e+00
146,106,0.000000e+00
146,107,0.000000e+00
146,108,0.000000e+00
146,109,0.000000e+00
146,110,0.000000e+00
146,111,0.000000e+00
146,112,0.000000e+00
146,113,0.000000e+00
146,114,0.000000e+00
146,115,0.000000e+00
146,116,0.000000e+00
146,117,0.000000e+00
146,118,0.000000e+00
146,119,0.000000e+00
146,120,0.000000e+00
146,121,0.000000e+00
146,122,0.000000e+00
146,123,0.000000e+00
146,124,0.000000e+00
146,125,0.000000e+00
146,126,0.000000e+00
146,127,0.000000e+00
146,128,0.000000e+00
146,129,0.000000e+00
146,130,0.000000e+00
146,131,0.000000e+00
146,132,0.000000e+00
146,133,0.000000e+00
146,134,0.000000e+00
146,135,0.000000e+00
146,136,0.000000e+00
146,137,0.000000e+00
146,138,0.000000e+00
146,139,0.000000e+00
146,140,0.000000e+00
146,141,0.000000e+00
146,142,0.000000e+00
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,0.000000e+00
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,0.000000e+00
146,152,0.000000e+00
146,153,0.000000e+00
146,154,0.000000e+00
146,155,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
149,0,6.427238e-86
149,1,1.083234e-85
149,2,1.193785e-85
149,3,2.757543e-86
149,4,6.130669e-87
149,5,7.686160e-86
149,6,7.291916e-87
149,7,3.052085e-86
149,8,-8.057489e-87
149,9,-4.356928e-87
149,10,8.506231e-87
149,11,2.237174e-87
149,12,4.864729e-85
149,13,2.066851e-85
149,14,1.780076e-85
149,15,-3.821562e-86
149,16,1.154519e-85
149,17,-5.483468e-86
149,18,-2.959328e-86
149,19,5.422350e-86
149,20,3.127993e-86
149,21,2.266947e-86
149,22,8.500436e-87
149,23,8.854691e-87
149,24,5.616118e-85
149,25,6.298711e-85
149,26,-1.726716e-85
149,27,9.074583e-86
149,28,5.654525e-86
149,29,-5.964459e-86
149,30,1.490512e-85
149,31,-5.428981e-86
149,32,-3.392521e-86
149,33,-4.299810e-86
149,34,-1.429086e-86
149,35,8.002018e-88
149,36,4.349982e-85
149,37,-2.588234e-85
149,38,-8.213709e-85
149,39,-5.698259e-85
149,40,-7.982918e-85
149,41,-6.349625e-86
149,42,5.972798e-86
149,43,1.412630e-85
149,44,-5.160039e-86
149,45,-5.754209e-86
149,46,-7.426658e-87
149,47,-1.571012e-86
149,48,1.258787e-84
149,49,-8.190535e-86
149,50,-1.827661e-84
149,51,-1.043668e-85
149,52,-3.741104e-85
149,53,-5.289460e-85
149,54,1.280931e-85
149,55,-4.295604e-86
149,56,9.358146e-86
149,57,-5.138601e-86
149,58,2.895231e-86
149,59,-2.528157e-86
149,60,1.362187e-84
149,61,-2.087659e-85
149,62,5.933496e-86
149,63,-1.679234e-84
149,64,-3.375680e-85
149,65,-2.675631e-85
149,66,3.360876e-85
149,67,-3.743118e-85
149,68,-4.225525e-86
149,69,9.722651e-86
149,70,-1.265936e-86
149,71,-2.906137e-86
149,72,4.657604e-85
149,73,-2.088255e-84
149,74,-2.205045e-84
149,75,-1.688717e-84
149,76,8.710122e-85
149,77,-1.521482e-85
149,78,2.898418e-85
149,79,1.605026e-85
149,80,7.118700e-87
149,81,-5.903231e-86
149,82,-1.438900e-86
149,83,-1.839084e-86
149,84,-2.237349e-85
149,85,-2.615835e-84
149,86,-1.887101e-84
149,87,-7.594452e-85
149,88,9.163391e-86
149,89,-2.768307e-85
149,90,-1.736044e-85
149,91,-1.083794e-85
149,92,-1.467192e-88
149,93,-6.058238e-86
149,94,-1.753976e-86
149,95,-2.262551e-86
149,96,-3.352267e-85
149,97,7.594511e-86
149,98,-1.479099e-84
149,99,-7.204336e-85
149,100,1.669865e-85
149,101,1.272693e-85
149,102,1.577523e-85
149,103,-2.530130e-86
149,104,-1.050277e-85
149,105,-1.254533e-86
149,106,-2.220752e-86
149,107,-3.141807e-86
149,108,0.000000e+00
149,109,2.251609e-85
149,110,-2.400144e-85
149,111,2.941439e-85
149,112,4.679094e-85
149,113,3.877025e-85
149,114,7.507362e-86
149,115,4.340006e-86
149,116,5.006815e-86
149,117,4.120239e-86
149,118,5.885937e-87
149,119,-5.232545e-87
149,120,0.000000e+00
149,121,0.000000e+00
149,122,-1.058748e-85
149,123,5.483007e-85
149,124,2.033475e-85
149,125,1.175408e-85
149,126,1.524750e-85
149,127,1.012386e-85
149,128,6.081294e-86
149,129,3.589412e-86
149,130,7.884823e-87
149,131,1.585022e-86
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,9.195053e-86
149,137,1.606984e-85
149,138,2.429946e-86
149,139,9.727123e-87
149,140,4.265129e-86
149,141,4.609446e-86
149,142,2.385522e-86
149,143,1.529491e-86
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,2.649341e-86
149,150,3.824818e-86
149,151,5.543215e-87
149,152,1.208207e-87
149,153,2.783646e-87
149,154,3.747828e-87
149,155,4.582312e-87
150,0,-8.667038e-85
150,1,-4.243479e-85
150,2,-9.790844e-85
150,3,7.496389e-85
150,4,1.139377e-84
150,5,1.682750e-85
150,6,3.072744e-85
150,7,1.257182e-85
150,8,3.908961e-86
150,9,2.383690e-86
150,10,-3.693397e-86
150,11,2.355159e-86
150,12,-6.079147e-84
150,13,-2.994201e-84
150,14,-2.505693e-84
150,15,2.102118e-84
150,16,3.240503e-84
150,17,1.369665e-84
150,18,1.399050e-84
150,19,4.893218e-85
150,20,9.367888e-86
150,21,5.703599e-86
150,22,4.007411e-86
150,23,6.290055e-86
150,24,-1.870583e-83
150,25,-6.592226e-84
150,26,-3.116494e-84
150,27,4.189730e-84
150,28,6.387470e-84
150,29,4.755078e-84
150,30,2.533541e-84
150,31,1.221414e-84
150,32,4.956939e-85
150,33,1.381982e-85
150,34,1.743038e-86
150,35,7.558739e-86
150,36,-2.516804e-83
150,37,-1.316343e-83
150,38,-5.852988e-84
150,39,8.451173e-84
150,40,1.332799e-83
150,41,9.554100e-84
150,42,4.531299e-84
150,43,2.019972e-84
150,44,7.760149e-85
150,45,5.268116e-85
150,46,-6.648331e-86
150,47,1.263409e-85
150,48,-3.330852e-83
150,49,-7.485632e-84
150,50,-4.399739e-84
150,51,1.462664e-83
150,52,1.699012e-83
150,53,1.479785e-83
150,54,5.855998e-84
150,55,2.081115e-84
150,56,8.579193e-85
150,57,6.875182e-85
150,58,7.989260e-86
150,59,3.712007e-85
150,60,-2.490099e-83
150,61,-6.838991e-84
150,62,-5.078656e-85
150,63,2.478345e-83
150,64,1.986616e-83
150,65,1.601081e-83
150,66,8.022290e-84
150,67,3.876654e-84
150,68,1.695501e-84
150,69,8.723256e-85
150,70,4.211407e-85
150,71,4.980557e-85
150,72,-2.709785e-83
150,73,-7.836394e-84
150,74,1.313577e-83
150,75,2.917666e-83
150,76,2.978564e-83
150,77,1.356299e-83
150,78,7.998001e-84
150,79,3.574702e-84
150,80,1.985799e-84
150,81,7.932888e-85
150,82,6.081157e-85
150,83,5.175123e-85
150,84,-6.689609e-84
150,85,-1.159791e-84
150,86,1.072298e-83
150,87,2.706322e-83
150,88,2.327836e-83
150,89,1.372266e-83
150,90,6.642036e-84
150,91,2.752137e-84
150,92,1.353440e-84
150,93,6.653501e-85
150,94,2.269464e-85
150,95,3.224832e-85
150,96,3.358927e-85
150,97,1.153562e-83
150,98,1.801257e-83
150,99,2.798561e-83
150,100,1.799661e-83
150,101,1.073295e-83
150,102,4.095328e-84
150,103,2.380900e-84
150,104,1.921674e-84
150,105,9.594581e-85
150,106,2.651508e-85
150,107,3.736492e-85
150,108,0.000000e+00
150,109,3.033151e-84
150,110,2.382098e-83
150,111,2.350237e-83
150,112,1.260823e-83
150,113,7.602318e-84
150,114,4.661205e-84
150,115,2.911862e-84
150,116,1.898832e-84
150,117,1.269138e-84
150,118,4.600700e-85
150,119,3.772877e-85
150,120,0.000000e+00
150,121,0.000000e+00
150,122,2.229334e-84
150,123,7.705068e-84
150,124,6.730582e-84
150,125,3.588438e-84
150,126,2.352917e-84
150,127,2.110819e-84
150,128,9.944680e-85
150,129,7.716653e-85
150,130,4.788464e-85
150,131,3.463833e-85
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,7.415277e-85
150,137,2.035008e-84
150,138,2.482162e-84
150,139,8.924664e-85
150,140,5.808927e-85
150,141,4.702752e-85
150,142,2.826031e-85
150,143,1.735833e-85
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,3.824818e-86
150,150,4.926594e-85
150,151,2.237639e-85
150,152,5.990055e-86
150,153,3.616546e-86
150,154,3.324162e-86
150,155,2.985380e-86
151,0,-1.434020e-84
151,1,-8.258575e-85
151,2,-1.585709e-84
151,3,4.097921e-85
151,4,1.191325e-84
151,5,2.824473e-85
151,6,3.584614e-85
151,7,1.541216e-85
151,8,1.535942e-86
151,9,1.852261e-86
151,10,-5.901591e-86
151,11,2.219263e-86
151,12,-8.467724e-84
151,13,-5.010824e-84
151,14,-4.446577e-84
151,15,1.467731e-84
151,16,3.192484e-84
151,17,1.329547e-84
151,18,1.338773e-84
151,19,4.401289e-85
151,20,9.769881e-87
151,21,-3.976435e-86
151,22,3.317283e-86
151,23,7.200360e-86
151,24,-2.511166e-83
151,25,-1.105325e-83
151,26,-7.136058e-84
151,27,2.452004e-84
151,28,6.809058e-84
151,29,4.961795e-84
151,30,2.789144e-84
151,31,1.083680e-84
151,32,4.833737e-85
151,33,9.141048e-86
151,34,-4.295660e-86
151,35,8.293988e-86
151,36,-3.641478e-83
151,37,-2.154220e-83
151,38,-1.064367e-83
151,39,5.690564e-84
151,40,1.303093e-83
151,41,9.517213e-84
151,42,5.251898e-84
151,43,2.331789e-84
151,44,6.652061e-85
151,45,4.641007e-85
151,46,-1.914685e-85
151,47,1.230472e-85
151,48,-4.605153e-83
151,49,-1.446704e-83
151,50,-1.460049e-83
151,51,1.338594e-83
151,52,1.816726e-83
151,53,1.650519e-83
151,54,6.688972e-84
151,55,2.033226e-84
151,56,6.151947e-85
151,57,4.112562e-85
151,58,-5.990586e-86
151,59,3.961246e-85
151,60,-3.844548e-83
151,61,-1.606664e-83
151,62,-8.720006e-84
151,63,2.411154e-83
151,64,2.127945e-83
151,65,1.825666e-83
151,66,9.655211e-84
151,67,3.725374e-84
151,68,1.831962e-84
151,69,5.811711e-85
151,70,3.029441e-85
151,71,5.174507e-85
151,72,-3.691184e-83
151,73,-1.717279e-83
151,74,7.919379e-84
151,75,3.201143e-83
151,76,3.517562e-83
151,77,1.510391e-83
151,78,9.069856e-84
151,79,3.881003e-84
151,80,2.064337e-84
151,81,7.656056e-85
151,82,5.885952e-85
151,83,5.803554e-85
151,84,-9.684078e-84
151,85,-3.254219e-84
151,86,8.693434e-84
151,87,3.134216e-83
151,88,2.884711e-83
151,89,1.671993e-83
151,90,7.810737e-84
151,91,3.126712e-84
151,92,1.543988e-84
151,93,8.124161e-85
151,94,1.837742e-85
151,95,3.972865e-85
151,96,1.433321e-85
151,97,1.338098e-83
151,98,2.246889e-83
151,99,3.301381e-83
151,100,2.212488e-83
151,101,1.291455e-83
151,102,5.258174e-84
151,103,2.938603e-84
151,104,2.263530e-84
151,105,1.194215e-84
151,106,2.376014e-85
151,107,4.563554e-85
151,108,0.000000e+00
151,109,2.740410e-84
151,110,2.426950e-83
151,111,2.791465e-83
151,112,1.551097e-83
151,113,9.194037e-84
151,114,5.488667e-84
151,115,3.345624e-84
151,116,2.163222e-84
151,117,1.414655e-84
151,118,4.844443e-85
151,119,4.293310e-85
151,120,0.000000e+00
151,121,0.000000e+00
151,122,3.054596e-84
151,123,9.302544e-84
151,124,7.918961e-84
151,125,4.395469e-84
151,126,2.815442e-84
151,127,2.582824e-84
151,128,1.146380e-84
151,129,8.510990e-85
151,130,5.236022e-85
151,131,4.294774e-85
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,8.178460e-85
151,137,1.507361e-84
151,138,2.477983e-84
151,139,1.269414e-84
151,140,7.643372e-85
151,141,5.229776e-85
151,142,3.407071e-85
151,143,2.184581e-85
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,5.543215e-87
151,150,2.237639e-85
151,151,2.816822e-85
151,152,1.043473e-85
151,153,5.258677e-86
151,154,3.853958e-86
151,155,3.662773e-86
152,0,-1.063232e-84
152,1,-6.052682e-85
152,2,-1.130356e-84
152,3,2.596852e-85
152,4,8.350213e-85
152,5,2.237709e-85
152,6,2.217116e-85
152,7,1.015130e-85
152,8,9.244766e-87
152,9,-1.646062e-87
152,10,-4.331051e-86
152,11,9.898878e-87
152,12,-5.985876e-84
152,13,-3.642631e-84
152,14,-3.228741e-84
152,15,8.591332e-85
152,16,2.063220e-84
152,17,8.538228e-85
152,18,9.511006e-85
152,19,2.937377e-85
152,20,3.991855e-86
152,21,7.349702e-87
152,22,1.828278e-86
152,23,4.990223e-86
152,24,-1.792440e-83
152,25,-8.462272e-84
152,26,-5.736312e-84
152,27,1.292360e-84
152,28,4.439340e-84
152,29,3.308347e-84
152,30,1.982553e-84
152,31,6.860919e-85
152,32,3.432716e-85
152,33,8.145018e-86
152,34,-2.272381e-86
152,35,5.623067e-86
152,36,-2.602240e-83
152,37,-1.575022e-83
152,38,-8.185084e-84
152,39,3.125001e-84
152,40,8.357519e-84
152,41,6.363159e-84
152,42,3.486870e-84
152,43,1.537737e-84
152,44,3.943651e-85
152,45,3.255590e-85
152,46,-1.386280e-85
152,47,8.011728e-86
152,48,-3.347839e-83
152,49,-1.127881e-83
152,50,-1.236113e-83
152,51,8.699217e-84
152,52,1.203573e-83
152,53,1.093576e-83
152,54,4.518531e-84
152,55,1.250950e-84
152,56,4.737828e-85
152,57,2.549430e-85
152,58,-8.598700e-86
152,59,2.555531e-85
152,60,-2.791398e-83
152,61,-1.330564e-83
152,62,-7.240190e-84
152,63,1.548450e-83
152,64,1.472296e-83
152,65,1.231873e-83
152,66,6.590477e-84
152,67,2.419628e-84
152,68,1.412051e-84
152,69,4.124497e-85
152,70,1.603532e-85
152,71,3.479254e-85
152,72,-2.751942e-83
152,73,-1.459115e-83
152,74,3.421299e-84
152,75,1.991332e-83
152,76,2.419193e-83
152,77,1.032061e-83
152,78,6.286242e-84
152,79,2.671233e-84
152,80,1.402629e-84
152,81,5.498136e-85
152,82,3.960999e-85
152,83,3.982245e-85
152,84,-8.933191e-84
152,85,-5.865746e-84
152,86,3.790678e-84
152,87,2.009757e-83
152,88,1.928755e-83
152,89,1.122214e-83
152,90,5.325336e-84
152,91,2.106471e-84
152,92,1.038740e-84
152,93,5.639456e-85
152,94,1.150273e-85
152,95,2.677906e-85
152,96,-4.480557e-86
152,97,7.299356e-84
152,98,1.360400e-83
152,99,2.208022e-83
152,100,1.500375e-83
152,101,8.682387e-84
152,102,3.636078e-84
152,103,1.903131e-84
152,104,1.521529e-84
152,105,8.023431e-85
152,106,1.618908e-85
152,107,3.103643e-85
152,108,0.000000e+00
152,109,1.775999e-84
152,110,1.546884e-83
152,111,1.881282e-83
152,112,1.140076e-83
152,113,6.678346e-84
152,114,3.829826e-84
152,115,2.397341e-84
152,116,1.531760e-84
152,117,1.045963e-84
152,118,3.363617e-85
152,119,3.004060e-85
152,120,0.000000e+00
152,121,0.000000e+00
152,122,2.040746e-84
152,123,6.671311e-84
152,124,5.343908e-84
152,125,3.157322e-84
152,126,2.179962e-84
152,127,1.916853e-84
152,128,8.605543e-85
152,129,6.271440e-85
152,130,3.848097e-85
152,131,3.144264e-85
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,4.968646e-85
152,137,7.118466e-85
152,138,1.148111e-84
152,139,9.501108e-85
152,140,7.118908e-85
152,141,4.138832e-85
152,142,2.537104e-85
152,143,1.651263e-85
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,1.208207e-87
152,150,5.990055e-86
152,151,1.043473e-85
152,152,1.031587e-85
152,153,5.309828e-86
152,154,2.884891e-86
152,155,2.722958e-86
153,0,-8.317648e-85
153,1,-4.760942e-85
153,2,-8.624061e-85
153,3,1.598129e-85
153,4,6.464295e-85
153,5,1.965437e-85
153,6,1.781156e-85
153,7,8.038346e-86
153,8,5.823385e-87
153,9,2.219606e-87
153,10,-3.159924e-86
153,11,9.599076e-87
153,12,-4.706850e-84
153,13,-2.902105e-84
153,14,-2.484711e-84
153,15,6.125733e-85
153,16,1.568085e-84
153,17,6.211245e-85
153,18,7.011212e-85
153,19,2.373371e-85
153,20,5.087772e-86
153,21,1.452656e-86
153,22,2.337015e-86
153,23,4.384231e-86
153,24,-1.417329e-83
153,25,-6.660669e-84
153,26,-4.645002e-84
153,27,9.844790e-85
153,28,3.448452e-84
153,29,2.541457e-84
153,30,1.592415e-84
153,31,5.569686e-85
153,32,2.728377e-85
153,33,7.196561e-86
153,34,-1.422085e-86
153,35,4.969390e-86
153,36,-2.077337e-83
153,37,-1.240190e-83
153,38,-6.418345e-84
153,39,2.378499e-84
153,40,6.354221e-84
153,41,4.940187e-84
153,42,2.803551e-84
153,43,1.283842e-84
153,44,3.186137e-85
153,45,2.686329e-85
153,46,-1.028574e-85
153,47,6.416025e-86
153,48,-2.609276e-83
153,49,-8.725795e-84
153,50,-1.046783e-83
153,51,6.918389e-84
153,52,9.486055e-84
153,53,8.481418e-84
153,54,3.598050e-84
153,55,1.080411e-84
153,56,4.444557e-85
153,57,2.162983e-85
153,58,-7.168620e-86
153,59,2.021244e-85
153,60,-2.246633e-83
153,61,-1.043389e-83
153,62,-5.682249e-84
153,63,1.223496e-83
153,64,1.158783e-83
153,65,9.751527e-84
153,66,5.342120e-84
153,67,1.875481e-84
153,68,1.207621e-84
153,69,3.628451e-85
153,70,1.377225e-85
153,71,2.834764e-85
153,72,-2.141168e-83
153,73,-1.131972e-83
153,74,2.394882e-84
153,75,1.577647e-83
153,76,1.937378e-83
153,77,8.127589e-84
153,78,4.969218e-84
153,79,2.173869e-84
153,80,1.163819e-84
153,81,4.514661e-85
153,82,3.203567e-85
153,83,3.226288e-85
153,84,-7.658983e-84
153,85,-5.607281e-84
153,86,2.198025e-84
153,87,1.580465e-83
153,88,1.521890e-83
153,89,8.705664e-84
153,90,4.161789e-84
153,91,1.649144e-84
153,92,8.464335e-85
153,93,4.685130e-85
153,94,9.602906e-86
153,95,2.183825e-85
153,96,-7.532420e-86
153,97,5.463181e-84
153,98,9.419615e-84
153,99,1.679675e-83
153,100,1.188621e-83
153,101,6.976956e-84
153,102,2.860154e-84
153,103,1.533312e-84
153,104,1.201664e-84
153,105,6.661936e-85
153,106,1.341306e-85
153,107,2.458588e-85
153,108,0.000000e+00
153,109,1.329958e-84
153,110,1.147001e-83
153,111,1.438335e-83
153,112,8.846518e-84
153,113,5.294579e-84
153,114,3.040777e-84
153,115,1.895021e-84
153,116,1.236182e-84
153,117,8.386348e-85
153,118,2.701872e-85
153,119,2.437482e-85
153,120,0.000000e+00
153,121,0.000000e+00
153,122,1.545029e-84
153,123,5.167664e-84
153,124,4.160283e-84
153,125,2.464726e-84
153,126,1.650378e-84
153,127,1.548524e-84
153,128,7.300833e-85
153,129,5.101711e-85
153,130,3.082759e-85
153,131,2.596144e-85
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,4.070511e-85
153,137,5.385900e-85
153,138,7.732539e-85
153,139,6.028697e-85
153,140,5.460519e-85
153,141,4.199477e-85
153,142,2.140622e-85
153,143,1.383982e-85
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,2.783646e-87
153,150,3.616546e-86
153,151,5.258677e-86
153,152,5.309828e-86
153,153,7.151218e-86
153,154,3.044529e-86
153,155,2.263029e-86
154,0,-7.367976e-85
154,1,-3.909980e-85
154,2,-7.739161e-85
154,3,2.288916e-85
154,4,6.298806e-85
154,5,1.537643e-85
154,6,1.467439e-85
154,7,6.894546e-86
154,8,1.106481e-86
154,9,-5.062516e-87
154,10,-3.386487e-86
154,11,6.924774e-87
154,12,-4.334393e-84
154,13,-2.701776e-84
154,14,-2.403380e-84
154,15,4.389187e-85
154,16,1.453691e-84
154,17,5.183259e-85
154,18,6.610396e-85
154,19,2.237388e-85
154,20,5.224772e-86
154,21,3.623491e-86
154,22,2.402655e-86
154,23,4.157221e-86
154,24,-1.376410e-83
154,25,-6.680838e-84
154,26,-4.848722e-84
154,27,7.122192e-85
154,28,2.882937e-84
154,29,2.242920e-84
154,30,1.373616e-84
154,31,4.450741e-85
154,32,2.167710e-85
154,33,5.922984e-86
154,34,-2.031617e-86
154,35,3.864439e-86
154,36,-2.030776e-83
154,37,-1.232861e-83
154,38,-7.273244e-84
154,39,1.286855e-84
154,40,5.823910e-84
154,41,4.620575e-84
154,42,2.355219e-84
154,43,9.956577e-85
154,44,2.568791e-85
154,45,2.487702e-85
154,46,-1.079922e-85
154,47,6.437944e-86
154,48,-2.552578e-83
154,49,-9.229744e-84
154,50,-1.021102e-83
154,51,5.375923e-84
154,52,7.932672e-84
154,53,7.677086e-84
154,54,3.054327e-84
154,55,7.880009e-85
154,56,3.742830e-85
154,57,2.001501e-85
154,58,-8.086969e-86
154,59,1.902736e-85
154,60,-2.194109e-83
154,61,-1.067464e-83
154,62,-5.892570e-84
154,63,1.025026e-83
154,64,1.059303e-83
154,65,8.692817e-84
154,66,4.559644e-84
154,67,1.845215e-84
154,68,1.031562e-84
154,69,4.086820e-85
154,70,1.178838e-85
154,71,2.836317e-85
154,72,-2.140512e-83
154,73,-1.218909e-83
154,74,6.724828e-85
154,75,1.318423e-83
154,76,1.718028e-83
154,77,7.363284e-84
154,78,4.515536e-84
154,79,2.014809e-84
154,80,9.959464e-85
154,81,4.005797e-85
154,82,2.665401e-85
154,83,2.919141e-85
154,84,-8.282052e-84
154,85,-8.864403e-84
154,86,-2.106495e-85
154,87,1.277802e-83
154,88,1.325717e-83
154,89,7.692581e-84
154,90,3.602552e-84
154,91,1.376446e-84
154,92,6.859230e-85
154,93,3.649276e-85
154,94,5.193824e-86
154,95,1.849941e-85
154,96,-6.260153e-88
154,97,3.615174e-84
154,98,6.692942e-84
154,99,1.483978e-83
154,100,1.037945e-83
154,101,6.150795e-84
154,102,2.436637e-84
154,103,1.280627e-84
154,104,1.054573e-84
154,105,5.572161e-85
154,106,1.102718e-85
154,107,2.254466e-85
154,108,0.000000e+00
154,109,1.234351e-84
154,110,9.448070e-84
154,111,1.265818e-83
154,112,7.875050e-84
154,113,4.702015e-84
154,114,2.613263e-84
154,115,1.665784e-84
154,116,1.157072e-84
154,117,7.449896e-85
154,118,2.340426e-85
154,119,2.300185e-85
154,120,0.000000e+00
154,121,0.000000e+00
154,122,1.378000e-84
154,123,4.502591e-84
154,124,3.738798e-84
154,125,2.137814e-84
154,126,1.456162e-84
154,127,1.363036e-84
154,128,6.659965e-85
154,129,5.143833e-85
154,130,2.905286e-85
154,131,2.378421e-85
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,3.449116e-85
154,137,4.454871e-85
154,138,6.660886e-85
154,139,5.090290e-85
154,140,3.984967e-85
154,141,4.101024e-85
154,142,2.521154e-85
154,143,1.360128e-85
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,3.747828e-87
154,150,3.324162e-86
154,151,3.853958e-86
154,152,2.884891e-86
154,153,3.044529e-86
154,154,4.680890e-86
154,155,2.769337e-86
155,0,-8.021461e-85
155,1,-4.410569e-85
155,2,-9.135685e-85
155,3,1.058518e-85
155,4,6.348332e-85
155,5,1.570605e-85
155,6,1.446168e-85
155,7,8.082832e-86
155,8,4.441253e-87
155,9,-1.164642e-86
155,10,-3.928958e-86
155,11,3.880607e-87
155,12,-4.770275e-84
155,13,-3.182210e-84
155,14,-2.980265e-84
155,15,1.868458e-85
155,16,1.393749e-84
155,17,3.569189e-85
155,18,6.081647e-85
155,19,1.554167e-85
155,20,1.832625e-86
155,21,8.793913e-87
155,22,1.218062e-86
155,23,3.918495e-86
155,24,-1.474197e-83
155,25,-7.212257e-84
155,26,-5.589676e-84
155,27,-1.624622e-85
155,28,2.590588e-84
155,29,1.935898e-84
155,30,1.304035e-84
155,31,3.925430e-85
155,32,1.574194e-85
155,33,-1.533587e-86
155,34,-5.844707e-86
155,35,3.063300e-86
155,36,-2.194081e-83
155,37,-1.459676e-83
155,38,-9.144880e-84
155,39,4.565651e-87
155,40,5.181327e-84
155,41,4.488832e-84
155,42,2.212791e-84
155,43,9.096309e-85
155,44,1.152392e-85
155,45,1.900946e-85
155,46,-1.515584e-85
155,47,4.083180e-86
155,48,-2.750197e-83
155,49,-1.115711e-83
155,50,-1.361540e-83
155,51,4.296604e-84
155,52,7.325798e-84
155,53,7.223394e-84
155,54,2.772476e-84
155,55,6.482160e-85
155,56,2.030409e-85
155,57,1.062193e-85
155,58,-9.584153e-86
155,59,1.473891e-85
155,60,-2.298568e-83
155,61,-1.265463e-83
155,62,-7.845220e-84
155,63,8.306043e-84
155,64,9.654980e-84
155,65,8.539605e-84
155,66,4.321600e-84
155,67,1.466620e-84
155,68,8.113809e-85
155,69,2.708004e-85
155,70,6.995003e-86
155,71,2.383746e-85
155,72,-2.429512e-83
155,73,-1.512009e-83
155,74,-2.468430e-84
155,75,1.188028e-83
155,76,1.689580e-83
155,77,7.102118e-84
155,78,4.248124e-84
155,79,1.865365e-84
155,80,8.866102e-85
155,81,2.759110e-85
155,82,2.051352e-85
155,83,2.697668e-85
155,84,-9.547672e-84
155,85,-1.055961e-83
155,86,-1.835911e-84
155,87,1.199780e-83
155,88,1.299882e-83
155,89,7.356974e-84
155,90,3.245320e-84
155,91,1.141260e-84
155,92,5.890906e-85
155,93,2.916218e-85
155,94,-3.607226e-88
155,95,1.628114e-85
155,96,-3.327461e-87
155,97,2.288215e-84
155,98,5.895270e-84
155,99,1.430783e-83
155,100,1.003884e-83
155,101,5.897751e-84
155,102,2.187375e-84
155,103,1.097296e-84
155,104,9.359504e-85
155,105,5.048473e-85
155,106,6.562131e-86
155,107,2.109697e-85
155,108,0.000000e+00
155,109,1.057417e-84
155,110,8.356731e-84
155,111,1.192912e-83
155,112,7.419504e-84
155,113,4.380347e-84
155,114,2.359855e-84
155,115,1.448020e-84
155,116,1.022569e-84
155,117,6.904101e-85
155,118,1.937352e-85
155,119,2.099929e-85
155,120,0.000000e+00
155,121,0.000000e+00
155,122,1.304260e-84
155,123,4.371764e-84
155,124,3.501777e-84
155,125,1.966162e-84
155,126,1.396277e-84
155,127,1.259650e-84
155,128,5.790258e-85
155,129,4.499462e-85
155,130,2.617023e-85
155,131,2.346335e-85
155,132,0.000000e+00
155,133,0.000000e+00
155,134,0.000000e+00
155,135,0.000000e+00
155,136,3.046420e-85
155,137,4.179548e-85
155,138,6.170782e-85
155,139,4.669989e-85
155,140,3.758795e-85
155,141,3.152907e-85
155,142,2.141210e-85
155,143,1.635614e-85
155,144,0.000000e+00
155,145,0.000000e+00
155,146,0.000000e+00
155,147,0.000000e+00
155,148,0.000000e+00
155,149,4.582312e-87
155,150,2.985380e-86
155,151,3.662773e-86
155,152,2.722958e-86
155,153,2.263029e-86
155,154,2.769337e-86
155,155,4.221305e-86


==> anc/data_release/Covariance/cov_fullUncertainty_pzmu_qe.txt <==
1,1,1.973264e-80
1,2,1.981315e-80
1,3,1.685337e-80
1,4,5.898706e-81
1,5,8.756585e-82
1,6,2.205861e-82
1,7,7.587491e-82
1,8,1.140974e-81
1,9,8.939318e-82
1,10,6.223742e-82
1,11,4.382671e-82
1,12,5.543995e-83
2,1,1.981315e-80
2,2,2.418132e-80
2,3,2.220010e-80
2,4,1.246758e-80
2,5,5.676046e-81
2,6,2.925672e-81
2,7,2.241433e-81
2,8,2.033277e-81
2,9,1.405813e-81
2,10,9.440393e-82
2,11,5.989669e-82
2,12,1.679156e-82
3,1,1.685337e-80
3,2,2.220010e-80
3,3,2.463347e-80
3,4,1.733240e-80
3,5,9.889970e-81
3,6,5.374285e-81
3,7,3.434463e-81
3,8,2.566915e-81
3,9,1.639477e-81
3,10,1.085058e-81
3,11,6.484549e-82
3,12,2.462749e-82
4,1,5.898706e-81
4,2,1.246758e-80
4,3,1.733240e-80
4,4,1.915543e-80
4,5,1.316934e-80
4,6,7.378116e-81
4,7,4.176751e-81
4,8,2.597253e-81
4,9,1.503422e-81
4,10,9.648429e-82
4,11,5.080574e-82
4,12,3.007537e-82
5,1,8.756585e-82
5,2,5.676046e-81
5,3,9.889970e-81
5,4,1.316934e-80
5,5,1.022710e-80
5,6,5.725976e-81
5,7,3.106049e-81
5,8,1.807235e-81
5,9,1.003029e-81
5,10,6.355536e-82
5,11,3.107849e-82
5,12,2.236505e-82
6,1,2.205861e-82
6,2,2.925672e-81
6,3,5.374285e-81
6,4,7.378116e-81
6,5,5.725976e-81
6,6,3.441442e-81
6,7,1.863920e-81
6,8,1.063733e-81
6,9,5.966652e-82
6,10,3.779564e-82
6,11,1.828588e-82
6,12,1.328249e-82
7,1,7.587491e-82
7,2,2.241433e-81
7,3,3.434463e-81
7,4,4.176751e-81
7,5,3.106049e-81
7,6,1.863920e-81
7,7,1.138109e-81
7,8,6.625142e-82
7,9,3.811979e-82
7,10,2.444037e-82
7,11,1.232216e-82
7,12,7.866030e-83
8,1,1.140974e-81
8,2,2.033277e-81
8,3,2.566915e-81
8,4,2.597253e-81
8,5,1.807235e-81
8,6,1.063733e-81
8,7,6.625142e-82
8,8,4.713132e-82
8,9,2.723878e-82
8,10,1.747999e-82
8,11,9.278582e-83
8,12,5.013391e-83
9,1,8.939318e-82
9,2,1.405813e-81
9,3,1.639477e-81
9,4,1.503422e-81
9,5,1.003029e-81
9,6,5.966652e-82
9,7,3.811979e-82
9,8,2.723878e-82
9,9,1.876979e-82
9,10,1.153564e-82
9,11,6.176072e-83
9,12,3.108138e-83
10,1,6.223742e-82
10,2,9.440393e-82
10,3,1.085058e-81
10,4,9.648429e-82
10,5,6.355536e-82
10,6,3.779564e-82
10,7,2.444037e-82
10,8,1.747999e-82
10,9,1.153564e-82
10,10,8.309143e-83
10,11,4.087443e-83
10,12,1.994241e-83
11,1,4.382671e-82
11,2,5.989669e-82
11,3,6.484549e-82
11,4,5.080574e-82
11,5,3.107849e-82
11,6,1.828588e-82
11,7,1.232216e-82
11,8,9.278582e-83
11,9,6.176072e-83
11,10,4.087443e-83
11,11,2.476558e-83
11,12,1.006821e-83
12,1,5.543995e-83
12,2,1.679156e-82
12,3,2.462749e-82
12,4,3.007537e-82
12,5,2.236505e-82
12,6,1.328249e-82
12,7,7.866030e-83
12,8,5.013391e-83
12,9,3.108138e-83
12,10,1.994241e-83
12,11,1.006821e-83
12,12,7.212608e-84


==> anc/data_release/Covariance/cov_fullUncertainty_pzmu_qelike.txt <==
1,1,1.828348e-80
1,2,1.738194e-80
1,3,1.453120e-80
1,4,3.968928e-81
1,5,-5.841342e-82
1,6,-6.917475e-82
1,7,1.497378e-82
1,8,6.892747e-82
1,9,6.066394e-82
1,10,4.239844e-82
1,11,3.436567e-82
1,12,4.418961e-84
2,1,1.738194e-80
2,2,2.115946e-80
2,3,1.944783e-80
2,4,1.050013e-80
2,5,4.240760e-81
2,6,2.058431e-81
2,7,1.659607e-81
2,8,1.575465e-81
2,9,1.115327e-81
2,10,7.349264e-82
2,11,4.990915e-82
2,12,1.233453e-82
3,1,1.453120e-80
3,2,1.944783e-80
3,3,2.206542e-80
3,4,1.534332e-80
3,5,8.395976e-81
3,6,4.508937e-81
3,7,2.905860e-81
3,8,2.178415e-81
3,9,1.409052e-81
3,10,9.157068e-82
3,11,5.686401e-82
3,12,2.140252e-82
4,1,3.968928e-81
4,2,1.050013e-80
4,3,1.534332e-80
4,4,1.750631e-80
4,5,1.190941e-80
4,6,6.688076e-81
4,7,3.799810e-81
4,8,2.344579e-81
4,9,1.369806e-81
4,10,8.637200e-82
4,11,4.604361e-82
4,12,2.870174e-82
5,1,-5.841342e-82
5,2,4.240760e-81
5,3,8.395976e-81
5,4,1.190941e-80
5,5,9.281508e-81
5,6,5.211823e-81
5,7,2.827167e-81
5,8,1.626820e-81
5,9,9.106072e-82
5,10,5.670440e-82
5,11,2.768028e-82
5,12,2.149749e-82
6,1,-6.917475e-82
6,2,2.058431e-81
6,3,4.508937e-81
6,4,6.688076e-81
6,5,5.211823e-81
6,6,3.160368e-81
6,7,1.703479e-81
6,8,9.524691e-82
6,9,5.367817e-82
6,10,3.340519e-82
6,11,1.606655e-82
6,12,1.274759e-82
7,1,1.497378e-82
7,2,1.659607e-81
7,3,2.905860e-81
7,4,3.799810e-81
7,5,2.827167e-81
7,6,1.703479e-81
7,7,1.039154e-81
7,8,5.820767e-82
7,9,3.324698e-82
7,10,2.093137e-82
7,11,1.056706e-82
7,12,7.373166e-83
8,1,6.892747e-82
8,2,1.575465e-81
8,3,2.178415e-81
8,4,2.344579e-81
8,5,1.626820e-81
8,6,9.524691e-82
8,7,5.820767e-82
8,8,4.039794e-82
8,9,2.269601e-82
8,10,1.427983e-82
8,11,7.687687e-83
8,12,4.481408e-83
9,1,6.066394e-82
9,2,1.115327e-81
9,3,1.409052e-81
9,4,1.369806e-81
9,5,9.106072e-82
9,6,5.367817e-82
9,7,3.324698e-82
9,8,2.269601e-82
9,9,1.572030e-82
9,10,9.337739e-83
9,11,5.086832e-83
9,12,2.729637e-83
10,1,4.239844e-82
10,2,7.349264e-82
10,3,9.157068e-82
10,4,8.637200e-82
10,5,5.670440e-82
10,6,3.340519e-82
10,7,2.093137e-82
10,8,1.427983e-82
10,9,9.337739e-83
10,10,6.812706e-83
10,11,3.309201e-83
10,12,1.709428e-83
11,1,3.436567e-82
11,2,4.990915e-82
11,3,5.686401e-82
11,4,4.604361e-82
11,5,2.768028e-82
11,6,1.606655e-82
11,7,1.056706e-82
11,8,7.687687e-83
11,9,5.086832e-83
11,10,3.309201e-83
11,11,2.100304e-83
11,12,8.605735e-84
12,1,4.418961e-84
12,2,1.233453e-82
12,3,2.140252e-82
12,4,2.870174e-82
12,5,2.149749e-82
12,6,1.274759e-82
12,7,7.373166e-83
12,8,4.481408e-83
12,9,2.729637e-83
12,10,1.709428e-83
12,11,8.605735e-84
12,12,6.874882e-84


==> anc/data_release/Covariance/cov_fullUncertainty_q2qe_qe.txt <==
1,1,5.253455e-79
1,2,3.895764e-79
1,3,4.413899e-79
1,4,4.922673e-79
1,5,5.002375e-79
1,6,5.189812e-79
1,7,4.899752e-79
1,8,4.505597e-79
1,9,3.674116e-79
1,10,2.350470e-79
1,11,1.439495e-79
1,12,8.062282e-80
1,13,4.129128e-80
1,14,2.442587e-80
1,15,8.986097e-81
1,16,9.841402e-82
2,1,3.895764e-79
2,2,5.246930e-79
2,3,5.346395e-79
2,4,5.367843e-79
2,5,5.554122e-79
2,6,5.826328e-79
2,7,5.476270e-79
2,8,4.981076e-79
2,9,3.963275e-79
2,10,2.510216e-79
2,11,1.487940e-79
2,12,8.105026e-80
2,13,3.926981e-80
2,14,2.245006e-80
2,15,7.737110e-81
2,16,7.939313e-82
3,1,4.413899e-79
3,2,5.346395e-79
3,3,7.320509e-79
3,4,7.092170e-79
3,5,7.099126e-79
3,6,7.569059e-79
3,7,7.170880e-79
3,8,6.553922e-79
3,9,5.124215e-79
3,10,3.250209e-79
3,11,1.899003e-79
3,12,1.005593e-79
3,13,4.649834e-80
3,14,2.512229e-80
3,15,7.778774e-81
3,16,6.444037e-82
4,1,4.922673e-79
4,2,5.367843e-79
4,3,7.092170e-79
4,4,8.484605e-79
4,5,8.213795e-79
4,6,8.345990e-79
4,7,7.997893e-79
4,8,7.340903e-79
4,9,5.780310e-79
4,10,3.681274e-79
4,11,2.151422e-79
4,12,1.141621e-79
4,13,5.354179e-80
4,14,2.864016e-80
4,15,8.754998e-81
4,16,6.929513e-82
5,1,5.002375e-79
5,2,5.554122e-79
5,3,7.099126e-79
5,4,8.213795e-79
5,5,9.126623e-79
5,6,8.849927e-79
5,7,8.338589e-79
5,8,7.709217e-79
5,9,6.016389e-79
5,10,3.787212e-79
5,11,2.225421e-79
5,12,1.164093e-79
5,13,5.143500e-80
5,14,2.649948e-80
5,15,7.545087e-81
5,16,4.942322e-82
6,1,5.189812e-79
6,2,5.826328e-79
6,3,7.569059e-79
6,4,8.345990e-79
6,5,8.849927e-79
6,6,9.620019e-79
6,7,8.872758e-79
6,8,8.248403e-79
6,9,6.515656e-79
6,10,4.181370e-79
6,11,2.475742e-79
6,12,1.311445e-79
6,13,6.181043e-80
6,14,3.265027e-80
6,15,9.617637e-81
6,16,6.663058e-82
7,1,4.899752e-79
7,2,5.476270e-79
7,3,7.170880e-79
7,4,7.997893e-79
7,5,8.338589e-79
7,6,8.872758e-79
7,7,8.917982e-79
7,8,8.053009e-79
7,9,6.360768e-79
7,10,4.172220e-79
7,11,2.513310e-79
7,12,1.360685e-79
7,13,6.749818e-80
7,14,3.650155e-80
7,15,1.122870e-80
7,16,8.513253e-82
8,1,4.505597e-79
8,2,4.981076e-79
8,3,6.553922e-79
8,4,7.340903e-79
8,5,7.709217e-79
8,6,8.248403e-79
8,7,8.053009e-79
8,8,7.884917e-79
8,9,6.139277e-79
8,10,4.028134e-79
8,11,2.489977e-79
8,12,1.363721e-79
8,13,7.054286e-80
8,14,3.891286e-80
8,15,1.244924e-80
8,16,9.815628e-82
9,1,3.674116e-79
9,2,3.963275e-79
9,3,5.124215e-79
9,4,5.780310e-79
9,5,6.016389e-79
9,6,6.515656e-79
9,7,6.360768e-79
9,8,6.139277e-79
9,9,5.260304e-79
9,10,3.471883e-79
9,11,2.199308e-79
9,12,1.265142e-79
9,13,7.070183e-80
9,14,4.086124e-80
9,15,1.410116e-80
9,16,1.287680e-81
10,1,2.350470e-79
10,2,2.510216e-79
10,3,3.250209e-79
10,4,3.681274e-79
10,5,3.787212e-79
10,6,4.181370e-79
10,7,4.172220e-79
10,8,4.028134e-79
10,9,3.471883e-79
10,10,2.560277e-79
10,11,1.628419e-79
10,12,9.504023e-80
10,13,5.535877e-80
10,14,3.217291e-80
10,15,1.124024e-80
10,16,1.037029e-81
11,1,1.439495e-79
11,2,1.487940e-79
11,3,1.899003e-79
11,4,2.151422e-79
11,5,2.225421e-79
11,6,2.475742e-79
11,7,2.513310e-79
11,8,2.489977e-79
11,9,2.199308e-79
11,10,1.628419e-79
11,11,1.159835e-79
11,12,6.777894e-80
11,13,3.993286e-80
11,14,2.378461e-80
11,15,8.675373e-81
11,16,8.416281e-82
12,1,8.062282e-80
12,2,8.105026e-80
12,3,1.005593e-79
12,4,1.141621e-79
12,5,1.164093e-79
12,6,1.311445e-79
12,7,1.360685e-79
12,8,1.363721e-79
12,9,1.265142e-79
12,10,9.504023e-80
12,11,6.777894e-80
12,12,4.493632e-80
12,13,2.779969e-80
12,14,1.654784e-80
12,15,6.260780e-81
12,16,6.474537e-82
13,1,4.129128e-80
13,2,3.926981e-80
13,3,4.649834e-80
13,4,5.354179e-80
13,5,5.143500e-80
13,6,6.181043e-80
13,7,6.749818e-80
13,8,7.054286e-80
13,9,7.070183e-80
13,10,5.535877e-80
13,11,3.993286e-80
13,12,2.779969e-80
13,13,2.112478e-80
13,14,1.290454e-80
13,15,4.894762e-81
13,16,5.295951e-82
14,1,2.442587e-80
14,2,2.245006e-80
14,3,2.512229e-80
14,4,2.864016e-80
14,5,2.649948e-80
14,6,3.265027e-80
14,7,3.650155e-80
14,8,3.891286e-80
14,9,4.086124e-80
14,10,3.217291e-80
14,11,2.378461e-80
14,12,1.654784e-80
14,13,1.290454e-80
14,14,8.757310e-81
14,15,3.383124e-81
14,16,3.672784e-82
15,1,8.986097e-81
15,2,7.737110e-81
15,3,7.778774e-81
15,4,8.754998e-81
15,5,7.545087e-81
15,6,9.617637e-81
15,7,1.122870e-80
15,8,1.244924e-80
15,9,1.410116e-80
15,10,1.124024e-80
15,11,8.675373e-81
15,12,6.260780e-81
15,13,4.894762e-81
15,14,3.383124e-81
15,15,1.505694e-81
15,16,1.688430e-82
16,1,9.841402e-82
16,2,7.939313e-82
16,3,6.444037e-82
16,4,6.929513e-82
16,5,4.942322e-82
16,6,6.663058e-82
16,7,8.513253e-82
16,8,9.815628e-82
16,9,1.287680e-81
16,10,1.037029e-81
16,11,8.416281e-82
16,12,6.474537e-82
16,13,5.295951e-82
16,14,3.672784e-82
16,15,1.688430e-82
16,16,2.373368e-83


==> anc/data_release/Covariance/cov_fullUncertainty_q2qe_qelike.txt <==
1,1,3.364235e-79
1,2,1.578055e-79
1,3,2.189488e-79
1,4,2.856008e-79
1,5,3.109782e-79
1,6,3.337411e-79
1,7,3.253582e-79
1,8,3.086935e-79
1,9,2.372775e-79
1,10,1.623871e-79
1,11,9.632743e-80
1,12,4.834720e-80
1,13,2.247655e-80
1,14,1.041239e-80
1,15,2.112753e-81
1,16,-6.518251e-83
2,1,1.578055e-79
2,2,3.179707e-79
2,3,3.149551e-79
2,4,3.268118e-79
2,5,3.629008e-79
2,6,3.965343e-79
2,7,3.806013e-79
2,8,3.525447e-79
2,9,2.630355e-79
2,10,1.763856e-79
2,11,9.937935e-80
2,12,4.797530e-80
2,13,1.980317e-80
2,14,8.130958e-81
2,15,7.276350e-82
2,16,-2.832949e-82
3,1,2.189488e-79
3,2,3.149551e-79
3,3,5.374580e-79
3,4,5.251322e-79
3,5,5.415394e-79
3,6,5.915613e-79
3,7,5.683775e-79
3,8,5.270431e-79
3,9,3.895419e-79
3,10,2.593050e-79
3,11,1.457446e-79
3,12,6.859378e-80
3,13,2.666378e-80
3,14,1.015332e-80
3,15,3.524381e-82
3,16,-5.357672e-82
4,1,2.856008e-79
4,2,3.268118e-79
4,3,5.251322e-79
4,4,6.987978e-79
4,5,6.884911e-79
4,6,7.014411e-79
4,7,6.815112e-79
4,8,6.356982e-79
4,9,4.756715e-79
4,10,3.199762e-79
4,11,1.821589e-79
4,12,8.673351e-80
4,13,3.583119e-80
4,14,1.449002e-80
4,15,1.405239e-81
4,16,-5.071381e-82
5,1,3.109782e-79
5,2,3.629008e-79
5,3,5.415394e-79
5,4,6.884911e-79
5,5,8.141007e-79
5,6,7.738982e-79
5,7,7.341207e-79
5,8,6.921160e-79
5,9,5.145867e-79
5,10,3.427129e-79
5,11,1.982453e-79
5,12,9.364193e-80
5,13,3.630997e-80
5,14,1.387735e-80
5,15,8.677617e-82
5,16,-6.424076e-82
6,1,3.337411e-79
6,2,3.965343e-79
6,3,5.915613e-79
6,4,7.014411e-79
6,5,7.738982e-79
6,6,8.554283e-79
6,7,7.879186e-79
6,8,7.433642e-79
6,9,5.656739e-79
6,10,3.837563e-79
6,11,2.236046e-79
6,12,1.084635e-79
6,13,4.679260e-80
6,14,2.016688e-80
6,15,2.959829e-81
6,16,-4.369278e-82
7,1,3.253582e-79
7,2,3.806013e-79
7,3,5.683775e-79
7,4,6.815112e-79
7,5,7.341207e-79
7,6,7.879186e-79
7,7,8.088892e-79
7,8,7.367133e-79
7,9,5.633745e-79
7,10,3.920199e-79
7,11,2.340422e-79
7,12,1.177491e-79
7,13,5.536190e-80
7,14,2.594136e-80
7,15,5.464148e-81
7,16,-8.867431e-83
8,1,3.086935e-79
8,2,3.525447e-79
8,3,5.270431e-79
8,4,6.356982e-79
8,5,6.921160e-79
8,6,7.433642e-79
8,7,7.367133e-79
8,8,7.379343e-79
8,9,5.547608e-79
8,10,3.855583e-79
8,11,2.370350e-79
8,12,1.208208e-79
8,13,5.987985e-80
8,14,2.927504e-80
8,15,7.101360e-81
8,16,1.339414e-82
9,1,2.372775e-79
9,2,2.630355e-79
9,3,3.895419e-79
9,4,4.756715e-79
9,5,5.145867e-79
9,6,5.656739e-79
9,7,5.633745e-79
9,8,5.547608e-79
9,9,4.682480e-79
9,10,3.277024e-79
9,11,2.069763e-79
9,12,1.123189e-79
9,13,6.156802e-80
9,14,3.261566e-80
9,15,9.628625e-81
9,16,6.354506e-82
10,1,1.623871e-79
10,2,1.763856e-79
10,3,2.593050e-79
10,4,3.199762e-79
10,5,3.427129e-79
10,6,3.837563e-79
10,7,3.920199e-79
10,8,3.855583e-79
10,9,3.277024e-79
10,10,2.621492e-79
10,11,1.667422e-79
10,12,9.187279e-80
10,13,5.292266e-80
10,14,2.848306e-80
10,15,8.861856e-81
10,16,6.954773e-82
11,1,9.632743e-80
11,2,9.937935e-80
11,3,1.457446e-79
11,4,1.821589e-79
11,5,1.982453e-79
11,6,2.236046e-79
11,7,2.340422e-79
11,8,2.370350e-79
11,9,2.069763e-79
11,10,1.667422e-79
11,11,1.193502e-79
11,12,6.598504e-80
11,13,3.853129e-80
11,14,2.144629e-80
11,15,7.141230e-81
11,16,6.409432e-82
12,1,4.834720e-80
12,2,4.797530e-80
12,3,6.859378e-80
12,4,8.673351e-80
12,5,9.364193e-80
12,6,1.084635e-79
12,7,1.177491e-79
12,8,1.208208e-79
12,9,1.123189e-79
12,10,9.187279e-80
12,11,6.598504e-80
12,12,4.214454e-80
12,13,2.596900e-80
12,14,1.461251e-80
12,15,5.186746e-81
12,16,5.304958e-82
13,1,2.247655e-80
13,2,1.980317e-80
13,3,2.666378e-80
13,4,3.583119e-80
13,5,3.630997e-80
13,6,4.679260e-80
13,7,5.536190e-80
13,8,5.987985e-80
13,9,6.156802e-80
13,10,5.292266e-80
13,11,3.853129e-80
13,12,2.596900e-80
13,13,2.003831e-80
13,14,1.170769e-80
13,15,4.245816e-81
13,16,4.787901e-82
14,1,1.041239e-80
14,2,8.130958e-81
14,3,1.015332e-80
14,4,1.449002e-80
14,5,1.387735e-80
14,6,2.016688e-80
14,7,2.594136e-80
14,8,2.927504e-80
14,9,3.261566e-80
14,10,2.848306e-80
14,11,2.144629e-80
14,12,1.461251e-80
14,13,1.170769e-80
14,14,7.702367e-81
14,15,2.862324e-81
14,16,3.233580e-82
15,1,2.112753e-81
15,2,7.276350e-82
15,3,3.524381e-82
15,4,1.405239e-81
15,5,8.677617e-82
15,6,2.959829e-81
15,7,5.464148e-81
15,8,7.101360e-81
15,9,9.628625e-81
15,10,8.861856e-81
15,11,7.141230e-81
15,12,5.186746e-81
15,13,4.245816e-81
15,14,2.862324e-81
15,15,1.247998e-81
15,16,1.468619e-82
16,1,-6.518251e-83
16,2,-2.832949e-82
16,3,-5.357672e-82
16,4,-5.071381e-82
16,5,-6.424076e-82
16,6,-4.369278e-82
16,7,-8.867431e-83
16,8,1.339414e-82
16,9,6.354506e-82
16,10,6.954773e-82
16,11,6.409432e-82
16,12,5.304958e-82
16,13,4.787901e-82
16,14,3.233580e-82
16,15,1.468619e-82
16,16,2.297338e-83


==> anc/data_release/Covariance/cov_statonly_enuqe_qe.txt <==
1,1,1.766573e-80
1,2,-1.571022e-81
1,3,-3.943445e-82
1,4,-7.132291e-84
1,5,-4.029339e-83
1,6,-3.718039e-83
1,7,-4.185731e-83
1,8,-2.949813e-83
1,9,-1.015011e-83
1,10,6.005209e-84
1,11,7.780750e-84
1,12,-8.921530e-84
2,1,-1.571022e-81
2,2,1.090685e-80
2,3,-9.959847e-82
2,4,-5.935543e-82
2,5,-6.467707e-83
2,6,-3.938661e-83
2,7,-6.127936e-83
2,8,-5.044379e-83
2,9,-1.518446e-83
2,10,3.224773e-84
2,11,1.710027e-83
2,12,1.408570e-83
3,1,-3.943445e-82
3,2,-9.959847e-82
3,3,7.844875e-81
3,4,-4.922135e-82
3,5,-9.094703e-82
3,6,-2.151889e-82
3,7,-8.079467e-83
3,8,-6.302250e-83
3,9,-5.530772e-83
3,10,-1.423693e-83
3,11,8.110492e-84
3,12,1.325864e-84
4,1,-7.132291e-84
4,2,-5.935543e-82
4,3,-4.922135e-82
4,4,6.201082e-81
4,5,-2.998951e-85
4,6,-1.325094e-81
4,7,-5.200707e-82
4,8,-1.395487e-82
4,9,-5.105392e-83
4,10,-4.670681e-84
4,11,8.539148e-84
4,12,-1.785245e-84
5,1,-4.029339e-83
5,2,-6.467707e-83
5,3,-9.094703e-82
5,4,-2.998951e-85
5,5,6.266770e-81
5,6,7.752412e-82
5,7,-1.729512e-81
5,8,-5.672274e-82
5,9,-1.003170e-82
5,10,-2.953499e-84
5,11,3.126831e-84
5,12,1.717260e-83
6,1,-3.718039e-83
6,2,-3.938661e-83
6,3,-2.151889e-82
6,4,-1.325094e-81
6,5,7.752412e-82
6,6,9.380877e-81
6,7,3.122355e-81
6,8,-2.054622e-81
6,9,-3.618276e-82
6,10,3.697543e-83
6,11,3.988965e-83
6,12,-1.140280e-84
7,1,-4.185731e-83
7,2,-6.127936e-83
7,3,-8.079467e-83
7,4,-5.200707e-82
7,5,-1.729512e-81
7,6,3.122355e-81
7,7,1.640800e-80
7,8,3.633404e-81
7,9,-2.197691e-81
7,10,-6.241011e-84
7,11,9.358530e-83
7,12,2.024178e-83
8,1,-2.949813e-83
8,2,-5.044379e-83
8,3,-6.302250e-83
8,4,-1.395487e-82
8,5,-5.672274e-82
8,6,-2.054622e-81
8,7,3.633404e-81
8,8,2.055201e-80
8,9,-4.909158e-82
8,10,-2.224513e-81
8,11,1.825041e-82
8,12,6.278517e-83
9,1,-1.015011e-83
9,2,-1.518446e-83
9,3,-5.530772e-83
9,4,-5.105392e-83
9,5,-1.003170e-82
9,6,-3.618276e-82
9,7,-2.197691e-81
9,8,-4.909158e-82
9,9,2.367279e-80
9,10,-7.998051e-82
9,11,-2.127792e-81
9,12,3.847965e-82
10,1,6.005209e-84
10,2,3.224773e-84
10,3,-1.423693e-83
10,4,-4.670681e-84
10,5,-2.953499e-84
10,6,3.697543e-83
10,7,-6.241011e-84
10,8,-2.224513e-81
10,9,-7.998051e-82
10,10,3.858857e-80
10,11,-2.095210e-81
10,12,-3.015842e-81
11,1,7.780750e-84
11,2,1.710027e-83
11,3,8.110492e-84
11,4,8.539148e-84
11,5,3.126831e-84
11,6,3.988965e-83
11,7,9.358530e-83
11,8,1.825041e-82
11,9,-2.127792e-81
11,10,-2.095210e-81
11,11,2.824084e-80
11,12,-5.620865e-81
12,1,-8.921530e-84
12,2,1.408570e-83
12,3,1.325864e-84
12,4,-1.785245e-84
12,5,1.717260e-83
12,6,-1.140280e-84
12,7,2.024178e-83
12,8,6.278517e-83
12,9,3.847965e-82
12,10,-3.015842e-81
12,11,-5.620865e-81
12,12,7.032974e-80


==> anc/data_release/Covariance/cov_statonly_enuqe_qelike.txt <==
1,1,1.941980e-80
1,2,-1.684313e-81
1,3,-4.332253e-82
1,4,-7.762759e-84
1,5,-4.190546e-83
1,6,-4.420916e-83
1,7,-5.153482e-83
1,8,-3.200914e-83
1,9,-1.303498e-83
1,10,1.159751e-84
1,11,1.141014e-83
1,12,-1.074467e-83
2,1,-1.684313e-81
2,2,1.172827e-80
2,3,-1.057071e-81
2,4,-6.282737e-82
2,5,-6.928009e-83
2,6,-4.237586e-83
2,7,-6.023579e-83
2,8,-5.808767e-83
2,9,-2.121226e-83
2,10,3.954774e-84
2,11,1.744731e-83
2,12,1.796123e-83
3,1,-4.332253e-82
3,2,-1.057071e-81
3,3,8.267714e-81
3,4,-5.263385e-82
3,5,-9.274597e-82
3,6,-2.276645e-82
3,7,-7.943124e-83
3,8,-6.948826e-83
3,9,-5.775065e-83
3,10,-1.786789e-83
3,11,5.872062e-84
3,12,-3.125775e-86
4,1,-7.762759e-84
4,2,-6.282737e-82
4,3,-5.263385e-82
4,4,6.361452e-81
4,5,4.174619e-84
4,6,-1.320423e-81
4,7,-5.243505e-82
4,8,-1.386771e-82
4,9,-5.790369e-83
4,10,-1.615444e-83
4,11,1.059704e-83
4,12,-1.195834e-84
5,1,-4.190546e-83
5,2,-6.928009e-83
5,3,-9.274597e-82
5,4,4.174619e-84
5,5,6.305243e-81
5,6,7.877521e-82
5,7,-1.718466e-81
5,8,-5.934364e-82
5,9,-9.720581e-83
5,10,-1.251099e-83
5,11,-3.755056e-84
5,12,1.866572e-83
6,1,-4.420916e-83
6,2,-4.237586e-83
6,3,-2.276645e-82
6,4,-1.320423e-81
6,5,7.877521e-82
6,6,9.410139e-81
6,7,3.116064e-81
6,8,-2.058951e-81
6,9,-4.003904e-82
6,10,3.807776e-83
6,11,3.974164e-83
6,12,4.213674e-84
7,1,-5.153482e-83
7,2,-6.023579e-83
7,3,-7.943124e-83
7,4,-5.243505e-82
7,5,-1.718466e-81
7,6,3.116064e-81
7,7,1.660323e-80
7,8,3.670848e-81
7,9,-2.253540e-81
7,10,-3.752071e-83
7,11,8.695048e-83
7,12,2.416421e-83
8,1,-3.200914e-83
8,2,-5.808767e-83
8,3,-6.948826e-83
8,4,-1.386771e-82
8,5,-5.934364e-82
8,6,-2.058951e-81
8,7,3.670848e-81
8,8,2.145632e-80
8,9,-4.693887e-82
8,10,-2.322708e-81
8,11,1.729057e-82
8,12,6.182990e-83
9,1,-1.303498e-83
9,2,-2.121226e-83
9,3,-5.775065e-83
9,4,-5.790369e-83
9,5,-9.720581e-83
9,6,-4.003904e-82
9,7,-2.253540e-81
9,8,-4.693887e-82
9,9,2.531532e-80
9,10,-8.209396e-82
9,11,-2.239507e-81
9,12,4.025353e-82
10,1,1.159751e-84
10,2,3.954774e-84
10,3,-1.786789e-83
10,4,-1.615444e-83
10,5,-1.251099e-83
10,6,3.807776e-83
10,7,-3.752071e-83
10,8,-2.322708e-81
10,9,-8.209396e-82
10,10,4.140899e-80
10,11,-2.082717e-81
10,12,-3.227478e-81
11,1,1.141014e-83
11,2,1.744731e-83
11,3,5.872062e-84
11,4,1.059704e-83
11,5,-3.755056e-84
11,6,3.974164e-83
11,7,8.695048e-83
11,8,1.729057e-82
11,9,-2.239507e-81
11,10,-2.082717e-81
11,11,3.042238e-80
11,12,-5.789504e-81
12,1,-1.074467e-83
12,2,1.796123e-83
12,3,-3.125775e-86
12,4,-1.195834e-84
12,5,1.866572e-83
12,6,4.213674e-84
12,7,2.416421e-83
12,8,6.182990e-83
12,9,4.025353e-82
12,10,-3.227478e-81
12,11,-5.789504e-81
12,12,7.587671e-80


==> anc/data_release/Covariance/cov_statonly_ptmu_qe.txt <==
1,1,3.104009e-81
1,2,-7.717728e-83
1,3,-5.567895e-83
1,4,1.411662e-83
1,5,5.276900e-84
1,6,1.267264e-85
1,7,4.761634e-85
1,8,5.309478e-86
1,9,-2.617340e-86
1,10,2.011043e-86
1,11,3.980619e-86
1,12,1.215273e-86
1,13,3.018718e-87
2,1,-7.717728e-83
2,2,1.118490e-80
2,3,-2.756658e-82
2,4,-1.620115e-82
2,5,2.816503e-83
2,6,1.734850e-83
2,7,7.659222e-85
2,8,-1.687144e-85
2,9,-3.647171e-85
2,10,-2.544137e-85
2,11,-1.899269e-85
2,12,-3.505369e-86
2,13,-2.571601e-86
3,1,-5.567895e-83
3,2,-2.756658e-82
3,3,1.535972e-80
3,4,-6.598866e-82
3,5,-4.250793e-82
3,6,4.002026e-83
3,7,2.062009e-83
3,8,1.166423e-84
3,9,-2.493013e-84
3,10,-2.677985e-84
3,11,-1.363281e-84
3,12,-4.184839e-85
3,13,-2.941814e-88
4,1,1.411662e-83
4,2,-1.620115e-82
4,3,-6.598866e-82
4,4,2.681616e-80
4,5,-7.209267e-82
4,6,-1.078747e-81
4,7,6.384418e-84
4,8,2.767237e-83
4,9,-3.982881e-85
4,10,-5.947271e-84
4,11,-3.609916e-84
4,12,-2.056279e-85
4,13,1.327883e-85
5,1,5.276900e-84
5,2,2.816503e-83
5,3,-4.250793e-82
5,4,-7.209267e-82
5,5,4.323222e-80
5,6,-5.780339e-82
5,7,-1.703661e-81
5,8,-2.486055e-83
5,9,3.280450e-83
5,10,-1.664117e-84
5,11,-8.331453e-84
5,12,5.596818e-85
5,13,9.284202e-85
6,1,1.267264e-85
6,2,1.734850e-83
6,3,4.002026e-83
6,4,-1.078747e-81
6,5,-5.780339e-82
6,6,3.037610e-80
6,7,4.370453e-84
6,8,-1.389867e-81
6,9,3.102291e-84
6,10,1.880093e-83
6,11,-3.932884e-84
6,12,1.527799e-84
6,13,1.354956e-84
7,1,4.761634e-85
7,2,7.659222e-85
7,3,2.062009e-83
7,4,6.384418e-84
7,5,-1.703661e-81
7,6,4.370453e-84
7,7,2.251285e-80
7,8,-8.709039e-82
7,9,-1.075347e-81
7,10,-3.609487e-83
7,11,-5.768699e-84
7,12,-3.119957e-84
7,13,5.661737e-85
8,1,5.309478e-86
8,2,-1.687144e-85
8,3,1.166423e-84
8,4,2.767237e-83
8,5,-2.486055e-83
8,6,-1.389867e-81
8,7,-8.709039e-82
8,8,9.408577e-81
8,9,-5.788419e-82
8,10,-6.887100e-82
8,11,-7.629895e-83
8,12,4.931526e-84
8,13,2.099432e-84
9,1,-2.617340e-86
9,2,-3.647171e-85
9,3,-2.493013e-84
9,4,-3.982881e-85
9,5,3.280450e-83
9,6,3.102291e-84
9,7,-1.075347e-81
9,8,-5.788419e-82
9,9,6.725766e-81
9,10,-1.515116e-83
9,11,-3.502192e-82
9,12,-1.302450e-83
9,13,7.680512e-85
10,1,2.011043e-86
10,2,-2.544137e-85
10,3,-2.677985e-84
10,4,-5.947271e-84
10,5,-1.664117e-84
10,6,1.880093e-83
10,7,-3.609487e-83
10,8,-6.887100e-82
10,9,-1.515116e-83
10,10,3.417340e-81
10,11,1.416388e-82
10,12,-5.293829e-83
10,13,4.491460e-85
11,1,3.980619e-86
11,2,-1.899269e-85
11,3,-1.363281e-84
11,4,-3.609916e-84
11,5,-8.331453e-84
11,6,-3.932884e-84
11,7,-5.768699e-84
11,8,-7.629895e-83
11,9,-3.502192e-82
11,10,1.416388e-82
11,11,7.534610e-82
11,12,7.388962e-83
11,13,7.349219e-85
12,1,1.215273e-86
12,2,-3.505369e-86
12,3,-4.184839e-85
12,4,-2.056279e-85
12,5,5.596818e-85
12,6,1.527799e-84
12,7,-3.119957e-84
12,8,4.931526e-84
12,9,-1.302450e-83
12,10,-5.293829e-83
12,11,7.388962e-83
12,12,1.314503e-82
12,13,4.931746e-84
13,1,3.018718e-87
13,2,-2.571601e-86
13,3,-2.941814e-88
13,4,1.327883e-85
13,5,9.284202e-85
13,6,1.354956e-84
13,7,5.661737e-85
13,8,2.099432e-84
13,9,7.680512e-85
13,10,4.491460e-85
13,11,7.349219e-85
13,12,4.931746e-84
13,13,2.787765e-84


==> anc/data_release/Covariance/cov_statonly_ptmu_qelike.txt <==
1,1,3.440635e-81
1,2,-1.088260e-82
1,3,-6.038030e-83
1,4,1.366346e-83
1,5,5.625690e-84
1,6,1.009732e-84
1,7,8.597472e-85
1,8,8.220190e-86
1,9,-1.138465e-85
1,10,-1.196007e-87
1,11,3.351105e-86
1,12,-5.483816e-87
1,13,1.592391e-89
2,1,-1.088260e-82
2,2,1.116048e-80
2,3,-3.009807e-82
2,4,-1.796530e-82
2,5,3.058091e-83
2,6,1.671126e-83
2,7,7.894237e-85
2,8,3.129604e-85
2,9,-4.394796e-85
2,10,-2.434836e-85
2,11,-2.163299e-85
2,12,-3.351473e-86
2,13,-1.711696e-86
3,1,-6.038030e-83
3,2,-3.009807e-82
3,3,1.694073e-80
3,4,-6.692101e-82
3,5,-4.530194e-82
3,6,3.775615e-83
3,7,2.086804e-83
3,8,1.267183e-84
3,9,-2.225965e-84
3,10,-2.872962e-84
3,11,-1.327564e-84
3,12,-3.593616e-85
3,13,-8.327043e-86
4,1,1.366346e-83
4,2,-1.796530e-82
4,3,-6.692101e-82
4,4,2.995786e-80
4,5,-7.277787e-82
4,6,-1.151434e-81
4,7,1.278064e-84
4,8,2.656382e-83
4,9,-6.507469e-85
4,10,-5.469176e-84
4,11,-4.811357e-84
4,12,-1.070774e-84
4,13,1.606215e-85
5,1,5.625690e-84
5,2,3.058091e-83
5,3,-4.530194e-82
5,4,-7.277787e-82
5,5,4.349850e-80
5,6,-5.567390e-82
5,7,-1.807077e-81
5,8,-2.883136e-83
5,9,3.064297e-83
5,10,-3.041462e-84
5,11,-8.052404e-84
5,12,-5.979752e-85
5,13,1.022901e-84
6,1,1.009732e-84
6,2,1.671126e-83
6,3,3.775615e-83
6,4,-1.151434e-81
6,5,-5.567390e-82
6,6,3.073730e-80
6,7,5.879820e-83
6,8,-1.488103e-81
6,9,-6.870325e-84
6,10,1.550081e-83
6,11,-5.976052e-84
6,12,7.653923e-85
6,13,1.646700e-84
7,1,8.597472e-85
7,2,7.894237e-85
7,3,2.086804e-83
7,4,1.278064e-84
7,5,-1.807077e-81
7,6,5.879820e-83
7,7,2.369303e-80
7,8,-9.110835e-82
7,9,-1.139183e-81
7,10,-4.760849e-83
7,11,-1.083253e-83
7,12,-5.154013e-84
7,13,4.756947e-85
8,1,8.220190e-86
8,2,3.129604e-85
8,3,1.267183e-84
8,4,2.656382e-83
8,5,-2.883136e-83
8,6,-1.488103e-81
8,7,-9.110835e-82
8,8,1.006432e-80
8,9,-5.979035e-82
8,10,-7.309751e-82
8,11,-8.426434e-83
8,12,3.251107e-84
8,13,2.748792e-84
9,1,-1.138465e-85
9,2,-4.394796e-85
9,3,-2.225965e-84
9,4,-6.507469e-85
9,5,3.064297e-83
9,6,-6.870325e-84
9,7,-1.139183e-81
9,8,-5.979035e-82
9,9,6.890045e-81
9,10,3.477913e-83
9,11,-3.562721e-82
9,12,-1.855675e-83
9,13,1.440938e-84
10,1,-1.196007e-87
10,2,-2.434836e-85
10,3,-2.872962e-84
10,4,-5.469176e-84
10,5,-3.041462e-84
10,6,1.550081e-83
10,7,-4.760849e-83
10,8,-7.309751e-82
10,9,3.477913e-83
10,10,3.394980e-81
10,11,1.715057e-82
10,12,-5.683301e-83
10,13,-3.570056e-86
11,1,3.351105e-86
11,2,-2.163299e-85
11,3,-1.327564e-84
11,4,-4.811357e-84
11,5,-8.052404e-84
11,6,-5.976052e-84
11,7,-1.083253e-83
11,8,-8.426434e-83
11,9,-3.562721e-82
11,10,1.715057e-82
11,11,7.521299e-82
11,12,7.924167e-83
11,13,5.024223e-85
12,1,-5.483816e-87
12,2,-3.351473e-86
12,3,-3.593616e-85
12,4,-1.070774e-84
12,5,-5.979752e-85
12,6,7.653923e-85
12,7,-5.154013e-84
12,8,3.251107e-84
12,9,-1.855675e-83
12,10,-5.683301e-83
12,11,7.924167e-83
12,12,1.559592e-82
12,13,7.239421e-84
13,1,1.592391e-89
13,2,-1.711696e-86
13,3,-8.327043e-86
13,4,1.606215e-85
13,5,1.022901e-84
13,6,1.646700e-84
13,7,4.756947e-85
13,8,2.748792e-84
13,9,1.440938e-84
13,10,-3.570056e-86
13,11,5.024223e-85
13,12,7.239421e-84
13,13,3.650809e-84


==> anc/data_release/Covariance/cov_statonly_ptpl_2D_qe.txt <==
0,0,7.008502e-82
0,1,1.828207e-82
0,2,2.863794e-82
0,3,1.450168e-82
0,4,4.918302e-83
0,5,2.608036e-83
0,6,2.228097e-83
0,7,2.150095e-83
0,8,1.407859e-83
0,9,1.231534e-83
0,10,7.376613e-84
0,11,2.011035e-84
0,12,8.786802e-82
0,13,8.437239e-82
0,14,9.002265e-82
0,15,4.962691e-82
0,16,2.116061e-82
0,17,1.467126e-82
0,18,6.433118e-83
0,19,6.776663e-83
0,20,4.993190e-83
0,21,4.060976e-83
0,22,2.068835e-83
0,23,7.098082e-84
0,24,2.292975e-81
0,25,1.961765e-81
0,26,1.828802e-81
0,27,1.144979e-81
0,28,4.925742e-82
0,29,2.342747e-82
0,30,1.469616e-82
0,31,1.482330e-82
0,32,9.073319e-83
0,33,6.061066e-83
0,34,3.536290e-83
0,35,1.168113e-83
0,36,3.426298e-81
0,37,3.216768e-81
0,38,2.750170e-81
0,39,1.792356e-81
0,40,7.647700e-82
0,41,2.892286e-82
0,42,2.051591e-82
0,43,1.772410e-82
0,44,1.419118e-82
0,45,7.710312e-83
0,46,6.292105e-83
0,47,1.961959e-83
0,48,4.630715e-81
0,49,3.835770e-81
0,50,3.636795e-81
0,51,1.742641e-81
0,52,7.435470e-82
0,53,1.926748e-82
0,54,2.520531e-82
0,55,2.649315e-82
0,56,1.894511e-82
0,57,1.197710e-82
0,58,8.162140e-83
0,59,1.749104e-83
0,60,4.686137e-81
0,61,4.387628e-81
0,62,3.862646e-81
0,63,1.834050e-81
0,64,7.751864e-82
0,65,2.217610e-82
0,66,1.940338e-82
0,67,2.727854e-82
0,68,1.645080e-82
0,69,1.456094e-82
0,70,8.510543e-83
0,71,1.951127e-83
0,72,5.188815e-81
0,73,4.697065e-81
0,74,3.404372e-81
0,75,1.628234e-81
0,76,3.307039e-82
0,77,2.938371e-82
0,78,2.291295e-82
0,79,2.357714e-82
0,80,1.685469e-82
0,81,1.157771e-82
0,82,6.385151e-83
0,83,1.736942e-83
0,84,2.335571e-81
0,85,3.304669e-81
0,86,2.617207e-81
0,87,9.263628e-82
0,88,1.644223e-82
0,89,7.476602e-83
0,90,1.714404e-82
0,91,2.076879e-82
0,92,1.506674e-82
0,93,9.416632e-83
0,94,6.284628e-83
0,95,1.544149e-83
0,96,6.530625e-83
0,97,1.431193e-81
0,98,1.262254e-81
0,99,2.162341e-82
0,100,1.402146e-83
0,101,5.322059e-83
0,102,1.289148e-82
0,103,1.469613e-82
0,104,1.141615e-82
0,105,6.965801e-83
0,106,4.962196e-83
0,107,9.574045e-84
0,108,0.000000e+00
0,109,5.112537e-83
0,110,2.330944e-82
0,111,-1.510070e-82
0,112,-8.390265e-83
0,113,-5.913857e-84
0,114,5.117835e-83
0,115,6.322668e-83
0,116,5.397895e-83
0,117,3.920884e-83
0,118,3.073417e-83
0,119,7.097894e-84
0,120,0.000000e+00
0,121,0.000000e+00
0,122,-4.135895e-83
0,123,-9.243740e-83
0,124,-5.535083e-83
0,125,-4.993470e-84
0,126,2.224538e-83
0,127,2.012507e-83
0,128,3.263481e-83
0,129,2.383601e-83
0,130,1.378408e-83
0,131,-1.725841e-84
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,-1.281541e-84
0,137,3.002896e-84
0,138,-3.133970e-84
0,139,4.185658e-85
0,140,1.733558e-84
0,141,7.345308e-84
0,142,1.864934e-84
0,143,-4.592785e-85
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,2.526962e-84
0,150,8.526110e-85
0,151,2.168594e-85
0,152,1.998082e-85
0,153,3.577946e-85
0,154,3.509392e-85
0,155,-6.416180e-86
1,0,1.828207e-82
1,1,2.564071e-82
1,2,2.311015e-82
1,3,8.756276e-83
1,4,4.001072e-83
1,5,1.997711e-83
1,6,1.502432e-83
1,7,1.548689e-83
1,8,8.912121e-84
1,9,7.949228e-84
1,10,4.732713e-84
1,11,1.383713e-84
1,12,5.577960e-82
1,13,5.943186e-82
1,14,5.634292e-82
1,15,3.257403e-82
1,16,1.517816e-82
1,17,1.015100e-82
1,18,4.535498e-83
1,19,4.647823e-83
1,20,3.149595e-83
1,21,2.552029e-83
1,22,1.331996e-83
1,23,4.817072e-84
1,24,1.347254e-81
1,25,1.176048e-81
1,26,1.099230e-81
1,27,7.208371e-82
1,28,3.307134e-82
1,29,1.598214e-82
1,30,1.005413e-82
1,31,9.272895e-83
1,32,5.605539e-83
1,33,3.653142e-83
1,34,2.158776e-83
1,35,7.646328e-84
1,36,1.977306e-81
1,37,1.929986e-81
1,38,1.633424e-81
1,39,1.088111e-81
1,40,4.981414e-82
1,41,2.015157e-82
1,42,1.344249e-82
1,43,1.105436e-82
1,44,8.421328e-83
1,45,4.550854e-83
1,46,3.666746e-83
1,47,1.234473e-83
1,48,2.675793e-81
1,49,2.282638e-81
1,50,2.113094e-81
1,51,1.062719e-81
1,52,4.804077e-82
1,53,1.404515e-82
1,54,1.629109e-82
1,55,1.552587e-82
1,56,1.114096e-82
1,57,7.156859e-83
1,58,4.704387e-83
1,59,1.104460e-83
1,60,2.737253e-81
1,61,2.615089e-81
1,62,2.294306e-81
1,63,1.101814e-81
1,64,5.142513e-82
1,65,1.568580e-82
1,66,1.267090e-82
1,67,1.642517e-82
1,68,1.024577e-82
1,69,8.728622e-83
1,70,4.947166e-83
1,71,1.192159e-83
1,72,3.064175e-81
1,73,2.778567e-81
1,74,2.039841e-81
1,75,9.864781e-82
1,76,2.779084e-82
1,77,1.971460e-82
1,78,1.574132e-82
1,79,1.481285e-82
1,80,1.039734e-82
1,81,7.075382e-83
1,82,3.802058e-83
1,83,1.110818e-83
1,84,1.382857e-81
1,85,1.937546e-81
1,86,1.562617e-81
1,87,5.894446e-82
1,88,1.504760e-82
1,89,7.368185e-83
1,90,1.151068e-82
1,91,1.283848e-82
1,92,9.178256e-83
1,93,5.743794e-83
1,94,3.713482e-83
1,95,9.501081e-84
1,96,3.700246e-83
1,97,9.051080e-82
1,98,8.213902e-82
1,99,2.137385e-82
1,100,6.058046e-83
1,101,6.602067e-83
1,102,9.117058e-83
1,103,9.382617e-83
1,104,7.335837e-83
1,105,4.513673e-83
1,106,3.098159e-83
1,107,6.508306e-84
1,108,0.000000e+00
1,109,3.611811e-83
1,110,1.988879e-82
1,111,-7.149358e-84
1,112,1.171391e-84
1,113,3.275349e-83
1,114,4.780934e-83
1,115,4.887950e-83
1,116,4.027082e-83
1,117,2.790865e-83
1,118,2.022406e-83
1,119,5.226010e-84
1,120,0.000000e+00
1,121,0.000000e+00
1,122,-1.938758e-83
1,123,-2.060262e-83
1,124,-3.355420e-84
1,125,1.420961e-83
1,126,2.592603e-83
1,127,2.401430e-83
1,128,2.646620e-83
1,129,1.922845e-83
1,130,1.093373e-83
1,131,5.224400e-85
1,132,0.000000e+00
1,133,0.000000e+00
1,134,0.000000e+00
1,135,0.000000e+00
1,136,2.704073e-84
1,137,6.504774e-84
1,138,2.815020e-84
1,139,4.173309e-84
1,140,4.714844e-84
1,141,8.457532e-84
1,142,2.979453e-84
1,143,7.246482e-85
1,144,0.000000e+00
1,145,0.000000e+00
1,146,0.000000e+00
1,147,0.000000e+00
1,148,0.000000e+00
1,149,1.583824e-84
1,150,8.178690e-85
1,151,4.647620e-85
1,152,3.604222e-85
1,153,3.976270e-85
1,154,3.990015e-85
1,155,1.128094e-85
2,0,2.863794e-82
2,1,2.311015e-82
2,2,7.087200e-82
2,3,2.037236e-82
2,4,5.417059e-83
2,5,3.459809e-83
2,6,2.741183e-83
2,7,2.586046e-83
2,8,1.644023e-83
2,9,1.458223e-83
2,10,8.841250e-84
2,11,2.412058e-84
2,12,1.044746e-81
2,13,9.878714e-82
2,14,1.079800e-81
2,15,5.795579e-82
2,16,2.654633e-82
2,17,1.982144e-82
2,18,8.582866e-83
2,19,8.380291e-83
2,20,6.015543e-83
2,21,4.841790e-83
2,22,2.371926e-83
2,23,8.716975e-84
2,24,2.577102e-81
2,25,2.229347e-81
2,26,2.087089e-81
2,27,1.365680e-81
2,28,6.333987e-82
2,29,3.204700e-82
2,30,1.919777e-82
2,31,1.744138e-82
2,32,1.021696e-82
2,33,7.096888e-83
2,34,4.118191e-83
2,35,1.441649e-83
2,36,3.855393e-81
2,37,3.694487e-81
2,38,3.183891e-81
2,39,2.145398e-81
2,40,9.806025e-82
2,41,3.906023e-82
2,42,2.592552e-82
2,43,2.093443e-82
2,44,1.637794e-82
2,45,8.790179e-83
2,46,7.062457e-83
2,47,2.276552e-83
2,48,5.168614e-81
2,49,4.349056e-81
2,50,4.150904e-81
2,51,2.105802e-81
2,52,9.899196e-82
2,53,2.811560e-82
2,54,3.069422e-82
2,55,3.088741e-82
2,56,2.205943e-82
2,57,1.363060e-82
2,58,8.863354e-83
2,59,2.069067e-83
2,60,5.245357e-81
2,61,4.963763e-81
2,62,4.446975e-81
2,63,2.238275e-81
2,64,1.030979e-81
2,65,3.321052e-82
2,66,2.348469e-82
2,67,3.202942e-82
2,68,1.993371e-82
2,69,1.682916e-82
2,70,9.568330e-83
2,71,2.327551e-83
2,72,5.820419e-81
2,73,5.322618e-81
2,74,3.988075e-81
2,75,1.971312e-81
2,76,5.438500e-82
2,77,3.958587e-82
2,78,3.024538e-82
2,79,2.823494e-82
2,80,1.889156e-82
2,81,1.339577e-82
2,82,7.518669e-83
2,83,1.972273e-83
2,84,2.609529e-81
2,85,3.753311e-81
2,86,3.073440e-81
2,87,1.198395e-81
2,88,3.039712e-82
2,89,1.472347e-82
2,90,2.257847e-82
2,91,2.499666e-82
2,92,1.726257e-82
2,93,1.089498e-82
2,94,7.245627e-83
2,95,1.859455e-83
2,96,6.788740e-83
2,97,1.688720e-81
2,98,1.533585e-81
2,99,3.851033e-82
2,100,1.105958e-82
2,101,1.062530e-82
2,102,1.648175e-82
2,103,1.718759e-82
2,104,1.287287e-82
2,105,8.060016e-83
2,106,5.760760e-83
2,107,1.204381e-83
2,108,0.000000e+00
2,109,6.763425e-83
2,110,3.670438e-82
2,111,-5.420743e-83
2,112,-1.894697e-83
2,113,2.875505e-83
2,114,6.969849e-83
2,115,7.917004e-83
2,116,6.147475e-83
2,117,4.530311e-83
2,118,3.508264e-83
2,119,8.324153e-84
2,120,0.000000e+00
2,121,0.000000e+00
2,122,-3.731429e-83
2,123,-6.689874e-83
2,124,-3.603711e-83
2,125,9.973904e-84
2,126,3.030739e-83
2,127,2.806106e-83
2,128,3.879192e-83
2,129,2.779532e-83
2,130,1.672061e-83
2,131,-1.163017e-84
2,132,0.000000e+00
2,133,0.000000e+00
2,134,0.000000e+00
2,135,0.000000e+00
2,136,2.380110e-84
2,137,6.800526e-84
2,138,-5.310855e-85
2,139,2.532446e-84
2,140,3.846445e-84
2,141,1.017722e-83
2,142,2.807080e-84
2,143,-1.567099e-85
2,144,0.000000e+00
2,145,0.000000e+00
2,146,0.000000e+00
2,147,0.000000e+00
2,148,0.000000e+00
2,149,2.816363e-84
2,150,1.130677e-84
2,151,4.393297e-85
2,152,3.695257e-85
2,153,5.230164e-85
2,154,4.833827e-85
2,155,-5.868559e-86
3,0,1.450168e-82
3,1,8.756276e-83
3,2,2.037236e-82
3,3,4.529987e-82
3,4,9.835370e-83
3,5,2.243984e-83
3,6,2.231188e-83
3,7,1.633638e-83
3,8,1.098814e-83
3,9,7.554115e-84
3,10,3.814203e-84
3,11,1.447763e-84
3,12,4.525880e-82
3,13,5.098855e-82
3,14,5.378648e-82
3,15,4.369514e-82
3,16,2.582229e-82
3,17,1.544377e-82
3,18,1.018201e-82
3,19,6.578571e-83
3,20,3.977316e-83
3,21,3.333418e-83
3,22,1.564959e-83
3,23,6.519542e-84
3,24,1.074424e-81
3,25,1.132568e-81
3,26,1.193402e-81
3,27,9.960555e-82
3,28,5.973038e-82
3,29,3.618658e-82
3,30,2.061862e-82
3,31,1.398143e-82
3,32,7.742515e-83
3,33,4.833504e-83
3,34,2.624462e-83
3,35,9.916614e-84
3,36,1.723728e-81
3,37,1.878057e-81
3,38,1.822896e-81
3,39,1.618831e-81
3,40,1.063952e-81
3,41,5.501545e-82
3,42,2.953727e-82
3,43,1.760324e-82
3,44,1.162623e-82
3,45,7.139225e-83
3,46,4.208867e-83
3,47,1.687727e-83
3,48,2.185008e-81
3,49,2.399889e-81
3,50,2.491409e-81
3,51,1.809596e-81
3,52,1.176167e-81
3,53,6.221734e-82
3,54,3.658738e-82
3,55,2.367513e-82
3,56,1.599142e-82
3,57,9.970248e-83
3,58,5.368633e-83
3,59,2.220920e-83
3,60,2.548847e-81
3,61,2.777182e-81
3,62,2.768441e-81
3,63,2.197468e-81
3,64,1.373391e-81
3,65,6.847090e-82
3,66,3.777006e-82
3,67,3.186693e-82
3,68,1.734012e-82
3,69,1.310634e-82
3,70,6.798072e-83
3,71,2.930899e-83
3,72,2.782868e-81
3,73,2.946714e-81
3,74,2.872714e-81
3,75,2.105528e-81
3,76,1.296410e-81
3,77,7.012191e-82
3,78,4.237858e-82
3,79,2.764904e-82
3,80,1.649674e-82
3,81,1.034323e-82
3,82,6.125081e-83
3,83,2.663687e-83
3,84,1.426347e-81
3,85,2.221250e-81
3,86,2.311520e-81
3,87,1.635967e-81
3,88,9.649124e-82
3,89,5.243856e-82
3,90,3.503694e-82
3,91,2.409858e-82
3,92,1.405189e-82
3,93,8.421902e-83
3,94,5.112994e-83
3,95,2.049085e-83
3,96,5.826868e-83
3,97,1.341447e-81
3,98,1.509305e-81
3,99,1.130480e-81
3,100,6.354444e-82
3,101,3.769943e-82
3,102,2.193509e-82
3,103,1.649551e-82
3,104,1.236427e-82
3,105,6.898388e-83
3,106,4.128227e-83
3,107,1.729078e-83
3,108,0.000000e+00
3,109,1.148440e-82
3,110,8.128465e-82
3,111,6.517701e-82
3,112,3.866512e-82
3,113,2.357939e-82
3,114,1.528635e-82
3,115,1.140951e-82
3,116,7.757609e-83
3,117,5.426380e-83
3,118,2.958445e-83
3,119,1.430046e-83
3,120,0.000000e+00
3,121,0.000000e+00
3,122,4.939038e-83
3,123,1.664211e-82
3,124,1.410217e-82
3,125,8.816289e-83
3,126,7.413233e-83
3,127,5.776672e-83
3,128,3.870974e-83
3,129,3.296450e-83
3,130,1.990810e-83
3,131,7.628047e-84
3,132,0.000000e+00
3,133,0.000000e+00
3,134,0.000000e+00
3,135,0.000000e+00
3,136,1.586031e-83
3,137,1.673766e-83
3,138,1.982288e-83
3,139,1.655494e-83
3,140,1.175858e-83
3,141,1.592342e-83
3,142,7.422337e-84
3,143,3.723301e-84
3,144,0.000000e+00
3,145,0.000000e+00
3,146,0.000000e+00
3,147,0.000000e+00
3,148,0.000000e+00
3,149,1.368862e-84
3,150,1.651715e-84
3,151,1.014028e-84
3,152,8.082086e-85
3,153,6.870896e-85
3,154,7.026247e-85
3,155,3.793730e-85
4,0,4.918302e-83
4,1,4.001072e-83
4,2,5.417059e-83
4,3,9.835370e-83
4,4,2.625753e-82
4,5,4.870242e-83
4,6,1.874245e-83
4,7,1.200487e-83
4,8,6.340286e-84
4,9,4.035336e-84
4,10,1.318772e-84
4,11,1.071615e-84
4,12,6.372898e-83
4,13,1.603255e-82
4,14,2.280568e-82
4,15,2.494443e-82
4,16,2.483484e-82
4,17,1.246107e-82
4,18,7.929453e-83
4,19,4.401601e-83
4,20,2.263629e-83
4,21,1.822451e-83
4,22,8.698164e-84
4,23,4.996700e-84
4,24,1.119825e-83
4,25,3.098932e-82
4,26,4.608223e-82
4,27,6.000628e-82
4,28,4.899958e-82
4,29,3.110243e-82
4,30,1.789583e-82
4,31,9.522703e-83
4,32,4.592085e-83
4,33,2.390227e-83
4,34,1.165932e-83
4,35,6.502571e-84
4,36,1.380361e-82
4,37,4.830872e-82
4,38,6.731920e-82
4,39,9.778033e-82
4,40,8.943697e-82
4,41,5.228552e-82
4,42,2.727883e-82
4,43,1.390474e-82
4,44,6.486933e-83
4,45,4.084709e-83
4,46,1.510641e-83
4,47,9.772455e-84
4,48,1.141029e-82
4,49,8.294960e-82
4,50,8.969611e-82
4,51,1.243122e-81
4,52,1.052022e-81
4,53,6.701886e-82
4,54,3.325323e-82
4,55,1.571506e-82
4,56,8.705794e-83
4,57,5.319586e-83
4,58,2.307519e-83
4,59,1.740628e-83
4,60,4.569481e-82
4,61,9.840483e-82
4,62,1.222812e-81
4,63,1.614392e-81
4,64,1.235462e-81
4,65,7.558163e-82
4,66,3.798955e-82
4,67,2.359056e-82
4,68,1.224367e-82
4,69,7.685144e-83
4,70,3.768825e-83
4,71,2.334415e-83
4,72,5.494789e-82
4,73,1.003984e-81
4,74,1.552769e-81
4,75,1.706436e-81
4,76,1.463299e-81
4,77,7.037239e-82
4,78,4.190734e-82
4,79,2.174557e-82
4,80,1.122498e-82
4,81,6.183434e-83
4,82,3.881495e-83
4,83,2.334720e-83
4,84,3.975945e-82
4,85,8.235368e-82
4,86,1.266210e-81
4,87,1.481949e-81
4,88,1.115982e-81
4,89,6.151621e-82
4,90,3.321417e-82
4,91,1.781745e-82
4,92,8.897804e-83
4,93,4.999814e-83
4,94,2.490945e-83
4,95,1.639631e-83
4,96,3.056715e-83
4,97,8.383851e-82
4,98,1.157996e-81
4,99,1.295906e-81
4,100,8.040074e-82
4,101,4.553534e-82
4,102,2.010835e-82
4,103,1.272204e-82
4,104,9.053403e-83
4,105,5.088993e-83
4,106,2.193239e-83
4,107,1.651842e-83
4,108,0.000000e+00
4,109,9.224498e-83
4,110,8.083656e-82
4,111,8.628421e-82
4,112,5.226026e-82
4,113,2.950338e-82
4,114,1.541959e-82
4,115,9.869373e-83
4,116,6.205523e-83
4,117,4.421518e-83
4,118,1.767715e-83
4,119,1.344691e-83
4,120,0.000000e+00
4,121,0.000000e+00
4,122,8.359023e-83
4,123,2.700471e-82
4,124,2.125081e-82
4,125,1.182281e-82
4,126,8.595186e-83
4,127,6.840712e-83
4,128,3.329974e-83
4,129,2.747813e-83
4,130,1.696135e-83
4,131,1.121966e-83
4,132,0.000000e+00
4,133,0.000000e+00
4,134,0.000000e+00
4,135,0.000000e+00
4,136,2.066030e-83
4,137,2.229936e-83
4,138,2.785717e-83
4,139,2.310239e-83
4,140,1.711421e-83
4,141,1.821347e-83
4,142,9.157664e-84
4,143,5.384973e-84
4,144,0.000000e+00
4,145,0.000000e+00
4,146,0.000000e+00
4,147,0.000000e+00
4,148,0.000000e+00
4,149,5.187787e-85
4,150,1.591922e-84
4,151,1.398172e-84
4,152,1.018417e-84
4,153,7.648429e-85
4,154,7.950041e-85
4,155,6.743946e-85
5,0,2.608036e-83
5,1,1.997711e-83
5,2,3.459809e-83
5,3,2.243984e-83
5,4,4.870242e-83
5,5,4.200216e-83
5,6,2.316206e-83
5,7,4.600906e-84
5,8,1.936761e-84
5,9,1.832200e-84
5,10,8.392724e-85
5,11,4.012241e-85
5,12,6.778385e-83
5,13,8.940165e-83
5,14,1.143917e-82
5,15,1.069581e-82
5,16,7.729944e-83
5,17,6.220777e-83
5,18,3.095076e-83
5,19,1.492393e-83
5,20,9.090348e-84
5,21,6.835669e-84
5,22,3.924604e-84
5,23,1.824028e-84
5,24,1.143279e-82
5,25,1.776341e-82
5,26,2.115469e-82
5,27,2.276587e-82
5,28,1.771044e-82
5,29,1.034463e-82
5,30,6.114435e-83
5,31,3.371998e-83
5,32,1.647877e-83
5,33,9.524156e-84
5,34,4.922141e-84
5,35,2.603758e-84
5,36,1.890745e-82
5,37,2.776740e-82
5,38,3.258185e-82
5,39,3.625835e-82
5,40,2.888865e-82
5,41,1.681854e-82
5,42,9.099451e-83
5,43,5.181835e-83
5,44,2.429299e-83
5,45,1.439801e-83
5,46,7.276653e-84
5,47,3.610626e-84
5,48,2.600308e-82
5,49,4.079956e-82
5,50,3.846614e-82
5,51,4.451680e-82
5,52,3.498120e-82
5,53,2.053231e-82
5,54,1.143007e-82
5,55,6.292560e-83
5,56,3.358504e-83
5,57,1.915591e-83
5,58,9.616987e-84
5,59,5.359444e-84
5,60,3.245940e-82
5,61,4.719359e-82
5,62,5.226354e-82
5,63,5.436778e-82
5,64,4.006099e-82
5,65,2.355206e-82
5,66,1.254644e-82
5,67,7.560032e-83
5,68,4.190097e-83
5,69,2.660516e-83
5,70,1.389239e-83
5,71,7.146014e-84
5,72,4.080725e-82
5,73,4.744503e-82
5,74,5.677625e-82
5,75,5.633806e-82
5,76,4.504088e-82
5,77,2.187827e-82
5,78,1.325378e-82
5,79,7.380608e-83
5,80,3.892810e-83
5,81,2.133665e-83
5,82,1.360617e-83
5,83,7.183523e-84
5,84,2.069684e-82
5,85,3.631065e-82
5,86,4.616646e-82
5,87,4.641085e-82
5,88,3.441429e-82
5,89,1.846124e-82
5,90,1.048755e-82
5,91,6.028125e-83
5,92,3.109062e-83
5,93,1.800817e-83
5,94,9.420379e-84
5,95,5.183602e-84
5,96,6.405504e-84
5,97,3.183232e-82
5,98,4.001325e-82
5,99,3.887617e-82
5,100,2.433934e-82
5,101,1.405371e-82
5,102,6.853389e-83
5,103,4.407521e-83
5,104,2.949999e-83
5,105,1.793429e-83
5,106,8.335886e-84
5,107,4.784827e-84
5,108,0.000000e+00
5,109,2.691714e-83
5,110,2.595602e-82
5,111,2.585825e-82
5,112,1.573931e-82
5,113,9.232437e-83
5,114,4.950144e-83
5,115,3.141285e-83
5,116,1.941711e-83
5,117,1.448418e-83
5,118,6.392716e-84
5,119,4.064554e-84
5,120,0.000000e+00
5,121,0.000000e+00
5,122,2.114263e-83
5,123,8.086595e-83
5,124,6.357642e-83
5,125,3.815729e-83
5,126,2.821655e-83
5,127,2.244734e-83
5,128,1.151629e-83
5,129,8.868633e-84
5,130,5.527032e-84
5,131,3.277098e-84
5,132,0.000000e+00
5,133,0.000000e+00
5,134,0.000000e+00
5,135,0.000000e+00
5,136,6.753035e-84
5,137,7.248141e-84
5,138,8.027334e-84
5,139,7.354579e-84
5,140,5.558786e-84
5,141,5.760382e-84
5,142,2.841361e-84
5,143,1.654244e-84
5,144,0.000000e+00
5,145,0.000000e+00
5,146,0.000000e+00
5,147,0.000000e+00
5,148,0.000000e+00
5,149,1.080703e-85
5,150,4.030678e-85
5,151,4.483646e-85
5,152,3.345643e-85
5,153,2.692557e-85
5,154,2.652307e-85
5,155,2.077737e-85
6,0,2.228097e-83
6,1,1.502432e-83
6,2,2.741183e-83
6,3,2.231188e-83
6,4,1.874245e-83
6,5,2.316206e-83
6,6,4.456208e-83
6,7,1.119835e-83
6,8,1.481958e-84
6,9,1.685475e-84
6,10,8.045061e-85
6,11,4.028911e-85
6,12,5.963416e-83
6,13,7.837043e-83
6,14,9.506243e-83
6,15,9.103437e-83
6,16,5.881331e-83
6,17,3.575257e-83
6,18,3.881522e-83
6,19,1.227514e-83
6,20,7.242072e-84
6,21,5.405654e-84
6,22,3.567770e-84
6,23,1.548179e-84
6,24,1.214910e-82
6,25,1.700476e-82
6,26,1.969385e-82
6,27,1.958432e-82
6,28,1.493198e-82
6,29,8.567579e-83
6,30,4.960203e-83
6,31,2.967365e-83
6,32,1.521082e-83
6,33,9.165752e-84
6,34,4.479646e-84
6,35,2.317658e-84
6,36,1.914777e-82
6,37,2.560415e-82
6,38,3.093854e-82
6,39,3.242798e-82
6,40,2.499908e-82
6,41,1.476243e-82
6,42,7.924862e-83
6,43,4.764183e-83
6,44,2.515325e-83
6,45,1.463888e-83
6,46,7.594263e-84
6,47,3.523349e-84
6,48,2.853009e-82
6,49,4.014158e-82
6,50,3.904642e-82
6,51,3.983798e-82
6,52,2.986660e-82
6,53,1.866852e-82
6,54,1.042929e-82
6,55,6.319829e-83
6,56,3.185598e-83
6,57,2.039451e-83
6,58,1.057447e-83
6,59,5.294651e-84
6,60,3.416733e-82
6,61,4.738445e-82
6,62,5.001636e-82
6,63,5.015083e-82
6,64,3.395168e-82
6,65,2.099926e-82
6,66,1.143729e-82
6,67,7.425971e-83
6,68,3.723880e-83
6,69,2.607251e-83
6,70,1.450460e-83
6,71,7.184948e-84
6,72,4.170349e-82
6,73,4.805996e-82
6,74,5.258541e-82
6,75,5.234745e-82
6,76,3.756780e-82
6,77,1.893715e-82
6,78,1.158416e-82
6,79,6.830741e-83
6,80,3.851278e-83
6,81,2.052690e-83
6,82,1.329544e-83
6,83,6.836552e-84
6,84,2.110489e-82
6,85,3.635600e-82
6,86,4.356437e-82
6,87,4.054107e-82
6,88,2.928401e-82
6,89,1.607528e-82
6,90,9.378353e-83
6,91,5.483080e-83
6,92,3.037315e-83
6,93,1.707736e-83
6,94,9.210134e-84
6,95,4.809252e-84
6,96,8.380244e-84
6,97,2.885690e-82
6,98,3.576029e-82
6,99,3.341184e-82
6,100,2.030799e-82
6,101,1.220558e-82
6,102,5.904781e-83
6,103,4.211945e-83
6,104,2.986200e-83
6,105,1.776815e-83
6,106,8.213420e-84
6,107,4.537322e-84
6,108,0.000000e+00
6,109,2.091275e-83
6,110,2.203517e-82
6,111,2.142755e-82
6,112,1.244590e-82
6,113,7.493027e-83
6,114,4.613263e-83
6,115,2.853133e-83
6,116,1.925168e-83
6,117,1.401451e-83
6,118,6.545472e-84
6,119,3.952854e-84
6,120,0.000000e+00
6,121,0.000000e+00
6,122,1.776288e-83
6,123,6.171991e-83
6,124,5.139342e-83
6,125,3.147823e-83
6,126,2.458439e-83
6,127,1.958284e-83
6,128,1.044315e-83
6,129,8.108070e-84
6,130,5.025755e-84
6,131,2.733203e-84
6,132,0.000000e+00
6,133,0.000000e+00
6,134,0.000000e+00
6,135,0.000000e+00
6,136,4.897713e-84
6,137,5.149782e-84
6,138,6.850136e-84
6,139,6.005958e-84
6,140,4.424732e-84
6,141,4.582753e-84
6,142,2.366090e-84
6,143,1.309953e-84
6,144,0.000000e+00
6,145,0.000000e+00
6,146,0.000000e+00
6,147,0.000000e+00
6,148,0.000000e+00
6,149,2.664325e-85
6,150,4.212988e-85
6,151,3.621161e-85
6,152,2.674471e-85
6,153,2.143650e-85
6,154,2.106268e-85
6,155,1.664549e-85
7,0,2.150095e-83
7,1,1.548689e-83
7,2,2.586046e-83
7,3,1.633638e-83
7,4,1.200487e-83
7,5,4.600906e-84
7,6,1.119835e-83
7,7,1.920056e-83
7,8,2.554223e-84
7,9,1.208734e-84
7,10,8.165240e-85
7,11,3.048513e-85
7,12,6.485057e-83
7,13,7.282545e-83
7,14,7.906583e-83
7,15,6.478184e-83
7,16,4.063649e-83
7,17,1.986375e-83
7,18,1.166925e-83
7,19,1.444079e-83
7,20,5.543254e-84
7,21,3.786996e-84
7,22,2.554162e-84
7,23,1.139245e-84
7,24,1.360064e-82
7,25,1.549296e-82
7,26,1.608154e-82
7,27,1.335813e-82
7,28,8.898437e-83
7,29,4.987957e-83
7,30,3.153194e-83
7,31,2.011139e-83
7,32,1.147291e-83
7,33,6.652507e-84
7,34,3.608150e-84
7,35,1.675424e-84
7,36,2.077183e-82
7,37,2.353791e-82
7,38,2.353020e-82
7,39,2.115804e-82
7,40,1.458678e-82
7,41,8.222068e-83
7,42,4.793010e-83
7,43,3.099020e-83
7,44,1.821734e-83
7,45,9.834724e-84
7,46,6.124088e-84
7,47,2.593330e-84
7,48,2.891389e-82
7,49,3.226721e-82
7,50,2.955842e-82
7,51,2.489685e-82
7,52,1.635358e-82
7,53,9.460481e-83
7,54,6.192253e-83
7,55,3.963415e-83
7,56,2.343232e-83
7,57,1.450911e-83
7,58,8.858073e-84
7,59,3.337287e-84
7,60,3.254001e-82
7,61,3.805501e-82
7,62,3.708321e-82
7,63,2.851844e-82
7,64,1.882321e-82
7,65,1.070152e-82
7,66,6.466462e-83
7,67,4.536642e-83
7,68,2.588136e-83
7,69,1.907200e-83
7,70,1.016012e-83
7,71,4.049189e-84
7,72,3.840712e-82
7,73,3.872960e-82
7,74,3.578492e-82
7,75,2.907087e-82
7,76,1.949006e-82
7,77,1.018965e-82
7,78,6.918573e-83
7,79,4.434374e-83
7,80,2.705613e-83
7,81,1.551164e-83
7,82,9.259382e-84
7,83,4.239348e-84
7,84,1.749540e-82
7,85,2.780261e-82
7,86,2.831100e-82
7,87,2.184649e-82
7,88,1.432603e-82
7,89,8.066999e-83
7,90,5.297627e-83
7,91,3.618885e-83
7,92,2.255868e-83
7,93,1.290079e-83
7,94,7.304841e-84
7,95,3.078075e-84
7,96,5.324835e-84
7,97,1.715407e-82
7,98,2.105282e-82
7,99,1.641005e-82
7,100,9.858536e-83
7,101,6.529720e-83
7,102,3.686761e-83
7,103,2.730716e-83
7,104,2.091557e-83
7,105,1.244132e-83
7,106,6.416810e-84
7,107,2.764606e-84
7,108,0.000000e+00
7,109,9.000189e-84
7,110,1.030807e-82
7,111,9.477826e-83
7,112,5.937773e-83
7,113,3.983401e-83
7,114,2.659450e-83
7,115,1.890674e-83
7,116,1.340659e-83
7,117,9.788699e-84
7,118,4.849404e-84
7,119,2.383693e-84
7,120,0.000000e+00
7,121,0.000000e+00
7,122,6.824783e-84
7,123,3.077173e-83
7,124,2.568365e-83
7,125,1.696313e-83
7,126,1.542863e-83
7,127,1.256501e-83
7,128,8.052265e-84
7,129,6.104574e-84
7,130,3.556284e-84
7,131,1.668133e-84
7,132,0.000000e+00
7,133,0.000000e+00
7,134,0.000000e+00
7,135,0.000000e+00
7,136,2.631986e-84
7,137,3.553074e-84
7,138,3.656253e-84
7,139,3.638854e-84
7,140,3.068062e-84
7,141,3.392453e-84
7,142,1.666416e-84
7,143,8.047375e-85
7,144,0.000000e+00
7,145,0.000000e+00
7,146,0.000000e+00
7,147,0.000000e+00
7,148,0.000000e+00
7,149,2.247868e-85
7,150,2.631104e-85
7,151,2.390728e-85
7,152,1.788929e-85
7,153,1.460317e-85
7,154,1.569927e-85
7,155,1.263799e-85
8,0,1.407859e-83
8,1,8.912121e-84
8,2,1.644023e-83
8,3,1.098814e-83
8,4,6.340286e-84
8,5,1.936761e-84
8,6,1.481958e-84
8,7,2.554223e-84
8,8,7.592496e-84
8,9,1.847845e-84
8,10,3.297378e-85
8,11,1.459975e-85
8,12,4.408101e-83
8,13,4.857481e-83
8,14,5.312377e-83
8,15,3.713144e-83
8,16,2.120610e-83
8,17,1.387686e-83
8,18,7.438266e-84
8,19,4.977784e-84
8,20,5.549477e-84
8,21,2.748168e-84
8,22,1.249903e-84
8,23,6.311923e-85
8,24,1.114496e-82
8,25,1.082586e-82
8,26,1.121774e-82
8,27,8.600438e-83
8,28,4.713207e-83
8,29,2.850595e-83
8,30,1.724758e-83
8,31,1.312099e-83
8,32,7.113576e-84
8,33,4.296394e-84
8,34,2.630890e-84
8,35,1.010242e-84
8,36,1.748968e-82
8,37,1.859406e-82
8,38,1.682888e-82
8,39,1.401865e-82
8,40,8.577968e-83
8,41,4.308406e-83
8,42,2.627977e-83
8,43,1.704371e-83
8,44,1.244758e-83
8,45,7.080665e-84
8,46,4.450613e-84
8,47,1.795146e-84
8,48,2.278930e-82
8,49,2.324778e-82
8,50,2.381101e-82
8,51,1.509697e-82
8,52,8.993690e-83
8,53,4.698364e-83
8,54,3.266313e-83
8,55,2.322515e-83
8,56,1.690824e-83
8,57,1.027100e-83
8,58,6.040851e-84
8,59,2.196260e-84
8,60,2.494692e-82
8,61,2.611664e-82
8,62,2.571637e-82
8,63,1.801149e-82
8,64,1.055615e-82
8,65,5.287419e-83
8,66,3.093667e-83
8,67,3.070420e-83
8,68,1.772041e-83
8,69,1.336746e-83
8,70,7.024831e-84
8,71,2.630926e-84
8,72,2.762586e-82
8,73,2.827108e-82
8,74,2.589222e-82
8,75,1.692036e-82
8,76,8.865774e-83
8,77,5.484758e-83
8,78,3.789900e-83
8,79,2.618184e-83
8,80,1.625999e-83
8,81,1.109460e-83
8,82,6.175570e-84
8,83,2.435399e-84
8,84,1.239232e-82
8,85,1.947373e-82
8,86,1.870965e-82
8,87,1.164417e-82
8,88,5.987881e-83
8,89,3.705639e-83
8,90,2.888240e-83
8,91,2.269689e-83
8,92,1.427019e-83
8,93,8.762456e-84
8,94,5.174955e-84
8,95,1.930267e-84
8,96,5.923805e-84
8,97,9.621709e-83
8,98,1.062012e-82
8,99,7.001721e-83
8,100,3.849821e-83
8,101,2.663163e-83
8,102,1.788268e-83
8,103,1.533989e-83
8,104,1.224853e-83
8,105,6.854662e-84
8,106,4.176042e-84
8,107,1.663082e-84
8,108,0.000000e+00
8,109,6.983333e-84
8,110,4.379891e-83
8,111,2.993408e-83
8,112,2.171352e-83
8,113,1.497211e-83
8,114,1.159811e-83
8,115,1.032882e-83
8,116,7.287510e-84
8,117,5.272489e-84
8,118,2.807390e-84
8,119,1.227608e-84
8,120,0.000000e+00
8,121,0.000000e+00
8,122,2.538115e-84
8,123,6.588993e-84
8,124,7.202980e-84
8,125,5.589926e-84
8,126,5.626709e-84
8,127,4.904984e-84
8,128,3.863314e-84
8,129,2.999019e-84
8,130,1.827916e-84
8,131,5.592328e-85
8,132,0.000000e+00
8,133,0.000000e+00
8,134,0.000000e+00
8,135,0.000000e+00
8,136,7.658536e-85
8,137,1.181168e-84
8,138,1.433462e-84
8,139,1.354597e-84
8,140,9.790990e-85
8,141,1.374266e-84
8,142,6.171697e-85
8,143,2.694678e-85
8,144,0.000000e+00
8,145,0.000000e+00
8,146,0.000000e+00
8,147,0.000000e+00
8,148,0.000000e+00
8,149,1.800878e-85
8,150,1.270273e-85
8,151,6.279472e-86
8,152,5.191984e-86
8,153,5.209915e-86
8,154,5.730632e-86
8,155,2.990050e-86
9,0,1.231534e-83
9,1,7.949228e-84
9,2,1.458223e-83
9,3,7.554115e-84
9,4,4.035336e-84
9,5,1.832200e-84
9,6,1.685475e-84
9,7,1.208734e-84
9,8,1.847845e-84
9,9,3.432071e-84
9,10,8.780574e-85
9,11,1.797948e-85
9,12,4.270875e-83
9,13,4.414874e-83
9,14,4.636748e-83
9,15,3.116233e-83
9,16,1.623442e-83
9,17,1.019605e-83
9,18,4.915772e-84
9,19,4.433513e-84
9,20,2.290801e-84
9,21,4.722351e-84
9,22,1.470313e-84
9,23,5.167221e-85
9,24,1.041567e-82
9,25,9.961847e-83
9,26,9.733952e-83
9,27,6.910258e-83
9,28,3.730441e-83
9,29,2.036690e-83
9,30,1.250285e-83
9,31,1.074730e-83
9,32,5.838327e-84
9,33,3.655404e-84
9,34,1.709296e-84
9,35,8.945794e-85
9,36,1.549013e-82
9,37,1.612322e-82
9,38,1.513889e-82
9,39,1.146220e-82
9,40,6.234732e-83
9,41,2.780862e-83
9,42,1.943264e-83
9,43,1.584653e-83
9,44,1.072099e-83
9,45,5.121035e-84
9,46,3.507020e-84
9,47,1.392869e-84
9,48,2.224179e-82
9,49,2.062088e-82
9,50,1.975965e-82
9,51,1.192466e-82
9,52,7.004420e-83
9,53,3.410227e-83
9,54,2.552722e-83
9,55,2.139459e-83
9,56,1.311129e-83
9,57,8.278496e-84
9,58,5.152130e-84
9,59,1.902887e-84
9,60,2.201484e-82
9,61,2.375697e-82
9,62,2.163934e-82
9,63,1.418036e-82
9,64,6.945325e-83
9,65,4.008275e-83
9,66,2.547237e-83
9,67,2.225609e-83
9,68,1.319598e-83
9,69,1.034195e-83
9,70,6.074769e-84
9,71,2.023481e-84
9,72,2.626240e-82
9,73,2.574812e-82
9,74,2.055945e-82
9,75,1.395958e-82
9,76,6.288274e-83
9,77,3.441051e-83
9,78,2.662595e-83
9,79,2.019845e-83
9,80,1.300993e-83
9,81,8.191813e-84
9,82,4.996945e-84
9,83,1.737001e-84
9,84,1.136275e-82
9,85,1.759166e-82
9,86,1.510263e-82
9,87,8.609386e-83
9,88,4.143675e-83
9,89,2.397887e-83
9,90,1.978018e-83
9,91,1.624774e-83
9,92,1.115839e-83
9,93,6.652725e-84
9,94,3.949101e-84
9,95,1.481243e-84
9,96,2.466819e-84
9,97,8.759598e-83
9,98,8.751133e-83
9,99,4.695291e-83
9,100,2.632913e-83
9,101,1.879941e-83
9,102,1.348505e-83
9,103,1.273107e-83
9,104,9.829428e-84
9,105,6.290558e-84
9,106,3.285157e-84
9,107,1.235278e-84
9,108,0.000000e+00
9,109,2.229583e-84
9,110,2.804684e-83
9,111,1.681764e-83
9,112,1.067148e-83
9,113,8.570435e-84
9,114,8.586254e-84
9,115,7.279395e-84
9,116,5.494501e-84
9,117,4.054660e-84
9,118,2.428487e-84
9,119,9.025706e-85
9,120,0.000000e+00
9,121,0.000000e+00
9,122,6.318063e-85
9,123,3.882956e-84
9,124,4.517933e-84
9,125,4.298800e-84
9,126,4.011394e-84
9,127,4.156548e-84
9,128,3.305214e-84
9,129,2.213795e-84
9,130,1.382447e-84
9,131,4.239795e-85
9,132,0.000000e+00
9,133,0.000000e+00
9,134,0.000000e+00
9,135,0.000000e+00
9,136,4.360881e-85
9,137,8.378287e-85
9,138,9.508839e-85
9,139,9.747998e-85
9,140,9.281029e-85
9,141,1.005854e-84
9,142,4.857794e-85
9,143,1.870621e-85
9,144,0.000000e+00
9,145,0.000000e+00
9,146,0.000000e+00
9,147,0.000000e+00
9,148,0.000000e+00
9,149,1.981222e-85
9,150,1.058557e-85
9,151,7.039562e-86
9,152,4.899531e-86
9,153,5.050191e-86
9,154,4.859067e-86
9,155,2.441192e-86
10,0,7.376613e-84
10,1,4.732713e-84
10,2,8.841250e-84
10,3,3.814203e-84
10,4,1.318772e-84
10,5,8.392724e-85
10,6,8.045061e-85
10,7,8.165240e-85
10,8,3.297378e-85
10,9,8.780574e-85
10,10,9.307065e-85
10,11,1.542432e-85
10,12,2.841793e-83
10,13,2.686296e-83
10,14,2.758274e-83
10,15,1.593415e-83
10,16,6.644327e-84
10,17,4.553205e-84
10,18,1.873488e-84
10,19,2.340305e-84
10,20,1.608709e-84
10,21,1.003910e-84
10,22,1.186886e-84
10,23,3.034629e-85
10,24,7.181643e-83
10,25,6.182183e-83
10,26,5.814869e-83
10,27,3.542099e-83
10,28,1.624743e-83
10,29,7.994585e-84
10,30,5.120437e-84
10,31,5.087067e-84
10,32,3.131953e-84
10,33,1.871534e-84
10,34,9.538008e-85
10,35,3.867300e-85
10,36,1.092651e-82
10,37,1.018609e-82
10,38,8.913345e-83
10,39,5.926170e-83
10,40,2.468381e-83
10,41,9.901607e-84
10,42,7.715662e-84
10,43,6.958502e-84
10,44,5.238267e-84
10,45,2.497002e-84
10,46,2.078664e-84
10,47,6.243231e-85
10,48,1.476328e-82
10,49,1.200943e-82
10,50,1.138966e-82
10,51,5.727258e-83
10,52,2.705838e-83
10,53,7.613328e-84
10,54,9.759164e-84
10,55,1.041875e-83
10,56,6.807820e-84
10,57,4.398296e-84
10,58,2.934966e-84
10,59,7.828133e-85
10,60,1.452938e-82
10,61,1.392044e-82
10,62,1.226170e-82
10,63,6.108659e-83
10,64,2.361123e-83
10,65,9.894700e-84
10,66,8.056150e-84
10,67,8.896344e-84
10,68,5.974051e-84
10,69,5.077595e-84
10,70,3.013066e-84
10,71,6.796583e-85
10,72,1.645396e-82
10,73,1.484787e-82
10,74,1.085928e-82
10,75,5.342806e-83
10,76,1.246723e-83
10,77,9.178321e-84
10,78,8.532666e-84
10,79,8.379885e-84
10,80,5.961746e-84
10,81,3.974037e-84
10,82,2.470123e-84
10,83,6.270556e-85
10,84,6.615648e-83
10,85,1.015137e-82
10,86,7.837897e-83
10,87,2.791516e-83
10,88,4.358445e-84
10,89,2.602822e-84
10,90,5.923255e-84
10,91,7.066076e-84
10,92,5.294945e-84
10,93,3.270566e-84
10,94,2.205003e-84
10,95,6.047231e-85
10,96,1.245569e-84
10,97,3.804846e-83
10,98,3.573773e-83
10,99,3.757030e-84
10,100,9.283594e-86
10,101,2.536762e-84
10,102,4.354333e-84
10,103,5.162428e-84
10,104,3.954030e-84
10,105,2.674833e-84
10,106,1.753416e-84
10,107,3.886470e-85
10,108,0.000000e+00
10,109,-1.993692e-85
10,110,4.133454e-84
10,111,-6.560712e-84
10,112,-3.588743e-84
10,113,-6.198165e-85
10,114,2.055917e-84
10,115,2.205043e-84
10,116,1.871305e-84
10,117,1.551251e-84
10,118,1.117936e-84
10,119,2.802493e-85
10,120,0.000000e+00
10,121,0.000000e+00
10,122,-1.631730e-84
10,123,-3.124749e-84
10,124,-1.893604e-84
10,125,-2.737894e-86
10,126,7.820240e-85
10,127,8.347832e-85
10,128,1.229447e-84
10,129,8.146026e-85
10,130,5.098598e-85
10,131,7.356191e-87
10,132,0.000000e+00
10,133,0.000000e+00
10,134,0.000000e+00
10,135,0.000000e+00
10,136,-9.268802e-86
10,137,1.080505e-85
10,138,-1.083721e-85
10,139,4.316543e-86
10,140,1.427878e-85
10,141,2.186243e-85
10,142,9.201630e-86
10,143,-1.683623e-86
10,144,0.000000e+00
10,145,0.000000e+00
10,146,0.000000e+00
10,147,0.000000e+00
10,148,0.000000e+00
10,149,9.637616e-86
10,150,3.077267e-86
10,151,1.235864e-86
10,152,8.952879e-87
10,153,1.457180e-86
10,154,1.340107e-86
10,155,4.902826e-88
11,0,2.011035e-84
11,1,1.383713e-84
11,2,2.412058e-84
11,3,1.447763e-84
11,4,1.071615e-84
11,5,4.012241e-85
11,6,4.028911e-85
11,7,3.048513e-85
11,8,1.459975e-85
11,9,1.797948e-85
11,10,1.542432e-85
11,11,2.630123e-85
11,12,6.175479e-84
11,13,7.033699e-84
11,14,7.562069e-84
11,15,5.966426e-84
11,16,3.684890e-84
11,17,2.069591e-84
11,18,1.113598e-84
11,19,1.004672e-84
11,20,5.719181e-85
11,21,3.054221e-85
11,22,2.305995e-85
11,23,3.167045e-85
11,24,1.336880e-83
11,25,1.591667e-83
11,26,1.641776e-83
11,27,1.319569e-83
11,28,8.330093e-84
11,29,4.829972e-84
11,30,2.796649e-84
11,31,2.177730e-84
11,32,1.220855e-84
11,33,7.118147e-85
11,34,2.995459e-85
11,35,2.188874e-85
11,36,2.000403e-83
11,37,2.465809e-83
11,38,2.507701e-83
11,39,2.232924e-83
11,40,1.451678e-83
11,41,7.035375e-84
11,42,4.763301e-84
11,43,3.507860e-84
11,44,2.071507e-84
11,45,1.023385e-84
11,46,5.920758e-85
11,47,2.434269e-85
11,48,3.072915e-83
11,49,3.411924e-83
11,50,3.310268e-83
11,51,2.411143e-83
11,52,1.702514e-83
11,53,9.831290e-84
11,54,6.082953e-84
11,55,4.424566e-84
11,56,2.384956e-84
11,57,1.574240e-84
11,58,9.295350e-85
11,59,4.362477e-85
11,60,3.116991e-83
11,61,4.060776e-83
11,62,3.662174e-83
11,63,3.136275e-83
11,64,1.667627e-83
11,65,1.136473e-83
11,66,6.852861e-84
11,67,4.873658e-84
11,68,2.701013e-84
11,69,2.011427e-84
11,70,1.209413e-84
11,71,5.060881e-85
11,72,4.052208e-83
11,73,4.473477e-83
11,74,3.966443e-83
11,75,3.340277e-83
11,76,1.927436e-83
11,77,9.412824e-84
11,78,6.488600e-84
11,79,4.434862e-84
11,80,2.859819e-84
11,81,1.592321e-84
11,82,1.022113e-84
11,83,4.755677e-85
11,84,1.912262e-83
11,85,3.190796e-83
11,86,2.996761e-83
11,87,2.293640e-83
11,88,1.402875e-83
11,89,7.815464e-84
11,90,5.172293e-84
11,91,3.530393e-84
11,92,2.284683e-84
11,93,1.341707e-84
11,94,7.440323e-85
11,95,3.668789e-85
11,96,8.735989e-85
11,97,1.928623e-83
11,98,2.136969e-83
11,99,1.621895e-83
11,100,9.918238e-84
11,101,6.343335e-84
11,102,3.297035e-84
11,103,3.060471e-84
11,104,2.313583e-84
11,105,1.427758e-84
11,106,6.489271e-85
11,107,3.369101e-85
11,108,0.000000e+00
11,109,7.289528e-85
11,110,9.206297e-84
11,111,8.503757e-84
11,112,4.638512e-84
11,113,3.296110e-84
11,114,2.530601e-84
11,115,1.726305e-84
11,116,1.392572e-84
11,117,9.750706e-85
11,118,5.368716e-85
11,119,2.702471e-85
11,120,0.000000e+00
11,121,0.000000e+00
11,122,6.780791e-85
11,123,2.470083e-84
11,124,2.250590e-84
11,125,1.520116e-84
11,126,1.282254e-84
11,127,1.231526e-84
11,128,8.205704e-85
11,129,5.789268e-85
11,130,3.605604e-85
11,131,1.760705e-85
11,132,0.000000e+00
11,133,0.000000e+00
11,134,0.000000e+00
11,135,0.000000e+00
11,136,1.774425e-85
11,137,2.680974e-85
11,138,3.926371e-85
11,139,3.286574e-85
11,140,2.845299e-85
11,141,2.778570e-85
11,142,1.541333e-85
11,143,7.827667e-86
11,144,0.000000e+00
11,145,0.000000e+00
11,146,0.000000e+00
11,147,0.000000e+00
11,148,0.000000e+00
11,149,4.043204e-86
11,150,3.183196e-86
11,151,2.532876e-86
11,152,1.586887e-86
11,153,1.394288e-86
11,154,1.402148e-86
11,155,9.955031e-87
12,0,8.786802e-82
12,1,5.577960e-82
12,2,1.044746e-81
12,3,4.525880e-82
12,4,6.372898e-83
12,5,6.778385e-83
12,6,5.963416e-83
12,7,6.485057e-83
12,8,4.408101e-83
12,9,4.270875e-83
12,10,2.841793e-83
12,11,6.175479e-84
12,12,4.967686e-81
12,13,3.221349e-81
12,14,3.249498e-81
12,15,1.588932e-81
12,16,5.085209e-82
12,17,4.216933e-82
12,18,1.345695e-82
12,19,2.028006e-82
12,20,1.670785e-82
12,21,1.307353e-82
12,22,6.642973e-83
12,23,1.942688e-83
12,24,9.296286e-81
12,25,7.261467e-81
12,26,6.641750e-81
12,27,3.719655e-81
12,28,1.300662e-81
12,29,5.213817e-82
12,30,3.398235e-82
12,31,4.433611e-82
12,32,2.875887e-82
12,33,2.082583e-82
12,34,1.229420e-82
12,35,3.745741e-83
12,36,1.370717e-80
12,37,1.219495e-80
12,38,1.013916e-80
12,39,5.850389e-81
12,40,1.814085e-81
12,41,4.104197e-82
12,42,4.128334e-82
12,43,4.980997e-82
12,44,4.709719e-82
12,45,2.360536e-82
12,46,2.296721e-82
12,47,6.395023e-83
12,48,1.854947e-80
12,49,1.405467e-80
12,50,1.340609e-80
12,51,5.284872e-81
12,52,1.588341e-81
12,53,-2.087228e-82
12,54,5.479821e-82
12,55,8.343650e-82
12,56,6.246384e-82
12,57,3.913778e-82
12,58,2.913693e-82
12,59,4.211309e-83
12,60,1.814624e-80
12,61,1.593106e-80
12,62,1.372605e-80
12,63,4.989597e-81
12,64,1.392055e-81
12,65,-2.222348e-82
12,66,1.932427e-82
12,67,6.981124e-82
12,68,4.630424e-82
12,69,4.540435e-82
12,70,2.800453e-82
12,71,3.628996e-83
12,72,1.996482e-80
12,73,1.709721e-80
12,74,1.133826e-80
12,75,3.893944e-81
12,76,-8.585836e-82
12,77,1.124041e-82
12,78,2.996288e-82
12,79,5.909543e-82
12,80,4.655800e-82
12,81,3.606251e-82
12,82,2.003272e-82
12,83,2.778283e-83
12,84,8.652687e-81
12,85,1.206173e-80
12,86,8.718968e-81
12,87,1.560193e-81
12,88,-9.559111e-82
12,89,-5.818353e-82
12,90,1.922304e-82
12,91,5.607572e-82
12,92,4.524854e-82
12,93,2.903177e-82
12,94,2.151332e-82
12,95,3.510717e-83
12,96,1.626286e-82
12,97,4.323097e-81
12,98,3.457152e-81
12,99,-1.020772e-81
12,100,-1.119503e-81
12,101,-4.780102e-82
12,102,2.220830e-82
12,103,3.747436e-82
12,104,2.926263e-82
12,105,1.905218e-82
12,106,1.646649e-82
12,107,1.168810e-83
12,108,0.000000e+00
12,109,5.120561e-83
12,110,-1.458909e-82
12,111,-1.807345e-81
12,112,-1.073271e-81
12,113,-4.764608e-82
12,114,-3.570755e-83
12,115,9.561386e-83
12,116,9.296532e-83
12,117,7.935645e-83
12,118,9.251725e-83
12,119,4.123834e-84
12,120,0.000000e+00
12,121,0.000000e+00
12,122,-2.893670e-82
12,123,-7.662274e-82
12,124,-5.591614e-82
12,125,-2.131887e-82
12,126,-6.398988e-83
12,127,-4.806233e-83
12,128,6.332903e-83
12,129,4.060861e-83
12,130,2.338893e-83
12,131,-2.742944e-83
12,132,0.000000e+00
12,133,0.000000e+00
12,134,0.000000e+00
12,135,0.000000e+00
12,136,-3.985650e-83
12,137,-2.474360e-83
12,138,-6.438723e-83
12,139,-4.266451e-83
12,140,-2.600096e-83
12,141,-6.468095e-84
12,142,-1.027732e-83
12,143,-1.325348e-83
12,144,0.000000e+00
12,145,0.000000e+00
12,146,0.000000e+00
12,147,0.000000e+00
12,148,0.000000e+00
12,149,8.382412e-84
12,150,7.727137e-86
12,151,-1.577654e-84
12,152,-1.039462e-84
12,153,-7.773333e-86
12,154,-2.691726e-85
12,155,-1.745351e-84
13,0,8.437239e-82
13,1,5.943186e-82
13,2,9.878714e-82
13,3,5.098855e-82
13,4,1.603255e-82
13,5,8.940165e-83
13,6,7.837043e-83
13,7,7.282545e-83
13,8,4.857481e-83
13,9,4.414874e-83
13,10,2.686296e-83
13,11,7.033699e-84
13,12,3.221349e-81
13,13,4.543646e-81
13,14,3.182884e-81
13,15,1.761174e-81
13,16,7.762534e-82
13,17,5.348465e-82
13,18,2.391108e-82
13,19,2.501021e-82
13,20,1.821265e-82
13,21,1.427136e-82
13,22,7.221965e-83
13,23,2.404906e-83
13,24,8.174756e-81
13,25,6.885005e-81
13,26,6.449382e-81
13,27,4.129812e-81
13,28,1.823347e-81
13,29,8.734392e-82
13,30,5.297775e-82
13,31,5.216085e-82
13,32,3.278255e-82
13,33,2.253254e-82
13,34,1.272672e-82
13,35,4.293840e-83
13,36,1.235430e-80
13,37,1.156795e-80
13,38,9.974200e-81
13,39,6.605924e-81
13,40,2.840939e-81
13,41,1.076159e-81
13,42,7.371646e-82
13,43,6.360728e-82
13,44,5.243317e-82
13,45,2.706158e-82
13,46,2.275407e-82
13,47,7.349393e-83
13,48,1.655000e-80
13,49,1.381137e-80
13,50,1.344517e-80
13,51,6.506769e-81
13,52,2.854616e-81
13,53,7.790612e-82
13,54,9.687614e-82
13,55,9.704724e-82
13,56,6.921019e-82
13,57,4.305220e-82
13,58,2.907996e-82
13,59,6.750191e-83
13,60,1.667319e-80
13,61,1.567590e-80
13,62,1.400625e-80
13,63,6.926958e-81
13,64,2.943347e-81
13,65,8.756678e-82
13,66,7.085371e-82
13,67,9.778570e-82
13,68,6.050163e-82
13,69,5.279210e-82
13,70,3.030769e-82
13,71,7.198252e-83
13,72,1.864455e-80
13,73,1.681034e-80
13,74,1.247741e-80
13,75,5.985515e-81
13,76,1.265705e-81
13,77,1.056433e-81
13,78,8.599785e-82
13,79,8.405677e-82
13,80,5.942370e-82
13,81,4.220537e-82
13,82,2.430546e-82
13,83,6.246578e-83
13,84,8.331574e-81
13,85,1.211183e-80
13,86,9.711356e-81
13,87,3.548382e-81
13,88,7.218120e-82
13,89,3.497511e-82
13,90,6.672741e-82
13,91,7.707259e-82
13,92,5.482220e-82
13,93,3.420419e-82
13,94,2.324051e-82
13,95,5.821411e-83
13,96,2.059673e-82
13,97,5.118213e-81
13,98,4.677292e-81
13,99,9.009883e-82
13,100,1.082881e-82
13,101,2.225660e-82
13,102,4.793920e-82
13,103,5.238079e-82
13,104,4.127761e-82
13,105,2.554275e-82
13,106,1.822962e-82
13,107,3.764492e-83
13,108,0.000000e+00
13,109,1.801086e-82
13,110,1.012074e-81
13,111,-3.847989e-82
13,112,-2.208315e-82
13,113,-1.051891e-83
13,114,1.919855e-82
13,115,2.427575e-82
13,116,1.913121e-82
13,117,1.475538e-82
13,118,1.128930e-82
13,119,2.548138e-83
13,120,0.000000e+00
13,121,0.000000e+00
13,122,-1.317298e-82
13,123,-3.077727e-82
13,124,-1.838191e-82
13,125,-1.308312e-83
13,126,6.710937e-83
13,127,6.277875e-83
13,128,1.109074e-82
13,129,8.016746e-83
13,130,4.881033e-83
13,131,-6.773210e-84
13,132,0.000000e+00
13,133,0.000000e+00
13,134,0.000000e+00
13,135,0.000000e+00
13,136,-4.506874e-84
13,137,8.828545e-84
13,138,-1.396172e-83
13,139,-1.746252e-84
13,140,2.752067e-84
13,141,2.212337e-83
13,142,5.241131e-84
13,143,-3.340962e-84
13,144,0.000000e+00
13,145,0.000000e+00
13,146,0.000000e+00
13,147,0.000000e+00
13,148,0.000000e+00
13,149,8.886713e-84
13,150,2.850075e-84
13,151,5.351378e-85
13,152,5.054612e-85
13,153,1.078172e-84
13,154,9.473684e-85
13,155,-5.611424e-85
14,0,9.002265e-82
14,1,5.634292e-82
14,2,1.079800e-81
14,3,5.378648e-82
14,4,2.280568e-82
14,5,1.143917e-82
14,6,9.506243e-83
14,7,7.906583e-83
14,8,5.312377e-83
14,9,4.636748e-83
14,10,2.758274e-83
14,11,7.562069e-84
14,12,3.249498e-81
14,13,3.182884e-81
14,14,4.960664e-81
14,15,2.042520e-81
14,16,8.946268e-82
14,17,6.545616e-82
14,18,3.140007e-82
14,19,2.766801e-82
14,20,1.991423e-82
14,21,1.598794e-82
14,22,7.862738e-83
14,23,2.778072e-83
14,24,8.439331e-81
14,25,7.172711e-81
14,26,6.972270e-81
14,27,4.579573e-81
14,28,2.199529e-81
14,29,1.146076e-81
14,30,6.894997e-82
14,31,6.097454e-82
14,32,3.577114e-82
14,33,2.446338e-82
14,34,1.380879e-82
14,35,4.817867e-83
14,36,1.276395e-80
14,37,1.216684e-80
14,38,1.074430e-80
14,39,7.516495e-81
14,40,3.601873e-81
14,41,1.495212e-81
14,42,9.467776e-82
14,43,7.495248e-82
14,44,5.765472e-82
14,45,3.155811e-82
14,46,2.439529e-82
14,47,7.963102e-83
14,48,1.703341e-80
14,49,1.465917e-80
14,50,1.431398e-80
14,51,7.668032e-81
14,52,3.852667e-81
14,53,1.302107e-81
14,54,1.189428e-81
14,55,1.124417e-81
14,56,7.814591e-82
14,57,4.831780e-82
14,58,3.136534e-82
14,59,7.821181e-83
14,60,1.738349e-80
14,61,1.671592e-80
14,62,1.530914e-80
14,63,8.429632e-81
14,64,4.050806e-81
14,65,1.499297e-81
14,66,1.006548e-81
14,67,1.185370e-81
14,68,7.134681e-82
14,69,5.882805e-82
14,70,3.426304e-82
14,71,8.922119e-83
14,72,1.928429e-80
14,73,1.795669e-80
14,74,1.402420e-80
14,75,7.599694e-81
14,76,2.496921e-81
14,77,1.694055e-81
14,78,1.172157e-81
14,79,1.021190e-81
14,80,6.819918e-82
14,81,4.711077e-82
14,82,2.734986e-82
14,83,7.977399e-83
14,84,8.819934e-81
14,85,1.302621e-80
14,86,1.095107e-80
14,87,4.853504e-81
14,88,1.617242e-81
14,89,8.213671e-82
14,90,9.252888e-82
14,91,9.203350e-82
14,92,6.171260e-82
14,93,3.843220e-82
14,94,2.553900e-82
14,95,7.139993e-83
14,96,2.329252e-82
14,97,5.871116e-81
14,98,5.720361e-81
14,99,1.929658e-81
14,100,7.527304e-82
14,101,5.507321e-82
14,102,6.365044e-82
14,103,6.234299e-82
14,104,4.711112e-82
14,105,2.860834e-82
14,106,2.000612e-82
14,107,4.859833e-83
14,108,0.000000e+00
14,109,2.687798e-82
14,110,1.728362e-81
14,111,2.629757e-82
14,112,1.604566e-82
14,113,1.984148e-82
14,114,3.020972e-82
14,115,3.142960e-82
14,116,2.267360e-82
14,117,1.750546e-82
14,118,1.252564e-82
14,119,3.487610e-83
14,120,0.000000e+00
14,121,0.000000e+00
14,122,-7.163280e-83
14,123,-1.177422e-82
14,124,-5.044290e-83
14,125,5.645373e-83
14,126,1.163297e-82
14,127,9.862370e-83
14,128,1.270223e-82
14,129,9.604215e-83
14,130,5.955170e-83
14,131,-2.420095e-85
14,132,0.000000e+00
14,133,0.000000e+00
14,134,0.000000e+00
14,135,0.000000e+00
14,136,8.714952e-84
14,137,1.942499e-83
14,138,1.645359e-85
14,139,1.063719e-83
14,140,1.044721e-83
14,141,2.945998e-83
14,142,9.178004e-84
14,143,-6.265646e-85
14,144,0.000000e+00
14,145,0.000000e+00
14,146,0.000000e+00
14,147,0.000000e+00
14,148,0.000000e+00
14,149,9.008547e-84
14,150,3.503445e-84
14,151,1.209290e-84
14,152,1.033029e-84
14,153,1.463443e-84
14,154,1.274722e-84
14,155,-3.654192e-85
15,0,4.962691e-82
15,1,3.257403e-82
15,2,5.795579e-82
15,3,4.369514e-82
15,4,2.494443e-82
15,5,1.069581e-82
15,6,9.103437e-83
15,7,6.478184e-83
15,8,3.713144e-83
15,9,3.116233e-83
15,10,1.593415e-83
15,11,5.966426e-84
15,12,1.588932e-81
15,13,1.761174e-81
15,14,2.042520e-81
15,15,2.655005e-81
15,16,1.086553e-81
15,17,5.444957e-82
15,18,3.317492e-82
15,19,2.362863e-82
15,20,1.435349e-82
15,21,1.077087e-82
15,22,5.522631e-83
15,23,2.356812e-83
15,24,3.764493e-81
15,25,3.963807e-81
15,26,4.103999e-81
15,27,3.488770e-81
15,28,2.110037e-81
15,29,1.211610e-81
15,30,7.118777e-82
15,31,4.911872e-82
15,32,2.712219e-82
15,33,1.695550e-82
15,34,8.845677e-83
15,35,3.753707e-83
15,36,6.023784e-81
15,37,6.629682e-81
15,38,6.494256e-81
15,39,5.738356e-81
15,40,3.694877e-81
15,41,1.890638e-81
15,42,1.055030e-81
15,43,6.671457e-82
15,44,4.183590e-82
15,45,2.311672e-82
15,46,1.454450e-82
15,47,6.114118e-83
15,48,7.926947e-81
15,49,8.598451e-81
15,50,8.699231e-81
15,51,6.478954e-81
15,52,4.262030e-81
15,53,2.204131e-81
15,54,1.357700e-81
15,55,9.004415e-82
15,56,5.632015e-82
15,57,3.434309e-82
15,58,1.938696e-82
15,59,7.885432e-83
15,60,8.770236e-81
15,61,9.844674e-81
15,62,9.854384e-81
15,63,7.761481e-81
15,64,4.737021e-81
15,65,2.505287e-81
15,66,1.349796e-81
15,67,1.078014e-81
15,68,6.111073e-82
15,69,4.430353e-82
15,70,2.435152e-82
15,71,9.652908e-83
15,72,1.002067e-80
15,73,1.043845e-80
15,74,1.003441e-80
15,75,7.521749e-81
15,76,4.542725e-81
15,77,2.372482e-81
15,78,1.522804e-81
15,79,9.574927e-82
15,80,5.682677e-82
15,81,3.554953e-82
15,82,2.211900e-82
15,83,9.054623e-83
15,84,4.798923e-81
15,85,7.867731e-81
15,86,7.944561e-81
15,87,5.687904e-81
15,88,3.363045e-81
15,89,1.815456e-81
15,90,1.195120e-81
15,91,8.307089e-82
15,92,4.870815e-82
15,93,2.901155e-82
15,94,1.726343e-82
15,95,7.064459e-83
15,96,1.586922e-82
15,97,4.543752e-81
15,98,5.259570e-81
15,99,3.874946e-81
15,100,2.190295e-81
15,101,1.302123e-81
15,102,7.403502e-82
15,103,5.645128e-82
15,104,4.210022e-82
15,105,2.533099e-82
15,106,1.414071e-82
15,107,6.133345e-83
15,108,0.000000e+00
15,109,3.210064e-82
15,110,2.693906e-81
15,111,2.159579e-81
15,112,1.288951e-81
15,113,7.574297e-82
15,114,4.854280e-82
15,115,3.684926e-82
15,116,2.407305e-82
15,117,1.856569e-82
15,118,9.725974e-83
15,119,4.646251e-83
15,120,0.000000e+00
15,121,0.000000e+00
15,122,1.676124e-82
15,123,5.745164e-82
15,124,4.745725e-82
15,125,3.001585e-82
15,126,2.432751e-82
15,127,1.995708e-82
15,128,1.308150e-82
15,129,1.014560e-82
15,130,6.509686e-83
15,131,2.556829e-83
15,132,0.000000e+00
15,133,0.000000e+00
15,134,0.000000e+00
15,135,0.000000e+00
15,136,5.142755e-83
15,137,5.861894e-83
15,138,6.396606e-83
15,139,5.715243e-83
15,140,4.279718e-83
15,141,5.262996e-83
15,142,2.434781e-83
15,143,1.141160e-83
15,144,0.000000e+00
15,145,0.000000e+00
15,146,0.000000e+00
15,147,0.000000e+00
15,148,0.000000e+00
15,149,5.156105e-84
15,150,5.233745e-84
15,151,3.682278e-84
15,152,2.666396e-84
15,153,2.316572e-84
15,154,2.237947e-84
15,155,1.277276e-84
16,0,2.116061e-82
16,1,1.517816e-82
16,2,2.654633e-82
16,3,2.582229e-82
16,4,2.483484e-82
16,5,7.729944e-83
16,6,5.881331e-83
16,7,4.063649e-83
16,8,2.120610e-83
16,9,1.623442e-83
16,10,6.644327e-84
16,11,3.684890e-84
16,12,5.085209e-82
16,13,7.762534e-82
16,14,8.946268e-82
16,15,1.086553e-81
16,16,1.328182e-81
16,17,5.393257e-82
16,18,2.532568e-82
16,19,1.530887e-82
16,20,8.237938e-83
16,21,5.854860e-83
16,22,3.249495e-83
16,23,1.585922e-83
16,24,9.692731e-82
16,25,1.656229e-81
16,26,2.026930e-81
16,27,2.087029e-81
16,28,1.653531e-81
16,29,9.779837e-82
16,30,5.317245e-82
16,31,3.158262e-82
16,32,1.665601e-82
16,33,9.354399e-83
16,34,4.654160e-83
16,35,2.298265e-83
16,36,1.786459e-81
16,37,2.692542e-81
16,38,3.115530e-81
16,39,3.599920e-81
16,40,2.842212e-81
16,41,1.585707e-81
16,42,8.339669e-82
16,43,4.591021e-82
16,44,2.452429e-82
16,45,1.429657e-82
16,46,7.014136e-83
16,47,3.716989e-83
16,48,2.284756e-81
16,49,3.924638e-81
16,50,4.251631e-81
16,51,4.365459e-81
16,52,3.361791e-81
16,53,2.045819e-81
16,54,1.080052e-81
16,55,5.848939e-82
16,56,3.320157e-82
16,57,2.009070e-82
16,58,9.686823e-83
16,59,5.898105e-83
16,60,3.191877e-81
16,61,4.622375e-81
16,62,5.165285e-81
16,63,5.560978e-81
16,64,3.878896e-81
16,65,2.301998e-81
16,66,1.175780e-81
16,67,7.791864e-82
16,68,4.027878e-82
16,69,2.747550e-82
16,70,1.421522e-82
16,71,7.750796e-83
16,72,3.784036e-81
16,73,4.813908e-81
16,74,5.866890e-81
16,75,5.678453e-81
16,76,4.289055e-81
16,77,2.108314e-81
16,78,1.268868e-81
16,79,6.990351e-82
16,80,3.835786e-82
16,81,2.136977e-82
16,82,1.395193e-82
16,83,7.218221e-83
16,84,2.033085e-81
16,85,3.765107e-81
16,86,4.753148e-81
16,87,4.649742e-81
16,88,3.298406e-81
16,89,1.781707e-81
16,90,1.014077e-81
16,91,5.847229e-82
16,92,3.070536e-82
16,93,1.756165e-82
16,94,9.438521e-83
16,95,5.208406e-83
16,96,1.064080e-82
16,97,2.974141e-81
16,98,3.782773e-81
16,99,3.732798e-81
16,100,2.271703e-81
16,101,1.298219e-81
16,102,6.030361e-82
16,103,4.051331e-82
16,104,2.905800e-82
16,105,1.703079e-82
16,106,7.989062e-83
16,107,4.909386e-83
16,108,0.000000e+00
16,109,2.814114e-82
16,110,2.470457e-81
16,111,2.426289e-81
16,112,1.428568e-81
16,113,8.104543e-82
16,114,4.462659e-82
16,115,2.887724e-82
16,116,1.854669e-82
16,117,1.378860e-82
16,118,6.115693e-83
16,119,3.982822e-83
16,120,0.000000e+00
16,121,0.000000e+00
16,122,2.180170e-82
16,123,7.133436e-82
16,124,5.652960e-82
16,125,3.233695e-82
16,126,2.359161e-82
16,127,1.870906e-82
16,128,9.707109e-83
16,129,7.794692e-83
16,130,4.965236e-83
16,131,2.927647e-83
16,132,0.000000e+00
16,133,0.000000e+00
16,134,0.000000e+00
16,135,0.000000e+00
16,136,5.669808e-83
16,137,5.851076e-83
16,138,7.399717e-83
16,139,6.085651e-83
16,140,4.339015e-83
16,141,4.746706e-83
16,142,2.380297e-83
16,143,1.366498e-83
16,144,0.000000e+00
16,145,0.000000e+00
16,146,0.000000e+00
16,147,0.000000e+00
16,148,0.000000e+00
16,149,2.072127e-84
16,150,4.597818e-84
16,151,3.705491e-84
16,152,2.664693e-84
16,153,2.083941e-84
16,154,2.094189e-84
16,155,1.600872e-84
17,0,1.467126e-82
17,1,1.015100e-82
17,2,1.982144e-82
17,3,1.544377e-82
17,4,1.246107e-82
17,5,6.220777e-83
17,6,3.575257e-83
17,7,1.986375e-83
17,8,1.387686e-83
17,9,1.019605e-83
17,10,4.553205e-84
17,11,2.069591e-84
17,12,4.216933e-82
17,13,5.348465e-82
17,14,6.545616e-82
17,15,5.444957e-82
17,16,5.393257e-82
17,17,5.599052e-82
17,18,2.245825e-82
17,19,8.538401e-83
17,20,5.051130e-83
17,21,4.052160e-83
17,22,1.987757e-83
17,23,9.264297e-84
17,24,9.644534e-82
17,25,1.171571e-81
17,26,1.367445e-81
17,27,1.322711e-81
17,28,8.877190e-82
17,29,6.010260e-82
17,30,3.130527e-82
17,31,1.850560e-82
17,32,1.012526e-82
17,33,6.207669e-83
17,34,3.169898e-83
17,35,1.394846e-83
17,36,1.616134e-81
17,37,2.000780e-81
17,38,2.115008e-81
17,39,2.205496e-81
17,40,1.638715e-81
17,41,8.723855e-82
17,42,4.733480e-82
17,43,2.654040e-82
17,44,1.535109e-82
17,45,8.902223e-83
17,46,4.893318e-83
17,47,2.319163e-83
17,48,2.051305e-81
17,49,2.667476e-81
17,50,2.897731e-81
17,51,2.544235e-81
17,52,1.890047e-81
17,53,1.087508e-81
17,54,6.060592e-82
17,55,3.491302e-82
17,56,2.133474e-82
17,57,1.250405e-82
17,58,6.482788e-83
17,59,3.315395e-83
17,60,2.473828e-81
17,61,3.074080e-81
17,62,3.336975e-81
17,63,3.177972e-81
17,64,2.165539e-81
17,65,1.224960e-81
17,66,6.342477e-82
17,67,4.622215e-82
17,68,2.439422e-82
17,69,1.694231e-82
17,70,8.948086e-83
17,71,4.239568e-83
17,72,2.821141e-81
17,73,3.263292e-81
17,74,3.637631e-81
17,75,3.170239e-81
17,76,2.236377e-81
17,77,1.166905e-81
17,78,7.105625e-82
17,79,4.053390e-82
17,80,2.182631e-82
17,81,1.327837e-82
17,82,8.347616e-83
17,83,3.854889e-83
17,84,1.406764e-81
17,85,2.436280e-81
17,86,2.875285e-81
17,87,2.522794e-81
17,88,1.694296e-81
17,89,9.297714e-82
17,90,5.601001e-82
17,91,3.463976e-82
17,92,1.808204e-82
17,93,1.067876e-82
17,94,6.120637e-83
17,95,2.935881e-83
17,96,6.438915e-83
17,97,1.697965e-81
17,98,2.120428e-81
17,99,1.919412e-81
17,100,1.163377e-81
17,101,6.655923e-82
17,102,3.387725e-82
17,103,2.332392e-82
17,104,1.612246e-82
17,105,9.330327e-83
17,106,4.948046e-83
17,107,2.648152e-83
17,108,0.000000e+00
17,109,1.578249e-82
17,110,1.304387e-81
17,111,1.196624e-81
17,112,7.228297e-82
17,113,4.122232e-82
17,114,2.323197e-82
17,115,1.595775e-82
17,116,9.652319e-83
17,117,7.154999e-83
17,118,3.512385e-83
17,119,2.026356e-83
17,120,0.000000e+00
17,121,0.000000e+00
17,122,1.041381e-82
17,123,3.313716e-82
17,124,2.623044e-82
17,125,1.579981e-82
17,126,1.162673e-82
17,127,9.063336e-83
17,128,4.995420e-83
17,129,3.966064e-83
17,130,2.584510e-83
17,131,1.288329e-83
17,132,0.000000e+00
17,133,0.000000e+00
17,134,0.000000e+00
17,135,0.000000e+00
17,136,2.723007e-83
17,137,2.957521e-83
17,138,3.475960e-83
17,139,2.873128e-83
17,140,1.962976e-83
17,141,2.264654e-83
17,142,1.086162e-83
17,143,5.956448e-84
17,144,0.000000e+00
17,145,0.000000e+00
17,146,0.000000e+00
17,147,0.000000e+00
17,148,0.000000e+00
17,149,1.389432e-84
17,150,2.193478e-84
17,151,1.720518e-84
17,152,1.234260e-84
17,153,9.997590e-85
17,154,9.775230e-85
17,155,6.129363e-85
18,0,6.433118e-83
18,1,4.535498e-83
18,2,8.582866e-83
18,3,1.018201e-82
18,4,7.929453e-83
18,5,3.095076e-83
18,6,3.881522e-83
18,7,1.166925e-83
18,8,7.438266e-84
18,9,4.915772e-84
18,10,1.873488e-84
18,11,1.113598e-84
18,12,1.345695e-82
18,13,2.391108e-82
18,14,3.140007e-82
18,15,3.317492e-82
18,16,2.532568e-82
18,17,2.245825e-82
18,18,2.777227e-82
18,19,8.495733e-83
18,20,2.796683e-83
18,21,2.594179e-83
18,22,1.185476e-83
18,23,5.765891e-84
18,24,2.589973e-82
18,25,5.033697e-82
18,26,6.702189e-82
18,27,7.737838e-82
18,28,5.749397e-82
18,29,3.583680e-82
18,30,2.325391e-82
18,31,1.257297e-82
18,32,6.321443e-83
18,33,3.810335e-83
18,34,1.854809e-83
18,35,8.357096e-84
18,36,5.713936e-82
18,37,8.828780e-82
18,38,1.038417e-81
18,39,1.292667e-81
18,40,1.062041e-81
18,41,6.239948e-82
18,42,3.251228e-82
18,43,1.673177e-82
18,44,9.137969e-83
18,45,5.933951e-83
18,46,2.699750e-83
18,47,1.397230e-83
18,48,5.710093e-82
18,49,1.315157e-81
18,50,1.479723e-81
18,51,1.584172e-81
18,52,1.251340e-81
18,53,7.922069e-82
18,54,4.312342e-82
18,55,2.179266e-82
18,56,1.298760e-82
18,57,8.160904e-83
18,58,3.747570e-83
18,59,2.317403e-83
18,60,1.016994e-81
18,61,1.494060e-81
18,62,1.769985e-81
18,63,2.062059e-81
18,64,1.478149e-81
18,65,8.813194e-82
18,66,4.656029e-82
18,67,3.131708e-82
18,68,1.680168e-82
18,69,1.094350e-82
18,70,5.354493e-83
18,71,3.025575e-83
18,72,1.095573e-81
18,73,1.530728e-81
18,74,2.148563e-81
18,75,2.043433e-81
18,76,1.636162e-81
18,77,8.377254e-82
18,78,5.061890e-82
18,79,2.753169e-82
18,80,1.518313e-82
18,81,8.825050e-83
18,82,5.537268e-83
18,83,3.004054e-83
18,84,6.279583e-82
18,85,1.208910e-81
18,86,1.682212e-81
18,87,1.720740e-81
18,88,1.239893e-81
18,89,7.098256e-82
18,90,4.127773e-82
18,91,2.362973e-82
18,92,1.222351e-82
18,93,7.058355e-83
18,94,3.819157e-83
18,95,2.120581e-83
18,96,4.111414e-83
18,97,9.852384e-82
18,98,1.325893e-81
18,99,1.414398e-81
18,100,8.658697e-82
18,101,5.124261e-82
18,102,2.444240e-82
18,103,1.604851e-82
18,104,1.184690e-82
18,105,6.514947e-83
18,106,3.195039e-83
18,107,2.033929e-83
18,108,0.000000e+00
18,109,1.121812e-82
18,110,9.092947e-82
18,111,9.225900e-82
18,112,5.724740e-82
18,113,3.312270e-82
18,114,1.874910e-82
18,115,1.265292e-82
18,116,7.932467e-83
18,117,5.780009e-83
18,118,2.447641e-83
18,119,1.655807e-83
18,120,0.000000e+00
18,121,0.000000e+00
18,122,8.898455e-83
18,123,2.682946e-82
18,124,2.233685e-82
18,125,1.290858e-82
18,126,9.689294e-83
18,127,7.494855e-83
18,128,3.816681e-83
18,129,3.301316e-83
18,130,2.072871e-83
18,131,1.194824e-83
18,132,0.000000e+00
18,133,0.000000e+00
18,134,0.000000e+00
18,135,0.000000e+00
18,136,2.130961e-83
18,137,2.234250e-83
18,138,2.995296e-83
18,139,2.485552e-83
18,140,1.695811e-83
18,141,1.922094e-83
18,142,9.662161e-84
18,143,5.573028e-84
18,144,0.000000e+00
18,145,0.000000e+00
18,146,0.000000e+00
18,147,0.000000e+00
18,148,0.000000e+00
18,149,6.790487e-85
18,150,1.791864e-84
18,151,1.305940e-84
18,152,1.010038e-84
18,153,7.816896e-85
18,154,7.941525e-85
18,155,6.214784e-85
19,0,6.776663e-83
19,1,4.647823e-83
19,2,8.380291e-83
19,3,6.578571e-83
19,4,4.401601e-83
19,5,1.492393e-83
19,6,1.227514e-83
19,7,1.444079e-83
19,8,4.977784e-84
19,9,4.433513e-84
19,10,2.340305e-84
19,11,1.004672e-84
19,12,2.028006e-82
19,13,2.501021e-82
19,14,2.766801e-82
19,15,2.362863e-82
19,16,1.530887e-82
19,17,8.538401e-83
19,18,8.495733e-83
19,19,1.120920e-82
19,20,2.754490e-83
19,21,1.639867e-83
19,22,9.341553e-84
19,23,4.093635e-84
19,24,4.456844e-82
19,25,5.221401e-82
19,26,5.762257e-82
19,27,5.262404e-82
19,28,3.484934e-82
19,29,2.066927e-82
19,30,1.142492e-82
19,31,8.392868e-83
19,32,4.534523e-83
19,33,2.701022e-83
19,34,1.471541e-83
19,35,6.126303e-84
19,36,7.463452e-82
19,37,9.114199e-82
19,38,8.868415e-82
19,39,8.699280e-82
19,40,5.950162e-82
19,41,3.241347e-82
19,42,1.912825e-82
19,43,1.132031e-82
19,44,6.803311e-83
19,45,3.743992e-83
19,46,2.242798e-83
19,47,1.038439e-83
19,48,9.381182e-82
19,49,1.178260e-81
19,50,1.248145e-81
19,51,9.855945e-82
19,52,6.981879e-82
19,53,4.000240e-82
19,54,2.541137e-82
19,55,1.497500e-82
19,56,9.556287e-83
19,57,5.606118e-83
19,58,2.955816e-83
19,59,1.550555e-83
19,60,1.100237e-81
19,61,1.336604e-81
19,62,1.367039e-81
19,63,1.240576e-81
19,64,7.883394e-82
19,65,4.527581e-82
19,66,2.626075e-82
19,67,1.907959e-82
19,68,1.115672e-82
19,69,7.669200e-83
19,70,3.911595e-83
19,71,1.826411e-83
19,72,1.304153e-81
19,73,1.424465e-81
19,74,1.513255e-81
19,75,1.192888e-81
19,76,8.072275e-82
19,77,4.225503e-82
19,78,2.785019e-82
19,79,1.698510e-82
19,80,1.026632e-82
19,81,6.157606e-83
19,82,3.859202e-83
19,83,1.755625e-83
19,84,6.063614e-82
19,85,1.039725e-81
19,86,1.126936e-81
19,87,9.197251e-82
19,88,5.946244e-82
19,89,3.438968e-82
19,90,2.260600e-82
19,91,1.486076e-82
19,92,8.520548e-83
19,93,5.046570e-83
19,94,2.864268e-83
19,95,1.338433e-83
19,96,2.623348e-83
19,97,6.510686e-82
19,98,7.623452e-82
19,99,6.620989e-82
19,100,4.027477e-82
19,101,2.548441e-82
19,102,1.399628e-82
19,103,1.036193e-82
19,104,7.862143e-83
19,105,4.594322e-83
19,106,2.362452e-83
19,107,1.180155e-83
19,108,0.000000e+00
19,109,5.425684e-83
19,110,4.255895e-82
19,111,3.912619e-82
19,112,2.534674e-82
19,113,1.578654e-82
19,114,9.879877e-83
19,115,7.393886e-83
19,116,4.945518e-83
19,117,3.628859e-83
19,118,1.740598e-83
19,119,9.270490e-84
19,120,0.000000e+00
19,121,0.000000e+00
19,122,3.376358e-83
19,123,1.135649e-82
19,124,1.003311e-82
19,125,6.422689e-83
19,126,5.055728e-83
19,127,4.248172e-83
19,128,2.620445e-83
19,129,2.032293e-83
19,130,1.272341e-83
19,131,6.015113e-84
19,132,0.000000e+00
19,133,0.000000e+00
19,134,0.000000e+00
19,135,0.000000e+00
19,136,1.010174e-83
19,137,1.182429e-83
19,138,1.474015e-83
19,139,1.303270e-83
19,140,9.445682e-84
19,141,1.095205e-83
19,142,5.364212e-84
19,143,2.880859e-84
19,144,0.000000e+00
19,145,0.000000e+00
19,146,0.000000e+00
19,147,0.000000e+00
19,148,0.000000e+00
19,149,6.893692e-85
19,150,9.539180e-85
19,151,7.127171e-85
19,152,5.386121e-85
19,153,4.684875e-85
19,154,4.686587e-85
19,155,3.050220e-85
20,0,4.993190e-83
20,1,3.149595e-83
20,2,6.015543e-83
20,3,3.977316e-83
20,4,2.263629e-83
20,5,9.090348e-84
20,6,7.242072e-84
20,7,5.543254e-84
20,8,5.549477e-84
20,9,2.290801e-84
20,10,1.608709e-84
20,11,5.719181e-85
20,12,1.670785e-82
20,13,1.821265e-82
20,14,1.991423e-82
20,15,1.435349e-82
20,16,8.237938e-83
20,17,5.051130e-83
20,18,2.796683e-83
20,19,2.754490e-83
20,20,4.130086e-83
20,21,1.365419e-83
20,22,5.431392e-84
20,23,2.454271e-84
20,24,4.201593e-82
20,25,4.118946e-82
20,26,4.263917e-82
20,27,3.240130e-82
20,28,1.858415e-82
20,29,1.091155e-82
20,30,6.731331e-83
20,31,4.572858e-83
20,32,3.266327e-83
20,33,1.834682e-83
20,34,9.566663e-84
20,35,4.005640e-84
20,36,6.789467e-82
20,37,6.959332e-82
20,38,6.578047e-82
20,39,5.450910e-82
20,40,3.225990e-82
20,41,1.677965e-82
20,42,1.002747e-82
20,43,6.741667e-83
20,44,4.411400e-83
20,45,2.460679e-83
20,46,1.667084e-83
20,47,6.600094e-84
20,48,8.758134e-82
20,49,8.882382e-82
20,50,8.793034e-82
20,51,6.052900e-82
20,52,3.688591e-82
20,53,1.852154e-82
20,54,1.308703e-82
20,55,9.642979e-83
20,56,6.532353e-83
20,57,3.838219e-83
20,58,2.186406e-83
20,59,8.067855e-84
20,60,9.672131e-82
20,61,1.010528e-81
20,62,9.957222e-82
20,63,7.153381e-82
20,64,4.186321e-82
20,65,2.186125e-82
20,66,1.300777e-82
20,67,1.121717e-82
20,68,6.865937e-83
20,69,5.022760e-83
20,70,2.651491e-83
20,71,1.022574e-83
20,72,1.069312e-81
20,73,1.064010e-81
20,74,9.695850e-82
20,75,6.638665e-82
20,76,3.690317e-82
20,77,2.112137e-82
20,78,1.456473e-82
20,79,1.008557e-82
20,80,6.354324e-83
20,81,4.026776e-83
20,82,2.472970e-83
20,83,9.464222e-84
20,84,4.686135e-82
20,85,7.504749e-82
20,86,7.214855e-82
20,87,4.650404e-82
20,88,2.539044e-82
20,89,1.497088e-82
20,90,1.139385e-82
20,91,8.732445e-83
20,92,5.527101e-83
20,93,3.325782e-83
20,94,1.971523e-83
20,95,7.526589e-84
20,96,1.289892e-83
20,97,3.774109e-82
20,98,4.100995e-82
20,99,2.712310e-82
20,100,1.572643e-82
20,101,1.080283e-82
20,102,7.324855e-83
20,103,5.882433e-83
20,104,4.635436e-83
20,105,2.781879e-83
20,106,1.603971e-83
20,107,6.244991e-84
20,108,0.000000e+00
20,109,2.425337e-83
20,110,1.842368e-82
20,111,1.314634e-82
20,112,9.441209e-83
20,113,6.355651e-83
20,114,4.886213e-83
20,115,4.071580e-83
20,116,2.787926e-83
20,117,2.149208e-83
20,118,1.114747e-83
20,119,4.901363e-84
20,120,0.000000e+00
20,121,0.000000e+00
20,122,9.555175e-84
20,123,3.685177e-83
20,124,3.409753e-83
20,125,2.518105e-83
20,126,2.394385e-83
20,127,2.015730e-83
20,128,1.494160e-83
20,129,1.152747e-83
20,130,7.230901e-84
20,131,2.642585e-84
20,132,0.000000e+00
20,133,0.000000e+00
20,134,0.000000e+00
20,135,0.000000e+00
20,136,3.946571e-84
20,137,4.697531e-84
20,138,5.305068e-84
20,139,5.676072e-84
20,140,4.345007e-84
20,141,5.395516e-84
20,142,2.584154e-84
20,143,1.189505e-84
20,144,0.000000e+00
20,145,0.000000e+00
20,146,0.000000e+00
20,147,0.000000e+00
20,148,0.000000e+00
20,149,4.997249e-85
20,150,4.300988e-85
20,151,2.791740e-85
20,152,2.388017e-85
20,153,2.346214e-85
20,154,2.403904e-85
20,155,1.421345e-85
21,0,4.060976e-83
21,1,2.552029e-83
21,2,4.841790e-83
21,3,3.333418e-83
21,4,1.822451e-83
21,5,6.835669e-84
21,6,5.405654e-84
21,7,3.786996e-84
21,8,2.748168e-84
21,9,4.722351e-84
21,10,1.003910e-84
21,11,3.054221e-85
21,12,1.307353e-82
21,13,1.427136e-82
21,14,1.598794e-82
21,15,1.077087e-82
21,16,5.854860e-83
21,17,4.052160e-83
21,18,2.594179e-83
21,19,1.639867e-83
21,20,1.365419e-83
21,21,2.956284e-83
21,22,4.406882e-84
21,23,1.600451e-84
21,24,3.392588e-82
21,25,3.151880e-82
21,26,3.244620e-82
21,27,2.485262e-82
21,28,1.364977e-82
21,29,8.056686e-83
21,30,5.078450e-83
21,31,3.759756e-83
21,32,2.009936e-83
21,33,1.844532e-83
21,34,7.445273e-84
21,35,2.734012e-84
21,36,5.419360e-82
21,37,5.495360e-82
21,38,4.997282e-82
21,39,4.061698e-82
21,40,2.367567e-82
21,41,1.199636e-82
21,42,7.364397e-83
21,43,4.868337e-83
21,44,3.379838e-83
21,45,1.903269e-83
21,46,1.216701e-83
21,47,4.821701e-84
21,48,6.794279e-82
21,49,6.870805e-82
21,50,6.836263e-82
21,51,4.384907e-82
21,52,2.613140e-82
21,53,1.242069e-82
21,54,9.071395e-83
21,55,6.481674e-83
21,56,4.857894e-83
21,57,2.882683e-83
21,58,1.668059e-83
21,59,5.676868e-84
21,60,7.562820e-82
21,61,7.589683e-82
21,62,7.497271e-82
21,63,5.217903e-82
21,64,3.012869e-82
21,65,1.436346e-82
21,66,8.540599e-83
21,67,8.401036e-83
21,68,5.274464e-83
21,69,3.809981e-83
21,70,1.988081e-83
21,71,6.906843e-84
21,72,8.054842e-82
21,73,8.072382e-82
21,74,7.554249e-82
21,75,4.700808e-82
21,76,2.538712e-82
21,77,1.552621e-82
21,78,1.055934e-82
21,79,7.300007e-83
21,80,4.550201e-83
21,81,3.189963e-83
21,82,1.779302e-83
21,83,6.873715e-84
21,84,3.743643e-82
21,85,5.772263e-82
21,86,5.559593e-82
21,87,3.372933e-82
21,88,1.692867e-82
21,89,1.025357e-82
21,90,8.194006e-83
21,91,6.520367e-83
21,92,4.034326e-83
21,93,2.554863e-83
21,94,1.538984e-83
21,95,5.596289e-84
21,96,1.404737e-83
21,97,2.837702e-82
21,98,3.077071e-82
21,99,1.945357e-82
21,100,1.070948e-82
21,101,7.206735e-83
21,102,5.285380e-83
21,103,4.316383e-83
21,104,3.409970e-83
21,105,1.912614e-83
21,106,1.215866e-83
21,107,4.761562e-84
21,108,0.000000e+00
21,109,2.301222e-83
21,110,1.323860e-82
21,111,8.727431e-83
21,112,6.618054e-83
21,113,4.417834e-83
21,114,3.322132e-83
21,115,3.113050e-83
21,116,2.099887e-83
21,117,1.522487e-83
21,118,8.291211e-84
21,119,3.463632e-84
21,120,0.000000e+00
21,121,0.000000e+00
21,122,7.074088e-84
21,123,1.871709e-83
21,124,2.003534e-83
21,125,1.608365e-83
21,126,1.596892e-83
21,127,1.338651e-83
21,128,1.062192e-83
21,129,8.535690e-84
21,130,5.346857e-84
21,131,1.566762e-84
21,132,0.000000e+00
21,133,0.000000e+00
21,134,0.000000e+00
21,135,0.000000e+00
21,136,2.349470e-84
21,137,3.434001e-84
21,138,3.607494e-84
21,139,3.847262e-84
21,140,2.688809e-84
21,141,3.893047e-84
21,142,1.735436e-84
21,143,7.894611e-85
21,144,0.000000e+00
21,145,0.000000e+00
21,146,0.000000e+00
21,147,0.000000e+00
21,148,0.000000e+00
21,149,4.299792e-85
21,150,2.900679e-85
21,151,1.421053e-85
21,152,1.412998e-85
21,153,1.484301e-85
21,154,1.546623e-85
21,155,7.882796e-86
22,0,2.068835e-83
22,1,1.331996e-83
22,2,2.371926e-83
22,3,1.564959e-83
22,4,8.698164e-84
22,5,3.924604e-84
22,6,3.567770e-84
22,7,2.554162e-84
22,8,1.249903e-84
22,9,1.470313e-84
22,10,1.186886e-84
22,11,2.305995e-85
22,12,6.642973e-83
22,13,7.221965e-83
22,14,7.862738e-83
22,15,5.522631e-83
22,16,3.249495e-83
22,17,1.987757e-83
22,18,1.185476e-83
22,19,9.341553e-84
22,20,5.431392e-84
22,21,4.406882e-84
22,22,5.963776e-84
22,23,1.055467e-84
22,24,1.622218e-82
22,25,1.623937e-82
22,26,1.645078e-82
22,27,1.282695e-82
22,28,7.536820e-83
22,29,4.216902e-83
22,30,2.605467e-83
22,31,2.006329e-83
22,32,1.164747e-83
22,33,6.313960e-84
22,34,4.522331e-84
22,35,1.483100e-84
22,36,2.473304e-82
22,37,2.652307e-82
22,38,2.555160e-82
22,39,2.130342e-82
22,40,1.237524e-82
22,41,6.227714e-83
22,42,4.034090e-83
22,43,2.909535e-83
22,44,1.813514e-83
22,45,9.693968e-84
22,46,5.617989e-84
22,47,2.177041e-84
22,48,3.387936e-82
22,49,3.499141e-82
22,50,3.423123e-82
22,51,2.321067e-82
22,52,1.472837e-82
22,53,7.650025e-83
22,54,5.367414e-83
22,55,3.824838e-83
22,56,2.355105e-83
22,57,1.482624e-83
22,58,8.379567e-84
22,59,3.332598e-84
22,60,3.631305e-82
22,61,4.017327e-82
22,62,3.771384e-82
22,63,2.849034e-82
22,64,1.572513e-82
22,65,8.859218e-83
22,66,5.702471e-83
22,67,4.337019e-83
22,68,2.550685e-83
22,69,1.892711e-83
22,70,1.085521e-83
22,71,4.127833e-84
22,72,4.219321e-82
22,73,4.274385e-82
22,74,3.826428e-82
22,75,2.793610e-82
22,76,1.539245e-82
22,77,8.267088e-83
22,78,5.458479e-83
22,79,3.871513e-83
22,80,2.563044e-83
22,81,1.504683e-83
22,82,9.299069e-84
22,83,4.035465e-84
22,84,1.960206e-82
22,85,3.049301e-82
22,86,2.875242e-82
22,87,1.934520e-82
22,88,1.108257e-82
22,89,6.162761e-83
22,90,4.474291e-83
22,91,3.262942e-83
22,92,2.075242e-83
22,93,1.256130e-83
22,94,7.304913e-84
22,95,3.054948e-84
22,96,6.629023e-84
22,97,1.746223e-82
22,98,1.802505e-82
22,99,1.216574e-82
22,100,7.081516e-83
22,101,4.648111e-83
22,102,2.913538e-83
22,103,2.503359e-83
22,104,1.919197e-83
22,105,1.155423e-83
22,106,6.059298e-84
22,107,2.542920e-84
22,108,0.000000e+00
22,109,1.032694e-83
22,110,8.085833e-83
22,111,6.092507e-83
22,112,3.865908e-83
22,113,2.704001e-83
22,114,2.041763e-83
22,115,1.563317e-83
22,116,1.178530e-83
22,117,8.567160e-84
22,118,4.653893e-84
22,119,2.148844e-84
22,120,0.000000e+00
22,121,0.000000e+00
22,122,4.247833e-84
22,123,1.628742e-83
22,124,1.559770e-83
22,125,1.143154e-83
22,126,1.040860e-83
22,127,9.002638e-84
22,128,6.328964e-84
22,129,4.823047e-84
22,130,3.000106e-84
22,131,1.181670e-84
22,132,0.000000e+00
22,133,0.000000e+00
22,134,0.000000e+00
22,135,0.000000e+00
22,136,1.586168e-84
22,137,1.955278e-84
22,138,2.506831e-84
22,139,2.530162e-84
22,140,1.942815e-84
22,141,2.258010e-84
22,142,1.140299e-84
22,143,5.987706e-85
22,144,0.000000e+00
22,145,0.000000e+00
22,146,0.000000e+00
22,147,0.000000e+00
22,148,0.000000e+00
22,149,2.288597e-85
22,150,1.845815e-85
22,151,1.405928e-85
22,152,1.090857e-85
22,153,1.038450e-85
22,154,1.035733e-85
22,155,6.577184e-86
23,0,7.098082e-84
23,1,4.817072e-84
23,2,8.716975e-84
23,3,6.519542e-84
23,4,4.996700e-84
23,5,1.824028e-84
23,6,1.548179e-84
23,7,1.139245e-84
23,8,6.311923e-85
23,9,5.167221e-85
23,10,3.034629e-85
23,11,3.167045e-85
23,12,1.942688e-83
23,13,2.404906e-83
23,14,2.778072e-83
23,15,2.356812e-83
23,16,1.585922e-83
23,17,9.264297e-84
23,18,5.765891e-84
23,19,4.093635e-84
23,20,2.454271e-84
23,21,1.600451e-84
23,22,1.055467e-84
23,23,1.367881e-84
23,24,4.106714e-83
23,25,5.345583e-83
23,26,5.808938e-83
23,27,5.163120e-83
23,28,3.436359e-83
23,29,2.110743e-83
23,30,1.283072e-83
23,31,8.622623e-84
23,32,4.873628e-84
23,33,2.828983e-84
23,34,1.302715e-84
23,35,1.256483e-84
23,36,6.873729e-83
23,37,8.553645e-83
23,38,8.868577e-83
23,39,8.641304e-83
23,40,5.907507e-83
23,41,3.236821e-83
23,42,1.990166e-83
23,43,1.291740e-83
23,44,7.410986e-84
23,45,4.373931e-84
23,46,2.058316e-84
23,47,9.553403e-85
23,48,9.173999e-83
23,49,1.188203e-82
23,50,1.109646e-82
23,51,9.883704e-83
23,52,7.192469e-83
23,53,4.148639e-83
23,54,2.475953e-83
23,55,1.607731e-83
23,56,1.008642e-83
23,57,6.297301e-84
23,58,3.164781e-84
23,59,1.491004e-84
23,60,1.113037e-82
23,61,1.373721e-82
23,62,1.378425e-82
23,63,1.251480e-82
23,64,7.893764e-83
23,65,4.917109e-83
23,66,2.790519e-83
23,67,1.958250e-83
23,68,1.196417e-83
23,69,8.135255e-84
23,70,4.408097e-84
23,71,1.956717e-84
23,72,1.276956e-82
23,73,1.452596e-82
23,74,1.502959e-82
23,75,1.271889e-82
23,76,8.972412e-83
23,77,4.421845e-83
23,78,2.976500e-83
23,79,1.867154e-83
23,80,1.122493e-83
23,81,6.454846e-84
23,82,4.039089e-84
23,83,1.914993e-84
23,84,6.030108e-83
23,85,1.015428e-82
23,86,1.088766e-82
23,87,9.408497e-83
23,88,6.286550e-83
23,89,3.569872e-83
23,90,2.281154e-83
23,91,1.509032e-83
23,92,9.175842e-84
23,93,5.447125e-84
23,94,2.913094e-84
23,95,1.497083e-84
23,96,2.149097e-84
23,97,6.836774e-83
23,98,7.596043e-83
23,99,6.910899e-83
23,100,4.377188e-83
23,101,2.751753e-83
23,102,1.475203e-83
23,103,1.122977e-83
23,104,8.598666e-84
23,105,5.244531e-84
23,106,2.499877e-84
23,107,1.359684e-84
23,108,0.000000e+00
23,109,5.136883e-84
23,110,4.177488e-83
23,111,4.131452e-83
23,112,2.678481e-83
23,113,1.721271e-83
23,114,1.130587e-83
23,115,8.207681e-84
23,116,5.816333e-84
23,117,4.185836e-84
23,118,2.035865e-84
23,119,1.125958e-84
23,120,0.000000e+00
23,121,0.000000e+00
23,122,3.797079e-84
23,123,1.355496e-83
23,124,1.148125e-83
23,125,7.357070e-84
23,126,5.894092e-84
23,127,5.258046e-84
23,128,3.255505e-84
23,129,2.472835e-84
23,130,1.532654e-84
23,131,8.253424e-85
23,132,0.000000e+00
23,133,0.000000e+00
23,134,0.000000e+00
23,135,0.000000e+00
23,136,1.109050e-84
23,137,1.408523e-84
23,138,1.782751e-84
23,139,1.618094e-84
23,140,1.305052e-84
23,141,1.368300e-84
23,142,7.195033e-85
23,143,4.053284e-85
23,144,0.000000e+00
23,145,0.000000e+00
23,146,0.000000e+00
23,147,0.000000e+00
23,148,0.000000e+00
23,149,8.388132e-86
23,150,1.114711e-85
23,151,9.430930e-86
23,152,7.229942e-86
23,153,6.298219e-86
23,154,6.605729e-86
23,155,5.160635e-86
24,0,2.292975e-81
24,1,1.347254e-81
24,2,2.577102e-81
24,3,1.074424e-81
24,4,1.119825e-83
24,5,1.143279e-82
24,6,1.214910e-82
24,7,1.360064e-82
24,8,1.114496e-82
24,9,1.041567e-82
24,10,7.181643e-83
24,11,1.336880e-83
24,12,9.296286e-81
24,13,8.174756e-81
24,14,8.439331e-81
24,15,3.764493e-81
24,16,9.692731e-82
24,17,9.644534e-82
24,18,2.589973e-82
24,19,4.456844e-82
24,20,4.201593e-82
24,21,3.392588e-82
24,22,1.622218e-82
24,23,4.106714e-83
24,24,3.017893e-80
24,25,1.997055e-80
24,26,1.829627e-80
24,27,9.803506e-81
24,28,3.045933e-81
24,29,1.129410e-81
24,30,7.842410e-82
24,31,1.190251e-81
24,32,7.739253e-82
24,33,5.638291e-82
24,34,3.306723e-82
24,35,9.410335e-83
24,36,3.912656e-80
24,37,3.344891e-80
24,38,2.834685e-80
24,39,1.621444e-80
24,40,4.574933e-81
24,41,7.216772e-82
24,42,9.364968e-82
24,43,1.288309e-81
24,44,1.286755e-81
24,45,6.827891e-82
24,46,6.614765e-82
24,47,1.689632e-82
24,48,5.273866e-80
24,49,3.894254e-80
24,50,3.748747e-80
24,51,1.428048e-80
24,52,3.758832e-81
24,53,-1.149021e-81
24,54,1.136693e-81
24,55,2.314122e-81
24,56,1.754736e-81
24,57,1.099024e-81
24,58,8.587457e-82
24,59,8.716954e-83
24,60,5.155851e-80
24,61,4.415196e-80
24,62,3.858576e-80
24,63,1.341337e-80
24,64,3.058543e-81
24,65,-1.121780e-81
24,66,1.801255e-82
24,67,1.833072e-81
24,68,1.183743e-81
24,69,1.219364e-81
24,70,7.943560e-82
24,71,7.605926e-83
24,72,5.536031e-80
24,73,4.751825e-80
24,74,3.115652e-80
24,75,1.049585e-80
24,76,-3.645063e-81
24,77,4.453611e-83
24,78,4.974248e-82
24,79,1.457249e-81
24,80,1.189555e-81
24,81,9.659298e-82
24,82,5.365748e-82
24,83,5.302705e-83
24,84,2.395899e-80
24,85,3.390421e-80
24,86,2.411247e-80
24,87,3.675653e-81
24,88,-3.614719e-81
24,89,-2.247222e-81
24,90,1.792114e-82
24,91,1.426724e-81
24,92,1.194861e-81
24,93,7.828187e-82
24,94,5.971265e-82
24,95,7.998360e-83
24,96,4.710022e-82
24,97,1.086371e-80
24,98,8.834256e-81
24,99,-4.146129e-81
24,100,-3.977359e-81
24,101,-1.978461e-81
24,102,3.611779e-82
24,103,8.773426e-82
24,104,6.731609e-82
24,105,4.363548e-82
24,106,4.298836e-82
24,107,1.262543e-83
24,108,0.000000e+00
24,109,4.691695e-83
24,110,-1.096900e-81
24,111,-6.221479e-81
24,112,-3.816892e-81
24,113,-1.945092e-81
24,114,-4.193934e-82
24,115,8.820139e-83
24,116,9.609515e-83
24,117,1.311064e-82
24,118,2.205169e-82
24,119,-1.250578e-83
24,120,0.000000e+00
24,121,0.000000e+00
24,122,-8.737246e-82
24,123,-2.639310e-81
24,124,-2.069760e-81
24,125,-9.093255e-82
24,126,-3.929816e-82
24,127,-3.467667e-82
24,128,4.760343e-83
24,129,2.233745e-83
24,130,1.810493e-83
24,131,-1.066849e-82
24,132,0.000000e+00
24,133,0.000000e+00
24,134,0.000000e+00
24,135,0.000000e+00
24,136,-1.703876e-82
24,137,-1.404970e-82
24,138,-2.635389e-82
24,139,-1.886430e-82
24,140,-1.359816e-82
24,141,-9.339073e-83
24,142,-6.193357e-83
24,143,-5.672763e-83
24,144,0.000000e+00
24,145,0.000000e+00
24,146,0.000000e+00
24,147,0.000000e+00
24,148,0.000000e+00
24,149,2.284869e-83
24,150,-5.077415e-84
24,151,-9.682659e-84
24,152,-7.024354e-84
24,153,-3.639137e-84
24,154,-4.200168e-84
24,155,-7.238049e-84
25,0,1.961765e-81
25,1,1.176048e-81
25,2,2.229347e-81
25,3,1.132568e-81
25,4,3.098932e-82
25,5,1.776341e-82
25,6,1.700476e-82
25,7,1.549296e-82
25,8,1.082586e-82
25,9,9.961847e-83
25,10,6.182183e-83
25,11,1.591667e-83
25,12,7.261467e-81
25,13,6.885005e-81
25,14,7.172711e-81
25,15,3.963807e-81
25,16,1.656229e-81
25,17,1.171571e-81
25,18,5.033697e-82
25,19,5.221401e-82
25,20,4.118946e-82
25,21,3.151880e-82
25,22,1.623937e-82
25,23,5.345583e-83
25,24,1.997055e-80
25,25,1.967357e-80
25,26,1.575920e-80
25,27,9.686371e-81
25,28,4.173695e-81
25,29,2.019370e-81
25,30,1.257999e-81
25,31,1.290798e-81
25,32,7.881944e-82
25,33,5.269550e-82
25,34,2.975687e-82
25,35,1.007206e-82
25,36,3.022793e-80
25,37,2.746278e-80
25,38,2.418545e-80
25,39,1.618566e-80
25,40,6.914160e-81
25,41,2.565451e-81
25,42,1.792499e-81
25,43,1.581915e-81
25,44,1.273877e-81
25,45,6.980733e-82
25,46,5.660720e-82
25,47,1.698135e-82
25,48,4.072541e-80
25,49,3.311571e-80
25,50,3.196057e-80
25,51,1.582678e-80
25,52,6.957358e-81
25,53,1.821771e-81
25,54,2.171947e-81
25,55,2.466645e-81
25,56,1.720211e-81
25,57,1.084818e-81
25,58,7.501799e-82
25,59,1.490415e-82
25,60,4.113216e-80
25,61,3.819717e-80
25,62,3.441393e-80
25,63,1.700881e-80
25,64,6.996333e-81
25,65,2.263463e-81
25,66,1.747350e-81
25,67,2.363216e-81
25,68,1.425821e-81
25,69,1.267481e-81
25,70,7.775224e-82
25,71,1.689733e-82
25,72,4.482071e-80
25,73,4.090734e-80
25,74,3.022887e-80
25,75,1.528976e-80
25,76,3.207149e-81
25,77,2.745835e-81
25,78,2.028548e-81
25,79,2.032455e-81
25,80,1.448493e-81
25,81,9.949125e-82
25,82,5.831547e-82
25,83,1.472872e-82
25,84,2.008460e-80
25,85,2.965461e-80
25,86,2.356244e-80
25,87,8.814407e-81
25,88,1.743714e-81
25,89,7.181817e-82
25,90,1.479464e-81
25,91,1.824882e-81
25,92,1.323341e-81
25,93,8.246073e-82
25,94,5.609351e-82
25,95,1.350665e-82
25,96,5.166967e-82
25,97,1.202724e-80
25,98,1.130248e-80
25,99,1.921225e-81
25,100,1.615046e-82
25,101,3.912765e-82
25,102,1.080244e-81
25,103,1.235757e-81
25,104,9.488862e-82
25,105,5.897312e-82
25,106,4.271408e-82
25,107,8.309386e-83
25,108,0.000000e+00
25,109,3.863095e-82
25,110,2.301083e-81
25,111,-1.313786e-81
25,112,-9.052865e-82
25,113,-2.795978e-82
25,114,3.691276e-82
25,115,4.983587e-82
25,116,3.896738e-82
25,117,3.209246e-82
25,118,2.584706e-82
25,119,5.570249e-83
25,120,0.000000e+00
25,121,0.000000e+00
25,122,-3.327869e-82
25,123,-8.813271e-82
25,124,-6.622125e-82
25,125,-1.793604e-82
25,126,8.409589e-83
25,127,6.160996e-83
25,128,2.080261e-82
25,129,1.508590e-82
25,130,9.588179e-83
25,131,-2.588529e-83
25,132,0.000000e+00
25,133,0.000000e+00
25,134,0.000000e+00
25,135,0.000000e+00
25,136,-4.121612e-83
25,137,-1.456616e-83
25,138,-7.125072e-83
25,139,-3.623095e-83
25,140,-2.137565e-83
25,141,1.168702e-83
25,142,-3.143827e-84
25,143,-1.671896e-83
25,144,0.000000e+00
25,145,0.000000e+00
25,146,0.000000e+00
25,147,0.000000e+00
25,148,0.000000e+00
25,149,2.088103e-83
25,150,4.320223e-84
25,151,-8.176110e-85
25,152,-5.915711e-85
25,153,9.702928e-85
25,154,6.761314e-85
25,155,-2.131018e-84
26,0,1.828802e-81
26,1,1.099230e-81
26,2,2.087089e-81
26,3,1.193402e-81
26,4,4.608223e-82
26,5,2.115469e-82
26,6,1.969385e-82
26,7,1.608154e-82
26,8,1.121774e-82
26,9,9.733952e-83
26,10,5.814869e-83
26,11,1.641776e-83
26,12,6.641750e-81
26,13,6.449382e-81
26,14,6.972270e-81
26,15,4.103999e-81
26,16,2.026930e-81
26,17,1.367445e-81
26,18,6.702189e-82
26,19,5.762257e-82
26,20,4.263917e-82
26,21,3.244620e-82
26,22,1.645078e-82
26,23,5.808938e-83
26,24,1.829627e-80
26,25,1.575920e-80
26,26,1.846747e-80
26,27,1.027788e-80
26,28,4.822624e-81
26,29,2.586975e-81
26,30,1.555326e-81
26,31,1.401300e-81
26,32,8.366633e-82
26,33,5.436728e-82
26,34,2.982848e-82
26,35,1.060722e-82
26,36,2.815348e-80
26,37,2.614810e-80
26,38,2.397322e-80
26,39,1.721480e-80
26,40,8.448206e-81
26,41,3.617188e-81
26,42,2.279162e-81
26,43,1.751448e-81
26,44,1.336649e-81
26,45,7.389205e-82
26,46,5.574659e-82
26,47,1.815431e-82
26,48,3.732589e-80
26,49,3.240809e-80
26,50,3.180868e-80
26,51,1.756146e-80
26,52,8.977210e-81
26,53,3.351033e-81
26,54,2.813457e-81
26,55,2.654398e-81
26,56,1.806605e-81
26,57,1.124486e-81
26,58,7.456015e-82
26,59,1.797842e-82
26,60,3.847697e-80
26,61,3.710038e-80
26,62,3.463558e-80
26,63,1.982738e-80
26,64,9.522425e-81
26,65,3.963437e-81
26,66,2.493637e-81
26,67,2.752267e-81
26,68,1.601081e-81
26,69,1.346129e-81
26,70,8.080617e-82
26,71,2.143198e-82
26,72,4.207499e-80
26,73,3.982315e-80
26,74,3.168017e-80
26,75,1.840079e-80
26,76,6.385300e-81
26,77,4.241775e-81
26,78,2.866295e-81
26,79,2.357667e-81
26,80,1.589429e-81
26,81,1.067147e-81
26,82,6.413261e-82
26,83,1.933857e-82
26,84,1.912361e-80
26,85,2.937308e-80
26,86,2.489887e-80
26,87,1.181515e-80
26,88,4.314582e-81
26,89,2.154108e-81
26,90,2.170035e-81
26,91,2.109740e-81
26,92,1.426015e-81
26,93,8.785906e-82
26,94,5.788672e-82
26,95,1.651587e-82
26,96,5.795438e-82
26,97,1.281777e-80
26,98,1.319815e-80
26,99,4.895196e-81
26,100,2.050273e-81
26,101,1.405889e-81
26,102,1.422404e-81
26,103,1.417576e-81
26,104,1.081693e-81
26,105,6.556961e-82
26,106,4.450016e-82
26,107,1.175150e-82
26,108,0.000000e+00
26,109,5.785057e-82
26,110,4.173051e-81
26,111,8.433655e-82
26,112,3.863326e-82
26,113,3.773395e-82
26,114,6.728388e-82
26,115,6.727114e-82
26,116,4.856999e-82
26,117,4.025661e-82
26,118,2.753659e-82
26,119,8.303023e-83
26,120,0.000000e+00
26,121,0.000000e+00
26,122,-8.221932e-83
26,123,-2.036660e-82
26,124,-1.565337e-82
26,125,7.244085e-83
26,126,2.450455e-82
26,127,1.793480e-82
26,128,2.479565e-82
26,129,1.895128e-82
26,130,1.226530e-82
26,131,-4.468238e-85
26,132,0.000000e+00
26,133,0.000000e+00
26,134,0.000000e+00
26,135,0.000000e+00
26,136,2.141646e-84
26,137,2.379701e-83
26,138,-1.049902e-83
26,139,1.163304e-83
26,140,7.739100e-84
26,141,3.959268e-83
26,142,1.323859e-83
26,143,-6.335251e-84
26,144,0.000000e+00
26,145,0.000000e+00
26,146,0.000000e+00
26,147,0.000000e+00
26,148,0.000000e+00
26,149,2.007184e-83
26,150,7.037427e-84
26,151,1.555358e-84
26,152,1.028320e-84
26,153,1.945408e-84
26,154,1.703355e-84
26,155,-9.772578e-85
27,0,1.144979e-81
27,1,7.208371e-82
27,2,1.365680e-81
27,3,9.960555e-82
27,4,6.000628e-82
27,5,2.276587e-82
27,6,1.958432e-82
27,7,1.335813e-82
27,8,8.600438e-83
27,9,6.910258e-83
27,10,3.542099e-83
27,11,1.319569e-83
27,12,3.719655e-81
27,13,4.129812e-81
27,14,4.579573e-81
27,15,3.488770e-81
27,16,2.087029e-81
27,17,1.322711e-81
27,18,7.737838e-82
27,19,5.262404e-82
27,20,3.240130e-82
27,21,2.485262e-82
27,22,1.282695e-82
27,23,5.163120e-83
27,24,9.803506e-81
27,25,9.686371e-81
27,26,1.027788e-80
27,27,1.045734e-80
27,28,5.089559e-81
27,29,2.776494e-81
27,30,1.633718e-81
27,31,1.172045e-81
27,32,6.783407e-82
27,33,4.109464e-82
27,34,2.176517e-82
27,35,8.488179e-83
27,36,1.549196e-80
27,37,1.647614e-80
27,38,1.585543e-80
27,39,1.403976e-80
27,40,8.662720e-81
27,41,4.221330e-81
27,42,2.468165e-81
27,43,1.593606e-81
27,44,1.031457e-81
27,45,5.777617e-82
27,46,3.727632e-82
27,47,1.469377e-82
27,48,2.008507e-80
27,49,2.098003e-80
27,50,2.187441e-80
27,51,1.521414e-80
27,52,9.679479e-81
27,53,4.985909e-81
27,54,3.131192e-81
27,55,2.135089e-81
27,56,1.374409e-81
27,57,8.352861e-82
27,58,5.005897e-82
27,59,1.911221e-82
27,60,2.198532e-80
27,61,2.410252e-80
27,62,2.398345e-80
27,63,1.850468e-80
27,64,1.095335e-80
27,65,5.671394e-81
27,66,3.221606e-81
27,67,2.588400e-81
27,68,1.432707e-81
27,69,1.084320e-81
27,70,6.021111e-82
27,71,2.324175e-82
27,72,2.498001e-80
27,73,2.592432e-80
27,74,2.446186e-80
27,75,1.804822e-80
27,76,1.029278e-80
27,77,5.572206e-81
27,78,3.453210e-81
27,79,2.248642e-81
27,80,1.371953e-81
27,81,8.601760e-82
27,82,5.294235e-82
27,83,2.177370e-82
27,84,1.198093e-80
27,85,1.952953e-80
27,86,1.924597e-80
27,87,1.340227e-80
27,88,7.614104e-81
27,89,4.062692e-81
27,90,2.756376e-81
27,91,1.959135e-81
27,92,1.167372e-81
27,93,6.985363e-82
27,94,4.253618e-82
27,95,1.683244e-82
27,96,4.491857e-82
27,97,1.088700e-80
27,98,1.247113e-80
27,99,8.750441e-81
27,100,4.921378e-81
27,101,2.884190e-81
27,102,1.712435e-81
27,103,1.350365e-81
27,104,1.002525e-81
27,105,5.823338e-82
27,106,3.352906e-82
27,107,1.401813e-82
27,108,0.000000e+00
27,109,7.705831e-82
27,110,6.220405e-81
27,111,4.630560e-81
27,112,2.727760e-81
27,113,1.597477e-81
27,114,1.073323e-81
27,115,8.338912e-82
27,116,5.531893e-82
27,117,4.258515e-82
27,118,2.302739e-82
27,119,1.081394e-82
27,120,0.000000e+00
27,121,0.000000e+00
27,122,3.669154e-82
27,123,1.158568e-81
27,124,9.283314e-82
27,125,6.021229e-82
27,126,5.130649e-82
27,127,4.027708e-82
27,128,2.761226e-82
27,129,2.247309e-82
27,130,1.431351e-82
27,131,5.204583e-83
27,132,0.000000e+00
27,133,0.000000e+00
27,134,0.000000e+00
27,135,0.000000e+00
27,136,1.014358e-82
27,137,1.105161e-82
27,138,1.209115e-82
27,139,1.112866e-82
27,140,7.733280e-83
27,141,9.811527e-83
27,142,4.693262e-83
27,143,2.111451e-83
27,144,0.000000e+00
27,145,0.000000e+00
27,146,0.000000e+00
27,147,0.000000e+00
27,148,0.000000e+00
27,149,1.270279e-83
27,150,1.051023e-83
27,151,6.602383e-84
27,152,4.802420e-84
27,153,4.285154e-84
27,154,4.161320e-84
27,155,2.036395e-84
28,0,4.925742e-82
28,1,3.307134e-82
28,2,6.333987e-82
28,3,5.973038e-82
28,4,4.899958e-82
28,5,1.771044e-82
28,6,1.493198e-82
28,7,8.898437e-83
28,8,4.713207e-83
28,9,3.730441e-83
28,10,1.624743e-83
28,11,8.330093e-84
28,12,1.300662e-81
28,13,1.823347e-81
28,14,2.199529e-81
28,15,2.110037e-81
28,16,1.653531e-81
28,17,8.877190e-82
28,18,5.749397e-82
28,19,3.484934e-82
28,20,1.858415e-82
28,21,1.364977e-82
28,22,7.536820e-83
28,23,3.436359e-83
28,24,3.045933e-81
28,25,4.173695e-81
28,26,4.822624e-81
28,27,5.089559e-81
28,28,4.639338e-81
28,29,2.306374e-81
28,30,1.166132e-81
28,31,7.289266e-82
28,32,3.981565e-82
28,33,2.259672e-82
28,34,1.133080e-82
28,35,5.210985e-83
28,36,5.317990e-81
28,37,6.984785e-81
28,38,7.816359e-81
28,39,8.278132e-81
28,40,6.349908e-81
28,41,3.382580e-81
28,42,1.832739e-81
28,43,1.082604e-81
28,44,5.862609e-82
28,45,3.360041e-82
28,46,1.788834e-82
28,47,8.482710e-83
28,48,6.613301e-81
28,49,9.758296e-81
28,50,1.049938e-80
28,51,9.877026e-81
28,52,7.362327e-81
28,53,4.287351e-81
28,54,2.372220e-81
28,55,1.338808e-81
28,56,7.707376e-82
28,57,4.691901e-82
28,58,2.485889e-82
28,59,1.348240e-82
28,60,8.313965e-81
28,61,1.128733e-80
28,62,1.225203e-80
28,63,1.255819e-80
28,64,8.384402e-81
28,65,4.912163e-81
28,66,2.639439e-81
28,67,1.725760e-81
28,68,9.288368e-82
28,69,6.318471e-82
28,70,3.378212e-82
28,71,1.665894e-82
28,72,9.922045e-81
28,73,1.195576e-80
28,74,1.390875e-80
28,75,1.274241e-80
28,76,9.203339e-81
28,77,4.558983e-81
28,78,2.734366e-81
28,79,1.549057e-81
28,80,8.769902e-82
28,81,5.027419e-82
28,82,3.249126e-82
28,83,1.638141e-82
28,84,5.192775e-81
28,85,9.483496e-81
28,86,1.112513e-80
28,87,1.030349e-80
28,88,7.029622e-81
28,89,3.784360e-81
28,90,2.208080e-81
28,91,1.315953e-81
28,92,7.101886e-82
28,93,4.123369e-82
28,94,2.290390e-82
28,95,1.191905e-82
28,96,2.402403e-82
28,97,6.837959e-81
28,98,8.639614e-81
28,99,8.033384e-81
28,100,4.845746e-81
28,101,2.761452e-81
28,102,1.346073e-81
28,103,9.311942e-82
28,104,6.713475e-82
28,105,3.892511e-82
28,106,1.876345e-82
28,107,1.096105e-82
28,108,0.000000e+00
28,109,5.960102e-82
28,110,5.355986e-81
28,111,5.031589e-81
28,112,2.976988e-81
28,113,1.675299e-81
28,114,9.502683e-82
28,115,6.433563e-82
28,116,4.093004e-82
28,117,3.106762e-82
28,118,1.410145e-82
28,119,8.772809e-83
28,120,0.000000e+00
28,121,0.000000e+00
28,122,4.563584e-82
28,123,1.457057e-81
28,124,1.152097e-81
28,125,6.673160e-82
28,126,4.953211e-82
28,127,3.906545e-82
28,128,2.069747e-82
28,129,1.697286e-82
28,130,1.087402e-82
28,131,6.042856e-83
28,132,0.000000e+00
28,133,0.000000e+00
28,134,0.000000e+00
28,135,0.000000e+00
28,136,1.136957e-82
28,137,1.167174e-82
28,138,1.443281e-82
28,139,1.242277e-82
28,140,8.788567e-83
28,141,9.434710e-83
28,142,4.827856e-83
28,143,2.695741e-83
28,144,0.000000e+00
28,145,0.000000e+00
28,146,0.000000e+00
28,147,0.000000e+00
28,148,0.000000e+00
28,149,5.306986e-84
28,150,8.844686e-84
28,151,7.238155e-84
28,152,5.204626e-84
28,153,4.127747e-84
28,154,4.046731e-84
28,155,3.000819e-84
29,0,2.342747e-82
29,1,1.598214e-82
29,2,3.204700e-82
29,3,3.618658e-82
29,4,3.110243e-82
29,5,1.034463e-82
29,6,8.567579e-83
29,7,4.987957e-83
29,8,2.850595e-83
29,9,2.036690e-83
29,10,7.994585e-84
29,11,4.829972e-84
29,12,5.213817e-82
29,13,8.734392e-82
29,14,1.146076e-81
29,15,1.211610e-81
29,16,9.779837e-82
29,17,6.010260e-82
29,18,3.583680e-82
29,19,2.066927e-82
29,20,1.091155e-82
29,21,8.056686e-83
29,22,4.216902e-83
29,23,2.110743e-83
29,24,1.129410e-81
29,25,2.019370e-81
29,26,2.586975e-81
29,27,2.776494e-81
29,28,2.306374e-81
29,29,1.925124e-81
29,30,8.899656e-82
29,31,4.184965e-82
29,32,2.346516e-82
29,33,1.338541e-82
29,34,6.484309e-83
29,35,3.093360e-83
29,36,2.233376e-81
29,37,3.440345e-81
29,38,4.099530e-81
29,39,4.893369e-81
29,40,3.823101e-81
29,41,2.225117e-81
29,42,1.206264e-81
29,43,6.353043e-82
29,44,3.464091e-82
29,45,2.063246e-82
29,46,9.737773e-83
29,47,5.094135e-83
29,48,2.579164e-81
29,49,4.947652e-81
29,50,5.574496e-81
29,51,5.817870e-81
29,52,4.600435e-81
29,53,2.808279e-81
29,54,1.470656e-81
29,55,7.809961e-82
29,56,4.626964e-82
29,57,2.801008e-82
29,58,1.347119e-82
29,59,8.554340e-83
29,60,3.794124e-81
29,61,5.756525e-81
29,62,6.623162e-81
29,63,7.584606e-81
29,64,5.290944e-81
29,65,3.207665e-81
29,66,1.678966e-81
29,67,1.096424e-81
29,68,5.783536e-82
29,69,3.837890e-82
29,70,1.985726e-82
29,71,1.086356e-82
29,72,4.493077e-81
29,73,6.106940e-81
29,74,7.930079e-81
29,75,7.747661e-81
29,76,5.949973e-81
29,77,2.969633e-81
29,78,1.784327e-81
29,79,9.781176e-82
29,80,5.313491e-82
29,81,3.017968e-82
29,82,1.958706e-82
29,83,1.026923e-82
29,84,2.466016e-81
29,85,4.784490e-81
29,86,6.238273e-81
29,87,6.357747e-81
29,88,4.525068e-81
29,89,2.499539e-81
29,90,1.432101e-81
29,91,8.215815e-82
29,92,4.260324e-82
29,93,2.454736e-82
29,94,1.322314e-82
29,95,7.480712e-83
29,96,1.430515e-82
29,97,3.846536e-81
29,98,5.023367e-81
29,99,5.143559e-81
29,100,3.179422e-81
29,101,1.821861e-81
29,102,8.595673e-82
29,103,5.745771e-82
29,104,4.094244e-82
29,105,2.334759e-82
29,106,1.088378e-82
29,107,7.083111e-83
29,108,0.000000e+00
29,109,3.897805e-82
29,110,3.363328e-81
29,111,3.337643e-81
29,112,2.004119e-81
29,113,1.135726e-81
29,114,6.331927e-82
29,115,4.202774e-82
29,116,2.610632e-82
29,117,1.927608e-82
29,118,8.417639e-83
29,119,5.622643e-83
29,120,0.000000e+00
29,121,0.000000e+00
29,122,3.173147e-82
29,123,9.815805e-82
29,124,7.799973e-82
29,125,4.485303e-82
29,126,3.239085e-82
29,127,2.563248e-82
29,128,1.293038e-82
29,129,1.065487e-82
29,130,6.845213e-83
29,131,4.101430e-83
29,132,0.000000e+00
29,133,0.000000e+00
29,134,0.000000e+00
29,135,0.000000e+00
29,136,7.505657e-83
29,137,7.849642e-83
29,138,1.023820e-82
29,139,8.397414e-83
29,140,5.806503e-83
29,141,6.124823e-83
29,142,3.183997e-83
29,143,1.844193e-83
29,144,0.000000e+00
29,145,0.000000e+00
29,146,0.000000e+00
29,147,0.000000e+00
29,148,0.000000e+00
29,149,2.761114e-84
29,150,5.973477e-84
29,151,4.800706e-84
29,152,3.460525e-84
29,153,2.691658e-84
29,154,2.663330e-84
29,155,2.011401e-84
30,0,1.469616e-82
30,1,1.005413e-82
30,2,1.919777e-82
30,3,2.061862e-82
30,4,1.789583e-82
30,5,6.114435e-83
30,6,4.960203e-83
30,7,3.153194e-83
30,8,1.724758e-83
30,9,1.250285e-83
30,10,5.120437e-84
30,11,2.796649e-84
30,12,3.398235e-82
30,13,5.297775e-82
30,14,6.894997e-82
30,15,7.118777e-82
30,16,5.317245e-82
30,17,3.130527e-82
30,18,2.325391e-82
30,19,1.142492e-82
30,20,6.731331e-83
30,21,5.078450e-83
30,22,2.605467e-83
30,23,1.283072e-83
30,24,7.842410e-82
30,25,1.257999e-81
30,26,1.555326e-81
30,27,1.633718e-81
30,28,1.166132e-81
30,29,8.899656e-82
30,30,7.645599e-82
30,31,3.024756e-82
30,32,1.370276e-82
30,33,8.186273e-83
30,34,4.013886e-83
30,35,1.934492e-83
30,36,1.506394e-81
30,37,2.071501e-81
30,38,2.456857e-81
30,39,2.831385e-81
30,40,2.171180e-81
30,41,1.198946e-81
30,42,7.127211e-82
30,43,4.042767e-82
30,44,2.050474e-82
30,45,1.289996e-82
30,46,6.228938e-83
30,47,3.035339e-83
30,48,1.757967e-81
30,49,3.050165e-81
30,50,3.131465e-81
30,51,3.362499e-81
30,52,2.616459e-81
30,53,1.589155e-81
30,54,8.611981e-82
30,55,4.752505e-82
30,56,2.840588e-82
30,57,1.732719e-82
30,58,8.672604e-83
30,59,4.798264e-83
30,60,2.491303e-81
30,61,3.525010e-81
30,62,3.976057e-81
30,63,4.311453e-81
30,64,3.001872e-81
30,65,1.834427e-81
30,66,9.933536e-82
30,67,6.434878e-82
30,68,3.574530e-82
30,69,2.333058e-82
30,70,1.211941e-82
30,71,6.246934e-83
30,72,2.851855e-81
30,73,3.662525e-81
30,74,4.554811e-81
30,75,4.403204e-81
30,76,3.398805e-81
30,77,1.716400e-81
30,78,1.051915e-81
30,79,5.937374e-82
30,80,3.312459e-82
30,81,1.870126e-82
30,82,1.193948e-82
30,83,6.188172e-83
30,84,1.529083e-81
30,85,2.841947e-81
30,86,3.577512e-81
30,87,3.583535e-81
30,88,2.544611e-81
30,89,1.422798e-81
30,90,8.383340e-82
30,91,4.979046e-82
30,92,2.697375e-82
30,93,1.560180e-82
30,94,8.300923e-83
30,95,4.500328e-83
30,96,6.832708e-83
30,97,2.178822e-81
30,98,2.849242e-81
30,99,2.862881e-81
30,100,1.790834e-81
30,101,1.056942e-81
30,102,5.295528e-82
30,103,3.502532e-82
30,104,2.549702e-82
30,105,1.464941e-82
30,106,6.908034e-83
30,107,4.218265e-83
30,108,0.000000e+00
30,109,2.071638e-82
30,110,1.842093e-81
30,111,1.830665e-81
30,112,1.135197e-81
30,113,6.648910e-82
30,114,3.840086e-82
30,115,2.648498e-82
30,116,1.643542e-82
30,117,1.227745e-82
30,118,5.381306e-83
30,119,3.401540e-83
30,120,0.000000e+00
30,121,0.000000e+00
30,122,1.743744e-82
30,123,5.657414e-82
30,124,4.503989e-82
30,125,2.658562e-82
30,126,2.025082e-82
30,127,1.605576e-82
30,128,8.358599e-83
30,129,6.859337e-83
30,130,4.341252e-83
30,131,2.544414e-83
30,132,0.000000e+00
30,133,0.000000e+00
30,134,0.000000e+00
30,135,0.000000e+00
30,136,4.348444e-83
30,137,4.717741e-83
30,138,5.884398e-83
30,139,5.212345e-83
30,140,3.759275e-83
30,141,3.887675e-83
30,142,2.026775e-83
30,143,1.152089e-83
30,144,0.000000e+00
30,145,0.000000e+00
30,146,0.000000e+00
30,147,0.000000e+00
30,148,0.000000e+00
30,149,1.660311e-84
30,150,3.374489e-84
30,151,2.888263e-84
30,152,2.156208e-84
30,153,1.700729e-84
30,154,1.710256e-84
30,155,1.385229e-84
31,0,1.482330e-82
31,1,9.272895e-83
31,2,1.744138e-82
31,3,1.398143e-82
31,4,9.522703e-83
31,5,3.371998e-83
31,6,2.967365e-83
31,7,2.011139e-83
31,8,1.312099e-83
31,9,1.074730e-83
31,10,5.087067e-84
31,11,2.177730e-84
31,12,4.433611e-82
31,13,5.216085e-82
31,14,6.097454e-82
31,15,4.911872e-82
31,16,3.158262e-82
31,17,1.850560e-82
31,18,1.257297e-82
31,19,8.392868e-83
31,20,4.572858e-83
31,21,3.759756e-83
31,22,2.006329e-83
31,23,8.622623e-84
31,24,1.190251e-81
31,25,1.290798e-81
31,26,1.401300e-81
31,27,1.172045e-81
31,28,7.289266e-82
31,29,4.184965e-82
31,30,3.024756e-82
31,31,3.308476e-82
31,32,1.112166e-82
31,33,6.082254e-83
31,34,3.244052e-83
31,35,1.427082e-83
31,36,1.933711e-81
31,37,2.100180e-81
31,38,2.181103e-81
31,39,2.031088e-81
31,40,1.348060e-81
31,41,7.087219e-82
31,42,3.911412e-82
31,43,2.804026e-82
31,44,1.567338e-82
31,45,9.677732e-83
31,46,5.592822e-83
31,47,2.309805e-83
31,48,2.505795e-81
31,49,2.879050e-81
31,50,2.779261e-81
31,51,2.256531e-81
31,52,1.535373e-81
31,53,8.611333e-82
31,54,5.122285e-82
31,55,3.514256e-82
31,56,2.135330e-82
31,57,1.393746e-82
31,58,7.697672e-83
31,59,2.995259e-83
31,60,2.896592e-81
31,61,3.311633e-81
31,62,3.358484e-81
31,63,2.807247e-81
31,64,1.711177e-81
31,65,1.002185e-81
31,66,5.517286e-82
31,67,4.343298e-82
31,68,2.422560e-82
31,69,1.695793e-82
31,70,9.755390e-83
31,71,3.893284e-83
31,72,3.176903e-81
31,73,3.489619e-81
31,74,3.447937e-81
31,75,2.814029e-81
31,76,1.758246e-81
31,77,9.588045e-82
31,78,6.013141e-82
31,79,3.832952e-82
31,80,2.350248e-82
31,81,1.384992e-82
31,82,8.412247e-83
31,83,3.763128e-83
31,84,1.544884e-81
31,85,2.567732e-81
31,86,2.668591e-81
31,87,2.057195e-81
31,88,1.274370e-81
31,89,7.132526e-82
31,90,4.716324e-82
31,91,3.255758e-82
31,92,1.933977e-82
31,93,1.160830e-82
31,94,6.503416e-83
31,95,2.799937e-83
31,96,6.888145e-83
31,97,1.498689e-81
31,98,1.808862e-81
31,99,1.440192e-81
31,100,8.574981e-82
31,101,5.332109e-82
31,102,2.957493e-82
31,103,2.328478e-82
31,104,1.751518e-82
31,105,1.012544e-82
31,106,5.428409e-83
31,107,2.566627e-83
31,108,0.000000e+00
31,109,1.071148e-82
31,110,9.468085e-82
31,111,8.015290e-82
31,112,4.888499e-82
31,113,3.069306e-82
31,114,2.127734e-82
31,115,1.568599e-82
31,116,1.057965e-82
31,117,7.882270e-83
31,118,3.958506e-83
31,119,2.027238e-83
31,120,0.000000e+00
31,121,0.000000e+00
31,122,7.149071e-83
31,123,2.221753e-82
31,124,1.868484e-82
31,125,1.200393e-82
31,126,1.056731e-82
31,127,8.541573e-83
31,128,5.406191e-83
31,129,4.237050e-83
31,130,2.703329e-83
31,131,1.160305e-83
31,132,0.000000e+00
31,133,0.000000e+00
31,134,0.000000e+00
31,135,0.000000e+00
31,136,1.758362e-83
31,137,2.054010e-83
31,138,2.709716e-83
31,139,2.528883e-83
31,140,1.812425e-83
31,141,1.976830e-83
31,142,1.018707e-83
31,143,5.072968e-84
31,144,0.000000e+00
31,145,0.000000e+00
31,146,0.000000e+00
31,147,0.000000e+00
31,148,0.000000e+00
31,149,2.137884e-84
31,150,2.011442e-84
31,151,1.368264e-84
31,152,1.022388e-84
31,153,8.767425e-85
31,154,8.658896e-85
31,155,6.114244e-85
32,0,9.073319e-83
32,1,5.605539e-83
32,2,1.021696e-82
32,3,7.742515e-83
32,4,4.592085e-83
32,5,1.647877e-83
32,6,1.521082e-83
32,7,1.147291e-83
32,8,7.113576e-84
32,9,5.838327e-84
32,10,3.131953e-84
32,11,1.220855e-84
32,12,2.875887e-82
32,13,3.278255e-82
32,14,3.577114e-82
32,15,2.712219e-82
32,16,1.665601e-82
32,17,1.012526e-82
32,18,6.321443e-83
32,19,4.534523e-83
32,20,3.266327e-83
32,21,2.009936e-83
32,22,1.164747e-83
32,23,4.873628e-84
32,24,7.739253e-82
32,25,7.881944e-82
32,26,8.366633e-82
32,27,6.783407e-82
32,28,3.981565e-82
32,29,2.346516e-82
32,30,1.370276e-82
32,31,1.112166e-82
32,32,1.120762e-82
32,33,4.142822e-83
32,34,1.960835e-83
32,35,7.881773e-84
32,36,1.231571e-81
32,37,1.331169e-81
32,38,1.290913e-81
32,39,1.153829e-81
32,40,7.218601e-82
32,41,3.688361e-82
32,42,2.253232e-82
32,43,1.417569e-82
32,44,1.026325e-82
32,45,5.473221e-83
32,46,3.354945e-83
32,47,1.407455e-83
32,48,1.566142e-81
32,49,1.721806e-81
32,50,1.775524e-81
32,51,1.253358e-81
32,52,8.000941e-82
32,53,4.419461e-82
32,54,2.970512e-82
32,55,1.956477e-82
32,56,1.245519e-82
32,57,7.682485e-83
32,58,4.640168e-83
32,59,1.888229e-83
32,60,1.774343e-81
32,61,1.966310e-81
32,62,1.956387e-81
32,63,1.538597e-81
32,64,9.099424e-82
32,65,5.037180e-82
32,66,3.097427e-82
32,67,2.455301e-82
32,68,1.419816e-82
32,69,1.023880e-82
32,70,5.588686e-83
32,71,2.257755e-83
32,72,2.002994e-81
32,73,2.099121e-81
32,74,2.017010e-81
32,75,1.494494e-81
32,76,8.791553e-82
32,77,4.924805e-82
32,78,3.237763e-82
32,79,2.138733e-82
32,80,1.384320e-82
32,81,8.484779e-83
32,82,5.095053e-83
32,83,2.218108e-83
32,84,9.131753e-82
32,85,1.504202e-81
32,86,1.489388e-81
32,87,1.074150e-81
32,88,6.245051e-82
32,89,3.603413e-82
32,90,2.563759e-82
32,91,1.839949e-82
32,92,1.147269e-82
32,93,6.928315e-83
32,94,3.992475e-83
32,95,1.650901e-83
32,96,3.775118e-83
32,97,8.033774e-82
32,98,9.329157e-82
32,99,6.909795e-82
32,100,4.072313e-82
32,101,2.645501e-82
32,102,1.622379e-82
32,103,1.302018e-82
32,104,1.030395e-82
32,105,5.887525e-83
32,106,3.224565e-83
32,107,1.433515e-83
32,108,0.000000e+00
32,109,5.745093e-83
32,110,4.554825e-82
32,111,3.577604e-82
32,112,2.380269e-82
32,113,1.542943e-82
32,114,1.113051e-82
32,115,8.972778e-83
32,116,6.280553e-83
32,117,4.717807e-83
32,118,2.351880e-83
32,119,1.140806e-83
32,120,0.000000e+00
32,121,0.000000e+00
32,122,3.266702e-83
32,123,1.012291e-82
32,124,8.808497e-83
32,125,5.987956e-83
32,126,5.592703e-83
32,127,4.560160e-83
32,128,3.159698e-83
32,129,2.528015e-83
32,130,1.561530e-83
32,131,6.402654e-84
32,132,0.000000e+00
32,133,0.000000e+00
32,134,0.000000e+00
32,135,0.000000e+00
32,136,8.816308e-84
32,137,1.072257e-83
32,138,1.318369e-83
32,139,1.343821e-83
32,140,9.688866e-84
32,141,1.134802e-83
32,142,5.796214e-84
32,143,2.800956e-84
32,144,0.000000e+00
32,145,0.000000e+00
32,146,0.000000e+00
32,147,0.000000e+00
32,148,0.000000e+00
32,149,1.134546e-84
32,150,9.692240e-85
32,151,6.561466e-85
32,152,5.161883e-85
32,153,4.618071e-85
32,154,4.849243e-85
32,155,3.248873e-85
33,0,6.061066e-83
33,1,3.653142e-83
33,2,7.096888e-83
33,3,4.833504e-83
33,4,2.390227e-83
33,5,9.524156e-84
33,6,9.165752e-84
33,7,6.652507e-84
33,8,4.296394e-84
33,9,3.655404e-84
33,10,1.871534e-84
33,11,7.118147e-85
33,12,2.082583e-82
33,13,2.253254e-82
33,14,2.446338e-82
33,15,1.695550e-82
33,16,9.354399e-83
33,17,6.207669e-83
33,18,3.810335e-83
33,19,2.701022e-83
33,20,1.834682e-83
33,21,1.844532e-83
33,22,6.313960e-84
33,23,2.828983e-84
33,24,5.638291e-82
33,25,5.269550e-82
33,26,5.436728e-82
33,27,4.109464e-82
33,28,2.259672e-82
33,29,1.338541e-82
33,30,8.186273e-83
33,31,6.082254e-83
33,32,4.142822e-83
33,33,5.245898e-83
33,34,1.370979e-83
33,35,4.858529e-84
33,36,8.872750e-82
33,37,9.068112e-82
33,38,8.635414e-82
33,39,6.999277e-82
33,40,4.024004e-82
33,41,1.970287e-82
33,42,1.226411e-82
33,43,8.582441e-83
33,44,5.641195e-83
33,45,4.303983e-83
33,46,2.190193e-83
33,47,8.383968e-84
33,48,1.151250e-81
33,49,1.154207e-81
33,50,1.138548e-81
33,51,7.404049e-82
33,52,4.444336e-82
33,53,2.236020e-82
33,54,1.573496e-82
33,55,1.200608e-82
33,56,8.133098e-83
33,57,4.831306e-83
33,58,2.706694e-83
33,59,1.028743e-83
33,60,1.237648e-81
33,61,1.282794e-81
33,62,1.261436e-81
33,63,8.989585e-82
33,64,4.973015e-82
33,65,2.606811e-82
33,66,1.530538e-82
33,67,1.423492e-82
33,68,8.727263e-83
33,69,6.203547e-83
33,70,3.369144e-83
33,71,1.262097e-83
33,72,1.378593e-81
33,73,1.379304e-81
33,74,1.252966e-81
33,75,8.416245e-82
33,76,4.348845e-82
33,77,2.561190e-82
33,78,1.779181e-82
33,79,1.236549e-82
33,80,7.773578e-83
33,81,5.219083e-83
33,82,3.060940e-83
33,83,1.142348e-83
33,84,6.277749e-82
33,85,9.862677e-82
33,86,9.282070e-82
33,87,5.722669e-82
33,88,2.996117e-82
33,89,1.773010e-82
33,90,1.373898e-82
33,91,1.084970e-82
33,92,6.863128e-83
33,93,4.256810e-83
33,94,2.511549e-83
33,95,9.419640e-84
33,96,1.980249e-83
33,97,4.915911e-82
33,98,5.263168e-82
33,99,3.369324e-82
33,100,1.892649e-82
33,101,1.272420e-82
33,102,8.920175e-83
33,103,7.429698e-83
33,104,5.943952e-83
33,105,3.484007e-83
33,106,2.024397e-83
33,107,8.309180e-84
33,108,0.000000e+00
33,109,3.243751e-83
33,110,2.242947e-82
33,111,1.518838e-82
33,112,1.049540e-82
33,113,6.963892e-83
33,114,5.764178e-83
33,115,5.096725e-83
33,116,3.449035e-83
33,117,2.601328e-83
33,118,1.414880e-83
33,119,5.910887e-84
33,120,0.000000e+00
33,121,0.000000e+00
33,122,1.295581e-83
33,123,3.451551e-83
33,124,3.484438e-83
33,125,2.716519e-83
33,126,2.548867e-83
33,127,2.283422e-83
33,128,1.743583e-83
33,129,1.347562e-83
33,130,8.625021e-84
33,131,2.677335e-84
33,132,0.000000e+00
33,133,0.000000e+00
33,134,0.000000e+00
33,135,0.000000e+00
33,136,3.327262e-84
33,137,4.846121e-84
33,138,5.930142e-84
33,139,6.062378e-84
33,140,4.430516e-84
33,141,5.561369e-84
33,142,2.740591e-84
33,143,1.165158e-84
33,144,0.000000e+00
33,145,0.000000e+00
33,146,0.000000e+00
33,147,0.000000e+00
33,148,0.000000e+00
33,149,7.308569e-85
33,150,4.634462e-85
33,151,2.601826e-85
33,152,2.212204e-85
33,153,2.318031e-85
33,154,2.317077e-85
33,155,1.094011e-85
34,0,3.536290e-83
34,1,2.158776e-83
34,2,4.118191e-83
34,3,2.624462e-83
34,4,1.165932e-83
34,5,4.922141e-84
34,6,4.479646e-84
34,7,3.608150e-84
34,8,2.630890e-84
34,9,1.709296e-84
34,10,9.538008e-85
34,11,2.995459e-85
34,12,1.229420e-82
34,13,1.272672e-82
34,14,1.380879e-82
34,15,8.845677e-83
34,16,4.654160e-83
34,17,3.169898e-83
34,18,1.854809e-83
34,19,1.471541e-83
34,20,9.566663e-84
34,21,7.445273e-84
34,22,4.522331e-84
34,23,1.302715e-84
34,24,3.306723e-82
34,25,2.975687e-82
34,26,2.982848e-82
34,27,2.176517e-82
34,28,1.133080e-82
34,29,6.484309e-83
34,30,4.013886e-83
34,31,3.244052e-83
34,32,1.960835e-83
34,33,1.370979e-83
34,34,1.100634e-83
34,35,2.553029e-84
34,36,5.151076e-82
34,37,5.109739e-82
34,38,4.657666e-82
34,39,3.635136e-82
34,40,1.931001e-82
34,41,9.036092e-83
34,42,5.816294e-83
34,43,4.262870e-83
34,44,3.015044e-83
34,45,1.648291e-83
34,46,1.355188e-83
34,47,4.372551e-84
34,48,6.589953e-82
34,49,6.198778e-82
34,50,6.210269e-82
34,51,3.718269e-82
34,52,2.124515e-82
34,53,9.593260e-83
34,54,7.390589e-83
34,55,5.890224e-83
34,56,4.152581e-83
34,57,2.479277e-83
34,58,1.422936e-83
34,59,4.801192e-84
34,60,6.994126e-82
34,61,7.009536e-82
34,62,6.681079e-82
34,63,4.401136e-82
34,64,2.341200e-82
34,65,1.113467e-82
34,66,7.190109e-83
34,67,6.817424e-83
34,68,4.184550e-83
34,69,3.168084e-83
34,70,1.692434e-83
34,71,5.724910e-84
34,72,7.734121e-82
34,73,7.570290e-82
34,74,6.538229e-82
34,75,4.023731e-82
34,76,1.862489e-82
34,77,1.162223e-82
34,78,7.814636e-83
34,79,5.870296e-83
34,80,3.874361e-83
34,81,2.581136e-83
34,82,1.509646e-83
34,83,5.457545e-84
34,84,3.487881e-82
34,85,5.355002e-82
34,86,4.826660e-82
34,87,2.683109e-82
34,88,1.233161e-82
34,89,7.176312e-83
34,90,6.249985e-83
34,91,5.235513e-83
34,92,3.381571e-83
34,93,2.116825e-83
34,94,1.310405e-83
34,95,4.585186e-84
34,96,1.159331e-83
34,97,2.515430e-82
34,98,2.617966e-82
34,99,1.389289e-82
34,100,7.373458e-83
34,101,5.177183e-83
34,102,4.158133e-83
34,103,3.560631e-83
34,104,2.820516e-83
34,105,1.648673e-83
34,106,1.038562e-83
34,107,3.598379e-84
34,108,0.000000e+00
34,109,1.509357e-83
34,110,9.919363e-83
34,111,4.851952e-83
34,112,3.601228e-83
34,113,2.671133e-83
34,114,2.421405e-83
34,115,2.274498e-83
34,116,1.575280e-83
34,117,1.206810e-83
34,118,7.064283e-84
34,119,2.736238e-84
34,120,0.000000e+00
34,121,0.000000e+00
34,122,2.423674e-84
34,123,8.331458e-84
34,124,1.009803e-83
34,125,9.906242e-84
34,126,1.076149e-83
34,127,9.156726e-84
34,128,8.028171e-84
34,129,6.494583e-84
34,130,4.092475e-84
34,131,1.009278e-84
34,132,0.000000e+00
34,133,0.000000e+00
34,134,0.000000e+00
34,135,0.000000e+00
34,136,1.276030e-84
34,137,1.789711e-84
34,138,1.892539e-84
34,139,2.213069e-84
34,140,1.613630e-84
34,141,2.422795e-84
34,142,1.115706e-84
34,143,4.423226e-85
34,144,0.000000e+00
34,145,0.000000e+00
34,146,0.000000e+00
34,147,0.000000e+00
34,148,0.000000e+00
34,149,4.023443e-85
34,150,2.235355e-85
34,151,9.750480e-86
34,152,9.090595e-86
34,153,1.041112e-85
34,154,1.035716e-85
34,155,3.454540e-86
35,0,1.168113e-83
35,1,7.646328e-84
35,2,1.441649e-83
35,3,9.916614e-84
35,4,6.502571e-84
35,5,2.603758e-84
35,6,2.317658e-84
35,7,1.675424e-84
35,8,1.010242e-84
35,9,8.945794e-85
35,10,3.867300e-85
35,11,2.188874e-85
35,12,3.745741e-83
35,13,4.293840e-83
35,14,4.817867e-83
35,15,3.753707e-83
35,16,2.298265e-83
35,17,1.394846e-83
35,18,8.357096e-84
35,19,6.126303e-84
35,20,4.005640e-84
35,21,2.734012e-84
35,22,1.483100e-84
35,23,1.256483e-84
35,24,9.410335e-83
35,25,1.007206e-82
35,26,1.060722e-82
35,27,8.488179e-83
35,28,5.210985e-83
35,29,3.093360e-83
35,30,1.934492e-83
35,31,1.427082e-83
35,32,7.881773e-84
35,33,4.858529e-84
35,34,2.553029e-84
35,35,2.370014e-84
35,36,1.510477e-82
35,37,1.648083e-82
35,38,1.672149e-82
35,39,1.464982e-82
35,40,9.205758e-83
35,41,4.791155e-83
35,42,2.871827e-83
35,43,2.000904e-83
35,44,1.265986e-83
35,45,7.437489e-84
35,46,3.957102e-84
35,47,2.773974e-84
35,48,2.033899e-82
35,49,2.224974e-82
35,50,2.036702e-82
35,51,1.611214e-82
35,52,1.073998e-82
35,53,5.771359e-83
35,54,3.575275e-83
35,55,2.711178e-83
35,56,1.710895e-83
35,57,1.069360e-83
35,58,5.427012e-84
35,59,2.325450e-84
35,60,2.242584e-82
35,61,2.530011e-82
35,62,2.513255e-82
35,63,1.992684e-82
35,64,1.169104e-82
35,65,6.962391e-83
35,66,3.776957e-83
35,67,3.068986e-83
35,68,1.875965e-83
35,69,1.294959e-83
35,70,7.336746e-84
35,71,2.765358e-84
35,72,2.543533e-82
35,73,2.685171e-82
35,74,2.515767e-82
35,75,1.982743e-82
35,76,1.204466e-82
35,77,6.335543e-83
35,78,4.328688e-83
35,79,2.833906e-83
35,80,1.722373e-83
35,81,1.052721e-83
35,82,6.564853e-84
35,83,2.640515e-84
35,84,1.180354e-82
35,85,1.920765e-82
35,86,1.894789e-82
35,87,1.387238e-82
35,88,8.424508e-83
35,89,4.751243e-83
35,90,3.268295e-83
35,91,2.371120e-83
35,92,1.476142e-83
35,93,8.972156e-84
35,94,5.001260e-84
35,95,2.218200e-84
35,96,3.487769e-84
35,97,1.095518e-82
35,98,1.227005e-82
35,99,9.375430e-83
35,100,5.696287e-83
35,101,3.640644e-83
35,102,2.150734e-83
35,103,1.711145e-83
35,104,1.325766e-83
35,105,8.147380e-84
35,106,4.274256e-84
35,107,2.049770e-84
35,108,0.000000e+00
35,109,6.646568e-84
35,110,5.977365e-83
35,111,5.149879e-83
35,112,3.258257e-83
35,113,2.101379e-83
35,114,1.534652e-83
35,115,1.209115e-83
35,116,8.224701e-84
35,117,6.187253e-84
35,118,3.244310e-84
35,119,1.576180e-84
35,120,0.000000e+00
35,121,0.000000e+00
35,122,4.551841e-84
35,123,1.533963e-83
35,124,1.312508e-83
35,125,8.941353e-84
35,126,7.489565e-84
35,127,6.782372e-84
35,128,4.529397e-84
35,129,3.346035e-84
35,130,2.187075e-84
35,131,9.725799e-85
35,132,0.000000e+00
35,133,0.000000e+00
35,134,0.000000e+00
35,135,0.000000e+00
35,136,1.260740e-84
35,137,1.632523e-84
35,138,2.036304e-84
35,139,1.954318e-84
35,140,1.566200e-84
35,141,1.652194e-84
35,142,8.726995e-85
35,143,4.414930e-85
35,144,0.000000e+00
35,145,0.000000e+00
35,146,0.000000e+00
35,147,0.000000e+00
35,148,0.000000e+00
35,149,1.719946e-85
35,150,1.450563e-85
35,151,1.103626e-85
35,152,8.341040e-86
35,153,7.707376e-86
35,154,7.788070e-86
35,155,5.579269e-86
36,0,3.426298e-81
36,1,1.977306e-81
36,2,3.855393e-81
36,3,1.723728e-81
36,4,1.380361e-82
36,5,1.890745e-82
36,6,1.914777e-82
36,7,2.077183e-82
36,8,1.748968e-82
36,9,1.549013e-82
36,10,1.092651e-82
36,11,2.000403e-83
36,12,1.370717e-80
36,13,1.235430e-80
36,14,1.276395e-80
36,15,6.023784e-81
36,16,1.786459e-81
36,17,1.616134e-81
36,18,5.713936e-82
36,19,7.463452e-82
36,20,6.789467e-82
36,21,5.419360e-82
36,22,2.473304e-82
36,23,6.873729e-83
36,24,3.912656e-80
36,25,3.022793e-80
36,26,2.815348e-80
36,27,1.549196e-80
36,28,5.317990e-81
36,29,2.233376e-81
36,30,1.506394e-81
36,31,1.933711e-81
36,32,1.231571e-81
36,33,8.872750e-82
36,34,5.151076e-82
36,35,1.510477e-82
36,36,6.939093e-80
36,37,5.101178e-80
36,38,4.338308e-80
36,39,2.627131e-80
36,40,8.296591e-81
36,41,2.076126e-81
36,42,1.919640e-81
36,43,2.186318e-81
36,44,2.035308e-81
36,45,1.098116e-81
36,46,1.014100e-81
36,47,2.561559e-82
36,48,7.790201e-80
36,49,5.869899e-80
36,50,5.758632e-80
36,51,2.387165e-80
36,52,7.892536e-81
36,53,-6.355654e-82
36,54,2.290062e-81
36,55,3.745345e-81
36,56,2.823987e-81
36,57,1.779261e-81
36,58,1.315660e-81
36,59,1.632317e-82
36,60,7.773514e-80
36,61,6.705666e-80
36,62,5.956120e-80
36,63,2.357198e-80
36,64,6.865999e-81
36,65,-2.361263e-82
36,66,9.993794e-82
36,67,3.100513e-81
36,68,2.060807e-81
36,69,1.977311e-81
36,70,1.254921e-81
36,71,1.538407e-82
36,72,8.277178e-80
36,73,7.214049e-80
36,74,5.000706e-80
36,75,1.846051e-80
36,76,-2.579261e-81
36,77,1.312263e-81
36,78,1.480370e-81
36,79,2.547026e-81
36,80,2.010736e-81
36,81,1.546689e-81
36,82,9.109580e-82
36,83,1.325421e-82
36,84,3.611518e-80
36,85,5.249610e-80
36,86,3.878279e-80
36,87,8.525681e-81
36,88,-3.425415e-81
36,89,-2.189135e-81
36,90,9.391985e-82
36,91,2.532890e-81
36,92,1.994924e-81
36,93,1.277663e-81
36,94,9.633352e-82
36,95,1.615093e-82
36,96,7.137749e-82
36,97,1.704246e-80
36,98,1.469251e-80
36,99,-4.193649e-81
36,100,-4.693160e-81
36,101,-2.195602e-81
36,102,8.991217e-82
36,103,1.500067e-81
36,104,1.156866e-81
36,105,7.514308e-82
36,106,6.899384e-82
36,107,5.149795e-83
36,108,0.000000e+00
36,109,2.458769e-82
36,110,-5.135556e-82
36,111,-8.095454e-81
36,112,-4.891048e-81
36,113,-2.486098e-81
36,114,-3.909667e-82
36,115,2.984542e-82
36,116,2.230240e-82
36,117,2.799093e-82
36,118,3.586294e-82
36,119,7.068533e-84
36,120,0.000000e+00
36,121,0.000000e+00
36,122,-1.174100e-81
36,123,-3.553529e-81
36,124,-2.783864e-81
36,125,-1.218363e-81
36,126,-4.959994e-82
36,127,-4.642164e-82
36,128,8.695965e-83
36,129,6.314431e-83
36,130,5.219900e-83
36,131,-1.393064e-82
36,132,0.000000e+00
36,133,0.000000e+00
36,134,0.000000e+00
36,135,0.000000e+00
36,136,-2.275173e-82
36,137,-1.921565e-82
36,138,-3.623858e-82
36,139,-2.638632e-82
36,140,-1.922643e-82
36,141,-1.228486e-82
36,142,-8.387962e-83
36,143,-7.890484e-83
36,144,0.000000e+00
36,145,0.000000e+00
36,146,0.000000e+00
36,147,0.000000e+00
36,148,0.000000e+00
36,149,3.267483e-83
36,150,-5.085882e-84
36,151,-1.393053e-83
36,152,-9.982221e-84
36,153,-5.002948e-84
36,154,-5.797341e-84
36,155,-1.040090e-83
37,0,3.216768e-81
37,1,1.929986e-81
37,2,3.694487e-81
37,3,1.878057e-81
37,4,4.830872e-82
37,5,2.776740e-82
37,6,2.560415e-82
37,7,2.353791e-82
37,8,1.859406e-82
37,9,1.612322e-82
37,10,1.018609e-82
37,11,2.465809e-83
37,12,1.219495e-80
37,13,1.156795e-80
37,14,1.216684e-80
37,15,6.629682e-81
37,16,2.692542e-81
37,17,2.000780e-81
37,18,8.828780e-82
37,19,9.114199e-82
37,20,6.959332e-82
37,21,5.495360e-82
37,22,2.652307e-82
37,23,8.553645e-83
37,24,3.344891e-80
37,25,2.746278e-80
37,26,2.614810e-80
37,27,1.647614e-80
37,28,6.984785e-81
37,29,3.440345e-81
37,30,2.071501e-81
37,31,2.100180e-81
37,32,1.331169e-81
37,33,9.068112e-82
37,34,5.109739e-82
37,35,1.648083e-82
37,36,5.101178e-80
37,37,5.371919e-80
37,38,4.076458e-80
37,39,2.732603e-80
37,40,1.155993e-80
37,41,4.139407e-81
37,42,2.959528e-81
37,43,2.575361e-81
37,44,2.134035e-81
37,45,1.126611e-81
37,46,9.458068e-82
37,47,2.890518e-82
37,48,6.691201e-80
37,49,5.509871e-80
37,50,5.459628e-80
37,51,2.619955e-80
37,52,1.175209e-80
37,53,2.870653e-81
37,54,3.700116e-81
37,55,3.985869e-81
37,56,2.887655e-81
37,57,1.770716e-81
37,58,1.224613e-81
37,59,2.639133e-82
37,60,6.770152e-80
37,61,6.232639e-80
37,62,5.661484e-80
37,63,2.853737e-80
37,64,1.178905e-80
37,65,3.462977e-81
37,66,2.795101e-81
37,67,3.939446e-81
37,68,2.446628e-81
37,69,2.112681e-81
37,70,1.267458e-81
37,71,2.765403e-82
37,72,7.441216e-80
37,73,6.797722e-80
37,74,5.139456e-80
37,75,2.478304e-80
37,76,4.719659e-81
37,77,4.384904e-81
37,78,3.279034e-81
37,79,3.262193e-81
37,80,2.340864e-81
37,81,1.686550e-81
37,82,9.944155e-82
37,83,2.462575e-82
37,84,3.299675e-80
37,85,4.940856e-80
37,86,3.938075e-80
37,87,1.449708e-80
37,88,2.411412e-81
37,89,1.085596e-81
37,90,2.511749e-81
37,91,3.076356e-81
37,92,2.175065e-81
37,93,1.375732e-81
37,94,9.526292e-82
37,95,2.330563e-82
37,96,8.787465e-82
37,97,1.933357e-80
37,98,1.831193e-80
37,99,2.798983e-81
37,100,-4.809622e-83
37,101,4.312227e-82
37,102,1.735926e-81
37,103,1.988423e-81
37,104,1.539668e-81
37,105,9.444402e-82
37,106,7.152660e-82
37,107,1.401979e-82
37,108,0.000000e+00
37,109,6.852848e-82
37,110,3.711085e-81
37,111,-2.536937e-81
37,112,-1.529800e-81
37,113,-5.797002e-82
37,114,4.761245e-82
37,115,8.223688e-82
37,116,5.975932e-82
37,117,5.163357e-82
37,118,4.158716e-82
37,119,8.492002e-83
37,120,0.000000e+00
37,121,0.000000e+00
37,122,-5.571994e-82
37,123,-1.658826e-81
37,124,-1.209681e-81
37,125,-3.697954e-82
37,126,2.905578e-83
37,127,1.619700e-83
37,128,3.039047e-82
37,129,2.252194e-82
37,130,1.500984e-82
37,131,-5.418711e-83
37,132,0.000000e+00
37,133,0.000000e+00
37,134,0.000000e+00
37,135,0.000000e+00
37,136,-7.583072e-83
37,137,-4.315677e-83
37,138,-1.418240e-82
37,139,-8.162765e-83
37,140,-6.151052e-83
37,141,1.934070e-84
37,142,-1.637817e-83
37,143,-3.453915e-83
37,144,0.000000e+00
37,145,0.000000e+00
37,146,0.000000e+00
37,147,0.000000e+00
37,148,0.000000e+00
37,149,3.361331e-83
37,150,5.257633e-84
37,151,-3.775697e-84
37,152,-2.668936e-84
37,153,5.102318e-85
37,154,-2.905900e-85
37,155,-5.502947e-84
38,0,2.750170e-81
38,1,1.633424e-81
38,2,3.183891e-81
38,3,1.822896e-81
38,4,6.731920e-82
38,5,3.258185e-82
38,6,3.093854e-82
38,7,2.353020e-82
38,8,1.682888e-82
38,9,1.513889e-82
38,10,8.913345e-83
38,11,2.507701e-83
38,12,1.013916e-80
38,13,9.974200e-81
38,14,1.074430e-80
38,15,6.494256e-81
38,16,3.115530e-81
38,17,2.115008e-81
38,18,1.038417e-81
38,19,8.868415e-82
38,20,6.578047e-82
38,21,4.997282e-82
38,22,2.555160e-82
38,23,8.868577e-83
38,24,2.834685e-80
38,25,2.418545e-80
38,26,2.397322e-80
38,27,1.585543e-80
38,28,7.816359e-81
38,29,4.099530e-81
38,30,2.456857e-81
38,31,2.181103e-81
38,32,1.290913e-81
38,33,8.635414e-82
38,34,4.657666e-82
38,35,1.672149e-82
38,36,4.338308e-80
38,37,4.076458e-80
38,38,4.370987e-80
38,39,2.747748e-80
38,40,1.326969e-80
38,41,5.655470e-81
38,42,3.548401e-81
38,43,2.780488e-81
38,44,2.112581e-81
38,45,1.170551e-81
38,46,8.719420e-82
38,47,2.880434e-82
38,48,5.800348e-80
38,49,4.999418e-80
38,50,4.979685e-80
38,51,2.767815e-80
38,52,1.420489e-80
38,53,5.430933e-81
38,54,4.456591e-81
38,55,4.231513e-81
38,56,2.850441e-81
38,57,1.753529e-81
38,58,1.147684e-81
38,59,2.894037e-82
38,60,5.906106e-80
38,61,5.754491e-80
38,62,5.364892e-80
38,63,3.126495e-80
38,64,1.515518e-80
38,65,6.467147e-81
38,66,4.023273e-81
38,67,4.365690e-81
38,68,2.559217e-81
38,69,2.093641e-81
38,70,1.258894e-81
38,71,3.441669e-82
38,72,6.549724e-80
38,73,6.207514e-80
38,74,4.965963e-80
38,75,2.951497e-80
38,76,1.042330e-80
38,77,6.821466e-81
38,78,4.553477e-81
38,79,3.726056e-81
38,80,2.464843e-81
38,81,1.672305e-81
38,82,1.009270e-81
38,83,3.024119e-82
38,84,2.982702e-80
38,85,4.583679e-80
38,86,3.902016e-80
38,87,1.891384e-80
38,88,7.180213e-81
38,89,3.574500e-81
38,90,3.507968e-81
38,91,3.344379e-81
38,92,2.232426e-81
38,93,1.381367e-81
38,94,9.021351e-82
38,95,2.645429e-82
38,96,8.269675e-82
38,97,2.027492e-80
38,98,2.080175e-80
38,99,8.067076e-81
38,100,3.551990e-81
38,101,2.326993e-81
38,102,2.320944e-81
38,103,2.230715e-81
38,104,1.695946e-81
38,105,1.031436e-81
38,106,6.902632e-82
38,107,1.905342e-82
38,108,0.000000e+00
38,109,9.116121e-82
38,110,6.876077e-81
38,111,1.663473e-81
38,112,8.370873e-82
38,113,6.630331e-82
38,114,1.078497e-81
38,115,1.093215e-81
38,116,7.480833e-82
38,117,6.302971e-82
38,118,4.283008e-82
38,119,1.291851e-82
38,120,0.000000e+00
38,121,0.000000e+00
38,122,-8.245493e-83
38,123,-2.239194e-82
38,124,-1.639134e-82
38,125,1.560786e-82
38,126,3.668841e-82
38,127,2.858195e-82
38,128,3.734885e-82
38,129,2.847631e-82
38,130,1.899471e-82
38,131,2.308719e-85
38,132,0.000000e+00
38,133,0.000000e+00
38,134,0.000000e+00
38,135,0.000000e+00
38,136,8.578018e-84
38,137,3.045079e-83
38,138,-2.108884e-83
38,139,1.954346e-83
38,140,1.073632e-83
38,141,5.253763e-83
38,142,1.765124e-83
38,143,-1.027945e-83
38,144,0.000000e+00
38,145,0.000000e+00
38,146,0.000000e+00
38,147,0.000000e+00
38,148,0.000000e+00
38,149,2.942282e-83
38,150,8.707131e-84
38,151,1.593814e-84
38,152,1.142958e-84
38,153,2.851596e-84
38,154,2.143475e-84
38,155,-2.192095e-84
39,0,1.792356e-81
39,1,1.088111e-81
39,2,2.145398e-81
39,3,1.618831e-81
39,4,9.778033e-82
39,5,3.625835e-82
39,6,3.242798e-82
39,7,2.115804e-82
39,8,1.401865e-82
39,9,1.146220e-82
39,10,5.926170e-83
39,11,2.232924e-83
39,12,5.850389e-81
39,13,6.605924e-81
39,14,7.516495e-81
39,15,5.738356e-81
39,16,3.599920e-81
39,17,2.205496e-81
39,18,1.292667e-81
39,19,8.699280e-82
39,20,5.450910e-82
39,21,4.061698e-82
39,22,2.130342e-82
39,23,8.641304e-83
39,24,1.621444e-80
39,25,1.618566e-80
39,26,1.721480e-80
39,27,1.403976e-80
39,28,8.278132e-81
39,29,4.893369e-81
39,30,2.831385e-81
39,31,2.031088e-81
39,32,1.153829e-81
39,33,6.999277e-82
39,34,3.635136e-82
39,35,1.464982e-82
39,36,2.627131e-80
39,37,2.732603e-80
39,38,2.747748e-80
39,39,2.914500e-80
39,40,1.529132e-80
39,41,7.282888e-81
39,42,4.307527e-81
39,43,2.806932e-81
39,44,1.777423e-81
39,45,1.006138e-81
39,46,6.370328e-82
39,47,2.472336e-82
39,48,3.373405e-80
39,49,3.567871e-80
39,50,3.643582e-80
39,51,2.675906e-80
39,52,1.719894e-80
39,53,8.624310e-81
39,54,5.386244e-81
39,55,3.815098e-81
39,56,2.402428e-81
39,57,1.473856e-81
39,58,8.696534e-82
39,59,3.281667e-82
39,60,3.710712e-80
39,61,4.097981e-80
39,62,4.111231e-80
39,63,3.226338e-80
39,64,1.863140e-80
39,65,1.005061e-80
39,66,5.635413e-81
39,67,4.457781e-81
39,68,2.503040e-81
39,69,1.845022e-81
39,70,1.061679e-81
39,71,3.997529e-82
39,72,4.161054e-80
39,73,4.399499e-80
39,74,4.232337e-80
39,75,3.193604e-80
39,76,1.821136e-80
39,77,9.739001e-81
39,78,5.988422e-81
39,79,3.855663e-81
39,80,2.385084e-81
39,81,1.464070e-81
39,82,9.318299e-82
39,83,3.820367e-82
39,84,1.998881e-80
39,85,3.370624e-80
39,86,3.324984e-80
39,87,2.362667e-80
39,88,1.345748e-80
39,89,7.138716e-81
39,90,4.780839e-81
39,91,3.396426e-81
39,92,2.019577e-81
39,93,1.212021e-81
39,94,7.334827e-82
39,95,2.952410e-82
39,96,7.770024e-82
39,97,1.829865e-80
39,98,2.143997e-80
39,99,1.519964e-80
39,100,8.579243e-81
39,101,5.011492e-81
39,102,2.898165e-81
39,103,2.320234e-81
39,104,1.721036e-81
39,105,1.013896e-81
39,106,5.736212e-82
39,107,2.477516e-82
39,108,0.000000e+00
39,109,1.283857e-81
39,110,1.081621e-80
39,111,8.022214e-81
39,112,4.643716e-81
39,113,2.658734e-81
39,114,1.830737e-81
39,115,1.412095e-81
39,116,9.221896e-82
39,117,7.337744e-82
39,118,3.899474e-82
39,119,1.878329e-82
39,120,0.000000e+00
39,121,0.000000e+00
39,122,6.672848e-82
39,123,1.996398e-81
39,124,1.563094e-81
39,125,9.891034e-82
39,126,8.480511e-82
39,127,6.567098e-82
39,128,4.460016e-82
39,129,3.580094e-82
39,130,2.376995e-82
39,131,8.740638e-83
39,132,0.000000e+00
39,133,0.000000e+00
39,134,0.000000e+00
39,135,0.000000e+00
39,136,1.604994e-82
39,137,1.690764e-82
39,138,1.974432e-82
39,139,1.813392e-82
39,140,1.210707e-82
39,141,1.456611e-82
39,142,7.339207e-83
39,143,3.226396e-83
39,144,0.000000e+00
39,145,0.000000e+00
39,146,0.000000e+00
39,147,0.000000e+00
39,148,0.000000e+00
39,149,2.148592e-83
39,150,1.717227e-83
39,151,1.047812e-83
39,152,7.302987e-84
39,153,6.533556e-84
39,154,6.047680e-84
39,155,2.954554e-84
40,0,7.647700e-82
40,1,4.981414e-82
40,2,9.806025e-82
40,3,1.063952e-81
40,4,8.943697e-82
40,5,2.888865e-82
40,6,2.499908e-82
40,7,1.458678e-82
40,8,8.577968e-83
40,9,6.234732e-83
40,10,2.468381e-83
40,11,1.451678e-83
40,12,1.814085e-81
40,13,2.840939e-81
40,14,3.601873e-81
40,15,3.694877e-81
40,16,2.842212e-81
40,17,1.638715e-81
40,18,1.062041e-81
40,19,5.950162e-82
40,20,3.225990e-82
40,21,2.367567e-82
40,22,1.237524e-82
40,23,5.907507e-83
40,24,4.574933e-81
40,25,6.914160e-81
40,26,8.448206e-81
40,27,8.662720e-81
40,28,6.349908e-81
40,29,3.823101e-81
40,30,2.171180e-81
40,31,1.348060e-81
40,32,7.218601e-82
40,33,4.024004e-82
40,34,1.931001e-82
40,35,9.205758e-83
40,36,8.296591e-81
40,37,1.155993e-80
40,38,1.326969e-80
40,39,1.529132e-80
40,40,1.456289e-80
40,41,6.709602e-81
40,42,3.285453e-81
40,43,1.871655e-81
40,44,1.090148e-81
40,45,6.365006e-82
40,46,3.199918e-82
40,47,1.644453e-82
40,48,1.051234e-80
40,49,1.687431e-80
40,50,1.867743e-80
40,51,1.759110e-80
40,52,1.357840e-80
40,53,8.184489e-81
40,54,4.182339e-81
40,55,2.410502e-81
40,56,1.443331e-81
40,57,8.691735e-82
40,58,4.528434e-82
40,59,2.450752e-82
40,60,1.378497e-80
40,61,1.970827e-80
40,62,2.213932e-80
40,63,2.307258e-80
40,64,1.552771e-80
40,65,9.091720e-81
40,66,4.650689e-81
40,67,3.308260e-81
40,68,1.694099e-81
40,69,1.174964e-81
40,70,6.274930e-82
40,71,3.242663e-82
40,72,1.649994e-80
40,73,2.106226e-80
40,74,2.482615e-80
40,75,2.383485e-80
40,76,1.697303e-80
40,77,8.641644e-81
40,78,5.148517e-81
40,79,2.881420e-81
40,80,1.605794e-81
40,81,9.368014e-82
40,82,5.989494e-82
40,83,3.021351e-82
40,84,8.742813e-81
40,85,1.651195e-80
40,86,2.003656e-80
40,87,1.898529e-80
40,88,1.300372e-80
40,89,7.063259e-81
40,90,4.106373e-81
40,91,2.438272e-81
40,92,1.310828e-81
40,93,7.582377e-82
40,94,4.150586e-82
40,95,2.187671e-82
40,96,5.247942e-82
40,97,1.184334e-80
40,98,1.560267e-80
40,99,1.489138e-80
40,100,8.987964e-81
40,101,5.093049e-81
40,102,2.404415e-81
40,103,1.684961e-81
40,104,1.236148e-81
40,105,6.996339e-82
40,106,3.418407e-82
40,107,2.081916e-82
40,108,0.000000e+00
40,109,1.096830e-81
40,110,9.909043e-81
40,111,9.375680e-81
40,112,5.496591e-81
40,113,3.058344e-81
40,114,1.746514e-81
40,115,1.186082e-81
40,116,7.548669e-82
40,117,5.733556e-82
40,118,2.547552e-82
40,119,1.632000e-82
40,120,0.000000e+00
40,121,0.000000e+00
40,122,9.042647e-82
40,123,2.695970e-81
40,124,2.096026e-81
40,125,1.183395e-81
40,126,8.888935e-82
40,127,6.964071e-82
40,128,3.700673e-82
40,129,3.044696e-82
40,130,1.979690e-82
40,131,1.113525e-82
40,132,0.000000e+00
40,133,0.000000e+00
40,134,0.000000e+00
40,135,0.000000e+00
40,136,2.011098e-82
40,137,2.034496e-82
40,138,2.666674e-82
40,139,2.239591e-82
40,140,1.526998e-82
40,141,1.643066e-82
40,142,8.616134e-83
40,143,4.729396e-83
40,144,0.000000e+00
40,145,0.000000e+00
40,146,0.000000e+00
40,147,0.000000e+00
40,148,0.000000e+00
40,149,1.071646e-83
40,150,1.663949e-83
40,151,1.264075e-83
40,152,8.850608e-84
40,153,6.861124e-84
40,154,6.986066e-84
40,155,5.345825e-84
41,0,2.892286e-82
41,1,2.015157e-82
41,2,3.906023e-82
41,3,5.501545e-82
41,4,5.228552e-82
41,5,1.681854e-82
41,6,1.476243e-82
41,7,8.222068e-83
41,8,4.308406e-83
41,9,2.780862e-83
41,10,9.901607e-84
41,11,7.035375e-84
41,12,4.104197e-82
41,13,1.076159e-81
41,14,1.495212e-81
41,15,1.890638e-81
41,16,1.585707e-81
41,17,8.723855e-82
41,18,6.239948e-82
41,19,3.241347e-82
41,20,1.677965e-82
41,21,1.199636e-82
41,22,6.227714e-83
41,23,3.236821e-83
41,24,7.216772e-82
41,25,2.565451e-81
41,26,3.617188e-81
41,27,4.221330e-81
41,28,3.382580e-81
41,29,2.225117e-81
41,30,1.198946e-81
41,31,7.087219e-82
41,32,3.688361e-82
41,33,1.970287e-82
41,34,9.036092e-83
41,35,4.791155e-83
41,36,2.076126e-81
41,37,4.139407e-81
41,38,5.655470e-81
41,39,7.282888e-81
41,40,6.709602e-81
41,41,4.897478e-81
41,42,2.167485e-81
41,43,9.734270e-82
41,44,5.377443e-82
41,45,3.381473e-82
41,46,1.439877e-82
41,47,8.138814e-83
41,48,2.255938e-81
41,49,6.897547e-81
41,50,7.693665e-81
41,51,9.315864e-81
41,52,7.265490e-81
41,53,4.996765e-81
41,54,2.530200e-81
41,55,1.256124e-81
41,56,7.215377e-82
41,57,4.523637e-82
41,58,2.057012e-82
41,59,1.317202e-82
41,60,4.626626e-81
41,61,8.187655e-81
41,62,1.000757e-80
41,63,1.226148e-80
41,64,8.834493e-81
41,65,5.398751e-81
41,66,2.685296e-81
41,67,1.760680e-81
41,68,9.112658e-82
41,69,6.071667e-82
41,70,3.093568e-82
41,71,1.833906e-82
41,72,5.402924e-81
41,73,8.386937e-81
41,74,1.188607e-80
41,75,1.271918e-80
41,76,1.008006e-80
41,77,5.055345e-81
41,78,3.005925e-81
41,79,1.607880e-81
41,80,8.755493e-82
41,81,4.821539e-82
41,82,3.146976e-82
41,83,1.746965e-82
41,84,3.178507e-81
41,85,6.766900e-81
41,86,9.657346e-81
41,87,1.050992e-80
41,88,7.733887e-81
41,89,4.292687e-81
41,90,2.402660e-81
41,91,1.340174e-81
41,92,6.983187e-82
41,93,3.938440e-82
41,94,2.037622e-82
41,95,1.213486e-82
41,96,2.500731e-82
41,97,5.910919e-81
41,98,8.163041e-81
41,99,8.818324e-81
41,100,5.439857e-81
41,101,3.148587e-81
41,102,1.406187e-81
41,103,9.295139e-82
41,104,6.837487e-82
41,105,3.852855e-82
41,106,1.754523e-82
41,107,1.200506e-82
41,108,0.000000e+00
41,109,6.271086e-82
41,110,5.731178e-81
41,111,5.862709e-81
41,112,3.474763e-81
41,113,1.971673e-81
41,114,1.109596e-81
41,115,7.112326e-82
41,116,4.544969e-82
41,117,3.398685e-82
41,118,1.384026e-82
41,119,9.925829e-83
41,120,0.000000e+00
41,121,0.000000e+00
41,122,5.739985e-82
41,123,1.751393e-81
41,124,1.390376e-81
41,125,7.806579e-82
41,126,5.837529e-82
41,127,4.534815e-82
41,128,2.240784e-82
41,129,1.873759e-82
41,130,1.196001e-82
41,131,7.511251e-83
41,132,0.000000e+00
41,133,0.000000e+00
41,134,0.000000e+00
41,135,0.000000e+00
41,136,1.319393e-82
41,137,1.335196e-82
41,138,1.828832e-82
41,139,1.512231e-82
41,140,1.042058e-82
41,141,1.093695e-82
41,142,5.812367e-83
41,143,3.346323e-83
41,144,0.000000e+00
41,145,0.000000e+00
41,146,0.000000e+00
41,147,0.000000e+00
41,148,0.000000e+00
41,149,4.248400e-84
41,150,1.082925e-83
41,151,8.349790e-84
41,152,6.089756e-84
41,153,4.639534e-84
41,154,4.785573e-84
41,155,4.111169e-84
42,0,2.051591e-82
42,1,1.344249e-82
42,2,2.592552e-82
42,3,2.953727e-82
42,4,2.727883e-82
42,5,9.099451e-83
42,6,7.924862e-83
42,7,4.793010e-83
42,8,2.627977e-83
42,9,1.943264e-83
42,10,7.715662e-84
42,11,4.763301e-84
42,12,4.128334e-82
42,13,7.371646e-82
42,14,9.467776e-82
42,15,1.055030e-81
42,16,8.339669e-82
42,17,4.733480e-82
42,18,3.251228e-82
42,19,1.912825e-82
42,20,1.002747e-82
42,21,7.364397e-83
42,22,4.034090e-83
42,23,1.990166e-83
42,24,9.364968e-82
42,25,1.792499e-81
42,26,2.279162e-81
42,27,2.468165e-81
42,28,1.832739e-81
42,29,1.206264e-81
42,30,7.127211e-82
42,31,3.911412e-82
42,32,2.253232e-82
42,33,1.226411e-82
42,34,5.816294e-83
42,35,2.871827e-83
42,36,1.919640e-81
42,37,2.959528e-81
42,38,3.548401e-81
42,39,4.307527e-81
42,40,3.285453e-81
42,41,2.167485e-81
42,42,1.723947e-81
42,43,7.165345e-82
42,44,3.173927e-82
42,45,1.911735e-82
42,46,9.083507e-83
42,47,4.541652e-83
42,48,2.218403e-81
42,49,4.449482e-81
42,50,4.895341e-81
42,51,5.139763e-81
42,52,4.040785e-81
42,53,2.462434e-81
42,54,1.492115e-81
42,55,7.844868e-82
42,56,4.209095e-82
42,57,2.647630e-82
42,58,1.372459e-82
42,59,8.149212e-83
42,60,3.382046e-81
42,61,5.220494e-81
42,62,5.830286e-81
42,63,6.757261e-81
42,64,4.586275e-81
42,65,2.915568e-81
42,66,1.587180e-81
42,67,9.659666e-82
42,68,5.395209e-82
42,69,3.662403e-82
42,70,1.929663e-82
42,71,9.965554e-83
42,72,4.004797e-81
42,73,5.473112e-81
42,74,7.098877e-81
42,75,6.996306e-81
42,76,5.390813e-81
42,77,2.679527e-81
42,78,1.657287e-81
42,79,9.146708e-82
42,80,5.223520e-82
42,81,2.875880e-82
42,82,1.878207e-82
42,83,1.003062e-82
42,84,2.156367e-81
42,85,4.309961e-81
42,86,5.472649e-81
42,87,5.702044e-81
42,88,4.059507e-81
42,89,2.272331e-81
42,90,1.323935e-81
42,91,7.686957e-82
42,92,4.153389e-82
42,93,2.371153e-82
42,94,1.260973e-82
42,95,7.196758e-83
42,96,1.358438e-82
42,97,3.400764e-81
42,98,4.407200e-81
42,99,4.531260e-81
42,100,2.851136e-81
42,101,1.683462e-81
42,102,8.000920e-82
42,103,5.611596e-82
42,104,4.046001e-82
42,105,2.320717e-82
42,106,1.027201e-82
42,107,6.790363e-83
42,108,0.000000e+00
42,109,3.235324e-82
42,110,2.863110e-81
42,111,2.899020e-81
42,112,1.772809e-81
42,113,1.037779e-81
42,114,6.017576e-82
42,115,3.994595e-82
42,116,2.626453e-82
42,117,1.914848e-82
42,118,8.256230e-83
42,119,5.515021e-83
42,120,0.000000e+00
42,121,0.000000e+00
42,122,2.856288e-82
42,123,8.788253e-82
42,124,7.056644e-82
42,125,4.185148e-82
42,126,3.172958e-82
42,127,2.517686e-82
42,128,1.304812e-82
42,129,1.042058e-82
42,130,6.588655e-83
42,131,4.047151e-83
42,132,0.000000e+00
42,133,0.000000e+00
42,134,0.000000e+00
42,135,0.000000e+00
42,136,6.633707e-83
42,137,7.351275e-83
42,138,9.632318e-83
42,139,8.265445e-83
42,140,5.840008e-83
42,141,5.902621e-83
42,142,3.144213e-83
42,143,1.816747e-83
42,144,0.000000e+00
42,145,0.000000e+00
42,146,0.000000e+00
42,147,0.000000e+00
42,148,0.000000e+00
42,149,2.943619e-84
42,150,5.407143e-84
42,151,4.538003e-84
42,152,3.268130e-84
42,153,2.571593e-84
42,154,2.590356e-84
42,155,2.141821e-84
43,0,1.772410e-82
43,1,1.105436e-82
43,2,2.093443e-82
43,3,1.760324e-82
43,4,1.390474e-82
43,5,5.181835e-83
43,6,4.764183e-83
43,7,3.099020e-83
43,8,1.704371e-83
43,9,1.584653e-83
43,10,6.958502e-84
43,11,3.507860e-84
43,12,4.980997e-82
43,13,6.360728e-82
43,14,7.495248e-82
43,15,6.671457e-82
43,16,4.591021e-82
43,17,2.654040e-82
43,18,1.673177e-82
43,19,1.132031e-82
43,20,6.741667e-83
43,21,4.868337e-83
43,22,2.909535e-83
43,23,1.291740e-83
43,24,1.288309e-81
43,25,1.581915e-81
43,26,1.751448e-81
43,27,1.593606e-81
43,28,1.082604e-81
43,29,6.353043e-82
43,30,4.042767e-82
43,31,2.804026e-82
43,32,1.417569e-82
43,33,8.582441e-83
43,34,4.262870e-83
43,35,2.000904e-83
43,36,2.186318e-81
43,37,2.575361e-81
43,38,2.780488e-81
43,39,2.806932e-81
43,40,1.871655e-81
43,41,9.734270e-82
43,42,7.165345e-82
43,43,6.519233e-82
43,44,2.318432e-82
43,45,1.244128e-82
43,46,6.969792e-83
43,47,2.912766e-83
43,48,2.813872e-81
43,49,3.610027e-81
43,50,3.598759e-81
43,51,3.147209e-81
43,52,2.334733e-81
43,53,1.318443e-81
43,54,7.828416e-82
43,55,5.554055e-82
43,56,3.030295e-82
43,57,1.781512e-82
43,58,1.028295e-82
43,59,4.986418e-83
43,60,3.312206e-81
43,61,4.180754e-81
43,62,4.215692e-81
43,63,4.067251e-81
43,64,2.459896e-81
43,65,1.578788e-81
43,66,9.285475e-82
43,67,5.721888e-82
43,68,3.377430e-82
43,69,2.343494e-82
43,70,1.349651e-82
43,71,5.742372e-83
43,72,3.844950e-81
43,73,4.429893e-81
43,74,4.745980e-81
43,75,4.149511e-81
43,76,2.858340e-81
43,77,1.415615e-81
43,78,9.124832e-82
43,79,5.561218e-82
43,80,3.356632e-82
43,81,1.867952e-82
43,82,1.219417e-82
43,83,5.873494e-83
43,84,1.902950e-81
43,85,3.371041e-81
43,86,3.578404e-81
43,87,3.169403e-81
43,88,2.086331e-81
43,89,1.161717e-81
43,90,7.258292e-82
43,91,4.651115e-82
43,92,2.747506e-82
43,93,1.602805e-82
43,94,8.739161e-83
43,95,4.378963e-83
43,96,6.615378e-83
43,97,2.193093e-81
43,98,2.597917e-81
43,99,2.297515e-81
43,100,1.436101e-81
43,101,8.764441e-82
43,102,4.684419e-82
43,103,3.519141e-82
43,104,2.591886e-82
43,105,1.548568e-82
43,106,7.052311e-83
43,107,3.930813e-83
43,108,0.000000e+00
43,109,1.553129e-82
43,110,1.435385e-81
43,111,1.353677e-81
43,112,8.351713e-82
43,113,5.144158e-82
43,114,3.339407e-82
43,115,2.388211e-82
43,116,1.605011e-82
43,117,1.179209e-82
43,118,5.659124e-83
43,119,3.137981e-83
43,120,0.000000e+00
43,121,0.000000e+00
43,122,1.255265e-82
43,123,4.105542e-82
43,124,3.390675e-82
43,125,2.148862e-82
43,126,1.703308e-82
43,127,1.434026e-82
43,128,8.239247e-83
43,129,6.264995e-83
43,130,3.967273e-83
43,131,2.125367e-83
43,132,0.000000e+00
43,133,0.000000e+00
43,134,0.000000e+00
43,135,0.000000e+00
43,136,3.046945e-83
43,137,3.697886e-83
43,138,4.736575e-83
43,139,4.338766e-83
43,140,3.277055e-83
43,141,3.201107e-83
43,142,1.716464e-83
43,143,9.401835e-84
43,144,0.000000e+00
43,145,0.000000e+00
43,146,0.000000e+00
43,147,0.000000e+00
43,148,0.000000e+00
43,149,2.598024e-84
43,150,2.869473e-84
43,151,2.440584e-84
43,152,1.762540e-84
43,153,1.484839e-84
43,154,1.429874e-84
43,155,1.101827e-84
44,0,1.419118e-82
44,1,8.421328e-83
44,2,1.637794e-82
44,3,1.162623e-82
44,4,6.486933e-83
44,5,2.429299e-83
44,6,2.515325e-83
44,7,1.821734e-83
44,8,1.244758e-83
44,9,1.072099e-83
44,10,5.238267e-84
44,11,2.071507e-84
44,12,4.709719e-82
44,13,5.243317e-82
44,14,5.765472e-82
44,15,4.183590e-82
44,16,2.452429e-82
44,17,1.535109e-82
44,18,9.137969e-83
44,19,6.803311e-83
44,20,4.411400e-83
44,21,3.379838e-83
44,22,1.813514e-83
44,23,7.410986e-84
44,24,1.286755e-81
44,25,1.273877e-81
44,26,1.336649e-81
44,27,1.031457e-81
44,28,5.862609e-82
44,29,3.464091e-82
44,30,2.050474e-82
44,31,1.567338e-82
44,32,1.026325e-82
44,33,5.641195e-83
44,34,3.015044e-83
44,35,1.265986e-83
44,36,2.035308e-81
44,37,2.134035e-81
44,38,2.112581e-81
44,39,1.777423e-81
44,40,1.090148e-81
44,41,5.377443e-82
44,42,3.173927e-82
44,43,2.318432e-82
44,44,2.391151e-82
44,45,9.242538e-83
44,46,5.309425e-83
44,47,2.206027e-83
44,48,2.735152e-81
44,49,2.805041e-81
44,50,2.861993e-81
44,51,1.939992e-81
44,52,1.204875e-81
44,53,6.578668e-82
44,54,4.243901e-82
44,55,3.049631e-82
44,56,2.295119e-82
44,57,1.282995e-82
44,58,7.232553e-83
44,59,2.884415e-83
44,60,2.926302e-81
44,61,3.218366e-81
44,62,3.169064e-81
44,63,2.383452e-81
44,64,1.345911e-81
44,65,7.554328e-82
44,66,4.476786e-82
44,67,3.763534e-82
44,68,2.042304e-82
44,69,1.544028e-82
44,70,8.853078e-83
44,71,3.548687e-83
44,72,3.381790e-81
44,73,3.494699e-81
44,74,3.151902e-81
44,75,2.350444e-81
44,76,1.249739e-81
44,77,7.138011e-82
44,78,4.843737e-82
44,79,3.337330e-82
44,80,2.051255e-82
44,81,1.263533e-82
44,82,7.958510e-83
44,83,3.158687e-83
44,84,1.548456e-81
44,85,2.529659e-81
44,86,2.409068e-81
44,87,1.623130e-81
44,88,9.044949e-82
44,89,5.209614e-82
44,90,3.817606e-82
44,91,2.844393e-82
44,92,1.815392e-82
44,93,1.067769e-82
44,94,6.313663e-83
44,95,2.543532e-83
44,96,5.595247e-83
44,97,1.306856e-81
44,98,1.471310e-81
44,99,1.009076e-81
44,100,5.912788e-82
44,101,3.843098e-82
44,102,2.433887e-82
44,103,2.028114e-82
44,104,1.591021e-82
44,105,9.339902e-83
44,106,5.084843e-83
44,107,2.186179e-83
44,108,0.000000e+00
44,109,7.847958e-83
44,110,6.677497e-82
44,111,4.958139e-82
44,112,3.124183e-82
44,113,2.052819e-82
44,114,1.639765e-82
44,115,1.330041e-82
44,116,9.252252e-83
44,117,6.998268e-83
44,118,3.709363e-83
44,119,1.658074e-83
44,120,0.000000e+00
44,121,0.000000e+00
44,122,4.382657e-83
44,123,1.299612e-82
44,124,1.130296e-82
44,125,8.174786e-83
44,126,7.495702e-83
44,127,6.480114e-83
44,128,4.702144e-83
44,129,3.586012e-83
44,130,2.255630e-83
44,131,8.550400e-84
44,132,0.000000e+00
44,133,0.000000e+00
44,134,0.000000e+00
44,135,0.000000e+00
44,136,1.030247e-83
44,137,1.373298e-83
44,138,1.793870e-83
44,139,1.744076e-83
44,140,1.279510e-83
44,141,1.455244e-83
44,142,7.681784e-84
44,143,3.314867e-84
44,144,0.000000e+00
44,145,0.000000e+00
44,146,0.000000e+00
44,147,0.000000e+00
44,148,0.000000e+00
44,149,2.137290e-84
44,150,1.488253e-84
44,151,9.000464e-85
44,152,6.641581e-85
44,153,6.262420e-85
44,154,6.461864e-85
44,155,3.693074e-85
45,0,7.710312e-83
45,1,4.550854e-83
45,2,8.790179e-83
45,3,7.139225e-83
45,4,4.084709e-83
45,5,1.439801e-83
45,6,1.463888e-83
45,7,9.834724e-84
45,8,7.080665e-84
45,9,5.121035e-84
45,10,2.497002e-84
45,11,1.023385e-84
45,12,2.360536e-82
45,13,2.706158e-82
45,14,3.155811e-82
45,15,2.311672e-82
45,16,1.429657e-82
45,17,8.902223e-83
45,18,5.933951e-83
45,19,3.743992e-83
45,20,2.460679e-83
45,21,1.903269e-83
45,22,9.693968e-84
45,23,4.373931e-84
45,24,6.827891e-82
45,25,6.980733e-82
45,26,7.389205e-82
45,27,5.777617e-82
45,28,3.360041e-82
45,29,2.063246e-82
45,30,1.289996e-82
45,31,9.677732e-83
45,32,5.473221e-83
45,33,4.303983e-83
45,34,1.648291e-83
45,35,7.437489e-84
45,36,1.098116e-81
45,37,1.126611e-81
45,38,1.170551e-81
45,39,1.006138e-81
45,40,6.365006e-82
45,41,3.381473e-82
45,42,1.911735e-82
45,43,1.244128e-82
45,44,9.242538e-83
45,45,1.024246e-82
45,46,3.119265e-83
45,47,1.208995e-83
45,48,1.448512e-81
45,49,1.565560e-81
45,50,1.436384e-81
45,51,1.115138e-81
45,52,7.056028e-82
45,53,3.919814e-82
45,54,2.315438e-82
45,55,1.848066e-82
45,56,1.159305e-82
45,57,9.701910e-83
45,58,4.270062e-83
45,59,1.421207e-83
45,60,1.667450e-81
45,61,1.778568e-81
45,62,1.802508e-81
45,63,1.389318e-81
45,64,8.215748e-82
45,65,4.670154e-82
45,66,2.480789e-82
45,67,2.265314e-82
45,68,1.274258e-82
45,69,8.838551e-83
45,70,5.036942e-83
45,71,2.035670e-83
45,72,1.760581e-81
45,73,1.878649e-81
45,74,1.772855e-81
45,75,1.377266e-81
45,76,8.038402e-82
45,77,4.593318e-82
45,78,2.954787e-82
45,79,1.999797e-82
45,80,1.220982e-82
45,81,7.395980e-83
45,82,4.219375e-83
45,83,1.826628e-83
45,84,8.620707e-82
45,85,1.351174e-81
45,86,1.356710e-81
45,87,9.524801e-82
45,88,5.640141e-82
45,89,3.218848e-82
45,90,2.242075e-82
45,91,1.672759e-82
45,92,1.053215e-82
45,93,6.447475e-83
45,94,3.526785e-83
45,95,1.428048e-83
45,96,3.423854e-83
45,97,7.459650e-82
45,98,8.386994e-82
45,99,6.333908e-82
45,100,3.727990e-82
45,101,2.377806e-82
45,102,1.452905e-82
45,103,1.165037e-82
45,104,9.238826e-83
45,105,5.311136e-83
45,106,2.966735e-83
45,107,1.340760e-83
45,108,0.000000e+00
45,109,5.565090e-83
45,110,4.108264e-82
45,111,3.314286e-82
45,112,2.061381e-82
45,113,1.360218e-82
45,114,1.058966e-82
45,115,8.377853e-83
45,116,5.726324e-83
45,117,4.183066e-83
45,118,2.183044e-83
45,119,1.029579e-83
45,120,0.000000e+00
45,121,0.000000e+00
45,122,3.119011e-83
45,123,8.782429e-83
45,124,7.728751e-83
45,125,5.187938e-83
45,126,4.865958e-83
45,127,4.168805e-83
45,128,2.834339e-83
45,129,2.262786e-83
45,130,1.422350e-83
45,131,5.595448e-84
45,132,0.000000e+00
45,133,0.000000e+00
45,134,0.000000e+00
45,135,0.000000e+00
45,136,6.601775e-84
45,137,8.684772e-84
45,138,1.252564e-83
45,139,1.161891e-83
45,140,8.442497e-84
45,141,9.500341e-84
45,142,5.049308e-84
45,143,2.450691e-84
45,144,0.000000e+00
45,145,0.000000e+00
45,146,0.000000e+00
45,147,0.000000e+00
45,148,0.000000e+00
45,149,1.060814e-84
45,150,8.908740e-85
45,151,5.344832e-85
45,152,4.410000e-85
45,153,4.089704e-85
45,154,4.312637e-85
45,155,3.002666e-85
46,0,6.292105e-83
46,1,3.666746e-83
46,2,7.062457e-83
46,3,4.208867e-83
46,4,1.510641e-83
46,5,7.276653e-84
46,6,7.594263e-84
46,7,6.124088e-84
46,8,4.450613e-84
46,9,3.507020e-84
46,10,2.078664e-84
46,11,5.920758e-85
46,12,2.296721e-82
46,13,2.275407e-82
46,14,2.439529e-82
46,15,1.454450e-82
46,16,7.014136e-83
46,17,4.893318e-83
46,18,2.699750e-83
46,19,2.242798e-83
46,20,1.667084e-83
46,21,1.216701e-83
46,22,5.617989e-84
46,23,2.058316e-84
46,24,6.614765e-82
46,25,5.660720e-82
46,26,5.574659e-82
46,27,3.727632e-82
46,28,1.788834e-82
46,29,9.737773e-83
46,30,6.228938e-83
46,31,5.592822e-83
46,32,3.354945e-83
46,33,2.190193e-83
46,34,1.355188e-83
46,35,3.957102e-84
46,36,1.014100e-81
46,37,9.458068e-82
46,38,8.719420e-82
46,39,6.370328e-82
46,40,3.199918e-82
46,41,1.439877e-82
46,42,9.083507e-83
46,43,6.969792e-83
46,44,5.309425e-83
46,45,3.119265e-83
46,46,3.143272e-83
46,47,7.794854e-84
46,48,1.340320e-81
46,49,1.173879e-81
46,50,1.160244e-81
46,51,6.534190e-82
46,52,3.320746e-82
46,53,1.379763e-82
46,54,1.161631e-82
46,55,1.070173e-82
46,56,7.376033e-83
46,57,4.390131e-83
46,58,3.356112e-83
46,59,7.655753e-84
46,60,1.385068e-81
46,61,1.343535e-81
46,62,1.268951e-81
46,63,7.437519e-82
46,64,3.676214e-82
46,65,1.622450e-82
46,66,1.067185e-82
46,67,1.152829e-82
46,68,6.717242e-83
46,69,5.398883e-83
46,70,3.050568e-83
46,71,8.760447e-84
46,72,1.517972e-81
46,73,1.433200e-81
46,74,1.153787e-81
46,75,6.866453e-82
46,76,2.461403e-82
46,77,1.773208e-82
46,78,1.203493e-82
46,79,9.755735e-83
46,80,6.591826e-83
46,81,4.429980e-83
46,82,2.500199e-83
46,83,7.984412e-84
46,84,6.717094e-82
46,85,1.028388e-81
46,86,8.832491e-82
46,87,4.261619e-82
46,88,1.621501e-82
46,89,9.160381e-83
46,90,9.240263e-83
46,91,8.675942e-83
46,92,5.889651e-83
46,93,3.673385e-83
46,94,2.347412e-83
46,95,6.922284e-84
46,96,2.109030e-83
46,97,4.314125e-82
46,98,4.559680e-82
46,99,1.750350e-82
46,100,7.913966e-83
46,101,6.229149e-83
46,102,6.150552e-83
46,103,5.828332e-83
46,104,4.587702e-83
46,105,2.711073e-83
46,106,1.829891e-83
46,107,5.376522e-84
46,108,0.000000e+00
46,109,1.861488e-83
46,110,1.411595e-82
46,111,2.842071e-83
46,112,1.855126e-83
46,113,2.067927e-83
46,114,3.201883e-83
46,115,3.201950e-83
46,116,2.276705e-83
46,117,1.841754e-83
46,118,1.176400e-83
46,119,3.895319e-84
46,120,0.000000e+00
46,121,0.000000e+00
46,122,-2.660762e-84
46,123,-8.587158e-84
46,124,-3.767632e-84
46,125,5.261844e-84
46,126,1.249770e-83
46,127,9.669371e-84
46,128,1.116386e-83
46,129,8.903092e-84
46,130,5.792470e-84
46,131,5.693755e-85
46,132,0.000000e+00
46,133,0.000000e+00
46,134,0.000000e+00
46,135,0.000000e+00
46,136,3.878495e-86
46,137,9.356393e-85
46,138,2.428010e-85
46,139,1.392848e-84
46,140,8.749967e-85
46,141,2.022642e-84
46,142,9.569494e-85
46,143,2.881826e-86
46,144,0.000000e+00
46,145,0.000000e+00
46,146,0.000000e+00
46,147,0.000000e+00
46,148,0.000000e+00
46,149,7.525773e-85
46,150,2.413303e-85
46,151,3.979336e-86
46,152,4.382187e-86
46,153,8.849163e-86
46,154,9.197966e-86
46,155,-2.336750e-87
47,0,1.961959e-83
47,1,1.234473e-83
47,2,2.276552e-83
47,3,1.687727e-83
47,4,9.772455e-84
47,5,3.610626e-84
47,6,3.523349e-84
47,7,2.593330e-84
47,8,1.795146e-84
47,9,1.392869e-84
47,10,6.243231e-85
47,11,2.434269e-85
47,12,6.395023e-83
47,13,7.349393e-83
47,14,7.963102e-83
47,15,6.114118e-83
47,16,3.716989e-83
47,17,2.319163e-83
47,18,1.397230e-83
47,19,1.038439e-83
47,20,6.600094e-84
47,21,4.821701e-84
47,22,2.177041e-84
47,23,9.553403e-85
47,24,1.689632e-82
47,25,1.698135e-82
47,26,1.815431e-82
47,27,1.469377e-82
47,28,8.482710e-83
47,29,5.094135e-83
47,30,3.035339e-83
47,31,2.309805e-83
47,32,1.407455e-83
47,33,8.383968e-84
47,34,4.372551e-84
47,35,2.773974e-84
47,36,2.561559e-82
47,37,2.890518e-82
47,38,2.880434e-82
47,39,2.472336e-82
47,40,1.644453e-82
47,41,8.138814e-83
47,42,4.541652e-83
47,43,2.912766e-83
47,44,2.206027e-83
47,45,1.208995e-83
47,46,7.794854e-84
47,47,5.922233e-84
47,48,3.558823e-82
47,49,3.842505e-82
47,50,3.907241e-82
47,51,2.734439e-82
47,52,1.687946e-82
47,53,9.778479e-83
47,54,6.034312e-83
47,55,4.288541e-83
47,56,2.929647e-83
47,57,1.704020e-83
47,58,9.484217e-84
47,59,5.538574e-84
47,60,3.779446e-82
47,61,4.351719e-82
47,62,4.430779e-82
47,63,3.344950e-82
47,64,2.036396e-82
47,65,1.099786e-82
47,66,5.874183e-83
47,67,5.561761e-83
47,68,2.999105e-83
47,69,2.232341e-83
47,70,1.175319e-83
47,71,5.499625e-84
47,72,4.573310e-82
47,73,4.727477e-82
47,74,4.283643e-82
47,75,3.335127e-82
47,76,1.789250e-82
47,77,1.069856e-82
47,78,7.157708e-83
47,79,4.661706e-83
47,80,2.815394e-83
47,81,1.868259e-83
47,82,1.090175e-83
47,83,4.251422e-84
47,84,2.072941e-82
47,85,3.324868e-82
47,86,3.294977e-82
47,87,2.274180e-82
47,88,1.332018e-82
47,89,7.644096e-83
47,90,5.510683e-83
47,91,4.024501e-83
47,92,2.458506e-83
47,93,1.503539e-83
47,94,8.651953e-84
47,95,3.495983e-84
47,96,9.354549e-84
47,97,1.779755e-82
47,98,2.117629e-82
47,99,1.527557e-82
47,100,8.843572e-83
47,101,5.639348e-83
47,102,3.389783e-83
47,103,2.756152e-83
47,104,2.211984e-83
47,105,1.269737e-83
47,106,7.357668e-84
47,107,3.369257e-84
47,108,0.000000e+00
47,109,1.192544e-83
47,110,1.045437e-82
47,111,8.131437e-83
47,112,5.089457e-83
47,113,3.208864e-83
47,114,2.318646e-83
47,115,1.918050e-83
47,116,1.313702e-83
47,117,1.009482e-83
47,118,5.260325e-84
47,119,2.506734e-84
47,120,0.000000e+00
47,121,0.000000e+00
47,122,7.606104e-84
47,123,2.150052e-83
47,124,1.822713e-83
47,125,1.238173e-83
47,126,1.108352e-83
47,127,9.558488e-84
47,128,6.921960e-84
47,129,5.285959e-84
47,130,3.444501e-84
47,131,1.335527e-84
47,132,0.000000e+00
47,133,0.000000e+00
47,134,0.000000e+00
47,135,0.000000e+00
47,136,1.845009e-84
47,137,2.223334e-84
47,138,2.803787e-84
47,139,2.795217e-84
47,140,1.947921e-84
47,141,2.386430e-84
47,142,1.243639e-84
47,143,5.655075e-85
47,144,0.000000e+00
47,145,0.000000e+00
47,146,0.000000e+00
47,147,0.000000e+00
47,148,0.000000e+00
47,149,2.973663e-85
47,150,2.041130e-85
47,151,1.367654e-85
47,152,1.001749e-85
47,153,9.278502e-86
47,154,1.030320e-85
47,155,6.477111e-86
48,0,4.630715e-81
48,1,2.675793e-81
48,2,5.168614e-81
48,3,2.185008e-81
48,4,1.141029e-82
48,5,2.600308e-82
48,6,2.853009e-82
48,7,2.891389e-82
48,8,2.278930e-82
48,9,2.224179e-82
48,10,1.476328e-82
48,11,3.072915e-83
48,12,1.854947e-80
48,13,1.655000e-80
48,14,1.703341e-80
48,15,7.926947e-81
48,16,2.284756e-81
48,17,2.051305e-81
48,18,5.710093e-82
48,19,9.381182e-82
48,20,8.758134e-82
48,21,6.794279e-82
48,22,3.387936e-82
48,23,9.173999e-83
48,24,5.273866e-80
48,25,4.072541e-80
48,26,3.732589e-80
48,27,2.008507e-80
48,28,6.613301e-81
48,29,2.579164e-81
48,30,1.757967e-81
48,31,2.505795e-81
48,32,1.566142e-81
48,33,1.151250e-81
48,34,6.589953e-82
48,35,2.033899e-82
48,36,7.790201e-80
48,37,6.691201e-80
48,38,5.800348e-80
48,39,3.373405e-80
48,40,1.051234e-80
48,41,2.255938e-81
48,42,2.218403e-81
48,43,2.813872e-81
48,44,2.735152e-81
48,45,1.448512e-81
48,46,1.340320e-81
48,47,3.558823e-82
48,48,1.216888e-79
48,49,8.016747e-80
48,50,7.669143e-80
48,51,3.165867e-80
48,52,9.816300e-81
48,53,-7.307890e-82
48,54,2.859924e-81
48,55,5.220769e-81
48,56,3.795808e-81
48,57,2.345035e-81
48,58,1.780742e-81
48,59,2.120548e-82
48,60,1.038362e-79
48,61,9.106011e-80
48,62,8.075303e-80
48,63,3.113460e-80
48,64,8.680297e-81
48,65,-2.536753e-82
48,66,1.176420e-81
48,67,4.276176e-81
48,68,2.636972e-81
48,69,2.622498e-81
48,70,1.717648e-81
48,71,2.264239e-82
48,72,1.123579e-79
48,73,9.824602e-80
48,74,6.558247e-80
48,75,2.601686e-80
48,76,-4.183806e-81
48,77,1.525842e-81
48,78,1.941406e-81
48,79,3.500212e-81
48,80,2.676918e-81
48,81,2.062286e-81
48,82,1.180728e-81
48,83,1.529541e-82
48,84,4.936799e-80
48,85,7.089440e-80
48,86,5.138564e-80
48,87,1.068039e-80
48,88,-4.735521e-81
48,89,-3.210242e-81
48,90,1.039315e-81
48,91,3.277000e-81
48,92,2.653880e-81
48,93,1.697833e-81
48,94,1.248647e-81
48,95,2.001315e-82
48,96,9.886931e-82
48,97,2.367443e-80
48,98,1.988690e-80
48,99,-6.037824e-81
48,100,-6.477120e-81
48,101,-3.088743e-81
48,102,1.054422e-81
48,103,2.017615e-81
48,104,1.549730e-81
48,105,1.015760e-81
48,106,9.003786e-82
48,107,6.039636e-83
48,108,0.000000e+00
48,109,1.584709e-82
48,110,-7.973700e-82
48,111,-1.094155e-80
48,112,-6.919539e-81
48,113,-3.481740e-81
48,114,-5.499038e-82
48,115,3.387856e-82
48,116,3.064779e-82
48,117,3.604074e-82
48,118,4.811254e-82
48,119,3.172757e-84
48,120,0.000000e+00
48,121,0.000000e+00
48,122,-1.606078e-81
48,123,-4.783832e-81
48,124,-3.796776e-81
48,125,-1.634857e-81
48,126,-6.577548e-82
48,127,-5.510303e-82
48,128,1.654884e-82
48,129,7.998655e-83
48,130,6.495306e-83
48,131,-1.897917e-82
48,132,0.000000e+00
48,133,0.000000e+00
48,134,0.000000e+00
48,135,0.000000e+00
48,136,-3.153171e-82
48,137,-2.527725e-82
48,138,-4.758000e-82
48,139,-3.347968e-82
48,140,-2.362417e-82
48,141,-1.665222e-82
48,142,-1.082100e-82
48,143,-1.050194e-82
48,144,0.000000e+00
48,145,0.000000e+00
48,146,0.000000e+00
48,147,0.000000e+00
48,148,0.000000e+00
48,149,4.956865e-83
48,150,-6.431920e-84
48,151,-1.636307e-83
48,152,-1.231575e-83
48,153,-5.639875e-84
48,154,-6.881473e-84
48,155,-1.304739e-83
49,0,3.835770e-81
49,1,2.282638e-81
49,2,4.349056e-81
49,3,2.399889e-81
49,4,8.294960e-82
49,5,4.079956e-82
49,6,4.014158e-82
49,7,3.226721e-82
49,8,2.324778e-82
49,9,2.062088e-82
49,10,1.200943e-82
49,11,3.411924e-83
49,12,1.405467e-80
49,13,1.381137e-80
49,14,1.465917e-80
49,15,8.598451e-81
49,16,3.924638e-81
49,17,2.667476e-81
49,18,1.315157e-81
49,19,1.178260e-81
49,20,8.882382e-82
49,21,6.870805e-82
49,22,3.499141e-82
49,23,1.188203e-82
49,24,3.894254e-80
49,25,3.311571e-80
49,26,3.240809e-80
49,27,2.098003e-80
49,28,9.758296e-81
49,29,4.947652e-81
49,30,3.050165e-81
49,31,2.879050e-81
49,32,1.721806e-81
49,33,1.154207e-81
49,34,6.198778e-82
49,35,2.224974e-82
49,36,5.869899e-80
49,37,5.509871e-80
49,38,4.999418e-80
49,39,3.567871e-80
49,40,1.687431e-80
49,41,6.897547e-81
49,42,4.449482e-81
49,43,3.610027e-81
49,44,2.805041e-81
49,45,1.565560e-81
49,46,1.173879e-81
49,47,3.842505e-82
49,48,8.016747e-80
49,49,8.057104e-80
49,50,6.755739e-80
49,51,3.689075e-80
49,52,1.847331e-80
49,53,6.729993e-81
49,54,5.851443e-81
49,55,5.713739e-81
49,56,3.873472e-81
49,57,2.412722e-81
49,58,1.595219e-81
49,59,3.792499e-82
49,60,8.151706e-80
49,61,7.929702e-80
49,62,7.332299e-80
49,63,4.142927e-80
49,64,1.939454e-80
49,65,8.091714e-81
49,66,5.137167e-81
49,67,5.875226e-81
49,68,3.464996e-81
49,69,2.852381e-81
49,70,1.730569e-81
49,71,4.545077e-82
49,72,9.065440e-80
49,73,8.436515e-80
49,74,6.647914e-80
49,75,3.864879e-80
49,76,1.260113e-80
49,77,8.582724e-81
49,78,5.966136e-81
49,79,4.985737e-81
49,80,3.376465e-81
49,81,2.292620e-81
49,82,1.362827e-81
49,83,4.027639e-82
49,84,4.136493e-80
49,85,6.307478e-80
49,86,5.268142e-80
49,87,2.429728e-80
49,88,8.526807e-81
49,89,4.268301e-81
49,90,4.497446e-81
49,91,4.482018e-81
49,92,3.066689e-81
49,93,1.898051e-81
49,94,1.231227e-81
49,95,3.509800e-82
49,96,1.148898e-81
49,97,2.688648e-80
49,98,2.692937e-80
49,99,9.194714e-81
49,100,3.593250e-81
49,101,2.577755e-81
49,102,2.904549e-81
49,103,2.964381e-81
49,104,2.297915e-81
49,105,1.396444e-81
49,106,9.339121e-82
49,107,2.515769e-82
49,108,0.000000e+00
49,109,1.127839e-81
49,110,7.950261e-81
49,111,9.678321e-82
49,112,3.867396e-82
49,113,5.455283e-82
49,114,1.331582e-81
49,115,1.434097e-81
49,116,1.030104e-81
49,117,8.460138e-82
49,118,5.810090e-82
49,119,1.678576e-82
49,120,0.000000e+00
49,121,0.000000e+00
49,122,-2.363045e-82
49,123,-7.260902e-82
49,124,-4.940584e-82
49,125,7.755639e-83
49,126,4.456311e-82
49,127,3.686337e-82
49,128,5.192758e-82
49,129,3.839810e-82
49,130,2.528313e-82
49,131,-9.965511e-84
49,132,0.000000e+00
49,133,0.000000e+00
49,134,0.000000e+00
49,135,0.000000e+00
49,136,-1.754104e-83
49,137,3.130120e-83
49,138,-4.122324e-83
49,139,1.886453e-83
49,140,1.479190e-83
49,141,7.355202e-83
49,142,2.430898e-83
49,143,-1.544745e-83
49,144,0.000000e+00
49,145,0.000000e+00
49,146,0.000000e+00
49,147,0.000000e+00
49,148,0.000000e+00
49,149,4.307731e-83
49,150,1.219914e-83
49,151,1.936084e-84
49,152,1.243886e-84
49,153,3.787301e-84
49,154,3.122814e-84
49,155,-2.509847e-84
50,0,3.636795e-81
50,1,2.113094e-81
50,2,4.150904e-81
50,3,2.491409e-81
50,4,8.969611e-82
50,5,3.846614e-82
50,6,3.904642e-82
50,7,2.955842e-82
50,8,2.381101e-82
50,9,1.975965e-82
50,10,1.138966e-82
50,11,3.310268e-83
50,12,1.340609e-80
50,13,1.344517e-80
50,14,1.431398e-80
50,15,8.699231e-81
50,16,4.251631e-81
50,17,2.897731e-81
50,18,1.479723e-81
50,19,1.248145e-81
50,20,8.793034e-82
50,21,6.836263e-82
50,22,3.423123e-82
50,23,1.109646e-82
50,24,3.748747e-80
50,25,3.196057e-80
50,26,3.180868e-80
50,27,2.187441e-80
50,28,1.049938e-80
50,29,5.574496e-81
50,30,3.131465e-81
50,31,2.779261e-81
50,32,1.775524e-81
50,33,1.138548e-81
50,34,6.210269e-82
50,35,2.036702e-82
50,36,5.758632e-80
50,37,5.459628e-80
50,38,4.979685e-80
50,39,3.643582e-80
50,40,1.867743e-80
50,41,7.693665e-81
50,42,4.895341e-81
50,43,3.598759e-81
50,44,2.861993e-81
50,45,1.436384e-81
50,46,1.160244e-81
50,47,3.907241e-82
50,48,7.669143e-80
50,49,6.755739e-80
50,50,8.174120e-80
50,51,3.876636e-80
50,52,1.995826e-80
50,53,8.187450e-81
50,54,6.727302e-81
50,55,5.531931e-81
50,56,3.833280e-81
50,57,2.302755e-81
50,58,1.588411e-81
50,59,4.495424e-82
50,60,7.863383e-80
50,61,7.707455e-80
50,62,7.351066e-80
50,63,4.419212e-80
50,64,2.135388e-80
50,65,9.004201e-81
50,66,6.024402e-81
50,67,6.230099e-81
50,68,3.418543e-81
50,69,2.967583e-81
50,70,1.718582e-81
50,71,5.047795e-82
50,72,8.827868e-80
50,73,8.464209e-80
50,74,6.886208e-80
50,75,4.035728e-80
50,76,1.396018e-80
50,77,9.507005e-81
50,78,6.303765e-81
50,79,4.998223e-81
50,80,3.393364e-81
50,81,2.315760e-81
50,82,1.428271e-81
50,83,4.499657e-82
50,84,3.975484e-80
50,85,6.280224e-80
50,86,5.436101e-80
50,87,2.715627e-80
50,88,1.021547e-80
50,89,5.361938e-81
50,90,5.116678e-81
50,91,4.593376e-81
50,92,3.021939e-81
50,93,1.831029e-81
50,94,1.254391e-81
50,95,3.785658e-82
50,96,1.330064e-81
50,97,2.678453e-80
50,98,2.819525e-80
50,99,1.114636e-80
50,100,4.702730e-81
50,101,3.026460e-81
50,102,2.964662e-81
50,103,2.978278e-81
50,104,2.269631e-81
50,105,1.333100e-81
50,106,9.134830e-82
50,107,2.524147e-82
50,108,0.000000e+00
50,109,1.354972e-81
50,110,9.717827e-81
50,111,2.404987e-81
50,112,1.211603e-81
50,113,8.192212e-82
50,114,1.325633e-81
50,115,1.375835e-81
50,116,9.886677e-82
50,117,8.325967e-82
50,118,5.617943e-82
50,119,1.771829e-82
50,120,0.000000e+00
50,121,0.000000e+00
50,122,-7.633348e-83
50,123,-5.450092e-82
50,124,-3.697287e-82
50,125,9.890368e-83
50,126,3.950562e-82
50,127,2.511794e-82
50,128,4.353941e-82
50,129,3.531422e-82
50,130,2.342396e-82
50,131,-1.150458e-83
50,132,0.000000e+00
50,133,0.000000e+00
50,134,0.000000e+00
50,135,0.000000e+00
50,136,2.370758e-84
50,137,1.450514e-83
50,138,-4.436062e-83
50,139,-7.528210e-84
50,140,-3.049082e-83
50,141,4.679175e-83
50,142,1.063651e-83
50,143,-2.265736e-83
50,144,0.000000e+00
50,145,0.000000e+00
50,146,0.000000e+00
50,147,0.000000e+00
50,148,0.000000e+00
50,149,4.374047e-83
50,150,1.390564e-83
50,151,-3.011705e-86
50,152,-7.027929e-85
50,153,1.683638e-84
50,154,1.086906e-84
50,155,-4.986211e-84
51,0,1.742641e-81
51,1,1.062719e-81
51,2,2.105802e-81
51,3,1.809596e-81
51,4,1.243122e-81
51,5,4.451680e-82
51,6,3.983798e-82
51,7,2.489685e-82
51,8,1.509697e-82
51,9,1.192466e-82
51,10,5.727258e-83
51,11,2.411143e-83
51,12,5.284872e-81
51,13,6.506769e-81
51,14,7.668032e-81
51,15,6.478954e-81
51,16,4.365459e-81
51,17,2.544235e-81
51,18,1.584172e-81
51,19,9.855945e-82
51,20,6.052900e-82
51,21,4.384907e-82
51,22,2.321067e-82
51,23,9.883704e-83
51,24,1.428048e-80
51,25,1.582678e-80
51,26,1.756146e-80
51,27,1.521414e-80
51,28,9.877026e-81
51,29,5.817870e-81
51,30,3.362499e-81
51,31,2.256531e-81
51,32,1.253358e-81
51,33,7.404049e-82
51,34,3.718269e-82
51,35,1.611214e-82
51,36,2.387165e-80
51,37,2.619955e-80
51,38,2.767815e-80
51,39,2.675906e-80
51,40,1.759110e-80
51,41,9.315864e-81
51,42,5.139763e-81
51,43,3.147209e-81
51,44,1.939992e-81
51,45,1.115138e-81
51,46,6.534190e-82
51,47,2.734439e-82
51,48,3.165867e-80
51,49,3.689075e-80
51,50,3.876636e-80
51,51,3.674286e-80
51,52,2.153008e-80
51,53,1.151560e-80
51,54,6.752918e-81
51,55,4.418198e-81
51,56,2.708429e-81
51,57,1.634105e-81
51,58,9.293043e-82
51,59,3.881873e-82
51,60,3.631291e-80
51,61,4.286093e-80
51,62,4.407179e-80
51,63,3.926394e-80
51,64,2.398100e-80
51,65,1.321065e-80
51,66,7.209387e-81
51,67,5.357755e-81
51,68,2.919721e-81
51,69,2.108504e-81
51,70,1.178433e-81
51,71,5.047099e-82
51,72,4.130269e-80
51,73,4.556419e-80
51,74,4.659477e-80
51,75,3.823911e-80
51,76,2.389869e-80
51,77,1.253291e-80
51,78,7.678340e-81
51,79,4.711886e-81
51,80,2.810750e-81
51,81,1.669289e-81
51,82,1.077922e-81
51,83,4.772287e-82
51,84,2.044354e-80
51,85,3.572418e-80
51,86,3.752272e-80
51,87,2.972568e-80
51,88,1.840241e-80
51,89,9.824187e-81
51,90,6.159801e-81
51,91,4.073756e-81
51,92,2.369320e-81
51,93,1.387727e-81
51,94,8.111541e-82
51,95,3.591676e-82
51,96,8.104978e-82
51,97,2.079524e-80
51,98,2.528181e-80
51,99,2.030629e-80
51,100,1.184699e-80
51,101,6.864679e-81
51,102,3.651487e-81
51,103,2.723285e-81
51,104,2.032818e-81
51,105,1.187666e-81
51,106,6.310011e-82
51,107,3.079461e-82
51,108,0.000000e+00
51,109,1.590147e-81
51,110,1.406009e-80
51,111,1.172125e-80
51,112,6.833321e-81
51,113,3.862659e-81
51,114,2.458717e-81
51,115,1.784270e-81
51,116,1.152897e-81
51,117,9.146779e-82
51,118,4.451741e-82
51,119,2.418042e-82
51,120,0.000000e+00
51,121,0.000000e+00
51,122,1.035035e-81
51,123,3.193980e-81
51,124,2.463833e-81
51,125,1.467650e-81
51,126,1.190479e-81
51,127,9.227580e-82
51,128,5.551548e-82
51,129,4.550239e-82
51,130,2.966261e-82
51,131,1.378111e-82
51,132,0.000000e+00
51,133,0.000000e+00
51,134,0.000000e+00
51,135,0.000000e+00
51,136,2.487559e-82
51,137,2.501588e-82
51,138,3.058642e-82
51,139,2.760597e-82
51,140,1.900048e-82
51,141,2.115257e-82
51,142,1.106117e-82
51,143,5.492352e-83
51,144,0.000000e+00
51,145,0.000000e+00
51,146,0.000000e+00
51,147,0.000000e+00
51,148,0.000000e+00
51,149,2.020527e-83
51,150,2.229765e-83
51,151,1.558831e-83
51,152,1.117312e-83
51,153,9.339889e-84
51,154,9.175806e-84
51,155,6.228339e-84
52,0,7.435470e-82
52,1,4.804077e-82
52,2,9.899196e-82
52,3,1.176167e-81
52,4,1.052022e-81
52,5,3.498120e-82
52,6,2.986660e-82
52,7,1.635358e-82
52,8,8.993690e-83
52,9,7.004420e-83
52,10,2.705838e-83
52,11,1.702514e-83
52,12,1.588341e-81
52,13,2.854616e-81
52,14,3.852667e-81
52,15,4.262030e-81
52,16,3.361791e-81
52,17,1.890047e-81
52,18,1.251340e-81
52,19,6.981879e-82
52,20,3.688591e-82
52,21,2.613140e-82
52,22,1.472837e-82
52,23,7.192469e-83
52,24,3.758832e-81
52,25,6.957358e-81
52,26,8.977210e-81
52,27,9.679479e-81
52,28,7.362327e-81
52,29,4.600435e-81
52,30,2.616459e-81
52,31,1.535373e-81
52,32,8.000941e-82
52,33,4.444336e-82
52,34,2.124515e-82
52,35,1.073998e-82
52,36,7.892536e-81
52,37,1.175209e-80
52,38,1.420489e-80
52,39,1.719894e-80
52,40,1.357840e-80
52,41,7.265490e-81
52,42,4.040785e-81
52,43,2.334733e-81
52,44,1.204875e-81
52,45,7.056028e-82
52,46,3.320746e-82
52,47,1.687946e-82
52,48,9.816300e-81
52,49,1.847331e-80
52,50,1.995826e-80
52,51,2.153008e-80
52,52,1.965576e-80
52,53,1.033315e-80
52,54,5.140341e-81
52,55,2.956010e-81
52,56,1.679059e-81
52,57,1.010734e-81
52,58,4.974898e-82
52,59,2.999768e-82
52,60,1.400671e-80
52,61,2.153218e-80
52,62,2.445895e-80
52,63,2.744023e-80
52,64,1.903719e-80
52,65,1.160365e-80
52,66,5.915688e-81
52,67,3.791958e-81
52,68,2.070476e-81
52,69,1.346693e-81
52,70,7.351682e-82
52,71,3.829626e-82
52,72,1.665766e-80
52,73,2.281244e-80
52,74,2.906072e-80
52,75,2.869611e-80
52,76,2.121527e-80
52,77,1.023073e-80
52,78,6.085083e-81
52,79,3.394603e-81
52,80,1.938583e-81
52,81,1.060498e-81
52,82,7.180989e-82
52,83,3.770243e-82
52,84,9.373764e-81
52,85,1.881508e-80
52,86,2.323813e-80
52,87,2.341410e-80
52,88,1.637295e-80
52,89,8.833318e-81
52,90,5.019172e-81
52,91,2.904798e-81
52,92,1.549928e-81
52,93,8.894483e-82
52,94,4.778333e-82
52,95,2.732725e-82
52,96,5.018137e-82
52,97,1.387978e-80
52,98,1.820656e-80
52,99,1.814578e-80
52,100,1.115681e-80
52,101,6.329494e-81
52,102,2.947533e-81
52,103,2.019247e-81
52,104,1.458528e-81
52,105,8.482115e-82
52,106,3.826171e-82
52,107,2.508107e-82
52,108,0.000000e+00
52,109,1.313298e-81
52,110,1.197770e-80
52,111,1.168259e-80
52,112,6.895539e-81
52,113,3.844563e-81
52,114,2.175443e-81
52,115,1.452990e-81
52,116,9.141679e-82
52,117,7.007570e-82
52,118,2.997784e-82
52,119,2.020830e-82
52,120,0.000000e+00
52,121,0.000000e+00
52,122,1.116385e-81
52,123,3.462732e-81
52,124,2.700298e-81
52,125,1.515549e-81
52,126,1.100878e-81
52,127,8.754138e-82
52,128,4.440340e-82
52,129,3.619679e-82
52,130,2.375054e-82
52,131,1.455198e-82
52,132,0.000000e+00
52,133,0.000000e+00
52,134,0.000000e+00
52,135,0.000000e+00
52,136,2.547413e-82
52,137,2.534654e-82
52,138,3.380224e-82
52,139,2.870629e-82
52,140,2.004044e-82
52,141,2.012214e-82
52,142,1.087470e-82
52,143,6.328650e-83
52,144,0.000000e+00
52,145,0.000000e+00
52,146,0.000000e+00
52,147,0.000000e+00
52,148,0.000000e+00
52,149,1.007491e-83
52,150,1.991479e-83
52,151,1.637732e-83
52,152,1.157394e-83
52,153,8.965337e-84
52,154,8.721965e-84
52,155,7.089416e-84
53,0,1.926748e-82
53,1,1.404515e-82
53,2,2.811560e-82
53,3,6.221734e-82
53,4,6.701886e-82
53,5,2.053231e-82
53,6,1.866852e-82
53,7,9.460481e-83
53,8,4.698364e-83
53,9,3.410227e-83
53,10,7.613328e-84
53,11,9.831290e-84
53,12,-2.087228e-82
53,13,7.790612e-82
53,14,1.302107e-81
53,15,2.204131e-81
53,16,2.045819e-81
53,17,1.087508e-81
53,18,7.922069e-82
53,19,4.000240e-82
53,20,1.852154e-82
53,21,1.242069e-82
53,22,7.650025e-83
53,23,4.148639e-83
53,24,-1.149021e-81
53,25,1.821771e-81
53,26,3.351033e-81
53,27,4.985909e-81
53,28,4.287351e-81
53,29,2.808279e-81
53,30,1.589155e-81
53,31,8.611333e-82
53,32,4.419461e-82
53,33,2.236020e-82
53,34,9.593260e-83
53,35,5.771359e-83
53,36,-6.355654e-82
53,37,2.870653e-81
53,38,5.430933e-81
53,39,8.624310e-81
53,40,8.184489e-81
53,41,4.996765e-81
53,42,2.462434e-81
53,43,1.318443e-81
53,44,6.578668e-82
53,45,3.919814e-82
53,46,1.379763e-82
53,47,9.778479e-83
53,48,-7.307890e-82
53,49,6.729993e-81
53,50,8.187450e-81
53,51,1.151560e-80
53,52,1.033315e-80
53,53,8.272587e-81
53,54,3.638887e-81
53,55,1.585211e-81
53,56,8.734456e-82
53,57,5.278296e-82
53,58,2.250935e-82
53,59,1.910591e-82
53,60,2.100052e-81
53,61,8.091513e-81
53,62,1.077807e-80
53,63,1.604531e-80
53,64,1.155473e-80
53,65,7.866152e-81
53,66,4.096077e-81
53,67,2.333433e-81
53,68,1.177674e-81
53,69,7.577452e-82
53,70,3.825790e-82
53,71,2.558918e-82
53,72,3.639682e-81
53,73,8.500144e-81
53,74,1.424454e-80
53,75,1.724472e-80
53,76,1.420735e-80
53,77,6.782753e-81
53,78,3.996030e-81
53,79,2.084935e-81
53,80,1.140289e-81
53,81,5.960190e-82
53,82,4.001395e-82
53,83,2.423807e-82
53,84,2.856880e-81
53,85,7.237542e-81
53,86,1.155708e-80
53,87,1.441324e-80
53,88,1.107751e-80
53,89,6.145760e-81
53,90,3.326300e-81
53,91,1.725685e-81
53,92,8.829481e-82
53,93,4.865494e-82
53,94,2.337377e-82
53,95,1.675197e-82
53,96,2.935661e-82
53,97,7.552441e-81
53,98,1.055088e-80
53,99,1.242000e-80
53,100,7.830719e-81
53,101,4.479344e-81
53,102,1.921760e-81
53,103,1.246855e-81
53,104,9.119555e-82
53,105,5.105210e-82
53,106,1.987281e-82
53,107,1.660295e-82
53,108,0.000000e+00
53,109,8.363687e-82
53,110,7.885739e-81
53,111,8.484051e-81
53,112,5.029384e-81
53,113,2.837511e-81
53,114,1.556377e-81
53,115,9.781474e-82
53,116,6.298034e-82
53,117,4.598842e-82
53,118,1.764675e-82
53,119,1.385838e-82
53,120,0.000000e+00
53,121,0.000000e+00
53,122,8.600373e-82
53,123,2.606453e-81
53,124,2.065086e-81
53,125,1.148750e-81
53,126,8.173151e-82
53,127,6.571372e-82
53,128,3.073485e-82
53,129,2.533337e-82
53,130,1.599631e-82
53,131,1.123104e-82
53,132,0.000000e+00
53,133,0.000000e+00
53,134,0.000000e+00
53,135,0.000000e+00
53,136,1.891997e-82
53,137,1.904407e-82
53,138,2.709302e-82
53,139,2.230434e-82
53,140,1.560473e-82
53,141,1.536008e-82
53,142,8.424785e-83
53,143,5.048146e-83
53,144,0.000000e+00
53,145,0.000000e+00
53,146,0.000000e+00
53,147,0.000000e+00
53,148,0.000000e+00
53,149,5.006723e-84
53,150,1.485859e-83
53,151,1.244090e-83
53,152,8.903075e-84
53,153,6.624464e-84
53,154,6.756499e-84
53,155,5.971942e-84
54,0,2.520531e-82
54,1,1.629109e-82
54,2,3.069422e-82
54,3,3.658738e-82
54,4,3.325323e-82
54,5,1.143007e-82
54,6,1.042929e-82
54,7,6.192253e-83
54,8,3.266313e-83
54,9,2.552722e-83
54,10,9.759164e-84
54,11,6.082953e-84
54,12,5.479821e-82
54,13,9.687614e-82
54,14,1.189428e-81
54,15,1.357700e-81
54,16,1.080052e-81
54,17,6.060592e-82
54,18,4.312342e-82
54,19,2.541137e-82
54,20,1.308703e-82
54,21,9.071395e-83
54,22,5.367414e-83
54,23,2.475953e-83
54,24,1.136693e-81
54,25,2.171947e-81
54,26,2.813457e-81
54,27,3.131192e-81
54,28,2.372220e-81
54,29,1.470656e-81
54,30,8.611981e-82
54,31,5.122285e-82
54,32,2.970512e-82
54,33,1.573496e-82
54,34,7.390589e-83
54,35,3.575275e-83
54,36,2.290062e-81
54,37,3.700116e-81
54,38,4.456591e-81
54,39,5.386244e-81
54,40,4.182339e-81
54,41,2.530200e-81
54,42,1.492115e-81
54,43,7.828416e-82
54,44,4.243901e-82
54,45,2.315438e-82
54,46,1.161631e-82
54,47,6.034312e-83
54,48,2.859924e-81
54,49,5.851443e-81
54,50,6.727302e-81
54,51,6.752918e-81
54,52,5.140341e-81
54,53,3.638887e-81
54,54,2.652525e-81
54,55,1.073774e-81
54,56,5.466796e-82
54,57,3.401621e-82
54,58,1.783654e-82
54,59,1.108471e-82
54,60,4.228957e-81
54,61,6.766368e-81
54,62,7.613625e-81
54,63,8.871059e-81
54,64,5.973009e-81
54,65,3.695052e-81
54,66,2.298038e-81
54,67,1.374684e-81
54,68,6.933564e-82
54,69,4.793761e-82
54,70,2.476611e-82
54,71,1.334452e-82
54,72,5.398905e-81
54,73,7.091253e-81
54,74,9.199118e-81
54,75,9.059306e-81
54,76,6.912871e-81
54,77,3.410466e-81
54,78,2.094165e-81
54,79,1.131579e-81
54,80,6.774236e-82
54,81,3.760159e-82
54,82,2.513539e-82
54,83,1.332514e-82
54,84,2.782682e-81
54,85,5.616945e-81
54,86,7.112415e-81
54,87,7.380644e-81
54,88,5.286736e-81
54,89,2.999010e-81
54,90,1.754041e-81
54,91,9.920110e-82
54,92,5.387562e-82
54,93,3.045859e-82
54,94,1.652754e-82
54,95,9.487265e-83
54,96,1.467540e-82
54,97,4.316300e-81
54,98,5.618948e-81
54,99,5.812603e-81
54,100,3.627763e-81
54,101,2.164799e-81
54,102,1.034757e-81
54,103,7.205461e-82
54,104,5.314409e-82
54,105,3.042768e-82
54,106,1.328123e-82
54,107,8.777363e-83
54,108,0.000000e+00
54,109,3.993383e-82
54,110,3.685379e-81
54,111,3.740494e-81
54,112,2.304652e-81
54,113,1.340920e-81
54,114,7.801990e-82
54,115,5.188018e-82
54,116,3.428076e-82
54,117,2.558434e-82
54,118,1.072214e-82
54,119,7.167106e-83
54,120,0.000000e+00
54,121,0.000000e+00
54,122,3.650213e-82
54,123,1.128866e-81
54,124,9.218858e-82
54,125,5.450583e-82
54,126,4.092729e-82
54,127,3.255061e-82
54,128,1.680833e-82
54,129,1.363634e-82
54,130,8.566517e-83
54,131,5.287074e-83
54,132,0.000000e+00
54,133,0.000000e+00
54,134,0.000000e+00
54,135,0.000000e+00
54,136,8.705115e-83
54,137,9.240878e-83
54,138,1.225965e-82
54,139,1.072410e-82
54,140,7.585917e-83
54,141,7.755295e-83
54,142,4.144198e-83
54,143,2.395877e-83
54,144,0.000000e+00
54,145,0.000000e+00
54,146,0.000000e+00
54,147,0.000000e+00
54,148,0.000000e+00
54,149,3.525570e-84
54,150,6.910677e-84
54,151,5.778233e-84
54,152,4.217692e-84
54,153,3.315782e-84
54,154,3.329303e-84
54,155,2.744821e-84
55,0,2.649315e-82
55,1,1.552587e-82
55,2,3.088741e-82
55,3,2.367513e-82
55,4,1.571506e-82
55,5,6.292560e-83
55,6,6.319829e-83
55,7,3.963415e-83
55,8,2.322515e-83
55,9,2.139459e-83
55,10,1.041875e-83
55,11,4.424566e-84
55,12,8.343650e-82
55,13,9.704724e-82
55,14,1.124417e-81
55,15,9.004415e-82
55,16,5.848939e-82
55,17,3.491302e-82
55,18,2.179266e-82
55,19,1.497500e-82
55,20,9.642979e-83
55,21,6.481674e-83
55,22,3.824838e-83
55,23,1.607731e-83
55,24,2.314122e-81
55,25,2.466645e-81
55,26,2.654398e-81
55,27,2.135089e-81
55,28,1.338808e-81
55,29,7.809961e-82
55,30,4.752505e-82
55,31,3.514256e-82
55,32,1.956477e-82
55,33,1.200608e-82
55,34,5.890224e-83
55,35,2.711178e-83
55,36,3.745345e-81
55,37,3.985869e-81
55,38,4.231513e-81
55,39,3.815098e-81
55,40,2.410502e-81
55,41,1.256124e-81
55,42,7.844868e-82
55,43,5.554055e-82
55,44,3.049631e-82
55,45,1.848066e-82
55,46,1.070173e-82
55,47,4.288541e-83
55,48,5.220769e-81
55,49,5.713739e-81
55,50,5.531931e-81
55,51,4.418198e-81
55,52,2.956010e-81
55,53,1.585211e-81
55,54,1.073774e-81
55,55,1.060601e-81
55,56,4.478170e-82
55,57,2.693359e-82
55,58,1.529777e-82
55,59,5.945570e-83
55,60,5.733846e-81
55,61,6.609158e-81
55,62,6.655814e-81
55,63,5.522880e-81
55,64,3.225825e-81
55,65,1.936905e-81
55,66,1.033491e-81
55,67,8.966263e-82
55,68,4.678343e-82
55,69,3.200143e-82
55,70,1.945987e-82
55,71,7.724045e-83
55,72,6.511780e-81
55,73,7.015823e-81
55,74,6.693961e-81
55,75,5.572221e-81
55,76,3.298526e-81
55,77,1.785295e-81
55,78,1.124332e-81
55,79,7.050976e-82
55,80,4.390294e-82
55,81,2.569023e-82
55,82,1.681045e-82
55,83,7.165315e-83
55,84,3.069763e-81
55,85,5.237192e-81
55,86,5.230412e-81
55,87,3.963597e-81
55,88,2.432138e-81
55,89,1.342416e-81
55,90,8.981662e-82
55,91,6.266025e-82
55,92,3.757576e-82
55,93,2.233443e-82
55,94,1.265440e-82
55,95,5.501891e-83
55,96,1.167960e-82
55,97,2.896929e-81
55,98,3.389523e-81
55,99,2.596167e-81
55,100,1.560695e-81
55,101,9.798093e-82
55,102,5.490300e-82
55,103,4.437846e-82
55,104,3.329139e-82
55,105,1.988228e-82
55,106,1.019020e-82
55,107,4.760680e-83
55,108,0.000000e+00
55,109,1.743676e-82
55,110,1.714862e-81
55,111,1.407741e-81
55,112,8.315240e-82
55,113,5.249799e-82
55,114,3.859434e-82
55,115,2.800474e-82
55,116,1.905208e-82
55,117,1.471484e-82
55,118,7.437046e-83
55,119,3.742282e-83
55,120,0.000000e+00
55,121,0.000000e+00
55,122,1.185761e-82
55,123,3.830423e-82
55,124,3.169939e-82
55,125,2.100460e-82
55,126,1.830769e-82
55,127,1.521997e-82
55,128,9.683090e-83
55,129,7.248482e-83
55,130,4.726460e-83
55,131,2.049550e-83
55,132,0.000000e+00
55,133,0.000000e+00
55,134,0.000000e+00
55,135,0.000000e+00
55,136,2.844356e-83
55,137,3.295177e-83
55,138,4.595675e-83
55,139,4.358518e-83
55,140,3.131170e-83
55,141,3.112068e-83
55,142,1.717493e-83
55,143,8.250227e-84
55,144,0.000000e+00
55,145,0.000000e+00
55,146,0.000000e+00
55,147,0.000000e+00
55,148,0.000000e+00
55,149,3.981949e-84
55,150,3.382784e-84
55,151,2.402662e-84
55,152,1.714779e-84
55,153,1.526042e-84
55,154,1.455467e-84
55,155,1.001177e-84
56,0,1.894511e-82
56,1,1.114096e-82
56,2,2.205943e-82
56,3,1.599142e-82
56,4,8.705794e-83
56,5,3.358504e-83
56,6,3.185598e-83
56,7,2.343232e-83
56,8,1.690824e-83
56,9,1.311129e-83
56,10,6.807820e-84
56,11,2.384956e-84
56,12,6.246384e-82
56,13,6.921019e-82
56,14,7.814591e-82
56,15,5.632015e-82
56,16,3.320157e-82
56,17,2.133474e-82
56,18,1.298760e-82
56,19,9.556287e-83
56,20,6.532353e-83
56,21,4.857894e-83
56,22,2.355105e-83
56,23,1.008642e-83
56,24,1.754736e-81
56,25,1.720211e-81
56,26,1.806605e-81
56,27,1.374409e-81
56,28,7.707376e-82
56,29,4.626964e-82
56,30,2.840588e-82
56,31,2.135330e-82
56,32,1.245519e-82
56,33,8.133098e-83
56,34,4.152581e-83
56,35,1.710895e-83
56,36,2.823987e-81
56,37,2.887655e-81
56,38,2.850441e-81
56,39,2.402428e-81
56,40,1.443331e-81
56,41,7.215377e-82
56,42,4.209095e-82
56,43,3.030295e-82
56,44,2.295119e-82
56,45,1.159305e-82
56,46,7.376033e-83
56,47,2.929647e-83
56,48,3.795808e-81
56,49,3.873472e-81
56,50,3.833280e-81
56,51,2.708429e-81
56,52,1.679059e-81
56,53,8.734456e-82
56,54,5.466796e-82
56,55,4.478170e-82
56,56,4.019134e-82
56,57,1.774912e-82
56,58,9.974095e-83
56,59,3.658221e-83
56,60,4.128868e-81
56,61,4.428795e-81
56,62,4.450168e-81
56,63,3.294343e-81
56,64,1.901436e-81
56,65,1.047839e-81
56,66,5.921741e-82
56,67,4.993606e-82
56,68,3.332553e-82
56,69,2.284091e-82
56,70,1.223236e-82
56,71,4.804616e-83
56,72,4.600025e-81
56,73,4.761203e-81
56,74,4.346021e-81
56,75,3.214182e-81
56,76,1.738661e-81
56,77,1.012355e-81
56,78,6.731987e-82
56,79,4.564466e-82
56,80,2.720511e-82
56,81,1.742708e-82
56,82,1.080495e-82
56,83,4.263252e-83
56,84,2.086897e-81
56,85,3.425941e-81
56,86,3.285809e-81
56,87,2.207474e-81
56,88,1.222757e-81
56,89,6.926716e-82
56,90,5.171421e-82
56,91,3.976293e-82
56,92,2.476895e-82
56,93,1.462979e-82
56,94,8.677214e-83
56,95,3.438522e-83
56,96,7.548840e-83
56,97,1.683540e-81
56,98,1.894286e-81
56,99,1.278023e-81
56,100,7.615488e-82
56,101,4.945085e-82
56,102,3.228467e-82
56,103,2.630892e-82
56,104,2.057664e-82
56,105,1.206072e-82
56,106,6.859204e-83
56,107,2.820118e-83
56,108,0.000000e+00
56,109,1.126371e-82
56,110,8.880053e-82
56,111,6.323130e-82
56,112,4.125862e-82
56,113,2.724172e-82
56,114,2.149906e-82
56,115,1.795549e-82
56,116,1.204992e-82
56,117,9.335386e-83
56,118,4.877116e-83
56,119,2.159647e-83
56,120,0.000000e+00
56,121,0.000000e+00
56,122,5.362321e-83
56,123,1.685311e-82
56,124,1.391881e-82
56,125,1.020443e-82
56,126,9.695354e-83
56,127,8.190945e-83
56,128,6.060716e-83
56,129,4.627356e-83
56,130,2.983932e-83
56,131,1.091626e-83
56,132,0.000000e+00
56,133,0.000000e+00
56,134,0.000000e+00
56,135,0.000000e+00
56,136,1.431323e-83
56,137,1.819504e-83
56,138,2.232204e-83
56,139,2.296133e-83
56,140,1.623401e-83
56,141,1.829507e-83
56,142,9.749927e-84
56,143,4.333615e-84
56,144,0.000000e+00
56,145,0.000000e+00
56,146,0.000000e+00
56,147,0.000000e+00
56,148,0.000000e+00
56,149,2.471858e-84
56,150,1.792910e-84
56,151,1.077446e-84
56,152,8.423971e-85
56,153,8.224015e-85
56,154,8.497315e-85
56,155,4.978196e-85
57,0,1.197710e-82
57,1,7.156859e-83
57,2,1.363060e-82
57,3,9.970248e-83
57,4,5.319586e-83
57,5,1.915591e-83
57,6,2.039451e-83
57,7,1.450911e-83
57,8,1.027100e-83
57,9,8.278496e-84
57,10,4.398296e-84
57,11,1.574240e-84
57,12,3.913778e-82
57,13,4.305220e-82
57,14,4.831780e-82
57,15,3.434309e-82
57,16,2.009070e-82
57,17,1.250405e-82
57,18,8.160904e-83
57,19,5.606118e-83
57,20,3.838219e-83
57,21,2.882683e-83
57,22,1.482624e-83
57,23,6.297301e-84
57,24,1.099024e-81
57,25,1.084818e-81
57,26,1.124486e-81
57,27,8.352861e-82
57,28,4.691901e-82
57,29,2.801008e-82
57,30,1.732719e-82
57,31,1.393746e-82
57,32,7.682485e-83
57,33,4.831306e-83
57,34,2.479277e-83
57,35,1.069360e-83
57,36,1.779261e-81
57,37,1.770716e-81
57,38,1.753529e-81
57,39,1.473856e-81
57,40,8.691735e-82
57,41,4.523637e-82
57,42,2.647630e-82
57,43,1.781512e-82
57,44,1.282995e-82
57,45,9.701910e-83
57,46,4.390131e-83
57,47,1.704020e-83
57,48,2.345035e-81
57,49,2.412722e-81
57,50,2.302755e-81
57,51,1.634105e-81
57,52,1.010734e-81
57,53,5.278296e-82
57,54,3.401621e-82
57,55,2.693359e-82
57,56,1.774912e-82
57,57,1.772165e-82
57,58,6.477063e-83
57,59,2.152161e-83
57,60,2.653550e-81
57,61,2.766194e-81
57,62,2.722513e-81
57,63,2.011193e-81
57,64,1.110411e-81
57,65,6.298353e-82
57,66,3.512885e-82
57,67,3.148584e-82
57,68,1.752738e-82
57,69,1.577818e-82
57,70,7.875682e-83
57,71,2.763068e-83
57,72,2.790005e-81
57,73,2.911308e-81
57,74,2.685377e-81
57,75,1.942560e-81
57,76,1.054949e-81
57,77,6.026083e-82
57,78,3.965199e-82
57,79,2.748287e-82
57,80,1.745532e-82
57,81,1.045650e-82
57,82,6.366485e-83
57,83,2.532963e-83
57,84,1.301081e-81
57,85,2.101038e-81
57,86,2.027304e-81
57,87,1.323787e-81
57,88,7.242911e-82
57,89,4.140250e-82
57,90,3.019284e-82
57,91,2.337182e-82
57,92,1.499450e-82
57,93,8.874316e-83
57,94,5.063489e-83
57,95,1.991506e-83
57,96,4.925004e-83
57,97,1.039146e-81
57,98,1.157105e-81
57,99,7.800251e-82
57,100,4.396305e-82
57,101,2.945976e-82
57,102,1.852422e-82
57,103,1.599219e-82
57,104,1.269891e-82
57,105,7.513850e-83
57,106,4.235978e-83
57,107,1.762347e-83
57,108,0.000000e+00
57,109,6.721693e-83
57,110,5.196266e-82
57,111,3.726828e-82
57,112,2.270758e-82
57,113,1.553210e-82
57,114,1.344776e-82
57,115,1.064654e-82
57,116,7.543550e-83
57,117,5.632284e-83
57,118,3.046393e-83
57,119,1.358074e-83
57,120,0.000000e+00
57,121,0.000000e+00
57,122,3.036847e-83
57,123,8.516438e-83
57,124,8.124567e-83
57,125,5.868755e-83
57,126,5.980406e-83
57,127,5.052910e-83
57,128,3.700428e-83
57,129,2.905415e-83
57,130,1.858458e-83
57,131,6.270345e-84
57,132,0.000000e+00
57,133,0.000000e+00
57,134,0.000000e+00
57,135,0.000000e+00
57,136,6.748739e-84
57,137,9.897992e-84
57,138,1.434282e-83
57,139,1.324366e-83
57,140,9.736043e-84
57,141,1.132964e-83
57,142,5.996234e-84
57,143,2.576796e-84
57,144,0.000000e+00
57,145,0.000000e+00
57,146,0.000000e+00
57,147,0.000000e+00
57,148,0.000000e+00
57,149,1.767555e-84
57,150,1.315046e-84
57,151,6.745576e-85
57,152,5.323128e-85
57,153,5.128029e-85
57,154,5.128420e-85
57,155,3.154064e-85
58,0,8.162140e-83
58,1,4.704387e-83
58,2,8.863354e-83
58,3,5.368633e-83
58,4,2.307519e-83
58,5,9.616987e-84
58,6,1.057447e-83
58,7,8.858073e-84
58,8,6.040851e-84
58,9,5.152130e-84
58,10,2.934966e-84
58,11,9.295350e-85
58,12,2.913693e-82
58,13,2.907996e-82
58,14,3.136534e-82
58,15,1.938696e-82
58,16,9.686823e-83
58,17,6.482788e-83
58,18,3.747570e-83
58,19,2.955816e-83
58,20,2.186406e-83
58,21,1.668059e-83
58,22,8.379567e-84
58,23,3.164781e-84
58,24,8.587457e-82
58,25,7.501799e-82
58,26,7.456015e-82
58,27,5.005897e-82
58,28,2.485889e-82
58,29,1.347119e-82
58,30,8.672604e-83
58,31,7.697672e-83
58,32,4.640168e-83
58,33,2.706694e-83
58,34,1.422936e-83
58,35,5.427012e-84
58,36,1.315660e-81
58,37,1.224613e-81
58,38,1.147684e-81
58,39,8.696534e-82
58,40,4.528434e-82
58,41,2.057012e-82
58,42,1.372459e-82
58,43,1.028295e-82
58,44,7.232553e-83
58,45,4.270062e-83
58,46,3.356112e-83
58,47,9.484217e-84
58,48,1.780742e-81
58,49,1.595219e-81
58,50,1.588411e-81
58,51,9.293043e-82
58,52,4.974898e-82
58,53,2.250935e-82
58,54,1.783654e-82
58,55,1.529777e-82
58,56,9.974095e-83
58,57,6.477063e-83
58,58,5.696456e-83
58,59,1.128805e-83
58,60,1.862439e-81
58,61,1.844176e-81
58,62,1.743873e-81
58,63,1.070409e-81
58,64,5.315712e-82
58,65,2.636012e-82
58,66,1.746471e-82
58,67,1.646041e-82
58,68,9.344427e-83
58,69,7.482767e-83
58,70,5.170145e-83
58,71,1.298068e-83
58,72,2.020518e-81
58,73,1.956851e-81
58,74,1.621624e-81
58,75,1.030624e-81
58,76,4.195854e-82
58,77,2.740321e-82
58,78,1.866210e-82
58,79,1.414865e-82
58,80,9.576450e-83
58,81,6.077818e-83
58,82,3.537976e-83
58,83,1.249856e-83
58,84,9.061131e-82
58,85,1.432158e-81
58,86,1.240826e-81
58,87,6.645287e-82
58,88,2.836895e-82
58,89,1.581093e-82
58,90,1.378170e-82
58,91,1.220099e-82
58,92,8.315813e-83
58,93,5.065723e-83
58,94,3.117484e-83
58,95,9.702876e-84
58,96,2.987875e-83
58,97,5.990970e-82
58,98,6.716744e-82
58,99,2.980348e-82
58,100,1.450544e-82
58,101,1.050309e-82
58,102,8.823357e-83
58,103,8.405394e-83
58,104,6.531816e-83
58,105,3.849424e-83
58,106,2.421706e-83
58,107,7.763706e-84
58,108,0.000000e+00
58,109,2.501362e-83
58,110,2.202829e-82
58,111,7.744945e-83
58,112,4.212131e-83
58,113,3.737415e-83
58,114,4.948596e-83
58,115,4.540937e-83
58,116,3.299313e-83
58,117,2.621495e-83
58,118,1.630499e-83
58,119,5.865802e-84
58,120,0.000000e+00
58,121,0.000000e+00
58,122,1.289038e-84
58,123,-2.781220e-85
58,124,1.446141e-84
58,125,1.025158e-83
58,126,2.060958e-83
58,127,1.561899e-83
58,128,1.590683e-83
58,129,1.243702e-83
58,130,7.898526e-84
58,131,1.217378e-84
58,132,0.000000e+00
58,133,0.000000e+00
58,134,0.000000e+00
58,135,0.000000e+00
58,136,-2.123078e-85
58,137,2.392425e-84
58,138,1.527604e-84
58,139,2.653071e-84
58,140,1.947282e-84
58,141,2.964961e-84
58,142,1.587248e-84
58,143,1.179920e-85
58,144,0.000000e+00
58,145,0.000000e+00
58,146,0.000000e+00
58,147,0.000000e+00
58,148,0.000000e+00
58,149,1.156639e-84
58,150,4.098955e-85
58,151,1.482658e-85
58,152,9.644068e-86
58,153,1.227486e-85
58,154,1.351059e-85
58,155,4.317505e-86
59,0,1.749104e-83
59,1,1.104460e-83
59,2,2.069067e-83
59,3,2.220920e-83
59,4,1.740628e-83
59,5,5.359444e-84
59,6,5.294651e-84
59,7,3.337287e-84
59,8,2.196260e-84
59,9,1.902887e-84
59,10,7.828133e-85
59,11,4.362477e-85
59,12,4.211309e-83
59,13,6.750191e-83
59,14,7.821181e-83
59,15,7.885432e-83
59,16,5.898105e-83
59,17,3.315395e-83
59,18,2.317403e-83
59,19,1.550555e-83
59,20,8.067855e-84
59,21,5.676868e-84
59,22,3.332598e-84
59,23,1.491004e-84
59,24,8.716954e-83
59,25,1.490415e-82
59,26,1.797842e-82
59,27,1.911221e-82
59,28,1.348240e-82
59,29,8.554340e-83
59,30,4.798264e-83
59,31,2.995259e-83
59,32,1.888229e-83
59,33,1.028743e-83
59,34,4.801192e-84
59,35,2.325450e-84
59,36,1.632317e-82
59,37,2.639133e-82
59,38,2.894037e-82
59,39,3.281667e-82
59,40,2.450752e-82
59,41,1.317202e-82
59,42,8.149212e-83
59,43,4.986418e-83
59,44,2.884415e-83
59,45,1.421207e-83
59,46,7.655753e-84
59,47,5.538574e-84
59,48,2.120548e-82
59,49,3.792499e-82
59,50,4.495424e-82
59,51,3.881873e-82
59,52,2.999768e-82
59,53,1.910591e-82
59,54,1.108471e-82
59,55,5.945570e-83
59,56,3.658221e-83
59,57,2.152161e-83
59,58,1.128805e-83
59,59,1.208666e-83
59,60,2.779838e-82
59,61,4.426270e-82
59,62,4.649340e-82
59,63,5.297271e-82
59,64,3.342501e-82
59,65,2.132411e-82
59,66,1.274099e-82
59,67,8.168049e-83
59,68,4.544399e-83
59,69,3.169058e-83
59,70,1.539459e-83
59,71,1.112755e-83
59,72,3.822966e-82
59,73,4.937146e-82
59,74,5.880341e-82
59,75,5.387257e-82
59,76,3.857256e-82
59,77,1.901508e-82
59,78,1.212042e-82
59,79,7.180767e-83
59,80,4.396084e-83
59,81,2.500089e-83
59,82,1.590772e-83
59,83,8.699501e-84
59,84,1.911604e-82
59,85,3.685767e-82
59,86,4.278171e-82
59,87,4.206728e-82
59,88,2.880018e-82
59,89,1.656726e-82
59,90,1.020510e-82
59,91,6.043566e-83
59,92,3.495495e-83
59,93,2.018630e-83
59,94,1.107220e-83
59,95,6.013085e-84
59,96,1.122737e-83
59,97,2.616721e-82
59,98,3.156476e-82
59,99,3.186485e-82
59,100,1.999723e-82
59,101,1.222122e-82
59,102,6.017528e-83
59,103,4.496298e-83
59,104,3.490390e-83
59,105,1.994022e-83
59,106,8.975763e-84
59,107,5.711107e-84
59,108,0.000000e+00
59,109,2.284900e-83
59,110,1.968096e-82
59,111,1.988204e-82
59,112,1.231457e-82
59,113,7.464627e-83
59,114,4.619947e-83
59,115,3.283687e-83
59,116,2.324513e-83
59,117,1.681845e-83
59,118,7.603234e-84
59,119,4.777288e-84
59,120,0.000000e+00
59,121,0.000000e+00
59,122,1.964504e-83
59,123,6.009251e-83
59,124,5.149120e-83
59,125,3.104497e-83
59,126,2.304729e-83
59,127,1.998631e-83
59,128,1.153985e-83
59,129,9.316535e-84
59,130,5.769498e-84
59,131,3.444644e-84
59,132,0.000000e+00
59,133,0.000000e+00
59,134,0.000000e+00
59,135,0.000000e+00
59,136,4.669879e-84
59,137,5.169203e-84
59,138,7.474057e-84
59,139,6.370274e-84
59,140,4.637144e-84
59,141,4.844651e-84
59,142,2.686003e-84
59,143,1.548567e-84
59,144,0.000000e+00
59,145,0.000000e+00
59,146,0.000000e+00
59,147,0.000000e+00
59,148,0.000000e+00
59,149,3.144587e-85
59,150,4.518324e-85
59,151,3.430619e-85
59,152,2.526813e-85
59,153,2.098578e-85
59,154,2.189810e-85
59,155,1.651296e-85
60,0,4.686137e-81
60,1,2.737253e-81
60,2,5.245357e-81
60,3,2.548847e-81
60,4,4.569481e-82
60,5,3.245940e-82
60,6,3.416733e-82
60,7,3.254001e-82
60,8,2.494692e-82
60,9,2.201484e-82
60,10,1.452938e-82
60,11,3.116991e-83
60,12,1.814624e-80
60,13,1.667319e-80
60,14,1.738349e-80
60,15,8.770236e-81
60,16,3.191877e-81
60,17,2.473828e-81
60,18,1.016994e-81
60,19,1.100237e-81
60,20,9.672131e-82
60,21,7.562820e-82
60,22,3.631305e-82
60,23,1.113037e-82
60,24,5.155851e-80
60,25,4.113216e-80
60,26,3.847697e-80
60,27,2.198532e-80
60,28,8.313965e-81
60,29,3.794124e-81
60,30,2.491303e-81
60,31,2.896592e-81
60,32,1.774343e-81
60,33,1.237648e-81
60,34,6.994126e-82
60,35,2.242584e-82
60,36,7.773514e-80
60,37,6.770152e-80
60,38,5.906106e-80
60,39,3.710712e-80
60,40,1.378497e-80
60,41,4.626626e-81
60,42,3.382046e-81
60,43,3.312206e-81
60,44,2.926302e-81
60,45,1.667450e-81
60,46,1.385068e-81
60,47,3.779446e-82
60,48,1.038362e-79
60,49,8.151706e-80
60,50,7.863383e-80
60,51,3.631291e-80
60,52,1.400671e-80
60,53,2.100052e-81
60,54,4.228957e-81
60,55,5.733846e-81
60,56,4.128868e-81
60,57,2.653550e-81
60,58,1.862439e-81
60,59,2.779838e-82
60,60,1.262807e-79
60,61,9.354841e-80
60,62,8.449872e-80
60,63,3.762139e-80
60,64,1.379301e-80
60,65,3.092468e-81
60,66,2.844622e-81
60,67,5.236919e-81
60,68,3.193883e-81
60,69,2.978755e-81
60,70,1.868100e-81
60,71,3.313522e-82
60,72,1.115322e-79
60,73,9.903192e-80
60,74,7.121071e-80
60,75,3.218926e-80
60,76,2.608863e-81
60,77,4.648530e-81
60,78,3.804718e-81
60,79,4.420702e-81
60,80,3.232778e-81
60,81,2.309037e-81
60,82,1.351048e-81
60,83,2.727012e-82
60,84,4.887251e-80
60,85,7.193609e-80
60,86,5.579108e-80
60,87,1.683133e-80
60,88,1.559081e-82
60,89,-3.980114e-82
60,90,2.498250e-81
60,91,4.033100e-81
60,92,3.054099e-81
60,93,1.910541e-81
60,94,1.349666e-81
60,95,2.720049e-82
60,96,1.095042e-81
60,97,2.611614e-80
60,98,2.329980e-80
60,99,-7.715002e-82
60,100,-3.208407e-81
60,101,-1.115343e-81
60,102,1.876306e-81
60,103,2.496446e-81
60,104,1.949029e-81
60,105,1.231163e-81
60,106,9.908820e-82
60,107,1.388052e-82
60,108,0.000000e+00
60,109,7.247569e-82
60,110,2.325052e-81
60,111,-7.218588e-81
60,112,-4.526117e-81
60,113,-2.064106e-81
60,114,2.704996e-82
60,115,8.290641e-82
60,116,6.545956e-82
60,117,5.951467e-82
60,118,5.678845e-82
60,119,7.609317e-83
60,120,0.000000e+00
60,121,0.000000e+00
60,122,-1.195476e-81
60,123,-3.581586e-81
60,124,-2.802914e-81
60,125,-1.116136e-81
60,126,-2.272924e-82
60,127,-2.448408e-82
60,128,3.065050e-82
60,129,2.248504e-82
60,130,1.512615e-82
60,131,-1.281044e-82
60,132,0.000000e+00
60,133,0.000000e+00
60,134,0.000000e+00
60,135,0.000000e+00
60,136,-2.273256e-82
60,137,-1.577321e-82
60,138,-3.319323e-82
60,139,-2.271709e-82
60,140,-1.613737e-82
60,141,-7.300445e-83
60,142,-6.042777e-83
60,143,-7.453543e-83
60,144,0.000000e+00
60,145,0.000000e+00
60,146,0.000000e+00
60,147,0.000000e+00
60,148,0.000000e+00
60,149,4.781249e-83
60,150,2.084868e-84
60,151,-1.080563e-83
60,152,-7.494609e-84
60,153,-2.351515e-84
60,154,-3.103729e-84
60,155,-8.920518e-84
61,0,4.387628e-81
61,1,2.615089e-81
61,2,4.963763e-81
61,3,2.777182e-81
61,4,9.840483e-82
61,5,4.719359e-82
61,6,4.738445e-82
61,7,3.805501e-82
61,8,2.611664e-82
61,9,2.375697e-82
61,10,1.392044e-82
61,11,4.060776e-83
61,12,1.593106e-80
61,13,1.567590e-80
61,14,1.671592e-80
61,15,9.844674e-81
61,16,4.622375e-81
61,17,3.074080e-81
61,18,1.494060e-81
61,19,1.336604e-81
61,20,1.010528e-81
61,21,7.589683e-82
61,22,4.017327e-82
61,23,1.373721e-82
61,24,4.415196e-80
61,25,3.819717e-80
61,26,3.710038e-80
61,27,2.410252e-80
61,28,1.128733e-80
61,29,5.756525e-81
61,30,3.525010e-81
61,31,3.311633e-81
61,32,1.966310e-81
61,33,1.282794e-81
61,34,7.009536e-82
61,35,2.530011e-82
61,36,6.705666e-80
61,37,6.232639e-80
61,38,5.754491e-80
61,39,4.097981e-80
61,40,1.970827e-80
61,41,8.187655e-81
61,42,5.220494e-81
61,43,4.180754e-81
61,44,3.218366e-81
61,45,1.778568e-81
61,46,1.343535e-81
61,47,4.351719e-82
61,48,9.106011e-80
61,49,7.929702e-80
61,50,7.707455e-80
61,51,4.286093e-80
61,52,2.153218e-80
61,53,8.091513e-81
61,54,6.766368e-81
61,55,6.609158e-81
61,56,4.428795e-81
61,57,2.766194e-81
61,58,1.844176e-81
61,59,4.426270e-82
61,60,9.354841e-80
61,61,1.044461e-79
61,62,8.450333e-80
61,63,4.824623e-80
61,64,2.269541e-80
61,65,9.665861e-81
61,66,6.202541e-81
61,67,6.812040e-81
61,68,3.894250e-81
61,69,3.301958e-81
61,70,2.006183e-81
61,71,5.397964e-82
61,72,1.029691e-79
61,73,9.872112e-80
61,74,7.630877e-80
61,75,4.506242e-80
61,76,1.519823e-80
61,77,1.015889e-80
61,78,6.869825e-81
61,79,5.802924e-81
61,80,3.956024e-81
61,81,2.591900e-81
61,82,1.564120e-81
61,83,4.767344e-82
61,84,4.745874e-80
61,85,7.158867e-80
61,86,6.014616e-80
61,87,2.847891e-80
61,88,1.035034e-80
61,89,5.110654e-81
61,90,5.259339e-81
61,91,5.139265e-81
61,92,3.528806e-81
61,93,2.152893e-81
61,94,1.407872e-81
61,95,4.065961e-82
61,96,1.391004e-81
61,97,3.122402e-80
61,98,3.154941e-80
61,99,1.104900e-80
61,100,4.529868e-81
61,101,3.219250e-81
61,102,3.364613e-81
61,103,3.445753e-81
61,104,2.654371e-81
61,105,1.614502e-81
61,106,1.071498e-81
61,107,2.824575e-82
61,108,0.000000e+00
61,109,1.284426e-81
61,110,9.721023e-81
61,111,1.634626e-81
61,112,5.399941e-82
61,113,7.636799e-82
61,114,1.640544e-81
61,115,1.633811e-81
61,116,1.219913e-81
61,117,9.890730e-82
61,118,6.827270e-82
61,119,2.056624e-82
61,120,0.000000e+00
61,121,0.000000e+00
61,122,-2.585635e-82
61,123,-6.557605e-82
61,124,-4.677063e-82
61,125,1.294046e-82
61,126,5.703004e-82
61,127,4.457495e-82
61,128,6.155357e-82
61,129,4.600215e-82
61,130,2.973102e-82
61,131,-4.907822e-85
61,132,0.000000e+00
61,133,0.000000e+00
61,134,0.000000e+00
61,135,0.000000e+00
61,136,-1.178986e-83
61,137,3.877876e-83
61,138,-3.673514e-83
61,139,2.386048e-83
61,140,1.908384e-83
61,141,8.829183e-83
61,142,3.173483e-83
61,143,-1.540307e-83
61,144,0.000000e+00
61,145,0.000000e+00
61,146,0.000000e+00
61,147,0.000000e+00
61,148,0.000000e+00
61,149,5.124355e-83
61,150,1.644605e-83
61,151,3.332287e-84
61,152,2.050243e-84
61,153,4.629677e-84
61,154,4.186799e-84
61,155,-2.299979e-84
62,0,3.862646e-81
62,1,2.294306e-81
62,2,4.446975e-81
62,3,2.768441e-81
62,4,1.222812e-81
62,5,5.226354e-82
62,6,5.001636e-82
62,7,3.708321e-82
62,8,2.571637e-82
62,9,2.163934e-82
62,10,1.226170e-82
62,11,3.662174e-83
62,12,1.372605e-80
62,13,1.400625e-80
62,14,1.530914e-80
62,15,9.854384e-81
62,16,5.165285e-81
62,17,3.336975e-81
62,18,1.769985e-81
62,19,1.367039e-81
62,20,9.957222e-82
62,21,7.497271e-82
62,22,3.771384e-82
62,23,1.378425e-82
62,24,3.858576e-80
62,25,3.441393e-80
62,26,3.463558e-80
62,27,2.398345e-80
62,28,1.225203e-80
62,29,6.623162e-81
62,30,3.976057e-81
62,31,3.358484e-81
62,32,1.956387e-81
62,33,1.261436e-81
62,34,6.681079e-82
62,35,2.513255e-82
62,36,5.956120e-80
62,37,5.661484e-80
62,38,5.364892e-80
62,39,4.111231e-80
62,40,2.213932e-80
62,41,1.000757e-80
62,42,5.830286e-81
62,43,4.215692e-81
62,44,3.169064e-81
62,45,1.802508e-81
62,46,1.268951e-81
62,47,4.430779e-82
62,48,8.075303e-80
62,49,7.332299e-80
62,50,7.351066e-80
62,51,4.407179e-80
62,52,2.445895e-80
62,53,1.077807e-80
62,54,7.613625e-81
62,55,6.655814e-81
62,56,4.450168e-81
62,57,2.722513e-81
62,58,1.743873e-81
62,59,4.649340e-82
62,60,8.449872e-80
62,61,8.450333e-80
62,62,9.181596e-80
62,63,5.152631e-80
62,64,2.683887e-80
62,65,1.267076e-80
62,66,7.246227e-81
62,67,7.285229e-81
62,68,4.078087e-81
62,69,3.299318e-81
62,70,1.956128e-81
62,71,6.031857e-82
62,72,9.319400e-80
62,73,8.978347e-80
62,74,7.622892e-80
62,75,4.907351e-80
62,76,2.040658e-80
62,77,1.281381e-80
62,78,8.385233e-81
62,79,6.221801e-81
62,80,3.987261e-81
62,81,2.620575e-81
62,82,1.592404e-81
62,83,5.288469e-82
62,84,4.270721e-80
62,85,6.729011e-80
62,86,5.937081e-80
62,87,3.235633e-80
62,88,1.475343e-80
62,89,7.650097e-81
62,90,6.318699e-81
62,91,5.453674e-81
62,92,3.559986e-81
62,93,2.159701e-81
62,94,1.368327e-81
62,95,4.347300e-82
62,96,1.310128e-81
62,97,3.058875e-80
62,98,3.308909e-80
62,99,1.614720e-80
62,100,7.902863e-81
62,101,4.906704e-81
62,102,3.905257e-81
62,103,3.508594e-81
62,104,2.695742e-81
62,105,1.619179e-81
62,106,1.041074e-81
62,107,3.270280e-82
62,108,0.000000e+00
62,109,1.630669e-81
62,110,1.288700e-80
62,111,5.811902e-81
62,112,3.179218e-81
62,113,2.033038e-81
62,114,2.107834e-81
62,115,1.912957e-81
62,116,1.293130e-81
62,117,1.076963e-81
62,118,6.644132e-82
62,119,2.350544e-82
62,120,0.000000e+00
62,121,0.000000e+00
62,122,2.427884e-82
62,123,7.217892e-82
62,124,5.286994e-82
62,125,6.097583e-82
62,126,8.375893e-82
62,127,6.391903e-82
62,128,6.373110e-82
62,129,4.929257e-82
62,130,3.262468e-82
62,131,4.402311e-83
62,132,0.000000e+00
62,133,0.000000e+00
62,134,0.000000e+00
62,135,0.000000e+00
62,136,8.057939e-83
62,137,1.184255e-82
62,138,7.740017e-83
62,139,1.143020e-82
62,140,7.287665e-83
62,141,1.339733e-82
62,142,5.863637e-83
62,143,4.556950e-84
62,144,0.000000e+00
62,145,0.000000e+00
62,146,0.000000e+00
62,147,0.000000e+00
62,148,0.000000e+00
62,149,4.426093e-83
62,150,1.924308e-83
62,151,6.968583e-84
62,152,4.811622e-84
62,153,6.177622e-84
62,154,5.932165e-84
62,155,2.716260e-85
63,0,1.834050e-81
63,1,1.101814e-81
63,2,2.238275e-81
63,3,2.197468e-81
63,4,1.614392e-81
63,5,5.436778e-82
63,6,5.015083e-82
63,7,2.851844e-82
63,8,1.801149e-82
63,9,1.418036e-82
63,10,6.108659e-83
63,11,3.136275e-83
63,12,4.989597e-81
63,13,6.926958e-81
63,14,8.429632e-81
63,15,7.761481e-81
63,16,5.560978e-81
63,17,3.177972e-81
63,18,2.062059e-81
63,19,1.240576e-81
63,20,7.153381e-82
63,21,5.217903e-82
63,22,2.849034e-82
63,23,1.251480e-82
63,24,1.341337e-80
63,25,1.700881e-80
63,26,1.982738e-80
63,27,1.850468e-80
63,28,1.255819e-80
63,29,7.584606e-81
63,30,4.311453e-81
63,31,2.807247e-81
63,32,1.538597e-81
63,33,8.989585e-82
63,34,4.401136e-82
63,35,1.992684e-82
63,36,2.357198e-80
63,37,2.853737e-80
63,38,3.126495e-80
63,39,3.226338e-80
63,40,2.307258e-80
63,41,1.226148e-80
63,42,6.757261e-81
63,43,4.067251e-81
63,44,2.383452e-81
63,45,1.389318e-81
63,46,7.437519e-82
63,47,3.344950e-82
63,48,3.113460e-80
63,49,4.142927e-80
63,50,4.419212e-80
63,51,3.926394e-80
63,52,2.744023e-80
63,53,1.604531e-80
63,54,8.871059e-81
63,55,5.522880e-81
63,56,3.294343e-81
63,57,2.011193e-81
63,58,1.070409e-81
63,59,5.297271e-82
63,60,3.762139e-80
63,61,4.824623e-80
63,62,5.152631e-80
63,63,5.665710e-80
63,64,3.157332e-80
63,65,1.820654e-80
63,66,9.846352e-81
63,67,6.965658e-81
63,68,3.758914e-81
63,69,2.616584e-81
63,70,1.450804e-81
63,71,6.810958e-82
63,72,4.369743e-80
63,73,5.194182e-80
63,74,5.617588e-80
63,75,5.120346e-80
63,76,3.367389e-80
63,77,1.676448e-80
63,78,1.016067e-80
63,79,6.069318e-81
63,80,3.592804e-81
63,81,2.069925e-81
63,82,1.350083e-81
63,83,6.450781e-82
63,84,2.262692e-80
63,85,4.122665e-80
63,86,4.551099e-80
63,87,3.899643e-80
63,88,2.520820e-80
63,89,1.361205e-80
63,90,8.303116e-81
63,91,5.217805e-81
63,92,2.956248e-81
63,93,1.729915e-81
63,94,9.710473e-82
63,95,4.790464e-82
63,96,1.081665e-81
63,97,2.600840e-80
63,98,3.200825e-80
63,99,2.825917e-80
63,100,1.684597e-80
63,101,9.696994e-81
63,102,4.825588e-81
63,103,3.566797e-81
63,104,2.661217e-81
63,105,1.540801e-81
63,106,7.636910e-82
63,107,4.248473e-82
63,108,0.000000e+00
63,109,2.169776e-81
63,110,1.907807e-80
63,111,1.703933e-80
63,112,9.940092e-81
63,113,5.620771e-81
63,114,3.448232e-81
63,115,2.417957e-81
63,116,1.585031e-81
63,117,1.218758e-81
63,118,5.681457e-82
63,119,3.365648e-82
63,120,0.000000e+00
63,121,0.000000e+00
63,122,1.590352e-81
63,123,4.743898e-81
63,124,3.758841e-81
63,125,2.180203e-81
63,126,1.672560e-81
63,127,1.335542e-81
63,128,7.514983e-82
63,129,6.149421e-82
63,130,4.022263e-82
63,131,2.095411e-82
63,132,0.000000e+00
63,133,0.000000e+00
63,134,0.000000e+00
63,135,0.000000e+00
63,136,3.589945e-82
63,137,3.510148e-82
63,138,4.801768e-82
63,139,4.143616e-82
63,140,2.816594e-82
63,141,2.989727e-82
63,142,1.610031e-82
63,143,8.737971e-83
63,144,0.000000e+00
63,145,0.000000e+00
63,146,0.000000e+00
63,147,0.000000e+00
63,148,0.000000e+00
63,149,2.471653e-83
63,150,3.183091e-83
63,151,2.263278e-83
63,152,1.619699e-83
63,153,1.332536e-83
63,154,1.295443e-83
63,155,9.296561e-84
64,0,7.751864e-82
64,1,5.142513e-82
64,2,1.030979e-81
64,3,1.373391e-81
64,4,1.235462e-81
64,5,4.006099e-82
64,6,3.395168e-82
64,7,1.882321e-82
64,8,1.055615e-82
64,9,6.945325e-83
64,10,2.361123e-83
64,11,1.667627e-83
64,12,1.392055e-81
64,13,2.943347e-81
64,14,4.050806e-81
64,15,4.737021e-81
64,16,3.878896e-81
64,17,2.165539e-81
64,18,1.478149e-81
64,19,7.883394e-82
64,20,4.186321e-82
64,21,3.012869e-82
64,22,1.572513e-82
64,23,7.893764e-83
64,24,3.058543e-81
64,25,6.996333e-81
64,26,9.522425e-81
64,27,1.095335e-80
64,28,8.384402e-81
64,29,5.290944e-81
64,30,3.001872e-81
64,31,1.711177e-81
64,32,9.099424e-82
64,33,4.973015e-82
64,34,2.341200e-82
64,35,1.169104e-82
64,36,6.865999e-81
64,37,1.178905e-80
64,38,1.515518e-80
64,39,1.863140e-80
64,40,1.552771e-80
64,41,8.834493e-81
64,42,4.586275e-81
64,43,2.459896e-81
64,44,1.345911e-81
64,45,8.215748e-82
64,46,3.676214e-82
64,47,2.036396e-82
64,48,8.680297e-81
64,49,1.939454e-80
64,50,2.135388e-80
64,51,2.398100e-80
64,52,1.903719e-80
64,53,1.155473e-80
64,54,5.973009e-81
64,55,3.225825e-81
64,56,1.901436e-81
64,57,1.110411e-81
64,58,5.315712e-82
64,59,3.342501e-82
64,60,1.379301e-80
64,61,2.269541e-80
64,62,2.683887e-80
64,63,3.157332e-80
64,64,2.550320e-80
64,65,1.355095e-80
64,66,6.702221e-81
64,67,4.499089e-81
64,68,2.334660e-81
64,69,1.539875e-81
64,70,7.932482e-82
64,71,4.595504e-82
64,72,1.694717e-80
64,73,2.392619e-80
64,74,3.162014e-80
64,75,3.193872e-80
64,76,2.521779e-80
64,77,1.254955e-80
64,78,7.208587e-81
64,79,3.963054e-81
64,80,2.184747e-81
64,81,1.226788e-81
64,82,7.998534e-82
64,83,4.320556e-82
64,84,9.646761e-81
64,85,1.933388e-80
64,86,2.553707e-80
64,87,2.654432e-80
64,88,1.891845e-80
64,89,1.026323e-80
64,90,5.820030e-81
64,91,3.338245e-81
64,92,1.775814e-81
64,93,1.012381e-81
64,94,5.298570e-82
64,95,3.080523e-82
64,96,5.825118e-82
64,97,1.530010e-80
64,98,2.045851e-80
64,99,2.131231e-80
64,100,1.312537e-80
64,101,7.444030e-81
64,102,3.444788e-81
64,103,2.244290e-81
64,104,1.664280e-81
64,105,9.394756e-82
64,106,4.325852e-82
64,107,2.886112e-82
64,108,0.000000e+00
64,109,1.587321e-81
64,110,1.408074e-80
64,111,1.395212e-80
64,112,8.347697e-81
64,113,4.665079e-81
64,114,2.585073e-81
64,115,1.732904e-81
64,116,1.074624e-81
64,117,8.214820e-82
64,118,3.373379e-82
64,119,2.358913e-82
64,120,0.000000e+00
64,121,0.000000e+00
64,122,1.364910e-81
64,123,4.198521e-81
64,124,3.267762e-81
64,125,1.816036e-81
64,126,1.324435e-81
64,127,1.045805e-81
64,128,5.228722e-82
64,129,4.408492e-82
64,130,2.829370e-82
64,131,1.765665e-82
64,132,0.000000e+00
64,133,0.000000e+00
64,134,0.000000e+00
64,135,0.000000e+00
64,136,3.141923e-82
64,137,3.062846e-82
64,138,4.084698e-82
64,139,3.467753e-82
64,140,2.394039e-82
64,141,2.515965e-82
64,142,1.343185e-82
64,143,7.778857e-83
64,144,0.000000e+00
64,145,0.000000e+00
64,146,0.000000e+00
64,147,0.000000e+00
64,148,0.000000e+00
64,149,8.064685e-84
64,150,2.258289e-83
64,151,1.863977e-83
64,152,1.374362e-83
64,153,1.061109e-83
64,154,1.088705e-83
64,155,8.969939e-84
65,0,2.217610e-82
65,1,1.568580e-82
65,2,3.321052e-82
65,3,6.847090e-82
65,4,7.558163e-82
65,5,2.355206e-82
65,6,2.099926e-82
65,7,1.070152e-82
65,8,5.287419e-83
65,9,4.008275e-83
65,10,9.894700e-84
65,11,1.136473e-83
65,12,-2.222348e-82
65,13,8.756678e-82
65,14,1.499297e-81
65,15,2.505287e-81
65,16,2.301998e-81
65,17,1.224960e-81
65,18,8.813194e-82
65,19,4.527581e-82
65,20,2.186125e-82
65,21,1.436346e-82
65,22,8.859218e-83
65,23,4.917109e-83
65,24,-1.121780e-81
65,25,2.263463e-81
65,26,3.963437e-81
65,27,5.671394e-81
65,28,4.912163e-81
65,29,3.207665e-81
65,30,1.834427e-81
65,31,1.002185e-81
65,32,5.037180e-82
65,33,2.606811e-82
65,34,1.113467e-82
65,35,6.962391e-83
65,36,-2.361263e-82
65,37,3.462977e-81
65,38,6.467147e-81
65,39,1.005061e-80
65,40,9.091720e-81
65,41,5.398751e-81
65,42,2.915568e-81
65,43,1.578788e-81
65,44,7.554328e-82
65,45,4.670154e-82
65,46,1.622450e-82
65,47,1.099786e-82
65,48,-2.536753e-82
65,49,8.091714e-81
65,50,9.004201e-81
65,51,1.321065e-80
65,52,1.160365e-80
65,53,7.866152e-81
65,54,3.695052e-81
65,55,1.936905e-81
65,56,1.047839e-81
65,57,6.298353e-82
65,58,2.636012e-82
65,59,2.132411e-82
65,60,3.092468e-81
65,61,9.665861e-81
65,62,1.267076e-80
65,63,1.820654e-80
65,64,1.355095e-80
65,65,1.044871e-80
65,66,4.773653e-81
65,67,2.633783e-81
65,68,1.401919e-81
65,69,8.702015e-82
65,70,4.537023e-82
65,71,2.896098e-82
65,72,4.513599e-81
65,73,1.005682e-80
65,74,1.643488e-80
65,75,1.974771e-80
65,76,1.607932e-80
65,77,8.116675e-81
65,78,4.919054e-81
65,79,2.416916e-81
65,80,1.320965e-81
65,81,6.821574e-82
65,82,4.636163e-82
65,83,2.753074e-82
65,84,3.351649e-81
65,85,8.406185e-81
65,86,1.312731e-80
65,87,1.637388e-80
65,88,1.252603e-80
65,89,6.819447e-81
65,90,3.668757e-81
65,91,1.969993e-81
65,92,1.021371e-81
65,93,5.739230e-82
65,94,2.703163e-82
65,95,1.922961e-82
65,96,3.074555e-82
65,97,8.550106e-81
65,98,1.176304e-80
65,99,1.383804e-80
65,100,8.819037e-81
65,101,5.059437e-81
65,102,2.188539e-81
65,103,1.417564e-81
65,104,1.038552e-81
65,105,5.959604e-82
65,106,2.300206e-82
65,107,1.907737e-82
65,108,0.000000e+00
65,109,9.345999e-82
65,110,8.753374e-81
65,111,9.425895e-81
65,112,5.631885e-81
65,113,3.189180e-81
65,114,1.761469e-81
65,115,1.114168e-81
65,116,7.109844e-82
65,117,5.259433e-82
65,118,2.023067e-82
65,119,1.569830e-82
65,120,0.000000e+00
65,121,0.000000e+00
65,122,9.619121e-82
65,123,2.944754e-81
65,124,2.316783e-81
65,125,1.294628e-81
65,126,9.251767e-82
65,127,7.499404e-82
65,128,3.520995e-82
65,129,2.823028e-82
65,130,1.819964e-82
65,131,1.284867e-82
65,132,0.000000e+00
65,133,0.000000e+00
65,134,0.000000e+00
65,135,0.000000e+00
65,136,2.119614e-82
65,137,2.157541e-82
65,138,3.048402e-82
65,139,2.551579e-82
65,140,1.801712e-82
65,141,1.728554e-82
65,142,9.572340e-83
65,143,5.815698e-83
65,144,0.000000e+00
65,145,0.000000e+00
65,146,0.000000e+00
65,147,0.000000e+00
65,148,0.000000e+00
65,149,5.485009e-84
65,150,1.628078e-83
65,151,1.411888e-83
65,152,1.007627e-83
65,153,7.611720e-84
65,154,7.737262e-84
65,155,7.087434e-84
66,0,1.940338e-82
66,1,1.267090e-82
66,2,2.348469e-82
66,3,3.777006e-82
66,4,3.798955e-82
66,5,1.254644e-82
66,6,1.143729e-82
66,7,6.466462e-83
66,8,3.093667e-83
66,9,2.547237e-83
66,10,8.056150e-84
66,11,6.852861e-84
66,12,1.932427e-82
66,13,7.085371e-82
66,14,1.006548e-81
66,15,1.349796e-81
66,16,1.175780e-81
66,17,6.342477e-82
66,18,4.656029e-82
66,19,2.626075e-82
66,20,1.300777e-82
66,21,8.540599e-83
66,22,5.702471e-83
66,23,2.790519e-83
66,24,1.801255e-82
66,25,1.747350e-81
66,26,2.493637e-81
66,27,3.221606e-81
66,28,2.639439e-81
66,29,1.678966e-81
66,30,9.933536e-82
66,31,5.517286e-82
66,32,3.097427e-82
66,33,1.530538e-82
66,34,7.190109e-83
66,35,3.776957e-83
66,36,9.993794e-82
66,37,2.795101e-81
66,38,4.023273e-81
66,39,5.635413e-81
66,40,4.650689e-81
66,41,2.685296e-81
66,42,1.587180e-81
66,43,9.285475e-82
66,44,4.476786e-82
66,45,2.480789e-82
66,46,1.067185e-82
66,47,5.874183e-83
66,48,1.176420e-81
66,49,5.137167e-81
66,50,6.024402e-81
66,51,7.209387e-81
66,52,5.915688e-81
66,53,4.096077e-81
66,54,2.298038e-81
66,55,1.033491e-81
66,56,5.921741e-82
66,57,3.512885e-82
66,58,1.746471e-82
66,59,1.274099e-82
66,60,2.844622e-81
66,61,6.202541e-81
66,62,7.246227e-81
66,63,9.846352e-81
66,64,6.702221e-81
66,65,4.773653e-81
66,66,3.423108e-81
66,67,1.515595e-81
66,68,7.725748e-82
66,69,5.179558e-82
66,70,2.652986e-82
66,71,1.565689e-82
66,72,4.028410e-81
66,73,6.522510e-81
66,74,9.472498e-81
66,75,1.042257e-80
66,76,8.403240e-81
66,77,3.946674e-81
66,78,2.620799e-81
66,79,1.418386e-81
66,80,7.658062e-82
66,81,3.951298e-82
66,82,2.705008e-82
66,83,1.583068e-82
66,84,2.392765e-81
66,85,5.303161e-81
66,86,7.288190e-81
66,87,8.614487e-81
66,88,6.433168e-81
66,89,3.582827e-81
66,90,1.999141e-81
66,91,1.067657e-81
66,92,5.938366e-82
66,93,3.292397e-82
66,94,1.682154e-82
66,95,1.102813e-82
66,96,1.424423e-82
66,97,4.801772e-81
66,98,6.254190e-81
66,99,6.996896e-81
66,100,4.495178e-81
66,101,2.646931e-81
66,102,1.234197e-81
66,103,8.245010e-82
66,104,5.993925e-82
66,105,3.448215e-82
66,106,1.348361e-82
66,107,1.008048e-82
66,108,0.000000e+00
66,109,4.724796e-82
66,110,4.402423e-81
66,111,4.663152e-81
66,112,2.856684e-81
66,113,1.680106e-81
66,114,9.600281e-82
66,115,6.220083e-82
66,116,4.132624e-82
66,117,3.015637e-82
66,118,1.222013e-82
66,119,8.761908e-83
66,120,0.000000e+00
66,121,0.000000e+00
66,122,4.607749e-82
66,123,1.487054e-81
66,124,1.189534e-81
66,125,6.907456e-82
66,126,5.102559e-82
66,127,4.115101e-82
66,128,2.032403e-82
66,129,1.664053e-82
66,130,1.032348e-82
66,131,7.044379e-83
66,132,0.000000e+00
66,133,0.000000e+00
66,134,0.000000e+00
66,135,0.000000e+00
66,136,1.112498e-82
66,137,1.153919e-82
66,138,1.571444e-82
66,139,1.371756e-82
66,140,9.905932e-83
66,141,9.579776e-83
66,142,5.280288e-83
66,143,3.200871e-83
66,144,0.000000e+00
66,145,0.000000e+00
66,146,0.000000e+00
66,147,0.000000e+00
66,148,0.000000e+00
66,149,3.183338e-84
66,150,8.347587e-84
66,151,7.528070e-84
66,152,5.524313e-84
66,153,4.280169e-84
66,154,4.313113e-84
66,155,3.741052e-84
67,0,2.727854e-82
67,1,1.642517e-82
67,2,3.202942e-82
67,3,3.186693e-82
67,4,2.359056e-82
67,5,7.560032e-83
67,6,7.425971e-83
67,7,4.536642e-83
67,8,3.070420e-83
67,9,2.225609e-83
67,10,8.896344e-84
67,11,4.873658e-84
67,12,6.981124e-82
67,13,9.778570e-82
67,14,1.185370e-81
67,15,1.078014e-81
67,16,7.791864e-82
67,17,4.622215e-82
67,18,3.131708e-82
67,19,1.907959e-82
67,20,1.121717e-82
67,21,8.401036e-83
67,22,4.337019e-83
67,23,1.958250e-83
67,24,1.833072e-81
67,25,2.363216e-81
67,26,2.752267e-81
67,27,2.588400e-81
67,28,1.725760e-81
67,29,1.096424e-81
67,30,6.434878e-82
67,31,4.343298e-82
67,32,2.455301e-82
67,33,1.423492e-82
67,34,6.817424e-83
67,35,3.068986e-83
67,36,3.100513e-81
67,37,3.939446e-81
67,38,4.365690e-81
67,39,4.457781e-81
67,40,3.308260e-81
67,41,1.760680e-81
67,42,9.659666e-82
67,43,5.721888e-82
67,44,3.763534e-82
67,45,2.265314e-82
67,46,1.152829e-82
67,47,5.561761e-83
67,48,4.276176e-81
67,49,5.875226e-81
67,50,6.230099e-81
67,51,5.357755e-81
67,52,3.791958e-81
67,53,2.333433e-81
67,54,1.374684e-81
67,55,8.966263e-82
67,56,4.993606e-82
67,57,3.148584e-82
67,58,1.646041e-82
67,59,8.168049e-83
67,60,5.236919e-81
67,61,6.812040e-81
67,62,7.285229e-81
67,63,6.965658e-81
67,64,4.499089e-81
67,65,2.633783e-81
67,66,1.515595e-81
67,67,1.509718e-81
67,68,5.864244e-82
67,69,4.108498e-82
67,70,2.231789e-82
67,71,1.094077e-82
67,72,6.132362e-81
67,73,7.331095e-81
67,74,7.866822e-81
67,75,7.104117e-81
67,76,4.704799e-81
67,77,2.529279e-81
67,78,1.546435e-81
67,79,1.058362e-81
67,80,5.704031e-82
67,81,3.275938e-82
67,82,2.049106e-82
67,83,9.822653e-83
67,84,3.057861e-81
67,85,5.353276e-81
67,86,6.072862e-81
67,87,5.306418e-81
67,88,3.526938e-81
67,89,2.018164e-81
67,90,1.259055e-81
67,91,7.816789e-82
67,92,4.524784e-82
67,93,2.671541e-82
67,94,1.478649e-82
67,95,7.286615e-83
67,96,1.741349e-82
67,97,3.450504e-81
67,98,4.247716e-81
67,99,3.915536e-81
67,100,2.385920e-81
67,101,1.449656e-81
67,102,7.496292e-82
67,103,5.627468e-82
67,104,4.271944e-82
67,105,2.391255e-82
67,106,1.204135e-82
67,107,6.724778e-83
67,108,0.000000e+00
67,109,3.016452e-82
67,110,2.530510e-81
67,111,2.346459e-81
67,112,1.442555e-81
67,113,8.706875e-82
67,114,5.598975e-82
67,115,4.037015e-82
67,116,2.725061e-82
67,117,1.983092e-82
67,118,9.202246e-83
67,119,5.323148e-83
67,120,0.000000e+00
67,121,0.000000e+00
67,122,2.309235e-82
67,123,6.683565e-82
67,124,5.572602e-82
67,125,3.390435e-82
67,126,2.742128e-82
67,127,2.266922e-82
67,128,1.334367e-82
67,129,1.066261e-82
67,130,6.722281e-83
67,131,3.399711e-83
67,132,0.000000e+00
67,133,0.000000e+00
67,134,0.000000e+00
67,135,0.000000e+00
67,136,5.108788e-83
67,137,5.587762e-83
67,138,8.106483e-83
67,139,7.083859e-83
67,140,4.849802e-83
67,141,5.262149e-83
67,142,2.793948e-83
67,143,1.503510e-83
67,144,0.000000e+00
67,145,0.000000e+00
67,146,0.000000e+00
67,147,0.000000e+00
67,148,0.000000e+00
67,149,4.452425e-84
67,150,5.234339e-84
67,151,3.617764e-84
67,152,2.663385e-84
67,153,2.206057e-84
67,154,2.309373e-84
67,155,1.681439e-84
68,0,1.645080e-82
68,1,1.024577e-82
68,2,1.993371e-82
68,3,1.734012e-82
68,4,1.224367e-82
68,5,4.190097e-83
68,6,3.723880e-83
68,7,2.588136e-83
68,8,1.772041e-83
68,9,1.319598e-83
68,10,5.974051e-84
68,11,2.701013e-84
68,12,4.630424e-82
68,13,6.050163e-82
68,14,7.134681e-82
68,15,6.111073e-82
68,16,4.027878e-82
68,17,2.439422e-82
68,18,1.680168e-82
68,19,1.115672e-82
68,20,6.865937e-83
68,21,5.274464e-83
68,22,2.550685e-83
68,23,1.196417e-83
68,24,1.183743e-81
68,25,1.425821e-81
68,26,1.601081e-81
68,27,1.432707e-81
68,28,9.288368e-82
68,29,5.783536e-82
68,30,3.574530e-82
68,31,2.422560e-82
68,32,1.419816e-82
68,33,8.727263e-83
68,34,4.184550e-83
68,35,1.875965e-83
68,36,2.060807e-81
68,37,2.446628e-81
68,38,2.559217e-81
68,39,2.503040e-81
68,40,1.694099e-81
68,41,9.112658e-82
68,42,5.395209e-82
68,43,3.377430e-82
68,44,2.042304e-82
68,45,1.274258e-82
68,46,6.717242e-83
68,47,2.999105e-83
68,48,2.636972e-81
68,49,3.464996e-81
68,50,3.418543e-81
68,51,2.919721e-81
68,52,2.070476e-81
68,53,1.177674e-81
68,54,6.933564e-82
68,55,4.678343e-82
68,56,3.332553e-82
68,57,1.752738e-82
68,58,9.344427e-83
68,59,4.544399e-83
68,60,3.193883e-81
68,61,3.894250e-81
68,62,4.078087e-81
68,63,3.758914e-81
68,64,2.334660e-81
68,65,1.401919e-81
68,66,7.725748e-82
68,67,5.864244e-82
68,68,4.614504e-82
68,69,2.389786e-82
68,70,1.247243e-82
68,71,5.694596e-83
68,72,3.625470e-81
68,73,4.159636e-81
68,74,4.481920e-81
68,75,3.706341e-81
68,76,2.507103e-81
68,77,1.308479e-81
68,78,8.537939e-82
68,79,5.150451e-82
68,80,3.571411e-82
68,81,1.990937e-82
68,82,1.173779e-82
68,83,5.497413e-83
68,84,1.751345e-81
68,85,3.062130e-81
68,86,3.300562e-81
68,87,2.781383e-81
68,88,1.786444e-81
68,89,1.027178e-81
68,90,6.783059e-82
68,91,4.521936e-82
68,92,2.599017e-82
68,93,1.602014e-82
68,94,8.688911e-83
68,95,4.220663e-83
68,96,7.161351e-83
68,97,1.844477e-81
68,98,2.161806e-81
68,99,1.938067e-81
68,100,1.206831e-81
68,101,7.521562e-82
68,102,4.194721e-82
68,103,3.155116e-82
68,104,2.460823e-82
68,105,1.402816e-82
68,106,7.092721e-83
68,107,3.826587e-83
68,108,0.000000e+00
68,109,1.569193e-82
68,110,1.235067e-81
68,111,1.146000e-81
68,112,7.559298e-82
68,113,4.660145e-82
68,114,3.082325e-82
68,115,2.405074e-82
68,116,1.611703e-82
68,117,1.187690e-82
68,118,5.488921e-83
68,119,2.973467e-83
68,120,0.000000e+00
68,121,0.000000e+00
68,122,1.148678e-82
68,123,3.512302e-82
68,124,2.983076e-82
68,125,1.885611e-82
68,126,1.526603e-82
68,127,1.319806e-82
68,128,8.138044e-83
68,129,6.366282e-83
68,130,4.022745e-83
68,131,1.984889e-83
68,132,0.000000e+00
68,133,0.000000e+00
68,134,0.000000e+00
68,135,0.000000e+00
68,136,2.837232e-83
68,137,3.326313e-83
68,138,4.347335e-83
68,139,4.129115e-83
68,140,3.039928e-83
68,141,3.195471e-83
68,142,1.685083e-83
68,143,9.049405e-84
68,144,0.000000e+00
68,145,0.000000e+00
68,146,0.000000e+00
68,147,0.000000e+00
68,148,0.000000e+00
68,149,2.268815e-84
68,150,2.596548e-84
68,151,1.995369e-84
68,152,1.581735e-84
68,153,1.396404e-84
68,154,1.397890e-84
68,155,1.020357e-84
69,0,1.456094e-82
69,1,8.728622e-83
69,2,1.682916e-82
69,3,1.310634e-82
69,4,7.685144e-83
69,5,2.660516e-83
69,6,2.607251e-83
69,7,1.907200e-83
69,8,1.336746e-83
69,9,1.034195e-83
69,10,5.077595e-84
69,11,2.011427e-84
69,12,4.540435e-82
69,13,5.279210e-82
69,14,5.882805e-82
69,15,4.430353e-82
69,16,2.747550e-82
69,17,1.694231e-82
69,18,1.094350e-82
69,19,7.669200e-83
69,20,5.022760e-83
69,21,3.809981e-83
69,22,1.892711e-83
69,23,8.135255e-84
69,24,1.219364e-81
69,25,1.267481e-81
69,26,1.346129e-81
69,27,1.084320e-81
69,28,6.318471e-82
69,29,3.837890e-82
69,30,2.333058e-82
69,31,1.695793e-82
69,32,1.023880e-82
69,33,6.203547e-83
69,34,3.168084e-83
69,35,1.294959e-83
69,36,1.977311e-81
69,37,2.112681e-81
69,38,2.093641e-81
69,39,1.845022e-81
69,40,1.174964e-81
69,41,6.071667e-82
69,42,3.662403e-82
69,43,2.343494e-82
69,44,1.544028e-82
69,45,8.838551e-83
69,46,5.398883e-83
69,47,2.232341e-83
69,48,2.622498e-81
69,49,2.852381e-81
69,50,2.967583e-81
69,51,2.108504e-81
69,52,1.346693e-81
69,53,7.577452e-82
69,54,4.793761e-82
69,55,3.200143e-82
69,56,2.284091e-82
69,57,1.577818e-82
69,58,7.482767e-83
69,59,3.169058e-83
69,60,2.978755e-81
69,61,3.301958e-81
69,62,3.299318e-81
69,63,2.616584e-81
69,64,1.539875e-81
69,65,8.702015e-82
69,66,5.179558e-82
69,67,4.108498e-82
69,68,2.389786e-82
69,69,2.615984e-82
69,70,9.413922e-83
69,71,3.950391e-83
69,72,3.333828e-81
69,73,3.530408e-81
69,74,3.373730e-81
69,75,2.561128e-81
69,76,1.499310e-81
69,77,8.329175e-82
69,78,5.542677e-82
69,79,3.683866e-82
69,80,2.212680e-82
69,81,1.710000e-82
69,82,8.833404e-83
69,83,3.578061e-83
69,84,1.534917e-81
69,85,2.532273e-81
69,86,2.531446e-81
69,87,1.832883e-81
69,88,1.068231e-81
69,89,6.150862e-82
69,90,4.327923e-82
69,91,3.093796e-82
69,92,1.922799e-82
69,93,1.104828e-82
69,94,6.558670e-83
69,95,2.754643e-83
69,96,5.968569e-83
69,97,1.355953e-81
69,98,1.525459e-81
69,99,1.147086e-81
69,100,6.865569e-82
69,101,4.379129e-82
69,102,2.662654e-82
69,103,2.145012e-82
69,104,1.688192e-82
69,105,9.638364e-83
69,106,5.128174e-83
69,107,2.356000e-83
69,108,0.000000e+00
69,109,9.800707e-83
69,110,7.592253e-82
69,111,6.110962e-82
69,112,3.947255e-82
69,113,2.540316e-82
69,114,1.879246e-82
69,115,1.476920e-82
69,116,1.044590e-82
69,117,7.755651e-83
69,118,3.940536e-83
69,119,1.909048e-83
69,120,0.000000e+00
69,121,0.000000e+00
69,122,5.578994e-83
69,123,1.658972e-82
69,124,1.426839e-82
69,125,9.860667e-83
69,126,8.901150e-83
69,127,7.418195e-83
69,128,5.146987e-83
69,129,4.093917e-83
69,130,2.535474e-83
69,131,1.071617e-83
69,132,0.000000e+00
69,133,0.000000e+00
69,134,0.000000e+00
69,135,0.000000e+00
69,136,1.417892e-83
69,137,1.752303e-83
69,138,2.244861e-83
69,139,2.130039e-83
69,140,1.566310e-83
69,141,1.810059e-83
69,142,9.464086e-84
69,143,4.557542e-84
69,144,0.000000e+00
69,145,0.000000e+00
69,146,0.000000e+00
69,147,0.000000e+00
69,148,0.000000e+00
69,149,2.016173e-84
69,150,1.700950e-84
69,151,1.042482e-84
69,152,8.272276e-85
69,153,7.619931e-85
69,154,8.193437e-85
69,155,5.427930e-85
70,0,8.510543e-83
70,1,4.947166e-83
70,2,9.568330e-83
70,3,6.798072e-83
70,4,3.768825e-83
70,5,1.389239e-83
70,6,1.450460e-83
70,7,1.016012e-83
70,8,7.024831e-84
70,9,6.074769e-84
70,10,3.013066e-84
70,11,1.209413e-84
70,12,2.800453e-82
70,13,3.030769e-82
70,14,3.426304e-82
70,15,2.435152e-82
70,16,1.421522e-82
70,17,8.948086e-83
70,18,5.354493e-83
70,19,3.911595e-83
70,20,2.651491e-83
70,21,1.988081e-83
70,22,1.085521e-83
70,23,4.408097e-84
70,24,7.943560e-82
70,25,7.775224e-82
70,26,8.080617e-82
70,27,6.021111e-82
70,28,3.378212e-82
70,29,1.985726e-82
70,30,1.211941e-82
70,31,9.755390e-83
70,32,5.588686e-83
70,33,3.369144e-83
70,34,1.692434e-83
70,35,7.336746e-84
70,36,1.254921e-81
70,37,1.267458e-81
70,38,1.258894e-81
70,39,1.061679e-81
70,40,6.274930e-82
70,41,3.093568e-82
70,42,1.929663e-82
70,43,1.349651e-82
70,44,8.853078e-83
70,45,5.036942e-83
70,46,3.050568e-83
70,47,1.175319e-83
70,48,1.717648e-81
70,49,1.730569e-81
70,50,1.718582e-81
70,51,1.178433e-81
70,52,7.351682e-82
70,53,3.825790e-82
70,54,2.476611e-82
70,55,1.945987e-82
70,56,1.223236e-82
70,57,7.875682e-83
70,58,5.170145e-83
70,59,1.539459e-83
70,60,1.868100e-81
70,61,2.006183e-81
70,62,1.956128e-81
70,63,1.450804e-81
70,64,7.932482e-82
70,65,4.537023e-82
70,66,2.652986e-82
70,67,2.231789e-82
70,68,1.247243e-82
70,69,9.413922e-83
70,70,7.217965e-83
70,71,2.020768e-83
70,72,2.054155e-81
70,73,2.148583e-81
70,74,1.935986e-81
70,75,1.445449e-81
70,76,7.571891e-82
70,77,4.297704e-82
70,78,2.809479e-82
70,79,1.937215e-82
70,80,1.246681e-82
70,81,7.301696e-83
70,82,5.274863e-83
70,83,1.910967e-83
70,84,9.561666e-82
70,85,1.567871e-81
70,86,1.476720e-81
70,87,9.869917e-82
70,88,5.379635e-82
70,89,2.987203e-82
70,90,2.157099e-82
70,91,1.637975e-82
70,92,1.047107e-82
70,93,6.194491e-83
70,94,3.596585e-83
70,95,1.423067e-83
70,96,3.673524e-83
70,97,7.843265e-82
70,98,8.785173e-82
70,99,5.743692e-82
70,100,3.288400e-82
70,101,2.108211e-82
70,102,1.322943e-82
70,103,1.154884e-82
70,104,8.894097e-83
70,105,5.293788e-83
70,106,2.860687e-83
70,107,1.183375e-83
70,108,0.000000e+00
70,109,4.770477e-83
70,110,3.915348e-82
70,111,2.714182e-82
70,112,1.603533e-82
70,113,1.072864e-82
70,114,9.023981e-83
70,115,7.125645e-83
70,116,5.057541e-83
70,117,3.854280e-83
70,118,2.132430e-83
70,119,9.512046e-84
70,120,0.000000e+00
70,121,0.000000e+00
70,122,2.257161e-83
70,123,6.431901e-83
70,124,5.409911e-83
70,125,4.008581e-83
70,126,4.041892e-83
70,127,3.372414e-83
70,128,2.503521e-83
70,129,1.907505e-83
70,130,1.240989e-83
70,131,4.389419e-84
70,132,0.000000e+00
70,133,0.000000e+00
70,134,0.000000e+00
70,135,0.000000e+00
70,136,4.592848e-84
70,137,6.916783e-84
70,138,9.330023e-84
70,139,8.921229e-84
70,140,6.395578e-84
70,141,7.146700e-84
70,142,3.926236e-84
70,143,1.709156e-84
70,144,0.000000e+00
70,145,0.000000e+00
70,146,0.000000e+00
70,147,0.000000e+00
70,148,0.000000e+00
70,149,1.266405e-84
70,150,8.244954e-85
70,151,4.939055e-85
70,152,3.488250e-85
70,153,3.299194e-85
70,154,3.343382e-85
70,155,2.044672e-85
71,0,1.951127e-83
71,1,1.192159e-83
71,2,2.327551e-83
71,3,2.930899e-83
71,4,2.334415e-83
71,5,7.146014e-84
71,6,7.184948e-84
71,7,4.049189e-84
71,8,2.630926e-84
71,9,2.023481e-84
71,10,6.796583e-85
71,11,5.060881e-85
71,12,3.628996e-83
71,13,7.198252e-83
71,14,8.922119e-83
71,15,9.652908e-83
71,16,7.750796e-83
71,17,4.239568e-83
71,18,3.025575e-83
71,19,1.826411e-83
71,20,1.022574e-83
71,21,6.906843e-84
71,22,4.127833e-84
71,23,1.956717e-84
71,24,7.605926e-83
71,25,1.689733e-82
71,26,2.143198e-82
71,27,2.324175e-82
71,28,1.665894e-82
71,29,1.086356e-82
71,30,6.246934e-83
71,31,3.893284e-83
71,32,2.257755e-83
71,33,1.262097e-83
71,34,5.724910e-84
71,35,2.765358e-84
71,36,1.538407e-82
71,37,2.765403e-82
71,38,3.441669e-82
71,39,3.997529e-82
71,40,3.242663e-82
71,41,1.833906e-82
71,42,9.965554e-83
71,43,5.742372e-83
71,44,3.548687e-83
71,45,2.035670e-83
71,46,8.760447e-84
71,47,5.499625e-84
71,48,2.264239e-82
71,49,4.545077e-82
71,50,5.047795e-82
71,51,5.047099e-82
71,52,3.829626e-82
71,53,2.558918e-82
71,54,1.334452e-82
71,55,7.724045e-83
71,56,4.804616e-83
71,57,2.763068e-83
71,58,1.298068e-83
71,59,1.112755e-83
71,60,3.313522e-82
71,61,5.397964e-82
71,62,6.031857e-82
71,63,6.810958e-82
71,64,4.595504e-82
71,65,2.896098e-82
71,66,1.565689e-82
71,67,1.094077e-82
71,68,5.694596e-83
71,69,3.950391e-83
71,70,2.020768e-83
71,71,1.676495e-83
71,72,4.340129e-82
71,73,5.883874e-82
71,74,6.978883e-82
71,75,7.098268e-82
71,76,5.122055e-82
71,77,2.616994e-82
71,78,1.622149e-82
71,79,9.607946e-83
71,80,5.584978e-83
71,81,3.091551e-83
71,82,1.943305e-83
71,83,1.318312e-83
71,84,2.259210e-82
71,85,4.243214e-82
71,86,5.350420e-82
71,87,5.433541e-82
71,88,3.883657e-82
71,89,2.203722e-82
71,90,1.326270e-82
71,91,7.820461e-83
71,92,4.506391e-83
71,93,2.578155e-83
71,94,1.295546e-83
71,95,7.957059e-84
71,96,1.488488e-83
71,97,3.324778e-82
71,98,4.011068e-82
71,99,4.256703e-82
71,100,2.682990e-82
71,101,1.614425e-82
71,102,7.769195e-83
71,103,5.582272e-83
71,104,4.380477e-83
71,105,2.497550e-83
71,106,1.130559e-83
71,107,6.913763e-84
71,108,0.000000e+00
71,109,3.187059e-83
71,110,2.691767e-82
71,111,2.742796e-82
71,112,1.681458e-82
71,113,1.011730e-82
71,114,6.231927e-83
71,115,4.272061e-83
71,116,2.979207e-83
71,117,2.169800e-83
71,118,9.583203e-84
71,119,6.223291e-84
71,120,0.000000e+00
71,121,0.000000e+00
71,122,2.793586e-83
71,123,8.472829e-83
71,124,6.997685e-83
71,125,4.129192e-83
71,126,3.124335e-83
71,127,2.648240e-83
71,128,1.475571e-83
71,129,1.203893e-83
71,130,7.529487e-84
71,131,4.618301e-84
71,132,0.000000e+00
71,133,0.000000e+00
71,134,0.000000e+00
71,135,0.000000e+00
71,136,6.541982e-84
71,137,6.553417e-84
71,138,1.002306e-83
71,139,8.556944e-84
71,140,6.095557e-84
71,141,6.407001e-84
71,142,3.553207e-84
71,143,2.104369e-84
71,144,0.000000e+00
71,145,0.000000e+00
71,146,0.000000e+00
71,147,0.000000e+00
71,148,0.000000e+00
71,149,3.275773e-85
71,150,5.944038e-85
71,151,4.416672e-85
71,152,3.343864e-85
71,153,2.769804e-85
71,154,3.003945e-85
71,155,2.431367e-85
72,0,5.188815e-81
72,1,3.064175e-81
72,2,5.820419e-81
72,3,2.782868e-81
72,4,5.494789e-82
72,5,4.080725e-82
72,6,4.170349e-82
72,7,3.840712e-82
72,8,2.762586e-82
72,9,2.626240e-82
72,10,1.645396e-82
72,11,4.052208e-83
72,12,1.996482e-80
72,13,1.864455e-80
72,14,1.928429e-80
72,15,1.002067e-80
72,16,3.784036e-81
72,17,2.821141e-81
72,18,1.095573e-81
72,19,1.304153e-81
72,20,1.069312e-81
72,21,8.054842e-82
72,22,4.219321e-82
72,23,1.276956e-82
72,24,5.536031e-80
72,25,4.482071e-80
72,26,4.207499e-80
72,27,2.498001e-80
72,28,9.922045e-81
72,29,4.493077e-81
72,30,2.851855e-81
72,31,3.176903e-81
72,32,2.002994e-81
72,33,1.378593e-81
72,34,7.734121e-82
72,35,2.543533e-82
72,36,8.277178e-80
72,37,7.441216e-80
72,38,6.549724e-80
72,39,4.161054e-80
72,40,1.649994e-80
72,41,5.402924e-81
72,42,4.004797e-81
72,43,3.844950e-81
72,44,3.381790e-81
72,45,1.760581e-81
72,46,1.517972e-81
72,47,4.573310e-82
72,48,1.123579e-79
72,49,9.065440e-80
72,50,8.827868e-80
72,51,4.130269e-80
72,52,1.665766e-80
72,53,3.639682e-81
72,54,5.398905e-81
72,55,6.511780e-81
72,56,4.600025e-81
72,57,2.790005e-81
72,58,2.020518e-81
72,59,3.822966e-82
72,60,1.115322e-79
72,61,1.029691e-79
72,62,9.319400e-80
72,63,4.369743e-80
72,64,1.694717e-80
72,65,4.513599e-81
72,66,4.028410e-81
72,67,6.132362e-81
72,68,3.625470e-81
72,69,3.333828e-81
72,70,2.054155e-81
72,71,4.340129e-82
72,72,1.539498e-79
72,73,1.118215e-79
72,74,7.983455e-80
72,75,3.910503e-80
72,76,4.813905e-81
72,77,5.904436e-81
72,78,4.646927e-81
72,79,5.148943e-81
72,80,3.707368e-81
72,81,2.623114e-81
72,82,1.545080e-81
72,83,3.493853e-82
72,84,5.484910e-80
72,85,8.036228e-80
72,86,6.253077e-80
72,87,2.113470e-80
72,88,2.419086e-81
72,89,6.706174e-82
72,90,3.471007e-81
72,91,4.716365e-81
72,92,3.489640e-81
72,93,2.161284e-81
72,94,1.501899e-81
72,95,3.446142e-82
72,96,1.215438e-81
72,97,3.062467e-80
72,98,2.855875e-80
72,99,1.991396e-81
72,100,-1.564292e-81
72,101,-1.025836e-82
72,102,2.479437e-81
72,103,3.083809e-81
72,104,2.404736e-81
72,105,1.493328e-81
72,106,1.121585e-81
72,107,1.901737e-82
72,108,0.000000e+00
72,109,6.973611e-82
72,110,4.258373e-81
72,111,-6.041638e-81
72,112,-3.910187e-81
72,113,-1.656336e-81
72,114,5.163579e-82
72,115,1.068629e-81
72,116,8.552943e-82
72,117,7.652787e-82
72,118,6.579801e-82
72,119,1.151235e-82
72,120,0.000000e+00
72,121,0.000000e+00
72,122,-1.143987e-81
72,123,-3.229391e-81
72,124,-2.509653e-81
72,125,-8.730547e-82
72,126,-8.995174e-83
72,127,-7.703776e-83
72,128,4.528996e-82
72,129,3.152405e-82
72,130,2.042878e-82
72,131,-1.071265e-82
72,132,0.000000e+00
72,133,0.000000e+00
72,134,0.000000e+00
72,135,0.000000e+00
72,136,-1.877275e-82
72,137,-1.270634e-82
72,138,-3.111470e-82
72,139,-1.818311e-82
72,140,-1.239661e-82
72,141,-3.672562e-83
72,142,-4.167049e-83
72,143,-6.763007e-83
72,144,0.000000e+00
72,145,0.000000e+00
72,146,0.000000e+00
72,147,0.000000e+00
72,148,0.000000e+00
72,149,5.531796e-83
72,150,2.568777e-84
72,151,-8.489568e-84
72,152,-6.127684e-84
72,153,-8.763416e-85
72,154,-1.541763e-84
72,155,-9.072535e-84
73,0,4.697065e-81
73,1,2.778567e-81
73,2,5.322618e-81
73,3,2.946714e-81
73,4,1.003984e-81
73,5,4.744503e-82
73,6,4.805996e-82
73,7,3.872960e-82
73,8,2.827108e-82
73,9,2.574812e-82
73,10,1.484787e-82
73,11,4.473477e-83
73,12,1.709721e-80
73,13,1.681034e-80
73,14,1.795669e-80
73,15,1.043845e-80
73,16,4.813908e-81
73,17,3.263292e-81
73,18,1.530728e-81
73,19,1.424465e-81
73,20,1.064010e-81
73,21,8.072382e-82
73,22,4.274385e-82
73,23,1.452596e-82
73,24,4.751825e-80
73,25,4.090734e-80
73,26,3.982315e-80
73,27,2.592432e-80
73,28,1.195576e-80
73,29,6.106940e-81
73,30,3.662525e-81
73,31,3.489619e-81
73,32,2.099121e-81
73,33,1.379304e-81
73,34,7.570290e-82
73,35,2.685171e-82
73,36,7.214049e-80
73,37,6.797722e-80
73,38,6.207514e-80
73,39,4.399499e-80
73,40,2.106226e-80
73,41,8.386937e-81
73,42,5.473112e-81
73,43,4.429893e-81
73,44,3.494699e-81
73,45,1.878649e-81
73,46,1.433200e-81
73,47,4.727477e-82
73,48,9.824602e-80
73,49,8.436515e-80
73,50,8.464209e-80
73,51,4.556419e-80
73,52,2.281244e-80
73,53,8.500144e-81
73,54,7.091253e-81
73,55,7.015823e-81
73,56,4.761203e-81
73,57,2.911308e-81
73,58,1.956851e-81
73,59,4.937146e-82
73,60,9.903192e-80
73,61,9.872112e-80
73,62,8.978347e-80
73,63,5.194182e-80
73,64,2.392619e-80
73,65,1.005682e-80
73,66,6.522510e-81
73,67,7.331095e-81
73,68,4.159636e-81
73,69,3.530408e-81
73,70,2.148583e-81
73,71,5.883874e-82
73,72,1.118215e-79
73,73,1.238145e-79
73,74,8.276395e-80
73,75,4.887975e-80
73,76,1.556456e-80
73,77,1.064464e-80
73,78,7.128675e-81
73,79,6.140841e-81
73,80,4.198595e-81
73,81,2.792999e-81
73,82,1.678559e-81
73,83,5.108258e-82
73,84,5.058909e-80
73,85,7.867274e-80
73,86,6.487544e-80
73,87,3.025899e-80
73,88,1.071413e-80
73,89,5.238594e-81
73,90,5.598923e-81
73,91,5.516909e-81
73,92,3.768519e-81
73,93,2.310760e-81
73,94,1.514582e-81
73,95,4.438791e-82
73,96,1.644721e-81
73,97,3.328082e-80
73,98,3.346757e-80
73,99,1.153327e-80
73,100,4.745012e-81
73,101,3.276832e-81
73,102,3.547978e-81
73,103,3.710633e-81
73,104,2.856657e-81
73,105,1.710637e-81
73,106,1.146752e-81
73,107,3.022668e-82
73,108,0.000000e+00
73,109,1.374798e-81
73,110,1.030359e-80
73,111,1.217691e-81
73,112,2.559583e-82
73,113,6.170450e-82
73,114,1.599821e-81
73,115,1.693023e-81
73,116,1.263706e-81
73,117,1.036628e-81
73,118,7.238224e-82
73,119,2.147861e-82
73,120,0.000000e+00
73,121,0.000000e+00
73,122,-2.807073e-82
73,123,-8.469004e-82
73,124,-6.548382e-82
73,125,5.515236e-83
73,126,5.082344e-82
73,127,4.230564e-82
73,128,6.377846e-82
73,129,4.760162e-82
73,130,3.091627e-82
73,131,-8.481460e-84
73,132,0.000000e+00
73,133,0.000000e+00
73,134,0.000000e+00
73,135,0.000000e+00
73,136,-2.450382e-83
73,137,1.711647e-83
73,138,-5.948678e-83
73,139,1.036168e-83
73,140,3.332988e-84
73,141,7.425889e-83
73,142,2.434802e-83
73,143,-2.165304e-83
73,144,0.000000e+00
73,145,0.000000e+00
73,146,0.000000e+00
73,147,0.000000e+00
73,148,0.000000e+00
73,149,5.711207e-83
73,150,1.709040e-83
73,151,2.529281e-84
73,152,1.195179e-84
73,153,4.361977e-84
73,154,3.415847e-84
73,155,-3.925242e-84
74,0,3.404372e-81
74,1,2.039841e-81
74,2,3.988075e-81
74,3,2.872714e-81
74,4,1.552769e-81
74,5,5.677625e-82
74,6,5.258541e-82
74,7,3.578492e-82
74,8,2.589222e-82
74,9,2.055945e-82
74,10,1.085928e-82
74,11,3.966443e-83
74,12,1.133826e-80
74,13,1.247741e-80
74,14,1.402420e-80
74,15,1.003441e-80
74,16,5.866890e-81
74,17,3.637631e-81
74,18,2.148563e-81
74,19,1.513255e-81
74,20,9.695850e-82
74,21,7.554249e-82
74,22,3.826428e-82
74,23,1.502959e-82
74,24,3.115652e-80
74,25,3.022887e-80
74,26,3.168017e-80
74,27,2.446186e-80
74,28,1.390875e-80
74,29,7.930079e-81
74,30,4.554811e-81
74,31,3.447937e-81
74,32,2.017010e-81
74,33,1.252966e-81
74,34,6.538229e-82
74,35,2.515767e-82
74,36,5.000706e-80
74,37,5.139456e-80
74,38,4.965963e-80
74,39,4.232337e-80
74,40,2.482615e-80
74,41,1.188607e-80
74,42,7.098877e-81
74,43,4.745980e-81
74,44,3.151902e-81
74,45,1.772855e-81
74,46,1.153787e-81
74,47,4.283643e-82
74,48,6.558247e-80
74,49,6.647914e-80
74,50,6.886208e-80
74,51,4.659477e-80
74,52,2.906072e-80
74,53,1.424454e-80
74,54,9.199118e-81
74,55,6.693961e-81
74,56,4.346021e-81
74,57,2.685377e-81
74,58,1.621624e-81
74,59,5.880341e-82
74,60,7.121071e-80
74,61,7.630877e-80
74,62,7.622892e-80
74,63,5.617588e-80
74,64,3.162014e-80
74,65,1.643488e-80
74,66,9.472498e-81
74,67,7.866822e-81
74,68,4.481920e-81
74,69,3.373730e-81
74,70,1.935986e-81
74,71,6.978883e-82
74,72,7.983455e-80
74,73,8.276395e-80
74,74,8.980075e-80
74,75,5.499021e-80
74,76,2.902542e-80
74,77,1.600230e-80
74,78,1.001783e-80
74,79,6.727144e-81
74,80,4.275825e-81
74,81,2.685608e-81
74,82,1.674017e-81
74,83,6.674071e-82
74,84,3.840729e-80
74,85,6.280569e-80
74,86,6.052363e-80
74,87,3.975943e-80
74,88,2.104670e-80
74,89,1.139037e-80
74,90,8.055052e-81
74,91,5.978989e-81
74,92,3.664254e-81
74,93,2.209983e-81
74,94,1.356158e-81
74,95,5.231776e-82
74,96,1.470151e-81
74,97,3.244806e-80
74,98,3.615070e-80
74,99,2.342235e-80
74,100,1.284222e-80
74,101,7.738808e-81
74,102,4.756248e-81
74,103,4.003518e-81
74,104,3.045297e-81
74,105,1.771879e-81
74,106,1.031494e-81
74,107,4.211658e-82
74,108,0.000000e+00
74,109,2.215942e-81
74,110,1.726619e-80
74,111,1.173812e-80
74,112,6.730396e-81
74,113,3.962085e-81
74,114,2.986452e-81
74,115,2.407520e-81
74,116,1.629848e-81
74,117,1.276136e-81
74,118,6.984932e-82
74,119,3.178600e-82
74,120,0.000000e+00
74,121,0.000000e+00
74,122,9.249594e-82
74,123,2.625484e-81
74,124,2.164837e-81
74,125,1.433679e-81
74,126,1.295627e-81
74,127,1.038954e-81
74,128,7.728884e-82
74,129,6.243212e-82
74,130,4.074953e-82
74,131,1.290299e-82
74,132,0.000000e+00
74,133,0.000000e+00
74,134,0.000000e+00
74,135,0.000000e+00
74,136,2.215004e-82
74,137,2.516117e-82
74,138,2.954771e-82
74,139,2.651992e-82
74,140,1.784207e-82
74,141,2.316105e-82
74,142,1.146017e-82
74,143,4.572402e-83
74,144,0.000000e+00
74,145,0.000000e+00
74,146,0.000000e+00
74,147,0.000000e+00
74,148,0.000000e+00
74,149,4.146617e-83
74,150,2.908408e-83
74,151,1.541975e-83
74,152,1.078807e-83
74,153,1.040978e-83
74,154,9.565102e-84
74,155,3.506552e-84
75,0,1.628234e-81
75,1,9.864781e-82
75,2,1.971312e-81
75,3,2.105528e-81
75,4,1.706436e-81
75,5,5.633806e-82
75,6,5.234745e-82
75,7,2.907087e-82
75,8,1.692036e-82
75,9,1.395958e-82
75,10,5.342806e-83
75,11,3.340277e-83
75,12,3.893944e-81
75,13,5.985515e-81
75,14,7.599694e-81
75,15,7.521749e-81
75,16,5.678453e-81
75,17,3.170239e-81
75,18,2.043433e-81
75,19,1.192888e-81
75,20,6.638665e-82
75,21,4.700808e-82
75,22,2.793610e-82
75,23,1.271889e-82
75,24,1.049585e-80
75,25,1.528976e-80
75,26,1.840079e-80
75,27,1.804822e-80
75,28,1.274241e-80
75,29,7.747661e-81
75,30,4.403204e-81
75,31,2.814029e-81
75,32,1.494494e-81
75,33,8.416245e-82
75,34,4.023731e-82
75,35,1.982743e-82
75,36,1.846051e-80
75,37,2.478304e-80
75,38,2.951497e-80
75,39,3.193604e-80
75,40,2.383485e-80
75,41,1.271918e-80
75,42,6.996306e-81
75,43,4.149511e-81
75,44,2.350444e-81
75,45,1.377266e-81
75,46,6.866453e-82
75,47,3.335127e-82
75,48,2.601686e-80
75,49,3.864879e-80
75,50,4.035728e-80
75,51,3.823911e-80
75,52,2.869611e-80
75,53,1.724472e-80
75,54,9.059306e-81
75,55,5.572221e-81
75,56,3.214182e-81
75,57,1.942560e-81
75,58,1.030624e-81
75,59,5.387257e-82
75,60,3.218926e-80
75,61,4.506242e-80
75,62,4.907351e-80
75,63,5.120346e-80
75,64,3.193872e-80
75,65,1.974771e-80
75,66,1.042257e-80
75,67,7.104117e-81
75,68,3.706341e-81
75,69,2.561128e-81
75,70,1.445449e-81
75,71,7.098268e-82
75,72,3.910503e-80
75,73,4.887975e-80
75,74,5.499021e-80
75,75,6.043978e-80
75,76,3.637471e-80
75,77,1.787685e-80
75,78,1.074677e-80
75,79,6.251793e-81
75,80,3.635775e-81
75,81,2.024889e-81
75,82,1.322391e-81
75,83,6.667260e-82
75,84,2.121824e-80
75,85,3.950705e-80
75,86,4.417898e-80
75,87,4.155903e-80
75,88,2.782827e-80
75,89,1.465618e-80
75,90,8.669121e-81
75,91,5.282412e-81
75,92,2.957473e-81
75,93,1.706697e-81
75,94,9.223426e-82
75,95,4.889923e-82
75,96,1.167177e-81
75,97,2.689729e-80
75,98,3.368150e-80
75,99,3.080403e-80
75,100,1.854862e-80
75,101,1.056275e-80
75,102,5.074362e-81
75,103,3.727676e-81
75,104,2.752610e-81
75,105,1.584114e-81
75,106,7.380320e-82
75,107,4.464623e-82
75,108,0.000000e+00
75,109,2.238329e-81
75,110,2.061049e-80
75,111,1.917231e-80
75,112,1.100524e-80
75,113,6.201156e-81
75,114,3.702537e-81
75,115,2.519913e-81
75,116,1.666272e-81
75,117,1.261878e-81
75,118,5.731574e-82
75,119,3.588572e-82
75,120,0.000000e+00
75,121,0.000000e+00
75,122,1.834341e-81
75,123,5.533556e-81
75,124,4.281291e-81
75,125,2.452237e-81
75,126,1.856296e-81
75,127,1.487323e-81
75,128,8.110469e-82
75,129,6.454688e-82
75,130,4.201215e-82
75,131,2.379059e-82
75,132,0.000000e+00
75,133,0.000000e+00
75,134,0.000000e+00
75,135,0.000000e+00
75,136,3.991285e-82
75,137,3.979953e-82
75,138,5.501734e-82
75,139,4.731895e-82
75,140,3.260814e-82
75,141,3.278808e-82
75,142,1.805412e-82
75,143,1.007289e-82
75,144,0.000000e+00
75,145,0.000000e+00
75,146,0.000000e+00
75,147,0.000000e+00
75,148,0.000000e+00
75,149,2.518323e-83
75,150,3.399207e-83
75,151,2.686895e-83
75,152,1.854309e-83
75,153,1.463793e-83
75,154,1.451148e-83
75,155,1.138596e-83
76,0,3.307039e-82
76,1,2.779084e-82
76,2,5.438500e-82
76,3,1.296410e-81
76,4,1.463299e-81
76,5,4.504088e-82
76,6,3.756780e-82
76,7,1.949006e-82
76,8,8.865774e-83
76,9,6.288274e-83
76,10,1.246723e-83
76,11,1.927436e-83
76,12,-8.585836e-82
76,13,1.265705e-81
76,14,2.496921e-81
76,15,4.542725e-81
76,16,4.289055e-81
76,17,2.236377e-81
76,18,1.636162e-81
76,19,8.072275e-82
76,20,3.690317e-82
76,21,2.538712e-82
76,22,1.539245e-82
76,23,8.972412e-83
76,24,-3.645063e-81
76,25,3.207149e-81
76,26,6.385300e-81
76,27,1.029278e-80
76,28,9.203339e-81
76,29,5.949973e-81
76,30,3.398805e-81
76,31,1.758246e-81
76,32,8.791553e-82
76,33,4.348845e-82
76,34,1.862489e-82
76,35,1.204466e-82
76,36,-2.579261e-81
76,37,4.719659e-81
76,38,1.042330e-80
76,39,1.821136e-80
76,40,1.697303e-80
76,41,1.008006e-80
76,42,5.390813e-81
76,43,2.858340e-81
76,44,1.249739e-81
76,45,8.038402e-82
76,46,2.461403e-82
76,47,1.789250e-82
76,48,-4.183806e-81
76,49,1.260113e-80
76,50,1.396018e-80
76,51,2.389869e-80
76,52,2.121527e-80
76,53,1.420735e-80
76,54,6.912871e-81
76,55,3.298526e-81
76,56,1.738661e-81
76,57,1.054949e-81
76,58,4.195854e-82
76,59,3.857256e-82
76,60,2.608863e-81
76,61,1.519823e-80
76,62,2.040658e-80
76,63,3.367389e-80
76,64,2.521779e-80
76,65,1.607932e-80
76,66,8.403240e-81
76,67,4.704799e-81
76,68,2.507103e-81
76,69,1.499310e-81
76,70,7.571891e-82
76,71,5.122055e-82
76,72,4.813905e-81
76,73,1.556456e-80
76,74,2.902542e-80
76,75,3.637471e-80
76,76,3.501128e-80
76,77,1.482230e-80
76,78,8.452636e-81
76,79,4.390765e-81
76,80,2.363956e-81
76,81,1.178152e-81
76,82,8.040852e-82
76,83,5.098227e-82
76,84,5.457795e-81
76,85,1.451336e-80
76,86,2.383360e-80
76,87,3.084300e-80
76,88,2.429930e-80
76,89,1.322338e-80
76,90,6.870170e-81
76,91,3.572938e-81
76,92,1.824115e-81
76,93,1.010656e-81
76,94,4.653868e-82
76,95,3.536669e-82
76,96,5.011433e-82
76,97,1.621615e-80
76,98,2.239324e-80
76,99,2.688070e-80
76,100,1.705617e-80
76,101,9.573332e-81
76,102,4.079771e-81
76,103,2.591523e-81
76,104,1.880637e-81
76,105,1.072232e-81
76,106,3.943929e-82
76,107,3.525097e-82
76,108,0.000000e+00
76,109,1.839626e-81
76,110,1.689822e-80
76,111,1.854498e-80
76,112,1.106700e-80
76,113,6.217954e-81
76,114,3.315458e-81
76,115,2.082081e-81
76,116,1.332677e-81
76,117,9.671496e-82
76,118,3.616534e-82
76,119,2.942804e-82
76,120,0.000000e+00
76,121,0.000000e+00
76,122,1.876809e-81
76,123,5.887936e-81
76,124,4.595336e-81
76,125,2.524886e-81
76,126,1.774631e-81
76,127,1.435867e-81
76,128,6.533570e-82
76,129,5.415085e-82
76,130,3.410691e-82
76,131,2.520082e-82
76,132,0.000000e+00
76,133,0.000000e+00
76,134,0.000000e+00
76,135,0.000000e+00
76,136,4.269470e-82
76,137,4.299421e-82
76,138,5.853561e-82
76,139,4.910402e-82
76,140,3.546437e-82
76,141,3.395821e-82
76,142,1.870686e-82
76,143,1.158625e-82
76,144,0.000000e+00
76,145,0.000000e+00
76,146,0.000000e+00
76,147,0.000000e+00
76,148,0.000000e+00
76,149,5.066998e-84
76,150,2.931752e-83
76,151,2.732786e-83
76,152,1.993257e-83
76,153,1.495936e-83
76,154,1.520200e-83
76,155,1.397157e-83
77,0,2.938371e-82
77,1,1.971460e-82
77,2,3.958587e-82
77,3,7.012191e-82
77,4,7.037239e-82
77,5,2.187827e-82
77,6,1.893715e-82
77,7,1.018965e-82
77,8,5.484758e-83
77,9,3.441051e-83
77,10,9.178321e-84
77,11,9.412824e-84
77,12,1.124041e-82
77,13,1.056433e-81
77,14,1.694055e-81
77,15,2.372482e-81
77,16,2.108314e-81
77,17,1.166905e-81
77,18,8.377254e-82
77,19,4.225503e-82
77,20,2.112137e-82
77,21,1.552621e-82
77,22,8.267088e-83
77,23,4.421845e-83
77,24,4.453611e-83
77,25,2.745835e-81
77,26,4.241775e-81
77,27,5.572206e-81
77,28,4.558983e-81
77,29,2.969633e-81
77,30,1.716400e-81
77,31,9.588045e-82
77,32,4.924805e-82
77,33,2.561190e-82
77,34,1.162223e-82
77,35,6.335543e-83
77,36,1.312263e-81
77,37,4.384904e-81
77,38,6.821466e-81
77,39,9.739001e-81
77,40,8.641644e-81
77,41,5.055345e-81
77,42,2.679527e-81
77,43,1.415615e-81
77,44,7.138011e-82
77,45,4.593318e-82
77,46,1.773208e-82
77,47,1.069856e-82
77,48,1.525842e-81
77,49,8.582724e-81
77,50,9.507005e-81
77,51,1.253291e-80
77,52,1.023073e-80
77,53,6.782753e-81
77,54,3.410466e-81
77,55,1.785295e-81
77,56,1.012355e-81
77,57,6.026083e-82
77,58,2.740321e-82
77,59,1.901508e-82
77,60,4.648530e-81
77,61,1.015889e-80
77,62,1.281381e-80
77,63,1.676448e-80
77,64,1.254955e-80
77,65,8.116675e-81
77,66,3.946674e-81
77,67,2.529279e-81
77,68,1.308479e-81
77,69,8.329175e-82
77,70,4.297704e-82
77,71,2.616994e-82
77,72,5.904436e-81
77,73,1.064464e-80
77,74,1.600230e-80
77,75,1.787685e-80
77,76,1.482230e-80
77,77,8.800070e-81
77,78,4.528925e-81
77,79,2.226319e-81
77,80,1.236497e-81
77,81,6.652666e-82
77,82,4.303619e-82
77,83,2.515152e-82
77,84,4.024928e-81
77,85,8.806989e-81
77,86,1.292107e-80
77,87,1.498908e-80
77,88,1.107525e-80
77,89,6.318738e-81
77,90,3.544581e-81
77,91,1.850090e-81
77,92,9.755775e-82
77,93,5.556290e-82
77,94,2.747744e-82
77,95,1.760988e-82
77,96,3.415504e-82
77,97,8.047643e-81
77,98,1.113461e-80
77,99,1.249890e-80
77,100,7.881538e-81
77,101,4.475070e-81
77,102,1.977722e-81
77,103,1.285789e-81
77,104,9.587391e-82
77,105,5.311388e-82
77,106,2.275937e-82
77,107,1.712350e-82
77,108,0.000000e+00
77,109,8.869059e-82
77,110,7.998479e-81
77,111,8.341067e-81
77,112,5.009392e-81
77,113,2.855384e-81
77,114,1.575790e-81
77,115,1.021030e-81
77,116,6.453149e-82
77,117,4.746898e-82
77,118,1.891292e-82
77,119,1.411516e-82
77,120,0.000000e+00
77,121,0.000000e+00
77,122,8.413556e-82
77,123,2.564792e-81
77,124,2.005024e-81
77,125,1.123030e-81
77,126,8.251373e-82
77,127,6.523393e-82
77,128,3.117162e-82
77,129,2.611261e-82
77,130,1.657487e-82
77,131,1.107198e-82
77,132,0.000000e+00
77,133,0.000000e+00
77,134,0.000000e+00
77,135,0.000000e+00
77,136,1.876949e-82
77,137,1.905342e-82
77,138,2.607143e-82
77,139,2.213151e-82
77,140,1.530896e-82
77,141,1.518484e-82
77,142,8.333643e-83
77,143,4.986657e-83
77,144,0.000000e+00
77,145,0.000000e+00
77,146,0.000000e+00
77,147,0.000000e+00
77,148,0.000000e+00
77,149,4.880290e-84
77,150,1.406087e-83
77,151,1.186071e-83
77,152,8.649325e-84
77,153,6.509802e-84
77,154,6.755728e-84
77,155,6.049307e-84
78,0,2.291295e-82
78,1,1.574132e-82
78,2,3.024538e-82
78,3,4.237858e-82
78,4,4.190734e-82
78,5,1.325378e-82
78,6,1.158416e-82
78,7,6.918573e-83
78,8,3.789900e-83
78,9,2.662595e-83
78,10,8.532666e-84
78,11,6.488600e-84
78,12,2.996288e-82
78,13,8.599785e-82
78,14,1.172157e-81
78,15,1.522804e-81
78,16,1.268868e-81
78,17,7.105625e-82
78,18,5.061890e-82
78,19,2.785019e-82
78,20,1.456473e-82
78,21,1.055934e-82
78,22,5.458479e-83
78,23,2.976500e-83
78,24,4.974248e-82
78,25,2.028548e-81
78,26,2.866295e-81
78,27,3.453210e-81
78,28,2.734366e-81
78,29,1.784327e-81
78,30,1.051915e-81
78,31,6.013141e-82
78,32,3.237763e-82
78,33,1.779181e-82
78,34,7.814636e-83
78,35,4.328688e-83
78,36,1.480370e-81
78,37,3.279034e-81
78,38,4.553477e-81
78,39,5.988422e-81
78,40,5.148517e-81
78,41,3.005925e-81
78,42,1.657287e-81
78,43,9.124832e-82
78,44,4.843737e-82
78,45,2.954787e-82
78,46,1.203493e-82
78,47,7.157708e-83
78,48,1.941406e-81
78,49,5.966136e-81
78,50,6.303765e-81
78,51,7.678340e-81
78,52,6.085083e-81
78,53,3.996030e-81
78,54,2.094165e-81
78,55,1.124332e-81
78,56,6.731987e-82
78,57,3.965199e-82
78,58,1.866210e-82
78,59,1.212042e-82
78,60,3.804718e-81
78,61,6.869825e-81
78,62,8.385233e-81
78,63,1.016067e-80
78,64,7.208587e-81
78,65,4.919054e-81
78,66,2.620799e-81
78,67,1.546435e-81
78,68,8.537939e-82
78,69,5.542677e-82
78,70,2.809479e-82
78,71,1.622149e-82
78,72,4.646927e-81
78,73,7.128675e-81
78,74,1.001783e-80
78,75,1.074677e-80
78,76,8.452636e-81
78,77,4.528925e-81
78,78,3.531598e-81
78,79,1.518957e-81
78,80,7.771281e-82
78,81,4.436987e-82
78,82,2.835230e-82
78,83,1.525083e-82
78,84,2.708905e-81
78,85,5.646007e-81
78,86,7.843707e-81
78,87,8.778693e-81
78,88,6.484297e-81
78,89,3.608373e-81
78,90,2.195655e-81
78,91,1.229884e-81
78,92,6.306371e-82
78,93,3.652570e-82
78,94,1.826215e-82
78,95,1.103417e-82
78,96,1.612071e-82
78,97,4.824274e-81
78,98,6.482450e-81
78,99,7.207795e-81
78,100,4.579239e-81
78,101,2.689902e-81
78,102,1.246694e-81
78,103,8.042079e-82
78,104,6.132634e-82
78,105,3.538405e-82
78,106,1.516604e-82
78,107,1.092407e-82
78,108,0.000000e+00
78,109,5.093408e-82
78,110,4.497957e-81
78,111,4.783810e-81
78,112,2.948446e-81
78,113,1.708729e-81
78,114,9.831477e-82
78,115,6.652308e-82
78,116,4.181049e-82
78,117,3.080485e-82
78,118,1.252893e-82
78,119,8.606332e-83
78,120,0.000000e+00
78,121,0.000000e+00
78,122,4.925015e-82
78,123,1.496382e-81
78,124,1.188350e-81
78,125,6.891925e-82
78,126,5.100168e-82
78,127,4.192337e-82
78,128,2.110112e-82
78,129,1.672010e-82
78,130,1.054111e-82
78,131,6.794611e-83
78,132,0.000000e+00
78,133,0.000000e+00
78,134,0.000000e+00
78,135,0.000000e+00
78,136,1.093745e-82
78,137,1.231487e-82
78,138,1.627395e-82
78,139,1.388030e-82
78,140,1.000946e-82
78,141,9.945609e-83
78,142,5.358658e-83
78,143,3.086800e-83
78,144,0.000000e+00
78,145,0.000000e+00
78,146,0.000000e+00
78,147,0.000000e+00
78,148,0.000000e+00
78,149,3.930167e-84
78,150,8.719961e-84
78,151,7.506308e-84
78,152,5.466911e-84
78,153,4.220347e-84
78,154,4.377412e-84
78,155,3.807013e-84
79,0,2.357714e-82
79,1,1.481285e-82
79,2,2.823494e-82
79,3,2.764904e-82
79,4,2.174557e-82
79,5,7.380608e-83
79,6,6.830741e-83
79,7,4.434374e-83
79,8,2.618184e-83
79,9,2.019845e-83
79,10,8.379885e-84
79,11,4.434862e-84
79,12,5.909543e-82
79,13,8.405677e-82
79,14,1.021190e-81
79,15,9.574927e-82
79,16,6.990351e-82
79,17,4.053390e-82
79,18,2.753169e-82
79,19,1.698510e-82
79,20,1.008557e-82
79,21,7.300007e-83
79,22,3.871513e-83
79,23,1.867154e-83
79,24,1.457249e-81
79,25,2.032455e-81
79,26,2.357667e-81
79,27,2.248642e-81
79,28,1.549057e-81
79,29,9.781176e-82
79,30,5.937374e-82
79,31,3.832952e-82
79,32,2.138733e-82
79,33,1.236549e-82
79,34,5.870296e-83
79,35,2.833906e-83
79,36,2.547026e-81
79,37,3.262193e-81
79,38,3.726056e-81
79,39,3.855663e-81
79,40,2.881420e-81
79,41,1.607880e-81
79,42,9.146708e-82
79,43,5.561218e-82
79,44,3.337330e-82
79,45,1.999797e-82
79,46,9.755735e-83
79,47,4.661706e-83
79,48,3.500212e-81
79,49,4.985737e-81
79,50,4.998223e-81
79,51,4.711886e-81
79,52,3.394603e-81
79,53,2.084935e-81
79,54,1.131579e-81
79,55,7.050976e-82
79,56,4.564466e-82
79,57,2.748287e-82
79,58,1.414865e-82
79,59,7.180767e-83
79,60,4.420702e-81
79,61,5.802924e-81
79,62,6.221801e-81
79,63,6.069318e-81
79,64,3.963054e-81
79,65,2.416916e-81
79,66,1.418386e-81
79,67,1.058362e-81
79,68,5.150451e-82
79,69,3.683866e-82
79,70,1.937215e-82
79,71,9.607946e-83
79,72,5.148943e-81
79,73,6.140841e-81
79,74,6.727144e-81
79,75,6.251793e-81
79,76,4.390765e-81
79,77,2.226319e-81
79,78,1.518957e-81
79,79,1.205672e-81
79,80,5.096068e-82
79,81,2.890994e-82
79,82,1.823731e-82
79,83,8.822132e-83
79,84,2.608688e-81
79,85,4.573540e-81
79,86,5.220063e-81
79,87,4.772081e-81
79,88,3.272983e-81
79,89,1.841917e-81
79,90,1.119163e-81
79,91,7.665245e-82
79,92,4.270177e-82
79,93,2.389099e-82
79,94,1.304483e-82
79,95,6.605758e-83
79,96,1.166277e-82
79,97,3.105846e-81
79,98,3.771741e-81
79,99,3.584974e-81
79,100,2.249413e-81
79,101,1.374261e-81
79,102,7.125306e-82
79,103,5.012060e-82
79,104,3.797344e-82
79,105,2.219786e-82
79,106,1.068062e-82
79,107,6.105005e-83
79,108,0.000000e+00
79,109,2.629565e-82
79,110,2.269113e-81
79,111,2.211039e-81
79,112,1.376929e-81
79,113,8.425306e-82
79,114,5.387735e-82
79,115,3.835884e-82
79,116,2.542682e-82
79,117,1.855175e-82
79,118,8.501273e-83
79,119,4.945498e-83
79,120,0.000000e+00
79,121,0.000000e+00
79,122,2.157429e-82
79,123,6.808761e-82
79,124,5.536629e-82
79,125,3.392159e-82
79,126,2.709753e-82
79,127,2.266348e-82
79,128,1.304297e-82
79,129,1.022699e-82
79,130,6.307101e-83
79,131,3.478141e-83
79,132,0.000000e+00
79,133,0.000000e+00
79,134,0.000000e+00
79,135,0.000000e+00
79,136,5.177500e-83
79,137,5.924184e-83
79,138,7.886192e-83
79,139,7.059651e-83
79,140,5.184192e-83
79,141,5.347088e-83
79,142,2.848132e-83
79,143,1.563155e-83
79,144,0.000000e+00
79,145,0.000000e+00
79,146,0.000000e+00
79,147,0.000000e+00
79,148,0.000000e+00
79,149,3.360779e-84
79,150,4.691047e-84
79,151,3.726614e-84
79,152,2.816623e-84
79,153,2.331354e-84
79,154,2.453489e-84
79,155,1.986118e-84
80,0,1.685469e-82
80,1,1.039734e-82
80,2,1.889156e-82
80,3,1.649674e-82
80,4,1.122498e-82
80,5,3.892810e-83
80,6,3.851278e-83
80,7,2.705613e-83
80,8,1.625999e-83
80,9,1.300993e-83
80,10,5.961746e-84
80,11,2.859819e-84
80,12,4.655800e-82
80,13,5.942370e-82
80,14,6.819918e-82
80,15,5.682677e-82
80,16,3.835786e-82
80,17,2.182631e-82
80,18,1.518313e-82
80,19,1.026632e-82
80,20,6.354324e-83
80,21,4.550201e-83
80,22,2.563044e-83
80,23,1.122493e-83
80,24,1.189555e-81
80,25,1.448493e-81
80,26,1.589429e-81
80,27,1.371953e-81
80,28,8.769902e-82
80,29,5.313491e-82
80,30,3.312459e-82
80,31,2.350248e-82
80,32,1.384320e-82
80,33,7.773578e-83
80,34,3.874361e-83
80,35,1.722373e-83
80,36,2.010736e-81
80,37,2.340864e-81
80,38,2.464843e-81
80,39,2.385084e-81
80,40,1.605794e-81
80,41,8.755493e-82
80,42,5.223520e-82
80,43,3.356632e-82
80,44,2.051255e-82
80,45,1.220982e-82
80,46,6.591826e-83
80,47,2.815394e-83
80,48,2.676918e-81
80,49,3.376465e-81
80,50,3.393364e-81
80,51,2.810750e-81
80,52,1.938583e-81
80,53,1.140289e-81
80,54,6.774236e-82
80,55,4.390294e-82
80,56,2.720511e-82
80,57,1.745532e-82
80,58,9.576450e-83
80,59,4.396084e-83
80,60,3.232778e-81
80,61,3.956024e-81
80,62,3.987261e-81
80,63,3.592804e-81
80,64,2.184747e-81
80,65,1.320965e-81
80,66,7.658062e-82
80,67,5.704031e-82
80,68,3.571411e-82
80,69,2.212680e-82
80,70,1.246681e-82
80,71,5.584978e-83
80,72,3.707368e-81
80,73,4.198595e-81
80,74,4.275825e-81
80,75,3.635775e-81
80,76,2.363956e-81
80,77,1.236497e-81
80,78,7.771281e-82
80,79,5.096068e-82
80,80,4.254113e-82
80,81,1.822319e-82
80,82,1.132429e-82
80,83,5.462136e-83
80,84,1.813307e-81
80,85,3.126575e-81
80,86,3.268390e-81
80,87,2.704772e-81
80,88,1.730642e-81
80,89,9.780778e-82
80,90,6.403318e-82
80,91,4.175095e-82
80,92,2.826236e-82
80,93,1.566983e-82
80,94,8.420343e-83
80,95,4.030215e-83
80,96,8.640955e-83
80,97,1.875387e-81
80,98,2.194904e-81
80,99,1.868318e-81
80,100,1.149909e-81
80,101,7.297742e-82
80,102,3.984038e-82
80,103,3.120778e-82
80,104,2.361717e-82
80,105,1.349752e-82
80,106,6.886669e-83
80,107,3.527306e-83
80,108,0.000000e+00
80,109,1.402930e-82
80,110,1.198105e-81
80,111,1.083609e-81
80,112,6.726595e-82
80,113,4.345480e-82
80,114,3.012109e-82
80,115,2.208830e-82
80,116,1.591688e-82
80,117,1.148637e-82
80,118,5.476853e-83
80,119,2.983578e-83
80,120,0.000000e+00
80,121,0.000000e+00
80,122,1.003423e-82
80,123,3.293843e-82
80,124,2.779010e-82
80,125,1.757064e-82
80,126,1.525960e-82
80,127,1.267951e-82
80,128,8.039995e-83
80,129,6.361012e-83
80,130,3.872051e-83
80,131,1.945316e-83
80,132,0.000000e+00
80,133,0.000000e+00
80,134,0.000000e+00
80,135,0.000000e+00
80,136,2.618889e-83
80,137,2.974521e-83
80,138,4.114005e-83
80,139,3.869027e-83
80,140,2.858323e-83
80,141,3.020214e-83
80,142,1.633988e-83
80,143,8.833099e-84
80,144,0.000000e+00
80,145,0.000000e+00
80,146,0.000000e+00
80,147,0.000000e+00
80,148,0.000000e+00
80,149,2.487391e-84
80,150,2.790791e-84
80,151,2.021560e-84
80,152,1.553554e-84
80,153,1.330714e-84
80,154,1.381790e-84
80,155,1.070578e-84
81,0,1.157771e-82
81,1,7.075382e-83
81,2,1.339577e-82
81,3,1.034323e-82
81,4,6.183434e-83
81,5,2.133665e-83
81,6,2.052690e-83
81,7,1.551164e-83
81,8,1.109460e-83
81,9,8.191813e-84
81,10,3.974037e-84
81,11,1.592321e-84
81,12,3.606251e-82
81,13,4.220537e-82
81,14,4.711077e-82
81,15,3.554953e-82
81,16,2.136977e-82
81,17,1.327837e-82
81,18,8.825050e-83
81,19,6.157606e-83
81,20,4.026776e-83
81,21,3.189963e-83
81,22,1.504683e-83
81,23,6.454846e-84
81,24,9.659298e-82
81,25,9.949125e-82
81,26,1.067147e-81
81,27,8.601760e-82
81,28,5.027419e-82
81,29,3.017968e-82
81,30,1.870126e-82
81,31,1.384992e-82
81,32,8.484779e-83
81,33,5.219083e-83
81,34,2.581136e-83
81,35,1.052721e-83
81,36,1.546689e-81
81,37,1.686550e-81
81,38,1.672305e-81
81,39,1.464070e-81
81,40,9.368014e-82
81,41,4.821539e-82
81,42,2.875880e-82
81,43,1.867952e-82
81,44,1.263533e-82
81,45,7.395980e-83
81,46,4.429980e-83
81,47,1.868259e-83
81,48,2.062286e-81
81,49,2.292620e-81
81,50,2.315760e-81
81,51,1.669289e-81
81,52,1.060498e-81
81,53,5.960190e-82
81,54,3.760159e-82
81,55,2.569023e-82
81,56,1.742708e-82
81,57,1.045650e-82
81,58,6.077818e-83
81,59,2.500089e-83
81,60,2.309037e-81
81,61,2.591900e-81
81,62,2.620575e-81
81,63,2.069925e-81
81,64,1.226788e-81
81,65,6.821574e-82
81,66,3.951298e-82
81,67,3.275938e-82
81,68,1.990937e-82
81,69,1.710000e-82
81,70,7.301696e-83
81,71,3.091551e-83
81,72,2.623114e-81
81,73,2.792999e-81
81,74,2.685608e-81
81,75,2.024889e-81
81,76,1.178152e-81
81,77,6.652666e-82
81,78,4.436987e-82
81,79,2.890994e-82
81,80,1.822319e-82
81,81,1.632781e-82
81,82,6.951149e-83
81,83,2.887051e-83
81,84,1.229219e-81
81,85,2.037575e-81
81,86,2.025370e-81
81,87,1.452113e-81
81,88,8.441375e-82
81,89,4.899238e-82
81,90,3.485742e-82
81,91,2.511115e-82
81,92,1.525747e-82
81,93,1.144268e-82
81,94,5.559822e-83
81,95,2.235026e-83
81,96,5.253008e-83
81,97,1.072612e-81
81,98,1.244682e-81
81,99,9.366238e-82
81,100,5.513442e-82
81,101,3.545757e-82
81,102,2.161248e-82
81,103,1.740279e-82
81,104,1.387252e-82
81,105,7.494708e-83
81,106,4.176798e-83
81,107,1.971073e-83
81,108,0.000000e+00
81,109,7.782521e-83
81,110,6.139791e-82
81,111,4.928301e-82
81,112,3.215062e-82
81,113,2.059552e-82
81,114,1.508740e-82
81,115,1.242154e-82
81,116,8.672092e-83
81,117,6.417534e-83
81,118,3.121623e-83
81,119,1.523144e-83
81,120,0.000000e+00
81,121,0.000000e+00
81,122,4.676772e-83
81,123,1.350078e-82
81,124,1.184424e-82
81,125,8.032976e-83
81,126,7.314470e-83
81,127,6.253252e-83
81,128,4.353017e-83
81,129,3.472659e-83
81,130,2.154819e-83
81,131,8.720404e-84
81,132,0.000000e+00
81,133,0.000000e+00
81,134,0.000000e+00
81,135,0.000000e+00
81,136,1.129797e-83
81,137,1.442031e-83
81,138,1.864454e-83
81,139,1.839539e-83
81,140,1.340604e-83
81,141,1.540684e-83
81,142,8.068059e-84
81,143,3.817793e-84
81,144,0.000000e+00
81,145,0.000000e+00
81,146,0.000000e+00
81,147,0.000000e+00
81,148,0.000000e+00
81,149,1.664993e-84
81,150,1.349975e-84
81,151,8.775058e-85
81,152,6.953770e-85
81,153,6.376753e-85
81,154,6.761989e-85
81,155,4.531432e-85
82,0,6.385151e-83
82,1,3.802058e-83
82,2,7.518669e-83
82,3,6.125081e-83
82,4,3.881495e-83
82,5,1.360617e-83
82,6,1.329544e-83
82,7,9.259382e-84
82,8,6.175570e-84
82,9,4.996945e-84
82,10,2.470123e-84
82,11,1.022113e-84
82,12,2.003272e-82
82,13,2.430546e-82
82,14,2.734986e-82
82,15,2.211900e-82
82,16,1.395193e-82
82,17,8.347616e-83
82,18,5.537268e-83
82,19,3.859202e-83
82,20,2.472970e-83
82,21,1.779302e-83
82,22,9.299069e-84
82,23,4.039089e-84
82,24,5.365748e-82
82,25,5.831547e-82
82,26,6.413261e-82
82,27,5.294235e-82
82,28,3.249126e-82
82,29,1.958706e-82
82,30,1.193948e-82
82,31,8.412247e-83
82,32,5.095053e-83
82,33,3.060940e-83
82,34,1.509646e-83
82,35,6.564853e-84
82,36,9.109580e-82
82,37,9.944155e-82
82,38,1.009270e-81
82,39,9.318299e-82
82,40,5.989494e-82
82,41,3.146976e-82
82,42,1.878207e-82
82,43,1.219417e-82
82,44,7.958510e-83
82,45,4.219375e-83
82,46,2.500199e-83
82,47,1.090175e-83
82,48,1.180728e-81
82,49,1.362827e-81
82,50,1.428271e-81
82,51,1.077922e-81
82,52,7.180989e-82
82,53,4.001395e-82
82,54,2.513539e-82
82,55,1.681045e-82
82,56,1.080495e-82
82,57,6.366485e-83
82,58,3.537976e-83
82,59,1.590772e-83
82,60,1.351048e-81
82,61,1.564120e-81
82,62,1.592404e-81
82,63,1.350083e-81
82,64,7.998534e-82
82,65,4.636163e-82
82,66,2.705008e-82
82,67,2.049106e-82
82,68,1.173779e-82
82,69,8.833404e-83
82,70,5.274863e-83
82,71,1.943305e-83
82,72,1.545080e-81
82,73,1.678559e-81
82,74,1.674017e-81
82,75,1.322391e-81
82,76,8.040852e-82
82,77,4.303619e-82
82,78,2.835230e-82
82,79,1.823731e-82
82,80,1.132429e-82
82,81,6.951149e-83
82,82,5.833953e-83
82,83,1.902797e-83
82,84,7.276306e-82
82,85,1.275643e-81
82,86,1.291803e-81
82,87,9.846663e-82
82,88,5.905489e-82
82,89,3.374846e-82
82,90,2.293474e-82
82,91,1.587067e-82
82,92,9.792508e-83
82,93,5.548785e-83
82,94,3.742594e-83
82,95,1.475708e-83
82,96,2.787140e-83
82,97,6.839977e-82
82,98,8.104114e-82
82,99,6.367275e-82
82,100,3.816764e-82
82,101,2.412731e-82
82,102,1.391565e-82
82,103,1.095364e-82
82,104,8.606200e-83
82,105,5.043029e-83
82,106,2.500371e-83
82,107,1.233447e-83
82,108,0.000000e+00
82,109,4.931798e-83
82,110,4.186798e-82
82,111,3.504981e-82
82,112,2.207192e-82
82,113,1.368196e-82
82,114,9.774620e-83
82,115,7.598668e-83
82,116,5.205707e-83
82,117,4.052889e-83
82,118,1.965656e-83
82,119,9.880147e-84
82,120,0.000000e+00
82,121,0.000000e+00
82,122,3.263180e-83
82,123,1.000581e-82
82,124,8.310947e-83
82,125,5.413120e-83
82,126,4.648686e-83
82,127,3.848020e-83
82,128,2.562812e-83
82,129,2.039360e-83
82,130,1.313812e-83
82,131,6.016922e-84
82,132,0.000000e+00
82,133,0.000000e+00
82,134,0.000000e+00
82,135,0.000000e+00
82,136,7.952712e-84
82,137,9.117062e-84
82,138,1.207410e-83
82,139,1.140446e-83
82,140,8.281424e-84
82,141,9.115833e-84
82,142,4.979130e-84
82,143,2.441870e-84
82,144,0.000000e+00
82,145,0.000000e+00
82,146,0.000000e+00
82,147,0.000000e+00
82,148,0.000000e+00
82,149,8.830315e-85
82,150,8.718847e-85
82,151,5.865623e-85
82,152,4.418531e-85
82,153,3.953822e-85
82,154,4.076663e-85
82,155,2.803692e-85
83,0,1.736942e-83
83,1,1.110818e-83
83,2,1.972273e-83
83,3,2.663687e-83
83,4,2.334720e-83
83,5,7.183523e-84
83,6,6.836552e-84
83,7,4.239348e-84
83,8,2.435399e-84
83,9,1.737001e-84
83,10,6.270556e-85
83,11,4.755677e-85
83,12,2.778283e-83
83,13,6.246578e-83
83,14,7.977399e-83
83,15,9.054623e-83
83,16,7.218221e-83
83,17,3.854889e-83
83,18,3.004054e-83
83,19,1.755625e-83
83,20,9.464222e-84
83,21,6.873715e-84
83,22,4.035465e-84
83,23,1.914993e-84
83,24,5.302705e-83
83,25,1.472872e-82
83,26,1.933857e-82
83,27,2.177370e-82
83,28,1.638141e-82
83,29,1.026923e-82
83,30,6.188172e-83
83,31,3.763128e-83
83,32,2.218108e-83
83,33,1.142348e-83
83,34,5.457545e-84
83,35,2.640515e-84
83,36,1.325421e-82
83,37,2.462575e-82
83,38,3.024119e-82
83,39,3.820367e-82
83,40,3.021351e-82
83,41,1.746965e-82
83,42,1.003062e-82
83,43,5.873494e-83
83,44,3.158687e-83
83,45,1.826628e-83
83,46,7.984412e-84
83,47,4.251422e-84
83,48,1.529541e-82
83,49,4.027639e-82
83,50,4.499657e-82
83,51,4.772287e-82
83,52,3.770243e-82
83,53,2.423807e-82
83,54,1.332514e-82
83,55,7.165315e-83
83,56,4.263252e-83
83,57,2.532963e-83
83,58,1.249856e-83
83,59,8.699501e-84
83,60,2.727012e-82
83,61,4.767344e-82
83,62,5.288469e-82
83,63,6.450781e-82
83,64,4.320556e-82
83,65,2.753074e-82
83,66,1.583068e-82
83,67,9.822653e-83
83,68,5.497413e-83
83,69,3.578061e-83
83,70,1.910967e-83
83,71,1.318312e-83
83,72,3.493853e-82
83,73,5.108258e-82
83,74,6.674071e-82
83,75,6.667260e-82
83,76,5.098227e-82
83,77,2.515152e-82
83,78,1.525083e-82
83,79,8.822132e-83
83,80,5.462136e-83
83,81,2.887051e-83
83,82,1.902797e-83
83,83,1.483184e-83
83,84,1.981843e-82
83,85,4.046510e-82
83,86,5.098450e-82
83,87,5.402107e-82
83,88,3.841697e-82
83,89,2.164211e-82
83,90,1.290064e-82
83,91,7.462699e-83
83,92,4.267262e-83
83,93,2.452565e-83
83,94,1.232293e-83
83,95,9.544322e-84
83,96,1.508252e-83
83,97,3.116449e-82
83,98,4.016512e-82
83,99,4.247864e-82
83,100,2.664584e-82
83,101,1.611715e-82
83,102,7.656090e-83
83,103,5.469858e-83
83,104,4.288887e-83
83,105,2.421024e-83
83,106,1.062795e-83
83,107,6.696582e-84
83,108,0.000000e+00
83,109,3.042447e-83
83,110,2.671194e-82
83,111,2.725417e-82
83,112,1.683077e-82
83,113,1.016923e-82
83,114,6.100454e-83
83,115,4.202928e-83
83,116,2.952242e-83
83,117,2.179499e-83
83,118,9.304890e-84
83,119,6.046978e-84
83,120,0.000000e+00
83,121,0.000000e+00
83,122,2.763514e-83
83,123,8.633202e-83
83,124,7.127405e-83
83,125,4.140821e-83
83,126,3.243122e-83
83,127,2.636827e-83
83,128,1.455075e-83
83,129,1.221697e-83
83,130,7.594916e-84
83,131,4.745753e-84
83,132,0.000000e+00
83,133,0.000000e+00
83,134,0.000000e+00
83,135,0.000000e+00
83,136,6.560540e-84
83,137,6.750395e-84
83,138,9.799972e-84
83,139,8.748043e-84
83,140,6.266541e-84
83,141,6.544511e-84
83,142,3.614590e-84
83,143,2.154193e-84
83,144,0.000000e+00
83,145,0.000000e+00
83,146,0.000000e+00
83,147,0.000000e+00
83,148,0.000000e+00
83,149,2.820423e-85
83,150,5.745940e-85
83,151,4.560698e-85
83,152,3.455391e-85
83,153,2.773825e-85
83,154,2.928050e-85
83,155,2.522733e-85
84,0,2.335571e-81
84,1,1.382857e-81
84,2,2.609529e-81
84,3,1.426347e-81
84,4,3.975945e-82
84,5,2.069684e-82
84,6,2.110489e-82
84,7,1.749540e-82
84,8,1.239232e-82
84,9,1.136275e-82
84,10,6.615648e-83
84,11,1.912262e-83
84,12,8.652687e-81
84,13,8.331574e-81
84,14,8.819934e-81
84,15,4.798923e-81
84,16,2.033085e-81
84,17,1.406764e-81
84,18,6.279583e-82
84,19,6.063614e-82
84,20,4.686135e-82
84,21,3.743643e-82
84,22,1.960206e-82
84,23,6.030108e-83
84,24,2.395899e-80
84,25,2.008460e-80
84,26,1.912361e-80
84,27,1.198093e-80
84,28,5.192775e-81
84,29,2.466016e-81
84,30,1.529083e-81
84,31,1.544884e-81
84,32,9.131753e-82
84,33,6.277749e-82
84,34,3.487881e-82
84,35,1.180354e-82
84,36,3.611518e-80
84,37,3.299675e-80
84,38,2.982702e-80
84,39,1.998881e-80
84,40,8.742813e-81
84,41,3.178507e-81
84,42,2.156367e-81
84,43,1.902950e-81
84,44,1.548456e-81
84,45,8.620707e-82
84,46,6.717094e-82
84,47,2.072941e-82
84,48,4.936799e-80
84,49,4.136493e-80
84,50,3.975484e-80
84,51,2.044354e-80
84,52,9.373764e-81
84,53,2.856880e-81
84,54,2.782682e-81
84,55,3.069763e-81
84,56,2.086897e-81
84,57,1.301081e-81
84,58,9.061131e-82
84,59,1.911604e-82
84,60,4.887251e-80
84,61,4.745874e-80
84,62,4.270721e-80
84,63,2.262692e-80
84,64,9.646761e-81
84,65,3.351649e-81
84,66,2.392765e-81
84,67,3.057861e-81
84,68,1.751345e-81
84,69,1.534917e-81
84,70,9.561666e-82
84,71,2.259210e-82
84,72,5.484910e-80
84,73,5.058909e-80
84,74,3.840729e-80
84,75,2.121824e-80
84,76,5.457795e-81
84,77,4.024928e-81
84,78,2.708905e-81
84,79,2.608688e-81
84,80,1.813307e-81
84,81,1.229219e-81
84,82,7.276306e-82
84,83,1.981843e-82
84,84,3.846275e-80
84,85,3.973501e-80
84,86,3.242286e-80
84,87,1.396874e-80
84,88,4.287076e-81
84,89,1.910484e-81
84,90,2.348161e-81
84,91,2.528070e-81
84,92,1.754017e-81
84,93,1.065510e-81
84,94,7.211897e-82
84,95,1.910265e-82
84,96,8.465395e-82
84,97,1.677123e-80
84,98,1.668274e-80
84,99,4.909853e-81
84,100,1.636464e-81
84,101,1.192914e-81
84,102,1.642768e-81
84,103,1.718196e-81
84,104,1.316395e-81
84,105,7.819805e-82
84,106,5.437043e-82
84,107,1.293884e-82
84,108,0.000000e+00
84,109,6.051890e-82
84,110,3.998304e-81
84,111,-2.978023e-82
84,112,-5.749613e-82
84,113,-5.853311e-83
84,114,5.969379e-82
84,115,7.155754e-82
84,116,5.308364e-82
84,117,4.184897e-82
84,118,3.358419e-82
84,119,8.393478e-83
84,120,0.000000e+00
84,121,0.000000e+00
84,122,-2.859543e-82
84,123,-7.264878e-82
84,124,-5.983444e-82
84,125,-1.414043e-82
84,126,1.298655e-82
84,127,1.023781e-82
84,128,2.588422e-82
84,129,1.940211e-82
84,130,1.195660e-82
84,131,-2.565639e-83
84,132,0.000000e+00
84,133,0.000000e+00
84,134,0.000000e+00
84,135,0.000000e+00
84,136,-4.005871e-83
84,137,-1.003414e-83
84,138,-7.450429e-83
84,139,-4.335771e-83
84,140,-2.787919e-83
84,141,1.121052e-83
84,142,-3.389851e-84
84,143,-2.064463e-83
84,144,0.000000e+00
84,145,0.000000e+00
84,146,0.000000e+00
84,147,0.000000e+00
84,148,0.000000e+00
84,149,2.501076e-83
84,150,5.028644e-84
84,151,-1.832060e-85
84,152,-7.747490e-85
84,153,6.985143e-85
84,154,2.831202e-85
84,155,-3.085837e-84
85,0,3.304669e-81
85,1,1.937546e-81
85,2,3.753311e-81
85,3,2.221250e-81
85,4,8.235368e-82
85,5,3.631065e-82
85,6,3.635600e-82
85,7,2.780261e-82
85,8,1.947373e-82
85,9,1.759166e-82
85,10,1.015137e-82
85,11,3.190796e-83
85,12,1.206173e-80
85,13,1.211183e-80
85,14,1.302621e-80
85,15,7.867731e-81
85,16,3.765107e-81
85,17,2.436280e-81
85,18,1.208910e-81
85,19,1.039725e-81
85,20,7.504749e-82
85,21,5.772263e-82
85,22,3.049301e-82
85,23,1.015428e-82
85,24,3.390421e-80
85,25,2.965461e-80
85,26,2.937308e-80
85,27,1.952953e-80
85,28,9.483496e-81
85,29,4.784490e-81
85,30,2.841947e-81
85,31,2.567732e-81
85,32,1.504202e-81
85,33,9.862677e-82
85,34,5.355002e-82
85,35,1.920765e-82
85,36,5.249610e-80
85,37,4.940856e-80
85,38,4.583679e-80
85,39,3.370624e-80
85,40,1.651195e-80
85,41,6.766900e-81
85,42,4.309961e-81
85,43,3.371041e-81
85,44,2.529659e-81
85,45,1.351174e-81
85,46,1.028388e-81
85,47,3.324868e-82
85,48,7.089440e-80
85,49,6.307478e-80
85,50,6.280224e-80
85,51,3.572418e-80
85,52,1.881508e-80
85,53,7.237542e-81
85,54,5.616945e-81
85,55,5.237192e-81
85,56,3.425941e-81
85,57,2.101038e-81
85,58,1.432158e-81
85,59,3.685767e-82
85,60,7.193609e-80
85,61,7.158867e-80
85,62,6.729011e-80
85,63,4.122665e-80
85,64,1.933388e-80
85,65,8.406185e-81
85,66,5.303161e-81
85,67,5.353276e-81
85,68,3.062130e-81
85,69,2.532273e-81
85,70,1.567871e-81
85,71,4.243214e-82
85,72,8.036228e-80
85,73,7.867274e-80
85,74,6.280569e-80
85,75,3.950705e-80
85,76,1.451336e-80
85,77,8.806989e-81
85,78,5.646007e-81
85,79,4.573540e-81
85,80,3.126575e-81
85,81,2.037575e-81
85,82,1.275643e-81
85,83,4.046510e-82
85,84,3.973501e-80
85,85,7.482416e-80
85,86,5.367265e-80
85,87,2.778582e-80
85,88,1.153596e-80
85,89,5.564813e-81
85,90,4.907450e-81
85,91,4.453888e-81
85,92,2.943166e-81
85,93,1.771048e-81
85,94,1.177626e-81
85,95,3.622625e-82
85,96,1.243309e-81
85,97,2.802307e-80
85,98,2.977129e-80
85,99,1.251934e-80
85,100,5.798737e-81
85,101,3.650030e-81
85,102,3.101493e-81
85,103,3.003436e-81
85,104,2.265355e-81
85,105,1.350809e-81
85,106,8.734537e-82
85,107,2.590225e-82
85,108,0.000000e+00
85,109,1.103892e-81
85,110,9.516440e-81
85,111,3.268487e-81
85,112,1.150897e-81
85,113,8.815313e-82
85,114,1.382751e-81
85,115,1.365858e-81
85,116,9.596277e-82
85,117,7.917539e-82
85,118,5.458580e-82
85,119,1.769666e-82
85,120,0.000000e+00
85,121,0.000000e+00
85,122,-2.994198e-83
85,123,9.106426e-84
85,124,-9.840846e-83
85,125,1.791978e-82
85,126,4.503440e-82
85,127,3.317117e-82
85,128,4.512919e-82
85,129,3.431131e-82
85,130,2.246575e-82
85,131,2.016679e-84
85,132,0.000000e+00
85,133,0.000000e+00
85,134,0.000000e+00
85,135,0.000000e+00
85,136,-4.234028e-84
85,137,3.172308e-83
85,138,-1.908305e-83
85,139,1.002548e-83
85,140,1.031760e-84
85,141,4.402141e-83
85,142,1.727519e-83
85,143,-1.859419e-83
85,144,0.000000e+00
85,145,0.000000e+00
85,146,0.000000e+00
85,147,0.000000e+00
85,148,0.000000e+00
85,149,3.694085e-83
85,150,1.261733e-83
85,151,3.671740e-84
85,152,1.418974e-84
85,153,2.735953e-84
85,154,1.609849e-84
85,155,-3.179963e-84
86,0,2.617207e-81
86,1,1.562617e-81
86,2,3.073440e-81
86,3,2.311520e-81
86,4,1.266210e-81
86,5,4.616646e-82
86,6,4.356437e-82
86,7,2.831100e-82
86,8,1.870965e-82
86,9,1.510263e-82
86,10,7.837897e-83
86,11,2.996761e-83
86,12,8.718968e-81
86,13,9.711356e-81
86,14,1.095107e-80
86,15,7.944561e-81
86,16,4.753148e-81
86,17,2.875285e-81
86,18,1.682212e-81
86,19,1.126936e-81
86,20,7.214855e-82
86,21,5.559593e-82
86,22,2.875242e-82
86,23,1.088766e-82
86,24,2.411247e-80
86,25,2.356244e-80
86,26,2.489887e-80
86,27,1.924597e-80
86,28,1.112513e-80
86,29,6.238273e-81
86,30,3.577512e-81
86,31,2.668591e-81
86,32,1.489388e-81
86,33,9.282070e-82
86,34,4.826660e-82
86,35,1.894789e-82
86,36,3.878279e-80
86,37,3.938075e-80
86,38,3.902016e-80
86,39,3.324984e-80
86,40,2.003656e-80
86,41,9.657346e-81
86,42,5.472649e-81
86,43,3.578404e-81
86,44,2.409068e-81
86,45,1.356710e-81
86,46,8.832491e-82
86,47,3.294977e-82
86,48,5.138564e-80
86,49,5.268142e-80
86,50,5.436101e-80
86,51,3.752272e-80
86,52,2.323813e-80
86,53,1.155708e-80
86,54,7.112415e-81
86,55,5.230412e-81
86,56,3.285809e-81
86,57,2.027304e-81
86,58,1.240826e-81
86,59,4.278171e-82
86,60,5.579108e-80
86,61,6.014616e-80
86,62,5.937081e-80
86,63,4.551099e-80
86,64,2.553707e-80
86,65,1.312731e-80
86,66,7.288190e-81
86,67,6.072862e-81
86,68,3.300562e-81
86,69,2.531446e-81
86,70,1.476720e-81
86,71,5.350420e-82
86,72,6.253077e-80
86,73,6.487544e-80
86,74,6.052363e-80
86,75,4.417898e-80
86,76,2.383360e-80
86,77,1.292107e-80
86,78,7.843707e-81
86,79,5.220063e-81
86,80,3.268390e-81
86,81,2.025370e-81
86,82,1.291803e-81
86,83,5.098450e-82
86,84,3.242286e-80
86,85,5.367265e-80
86,86,5.835672e-80
86,87,3.437167e-80
86,88,1.860450e-80
86,89,9.773281e-81
86,90,6.684962e-81
86,91,4.876824e-81
86,92,2.938806e-81
86,93,1.736159e-81
86,94,1.087526e-81
86,95,4.136001e-82
86,96,1.289207e-81
86,97,2.739771e-80
86,98,3.236108e-80
86,99,2.101580e-80
86,100,1.129275e-80
86,101,6.650371e-81
86,102,3.979945e-81
86,103,3.276743e-81
86,104,2.436764e-81
86,105,1.414717e-81
86,106,8.240394e-82
86,107,3.372676e-82
86,108,0.000000e+00
86,109,1.806064e-81
86,110,1.489372e-80
86,111,1.021501e-80
86,112,5.485199e-81
86,113,3.183492e-81
86,114,2.352201e-81
86,115,1.842272e-81
86,116,1.227297e-81
86,117,9.644298e-82
86,118,5.474179e-82
86,119,2.491883e-82
86,120,0.000000e+00
86,121,0.000000e+00
86,122,8.097985e-82
86,123,2.377413e-81
86,124,1.743492e-81
86,125,1.118441e-81
86,126,1.033113e-81
86,127,7.642176e-82
86,128,5.611432e-82
86,129,4.596968e-82
86,130,2.996228e-82
86,131,9.251676e-83
86,132,0.000000e+00
86,133,0.000000e+00
86,134,0.000000e+00
86,135,0.000000e+00
86,136,1.755868e-82
86,137,1.807565e-82
86,138,2.055572e-82
86,139,1.866016e-82
86,140,1.202620e-82
86,141,1.582025e-82
86,142,7.996007e-83
86,143,2.715903e-83
86,144,0.000000e+00
86,145,0.000000e+00
86,146,0.000000e+00
86,147,0.000000e+00
86,148,0.000000e+00
86,149,2.971015e-83
86,150,2.088936e-83
86,151,1.178573e-83
86,152,8.074521e-84
86,153,7.262239e-84
86,154,6.423473e-84
86,155,2.253735e-84
87,0,9.263628e-82
87,1,5.894446e-82
87,2,1.198395e-81
87,3,1.635967e-81
87,4,1.481949e-81
87,5,4.641085e-82
87,6,4.054107e-82
87,7,2.184649e-82
87,8,1.164417e-82
87,9,8.609386e-83
87,10,2.791516e-83
87,11,2.293640e-83
87,12,1.560193e-81
87,13,3.548382e-81
87,14,4.853504e-81
87,15,5.687904e-81
87,16,4.649742e-81
87,17,2.522794e-81
87,18,1.720740e-81
87,19,9.197251e-82
87,20,4.650404e-82
87,21,3.372933e-82
87,22,1.934520e-82
87,23,9.408497e-83
87,24,3.675653e-81
87,25,8.814407e-81
87,26,1.181515e-80
87,27,1.340227e-80
87,28,1.030349e-80
87,29,6.357747e-81
87,30,3.583535e-81
87,31,2.057195e-81
87,32,1.074150e-81
87,33,5.722669e-82
87,34,2.683109e-82
87,35,1.387238e-82
87,36,8.525681e-81
87,37,1.449708e-80
87,38,1.891384e-80
87,39,2.362667e-80
87,40,1.898529e-80
87,41,1.050992e-80
87,42,5.702044e-81
87,43,3.169403e-81
87,44,1.623130e-81
87,45,9.524801e-82
87,46,4.261619e-82
87,47,2.274180e-82
87,48,1.068039e-80
87,49,2.429728e-80
87,50,2.715627e-80
87,51,2.972568e-80
87,52,2.341410e-80
87,53,1.441324e-80
87,54,7.380644e-81
87,55,3.963597e-81
87,56,2.207474e-81
87,57,1.323787e-81
87,58,6.645287e-82
87,59,4.206728e-82
87,60,1.683133e-80
87,61,2.847891e-80
87,62,3.235633e-80
87,63,3.899643e-80
87,64,2.654432e-80
87,65,1.637388e-80
87,66,8.614487e-81
87,67,5.306418e-81
87,68,2.781383e-81
87,69,1.832883e-81
87,70,9.869917e-82
87,71,5.433541e-82
87,72,2.113470e-80
87,73,3.025899e-80
87,74,3.975943e-80
87,75,4.155903e-80
87,76,3.084300e-80
87,77,1.498908e-80
87,78,8.778693e-81
87,79,4.772081e-81
87,80,2.704772e-81
87,81,1.452113e-81
87,82,9.846663e-82
87,83,5.402107e-82
87,84,1.396874e-80
87,85,2.778582e-80
87,86,3.437167e-80
87,87,3.886694e-80
87,88,2.477113e-80
87,89,1.300390e-80
87,90,7.398823e-81
87,91,4.197787e-81
87,92,2.228965e-81
87,93,1.255756e-81
87,94,6.744065e-82
87,95,3.948829e-82
87,96,8.517212e-82
87,97,2.108563e-80
87,98,2.741400e-80
87,99,2.755606e-80
87,100,1.687822e-80
87,101,9.380170e-81
87,102,4.288395e-81
87,103,2.950047e-81
87,104,2.139811e-81
87,105,1.213514e-81
87,106,5.311359e-82
87,107,3.678473e-82
87,108,0.000000e+00
87,109,1.976080e-81
87,110,1.793028e-80
87,111,1.757799e-80
87,112,9.999009e-81
87,113,5.587559e-81
87,114,3.139764e-81
87,115,2.057844e-81
87,116,1.325353e-81
87,117,9.913041e-82
87,118,4.220984e-82
87,119,2.951911e-82
87,120,0.000000e+00
87,121,0.000000e+00
87,122,1.716024e-81
87,123,5.275275e-81
87,124,4.024074e-81
87,125,2.211050e-81
87,126,1.605841e-81
87,127,1.263181e-81
87,128,6.231745e-82
87,129,5.182588e-82
87,130,3.318106e-82
87,131,2.136446e-82
87,132,0.000000e+00
87,133,0.000000e+00
87,134,0.000000e+00
87,135,0.000000e+00
87,136,3.777244e-82
87,137,3.707766e-82
87,138,4.940687e-82
87,139,4.090163e-82
87,140,2.887081e-82
87,141,2.856757e-82
87,142,1.574662e-82
87,143,9.119665e-83
87,144,0.000000e+00
87,145,0.000000e+00
87,146,0.000000e+00
87,147,0.000000e+00
87,148,0.000000e+00
87,149,1.233215e-83
87,150,2.796398e-83
87,151,2.375582e-83
87,152,1.661276e-83
87,153,1.274945e-83
87,154,1.249960e-83
87,155,1.044344e-83
88,0,1.644223e-82
88,1,1.504760e-82
88,2,3.039712e-82
88,3,9.649124e-82
88,4,1.115982e-81
88,5,3.441429e-82
88,6,2.928401e-82
88,7,1.432603e-82
88,8,5.987881e-83
88,9,4.143675e-83
88,10,4.358445e-84
88,11,1.402875e-83
88,12,-9.559111e-82
88,13,7.218120e-82
88,14,1.617242e-81
88,15,3.363045e-81
88,16,3.298406e-81
88,17,1.694296e-81
88,18,1.239893e-81
88,19,5.946244e-82
88,20,2.539044e-82
88,21,1.692867e-82
88,22,1.108257e-82
88,23,6.286550e-83
88,24,-3.614719e-81
88,25,1.743714e-81
88,26,4.314582e-81
88,27,7.614104e-81
88,28,7.029622e-81
88,29,4.525068e-81
88,30,2.544611e-81
88,31,1.274370e-81
88,32,6.245051e-82
88,33,2.996117e-82
88,34,1.233161e-82
88,35,8.424508e-83
88,36,-3.425415e-81
88,37,2.411412e-81
88,38,7.180213e-81
88,39,1.345748e-80
88,40,1.300372e-80
88,41,7.733887e-81
88,42,4.059507e-81
88,43,2.086331e-81
88,44,9.044949e-82
88,45,5.640141e-82
88,46,1.621501e-82
88,47,1.332018e-82
88,48,-4.735521e-81
88,49,8.526807e-81
88,50,1.021547e-80
88,51,1.840241e-80
88,52,1.637295e-80
88,53,1.107751e-80
88,54,5.286736e-81
88,55,2.432138e-81
88,56,1.222757e-81
88,57,7.242911e-82
88,58,2.836895e-82
88,59,2.880018e-82
88,60,1.559081e-82
88,61,1.035034e-80
88,62,1.475343e-80
88,63,2.520820e-80
88,64,1.891845e-80
88,65,1.252603e-80
88,66,6.433168e-81
88,67,3.526938e-81
88,68,1.786444e-81
88,69,1.068231e-81
88,70,5.379635e-82
88,71,3.883657e-82
88,72,2.419086e-81
88,73,1.071413e-80
88,74,2.104670e-80
88,75,2.782827e-80
88,76,2.429930e-80
88,77,1.107525e-80
88,78,6.484297e-81
88,79,3.272983e-81
88,80,1.730642e-81
88,81,8.441375e-82
88,82,5.905489e-82
88,83,3.841697e-82
88,84,4.287076e-81
88,85,1.153596e-80
88,86,1.860450e-80
88,87,2.477113e-80
88,88,2.105605e-80
88,89,1.052841e-80
88,90,5.359085e-81
88,91,2.754427e-81
88,92,1.363963e-81
88,93,7.392677e-82
88,94,3.421813e-82
88,95,2.687792e-82
88,96,4.461520e-82
88,97,1.294620e-80
88,98,1.813357e-80
88,99,2.131597e-80
88,100,1.364393e-80
88,101,7.665708e-81
88,102,3.169379e-81
88,103,1.982225e-81
88,104,1.435793e-81
88,105,8.092112e-82
88,106,2.898471e-82
88,107,2.704969e-82
88,108,0.000000e+00
88,109,1.443189e-81
88,110,1.350607e-80
88,111,1.477808e-80
88,112,8.599680e-81
88,113,4.740376e-81
88,114,2.487411e-81
88,115,1.549864e-81
88,116,9.854507e-82
88,117,7.178019e-82
88,118,2.660802e-82
88,119,2.241935e-82
88,120,0.000000e+00
88,121,0.000000e+00
88,122,1.483810e-81
88,123,4.647322e-81
88,124,3.587537e-81
88,125,1.948709e-81
88,126,1.351928e-81
88,127,1.075142e-81
88,128,4.789346e-82
88,129,3.962764e-82
88,130,2.501899e-82
88,131,1.902076e-82
88,132,0.000000e+00
88,133,0.000000e+00
88,134,0.000000e+00
88,135,0.000000e+00
88,136,3.292842e-82
88,137,3.248130e-82
88,138,4.468199e-82
88,139,3.691929e-82
88,140,2.623077e-82
88,141,2.509572e-82
88,142,1.395239e-82
88,143,8.630843e-83
88,144,0.000000e+00
88,145,0.000000e+00
88,146,0.000000e+00
88,147,0.000000e+00
88,148,0.000000e+00
88,149,2.110348e-84
88,150,2.157594e-83
88,151,2.084573e-83
88,152,1.487744e-83
88,153,1.094372e-83
88,154,1.115663e-83
88,155,1.031730e-83
89,0,7.476602e-83
89,1,7.368185e-83
89,2,1.472347e-82
89,3,5.243856e-82
89,4,6.151621e-82
89,5,1.846124e-82
89,6,1.607528e-82
89,7,8.066999e-83
89,8,3.705639e-83
89,9,2.397887e-83
89,10,2.602822e-84
89,11,7.815464e-84
89,12,-5.818353e-82
89,13,3.497511e-82
89,14,8.213671e-82
89,15,1.815456e-81
89,16,1.781707e-81
89,17,9.297714e-82
89,18,7.098256e-82
89,19,3.438968e-82
89,20,1.497088e-82
89,21,1.025357e-82
89,22,6.162761e-83
89,23,3.569872e-83
89,24,-2.247222e-81
89,25,7.181817e-82
89,26,2.154108e-81
89,27,4.062692e-81
89,28,3.784360e-81
89,29,2.499539e-81
89,30,1.422798e-81
89,31,7.132526e-82
89,32,3.603413e-82
89,33,1.773010e-82
89,34,7.176312e-83
89,35,4.751243e-83
89,36,-2.189135e-81
89,37,1.085596e-81
89,38,3.574500e-81
89,39,7.138716e-81
89,40,7.063259e-81
89,41,4.292687e-81
89,42,2.272331e-81
89,43,1.161717e-81
89,44,5.209614e-82
89,45,3.218848e-82
89,46,9.160381e-83
89,47,7.644096e-83
89,48,-3.210242e-81
89,49,4.268301e-81
89,50,5.361938e-81
89,51,9.824187e-81
89,52,8.833318e-81
89,53,6.145760e-81
89,54,2.999010e-81
89,55,1.342416e-81
89,56,6.926716e-82
89,57,4.140250e-82
89,58,1.581093e-82
89,59,1.656726e-82
89,60,-3.980114e-82
89,61,5.110654e-81
89,62,7.650097e-81
89,63,1.361205e-80
89,64,1.026323e-80
89,65,6.819447e-81
89,66,3.582827e-81
89,67,2.018164e-81
89,68,1.027178e-81
89,69,6.150862e-82
89,70,2.987203e-82
89,71,2.203722e-82
89,72,6.706174e-82
89,73,5.238594e-81
89,74,1.139037e-80
89,75,1.465618e-80
89,76,1.322338e-80
89,77,6.318738e-81
89,78,3.608373e-81
89,79,1.841917e-81
89,80,9.780778e-82
89,81,4.899238e-82
89,82,3.374846e-82
89,83,2.164211e-82
89,84,1.910484e-81
89,85,5.564813e-81
89,86,9.773281e-81
89,87,1.300390e-80
89,88,1.052841e-80
89,89,6.627332e-81
89,90,3.229952e-81
89,91,1.516537e-81
89,92,7.762432e-82
89,93,4.193721e-82
89,94,1.950340e-82
89,95,1.519484e-82
89,96,2.162073e-82
89,97,6.641486e-81
89,98,9.455250e-81
89,99,1.163669e-80
89,100,7.329440e-81
89,101,4.268858e-81
89,102,1.856034e-81
89,103,1.113545e-81
89,104,8.154165e-82
89,105,4.599123e-82
89,106,1.667022e-82
89,107,1.544134e-82
89,108,0.000000e+00
89,109,7.816249e-82
89,110,7.139848e-81
89,111,8.014940e-81
89,112,4.784638e-81
89,113,2.688320e-81
89,114,1.418904e-81
89,115,8.958375e-82
89,116,5.726525e-82
89,117,4.127610e-82
89,118,1.522976e-82
89,119,1.268666e-82
89,120,0.000000e+00
89,121,0.000000e+00
89,122,8.191174e-82
89,123,2.531479e-81
89,124,1.997923e-81
89,125,1.101775e-81
89,126,7.696292e-82
89,127,6.182671e-82
89,128,2.797375e-82
89,129,2.315838e-82
89,130,1.443446e-82
89,131,1.081775e-82
89,132,0.000000e+00
89,133,0.000000e+00
89,134,0.000000e+00
89,135,0.000000e+00
89,136,1.806122e-82
89,137,1.846142e-82
89,138,2.584809e-82
89,139,2.120020e-82
89,140,1.505799e-82
89,141,1.467515e-82
89,142,8.050859e-83
89,143,4.925706e-83
89,144,0.000000e+00
89,145,0.000000e+00
89,146,0.000000e+00
89,147,0.000000e+00
89,148,0.000000e+00
89,149,1.568768e-84
89,150,1.265284e-83
89,151,1.172638e-83
89,152,8.507266e-84
89,153,6.284066e-84
89,154,6.443171e-84
89,155,5.873361e-84
90,0,1.714404e-82
90,1,1.151068e-82
90,2,2.257847e-82
90,3,3.503694e-82
90,4,3.321417e-82
90,5,1.048755e-82
90,6,9.378353e-83
90,7,5.297627e-83
90,8,2.888240e-83
90,9,1.978018e-83
90,10,5.923255e-84
90,11,5.172293e-84
90,12,1.922304e-82
90,13,6.672741e-82
90,14,9.252888e-82
90,15,1.195120e-81
90,16,1.014077e-81
90,17,5.601001e-82
90,18,4.127773e-82
90,19,2.260600e-82
90,20,1.139385e-82
90,21,8.194006e-83
90,22,4.474291e-83
90,23,2.281154e-83
90,24,1.792114e-82
90,25,1.479464e-81
90,26,2.170035e-81
90,27,2.756376e-81
90,28,2.208080e-81
90,29,1.432101e-81
90,30,8.383340e-82
90,31,4.716324e-82
90,32,2.563759e-82
90,33,1.373898e-82
90,34,6.249985e-83
90,35,3.268295e-83
90,36,9.391985e-82
90,37,2.511749e-81
90,38,3.507968e-81
90,39,4.780839e-81
90,40,4.106373e-81
90,41,2.402660e-81
90,42,1.323935e-81
90,43,7.258292e-82
90,44,3.817606e-82
90,45,2.242075e-82
90,46,9.240263e-83
90,47,5.510683e-83
90,48,1.039315e-81
90,49,4.497446e-81
90,50,5.116678e-81
90,51,6.159801e-81
90,52,5.019172e-81
90,53,3.326300e-81
90,54,1.754041e-81
90,55,8.981662e-82
90,56,5.171421e-82
90,57,3.019284e-82
90,58,1.378170e-82
90,59,1.020510e-82
90,60,2.498250e-81
90,61,5.259339e-81
90,62,6.318699e-81
90,63,8.303116e-81
90,64,5.820030e-81
90,65,3.668757e-81
90,66,1.999141e-81
90,67,1.259055e-81
90,68,6.783059e-82
90,69,4.327923e-82
90,70,2.157099e-82
90,71,1.326270e-82
90,72,3.471007e-81
90,73,5.598923e-81
90,74,8.055052e-81
90,75,8.669121e-81
90,76,6.870170e-81
90,77,3.544581e-81
90,78,2.195655e-81
90,79,1.119163e-81
90,80,6.403318e-82
90,81,3.485742e-82
90,82,2.293474e-82
90,83,1.290064e-82
90,84,2.348161e-81
90,85,4.907450e-81
90,86,6.684962e-81
90,87,7.398823e-81
90,88,5.359085e-81
90,89,3.229952e-81
90,90,2.272694e-81
90,91,1.041563e-81
90,92,5.184174e-82
90,93,2.971349e-82
90,94,1.525731e-82
90,95,9.433570e-83
90,96,1.656572e-82
90,97,4.149767e-81
90,98,5.543245e-81
90,99,6.073873e-81
90,100,3.833366e-81
90,101,2.231488e-81
90,102,1.084932e-81
90,103,7.258073e-82
90,104,5.132568e-82
90,105,2.937482e-82
90,106,1.262266e-82
90,107,8.988505e-83
90,108,0.000000e+00
90,109,4.252203e-82
90,110,3.791139e-81
90,111,3.991060e-81
90,112,2.432818e-81
90,113,1.424674e-81
90,114,8.039389e-82
90,115,5.263987e-82
90,116,3.487809e-82
90,117,2.549657e-82
90,118,1.052157e-82
90,119,7.340568e-83
90,120,0.000000e+00
90,121,0.000000e+00
90,122,4.000749e-82
90,123,1.244463e-81
90,124,9.972040e-82
90,125,5.749836e-82
90,126,4.235065e-82
90,127,3.406537e-82
90,128,1.710904e-82
90,129,1.412531e-82
90,130,8.746683e-83
90,131,5.681423e-83
90,132,0.000000e+00
90,133,0.000000e+00
90,134,0.000000e+00
90,135,0.000000e+00
90,136,9.235738e-83
90,137,9.582527e-83
90,138,1.324322e-82
90,139,1.131107e-82
90,140,7.959673e-83
90,141,8.083547e-83
90,142,4.371372e-83
90,143,2.542296e-83
90,144,0.000000e+00
90,145,0.000000e+00
90,146,0.000000e+00
90,147,0.000000e+00
90,148,0.000000e+00
90,149,2.690190e-84
90,150,7.049620e-84
90,151,6.005769e-84
90,152,4.471016e-84
90,153,3.451307e-84
90,154,3.527832e-84
90,155,2.919515e-84
91,0,2.076879e-82
91,1,1.283848e-82
91,2,2.499666e-82
91,3,2.409858e-82
91,4,1.781745e-82
91,5,6.028125e-83
91,6,5.483080e-83
91,7,3.618885e-83
91,8,2.269689e-83
91,9,1.624774e-83
91,10,7.066076e-84
91,11,3.530393e-84
91,12,5.607572e-82
91,13,7.707259e-82
91,14,9.203350e-82
91,15,8.307089e-82
91,16,5.847229e-82
91,17,3.463976e-82
91,18,2.362973e-82
91,19,1.486076e-82
91,20,8.732445e-83
91,21,6.520367e-83
91,22,3.262942e-83
91,23,1.509032e-83
91,24,1.426724e-81
91,25,1.824882e-81
91,26,2.109740e-81
91,27,1.959135e-81
91,28,1.315953e-81
91,29,8.215815e-82
91,30,4.979046e-82
91,31,3.255758e-82
91,32,1.839949e-82
91,33,1.084970e-82
91,34,5.235513e-83
91,35,2.371120e-83
91,36,2.532890e-81
91,37,3.076356e-81
91,38,3.344379e-81
91,39,3.396426e-81
91,40,2.438272e-81
91,41,1.340174e-81
91,42,7.686957e-82
91,43,4.651115e-82
91,44,2.844393e-82
91,45,1.672759e-82
91,46,8.675942e-83
91,47,4.024501e-83
91,48,3.277000e-81
91,49,4.482018e-81
91,50,4.593376e-81
91,51,4.073756e-81
91,52,2.904798e-81
91,53,1.725685e-81
91,54,9.920110e-82
91,55,6.266025e-82
91,56,3.976293e-82
91,57,2.337182e-82
91,58,1.220099e-82
91,59,6.043566e-83
91,60,4.033100e-81
91,61,5.139265e-81
91,62,5.453674e-81
91,63,5.217805e-81
91,64,3.338245e-81
91,65,1.969993e-81
91,66,1.067657e-81
91,67,7.816789e-82
91,68,4.521936e-82
91,69,3.093796e-82
91,70,1.637975e-82
91,71,7.820461e-83
91,72,4.716365e-81
91,73,5.516909e-81
91,74,5.978989e-81
91,75,5.282412e-81
91,76,3.572938e-81
91,77,1.850090e-81
91,78,1.229884e-81
91,79,7.665245e-82
91,80,4.175095e-82
91,81,2.511115e-82
91,82,1.587067e-82
91,83,7.462699e-83
91,84,2.528070e-81
91,85,4.453888e-81
91,86,4.876824e-81
91,87,4.197787e-81
91,88,2.754427e-81
91,89,1.516537e-81
91,90,1.041563e-81
91,91,8.614562e-82
91,92,3.755555e-82
91,93,2.137072e-82
91,94,1.203668e-82
91,95,5.803854e-83
91,96,1.239373e-82
91,97,2.740439e-81
91,98,3.394366e-81
91,99,3.027925e-81
91,100,1.870208e-81
91,101,1.142390e-81
91,102,5.944855e-82
91,103,4.597557e-82
91,104,3.391926e-82
91,105,1.869341e-82
91,106,9.694176e-83
91,107,5.251393e-83
91,108,0.000000e+00
91,109,2.283710e-82
91,110,1.912716e-81
91,111,1.787689e-81
91,112,1.102509e-81
91,113,6.760817e-82
91,114,4.314405e-82
91,115,3.111417e-82
91,116,2.022920e-82
91,117,1.512572e-82
91,118,7.257551e-83
91,119,4.092117e-83
91,120,0.000000e+00
91,121,0.000000e+00
91,122,1.703886e-82
91,123,5.337586e-82
91,124,4.320209e-82
91,125,2.646557e-82
91,126,2.145355e-82
91,127,1.754337e-82
91,128,1.028501e-82
91,129,8.173924e-83
91,130,5.172107e-83
91,131,2.653603e-83
91,132,0.000000e+00
91,133,0.000000e+00
91,134,0.000000e+00
91,135,0.000000e+00
91,136,3.992334e-83
91,137,4.538943e-83
91,138,5.987090e-83
91,139,5.378524e-83
91,140,3.814927e-83
91,141,4.031122e-83
91,142,2.173200e-83
91,143,1.137093e-83
91,144,0.000000e+00
91,145,0.000000e+00
91,146,0.000000e+00
91,147,0.000000e+00
91,148,0.000000e+00
91,149,2.592113e-84
91,150,3.550606e-84
91,151,2.784952e-84
91,152,2.083208e-84
91,153,1.725660e-84
91,154,1.768679e-84
91,155,1.305951e-84
92,0,1.506674e-82
92,1,9.178256e-83
92,2,1.726257e-82
92,3,1.405189e-82
92,4,8.897804e-83
92,5,3.109062e-83
92,6,3.037315e-83
92,7,2.255868e-83
92,8,1.427019e-83
92,9,1.115839e-83
92,10,5.294945e-84
92,11,2.284683e-84
92,12,4.524854e-82
92,13,5.482220e-82
92,14,6.171260e-82
92,15,4.870815e-82
92,16,3.070536e-82
92,17,1.808204e-82
92,18,1.222351e-82
92,19,8.520548e-83
92,20,5.527101e-83
92,21,4.034326e-83
92,22,2.075242e-83
92,23,9.175842e-84
92,24,1.194861e-81
92,25,1.323341e-81
92,26,1.426015e-81
92,27,1.167372e-81
92,28,7.101886e-82
92,29,4.260324e-82
92,30,2.697375e-82
92,31,1.933977e-82
92,32,1.147269e-82
92,33,6.863128e-83
92,34,3.381571e-83
92,35,1.476142e-83
92,36,1.994924e-81
92,37,2.175065e-81
92,38,2.232426e-81
92,39,2.019577e-81
92,40,1.310828e-81
92,41,6.983187e-82
92,42,4.153389e-82
92,43,2.747506e-82
92,44,1.815392e-82
92,45,1.053215e-82
92,46,5.889651e-83
92,47,2.458506e-83
92,48,2.653880e-81
92,49,3.066689e-81
92,50,3.021939e-81
92,51,2.369320e-81
92,52,1.549928e-81
92,53,8.829481e-82
92,54,5.387562e-82
92,55,3.757576e-82
92,56,2.476895e-82
92,57,1.499450e-82
92,58,8.315813e-83
92,59,3.495495e-83
92,60,3.054099e-81
92,61,3.528806e-81
92,62,3.559986e-81
92,63,2.956248e-81
92,64,1.775814e-81
92,65,1.021371e-81
92,66,5.938366e-82
92,67,4.524784e-82
92,68,2.599017e-82
92,69,1.922799e-82
92,70,1.047107e-82
92,71,4.506391e-83
92,72,3.489640e-81
92,73,3.768519e-81
92,74,3.664254e-81
92,75,2.957473e-81
92,76,1.824115e-81
92,77,9.755775e-82
92,78,6.306371e-82
92,79,4.270177e-82
92,80,2.826236e-82
92,81,1.525747e-82
92,82,9.792508e-83
92,83,4.267262e-83
92,84,1.754017e-81
92,85,2.943166e-81
92,86,2.938806e-81
92,87,2.228965e-81
92,88,1.363963e-81
92,89,7.762432e-82
92,90,5.184174e-82
92,91,3.755555e-82
92,92,2.971355e-82
92,93,1.377776e-82
92,94,7.670998e-83
92,95,3.376051e-83
92,96,6.754880e-83
92,97,1.609287e-81
92,98,1.876827e-81
92,99,1.477125e-81
92,100,8.933817e-82
92,101,5.752554e-82
92,102,3.379599e-82
92,103,2.539891e-82
92,104,2.120085e-82
92,105,1.226238e-82
92,106,6.075029e-83
92,107,2.949654e-83
92,108,0.000000e+00
92,109,1.109260e-82
92,110,9.180912e-82
92,111,7.962733e-82
92,112,4.965676e-82
92,113,3.232178e-82
92,114,2.352963e-82
92,115,1.841004e-82
92,116,1.215956e-82
92,117,8.932754e-83
92,118,4.570648e-83
92,119,2.319310e-83
92,120,0.000000e+00
92,121,0.000000e+00
92,122,7.229448e-83
92,123,2.380201e-82
92,124,1.978285e-82
92,125,1.287590e-82
92,126,1.134701e-82
92,127,9.683325e-83
92,128,6.394605e-83
92,129,4.941379e-83
92,130,3.045257e-83
92,131,1.408772e-83
92,132,0.000000e+00
92,133,0.000000e+00
92,134,0.000000e+00
92,135,0.000000e+00
92,136,1.799154e-83
92,137,2.217093e-83
92,138,2.906146e-83
92,139,2.751375e-83
92,140,2.105386e-83
92,141,2.269639e-83
92,142,1.209128e-83
92,143,5.927572e-84
92,144,0.000000e+00
92,145,0.000000e+00
92,146,0.000000e+00
92,147,0.000000e+00
92,148,0.000000e+00
92,149,1.890468e-84
92,150,1.927208e-84
92,151,1.407805e-84
92,152,1.096005e-84
92,153,9.758825e-85
92,154,1.031459e-84
92,155,7.543710e-85
93,0,9.416632e-83
93,1,5.743794e-83
93,2,1.089498e-82
93,3,8.421902e-83
93,4,4.999814e-83
93,5,1.800817e-83
93,6,1.707736e-83
93,7,1.290079e-83
93,8,8.762456e-84
93,9,6.652725e-84
93,10,3.270566e-84
93,11,1.341707e-84
93,12,2.903177e-82
93,13,3.420419e-82
93,14,3.843220e-82
93,15,2.901155e-82
93,16,1.756165e-82
93,17,1.067876e-82
93,18,7.058355e-83
93,19,5.046570e-83
93,20,3.325782e-83
93,21,2.554863e-83
93,22,1.256130e-83
93,23,5.447125e-84
93,24,7.828187e-82
93,25,8.246073e-82
93,26,8.785906e-82
93,27,6.985363e-82
93,28,4.123369e-82
93,29,2.454736e-82
93,30,1.560180e-82
93,31,1.160830e-82
93,32,6.928315e-83
93,33,4.256810e-83
93,34,2.116825e-83
93,35,8.972156e-84
93,36,1.277663e-81
93,37,1.375732e-81
93,38,1.381367e-81
93,39,1.212021e-81
93,40,7.582377e-82
93,41,3.938440e-82
93,42,2.371153e-82
93,43,1.602805e-82
93,44,1.067769e-82
93,45,6.447475e-83
93,46,3.673385e-83
93,47,1.503539e-83
93,48,1.697833e-81
93,49,1.898051e-81
93,50,1.831029e-81
93,51,1.387727e-81
93,52,8.894483e-82
93,53,4.865494e-82
93,54,3.045859e-82
93,55,2.233443e-82
93,56,1.462979e-82
93,57,8.874316e-83
93,58,5.065723e-83
93,59,2.018630e-83
93,60,1.910541e-81
93,61,2.152893e-81
93,62,2.159701e-81
93,63,1.729915e-81
93,64,1.012381e-81
93,65,5.739230e-82
93,66,3.292397e-82
93,67,2.671541e-82
93,68,1.602014e-82
93,69,1.104828e-82
93,70,6.194491e-83
93,71,2.578155e-83
93,72,2.161284e-81
93,73,2.310760e-81
93,74,2.209983e-81
93,75,1.706697e-81
93,76,1.010656e-81
93,77,5.556290e-82
93,78,3.652570e-82
93,79,2.389099e-82
93,80,1.566983e-82
93,81,1.144268e-82
93,82,5.548785e-83
93,83,2.452565e-83
93,84,1.065510e-81
93,85,1.771048e-81
93,86,1.736159e-81
93,87,1.255756e-81
93,88,7.392677e-82
93,89,4.193721e-82
93,90,2.971349e-82
93,91,2.137072e-82
93,92,1.377776e-82
93,93,1.181944e-82
93,94,4.654529e-83
93,95,1.938243e-83
93,96,4.363715e-83
93,97,9.336934e-82
93,98,1.071487e-81
93,99,8.005714e-82
93,100,4.788099e-82
93,101,3.099793e-82
93,102,1.890793e-82
93,103,1.506173e-82
93,104,1.159534e-82
93,105,7.551700e-83
93,106,3.801540e-83
93,107,1.682196e-83
93,108,0.000000e+00
93,109,6.431816e-83
93,110,5.103014e-82
93,111,4.168703e-82
93,112,2.637526e-82
93,113,1.738131e-82
93,114,1.290984e-82
93,115,1.059910e-82
93,116,7.327626e-83
93,117,5.188361e-83
93,118,2.659732e-83
93,119,1.297002e-83
93,120,0.000000e+00
93,121,0.000000e+00
93,122,3.748034e-83
93,123,1.203666e-82
93,124,1.021324e-82
93,125,6.867347e-83
93,126,6.261723e-83
93,127,5.390239e-83
93,128,3.735670e-83
93,129,2.907947e-83
93,130,1.772676e-83
93,131,7.557938e-84
93,132,0.000000e+00
93,133,0.000000e+00
93,134,0.000000e+00
93,135,0.000000e+00
93,136,9.545835e-84
93,137,1.202898e-83
93,138,1.573892e-83
93,139,1.549890e-83
93,140,1.159384e-83
93,141,1.276659e-83
93,142,6.830016e-84
93,143,3.279843e-84
93,144,0.000000e+00
93,145,0.000000e+00
93,146,0.000000e+00
93,147,0.000000e+00
93,148,0.000000e+00
93,149,1.149594e-84
93,150,1.030881e-84
93,151,7.596904e-85
93,152,6.022939e-85
93,153,5.589526e-85
93,154,5.819677e-85
93,155,4.041063e-85
94,0,6.284628e-83
94,1,3.713482e-83
94,2,7.245627e-83
94,3,5.112994e-83
94,4,2.490945e-83
94,5,9.420379e-84
94,6,9.210134e-84
94,7,7.304841e-84
94,8,5.174955e-84
94,9,3.949101e-84
94,10,2.205003e-84
94,11,7.440323e-85
94,12,2.151332e-82
94,13,2.324051e-82
94,14,2.553900e-82
94,15,1.726343e-82
94,16,9.438521e-83
94,17,6.120637e-83
94,18,3.819157e-83
94,19,2.864268e-83
94,20,1.971523e-83
94,21,1.538984e-83
94,22,7.304913e-84
94,23,2.913094e-84
94,24,5.971265e-82
94,25,5.609351e-82
94,26,5.788672e-82
94,27,4.253618e-82
94,28,2.290390e-82
94,29,1.322314e-82
94,30,8.300923e-83
94,31,6.503416e-83
94,32,3.992475e-83
94,33,2.511549e-83
94,34,1.310405e-83
94,35,5.001260e-84
94,36,9.633352e-82
94,37,9.526292e-82
94,38,9.021351e-82
94,39,7.334827e-82
94,40,4.150586e-82
94,41,2.037622e-82
94,42,1.260973e-82
94,43,8.739161e-83
94,44,6.313663e-83
94,45,3.526785e-83
94,46,2.347412e-83
94,47,8.651953e-84
94,48,1.248647e-81
94,49,1.231227e-81
94,50,1.254391e-81
94,51,8.111541e-82
94,52,4.778333e-82
94,53,2.337377e-82
94,54,1.652754e-82
94,55,1.265440e-82
94,56,8.677214e-83
94,57,5.063489e-83
94,58,3.117484e-83
94,59,1.107220e-83
94,60,1.349666e-81
94,61,1.407872e-81
94,62,1.368327e-81
94,63,9.710473e-82
94,64,5.298570e-82
94,65,2.703163e-82
94,66,1.682154e-82
94,67,1.478649e-82
94,68,8.688911e-83
94,69,6.558670e-83
94,70,3.596585e-83
94,71,1.295546e-83
94,72,1.501899e-81
94,73,1.514582e-81
94,74,1.356158e-81
94,75,9.223426e-82
94,76,4.653868e-82
94,77,2.747744e-82
94,78,1.826215e-82
94,79,1.304483e-82
94,80,8.420343e-83
94,81,5.559822e-83
94,82,3.742594e-83
94,83,1.232293e-83
94,84,7.211897e-82
94,85,1.177626e-81
94,86,1.087526e-81
94,87,6.744065e-82
94,88,3.421813e-82
94,89,1.950340e-82
94,90,1.525731e-82
94,91,1.203668e-82
94,92,7.670998e-83
94,93,4.654529e-83
94,94,3.736853e-83
94,95,1.072784e-83
94,96,2.650319e-83
94,97,5.407748e-82
94,98,6.181088e-82
94,99,3.686644e-82
94,100,2.055623e-82
94,101,1.384997e-82
94,102,9.665917e-83
94,103,8.148062e-83
94,104,6.431408e-83
94,105,3.596256e-83
94,106,2.397116e-83
94,107,8.530725e-84
94,108,0.000000e+00
94,109,3.189526e-83
94,110,2.482440e-82
94,111,1.566101e-82
94,112,9.736170e-83
94,113,6.716199e-83
94,114,5.851937e-83
94,115,5.136601e-83
94,116,3.589656e-83
94,117,2.742446e-83
94,118,1.455316e-83
94,119,6.176736e-84
94,120,0.000000e+00
94,121,0.000000e+00
94,122,1.088283e-83
94,123,3.515781e-83
94,124,3.032707e-83
94,125,2.424351e-83
94,126,2.589667e-83
94,127,2.082384e-83
94,128,1.730786e-83
94,129,1.407873e-83
94,130,8.677090e-84
94,131,2.687155e-84
94,132,0.000000e+00
94,133,0.000000e+00
94,134,0.000000e+00
94,135,0.000000e+00
94,136,3.056419e-84
94,137,4.240230e-84
94,138,4.786323e-84
94,139,5.118137e-84
94,140,3.773770e-84
94,141,4.925119e-84
94,142,2.650068e-84
94,143,9.886357e-85
94,144,0.000000e+00
94,145,0.000000e+00
94,146,0.000000e+00
94,147,0.000000e+00
94,148,0.000000e+00
94,149,7.669865e-85
94,150,4.777451e-85
94,151,2.486371e-85
94,152,2.022292e-85
94,153,2.100591e-85
94,154,2.224390e-85
94,155,1.140676e-85
95,0,1.544149e-83
95,1,9.501081e-84
95,2,1.859455e-83
95,3,2.049085e-83
95,4,1.639631e-83
95,5,5.183602e-84
95,6,4.809252e-84
95,7,3.078075e-84
95,8,1.930267e-84
95,9,1.481243e-84
95,10,6.047231e-85
95,11,3.668789e-85
95,12,3.510717e-83
95,13,5.821411e-83
95,14,7.139993e-83
95,15,7.064459e-83
95,16,5.208406e-83
95,17,2.935881e-83
95,18,2.120581e-83
95,19,1.338433e-83
95,20,7.526589e-84
95,21,5.596289e-84
95,22,3.054948e-84
95,23,1.497083e-84
95,24,7.998360e-83
95,25,1.350665e-82
95,26,1.651587e-82
95,27,1.683244e-82
95,28,1.191905e-82
95,29,7.480712e-83
95,30,4.500328e-83
95,31,2.799937e-83
95,32,1.650901e-83
95,33,9.419640e-84
95,34,4.585186e-84
95,35,2.218200e-84
95,36,1.615093e-82
95,37,2.330563e-82
95,38,2.645429e-82
95,39,2.952410e-82
95,40,2.187671e-82
95,41,1.213486e-82
95,42,7.196758e-83
95,43,4.378963e-83
95,44,2.543532e-83
95,45,1.428048e-83
95,46,6.922284e-84
95,47,3.495983e-84
95,48,2.001315e-82
95,49,3.509800e-82
95,50,3.785658e-82
95,51,3.591676e-82
95,52,2.732725e-82
95,53,1.675197e-82
95,54,9.487265e-83
95,55,5.501891e-83
95,56,3.438522e-83
95,57,1.991506e-83
95,58,9.702876e-84
95,59,6.013085e-84
95,60,2.720049e-82
95,61,4.065961e-82
95,62,4.347300e-82
95,63,4.790464e-82
95,64,3.080523e-82
95,65,1.922961e-82
95,66,1.102813e-82
95,67,7.286615e-83
95,68,4.220663e-83
95,69,2.754643e-83
95,70,1.423067e-83
95,71,7.957059e-84
95,72,3.446142e-82
95,73,4.438791e-82
95,74,5.231776e-82
95,75,4.889923e-82
95,76,3.536669e-82
95,77,1.760988e-82
95,78,1.103417e-82
95,79,6.605758e-83
95,80,4.030215e-83
95,81,2.235026e-83
95,82,1.475708e-83
95,83,9.544322e-84
95,84,1.910265e-82
95,85,3.622625e-82
95,86,4.136001e-82
95,87,3.948829e-82
95,88,2.687792e-82
95,89,1.519484e-82
95,90,9.433570e-83
95,91,5.803854e-83
95,92,3.376051e-83
95,93,1.938243e-83
95,94,1.072784e-83
95,95,8.657739e-84
95,96,1.088864e-83
95,97,2.430784e-82
95,98,3.012057e-82
95,99,2.947414e-82
95,100,1.851486e-82
95,101,1.129231e-82
95,102,5.717733e-83
95,103,4.170525e-83
95,104,3.248850e-83
95,105,1.871616e-83
95,106,8.401402e-84
95,107,6.153274e-84
95,108,0.000000e+00
95,109,2.109990e-83
95,110,1.803570e-82
95,111,1.794915e-82
95,112,1.116410e-82
95,113,6.774779e-83
95,114,4.218068e-83
95,115,3.071705e-83
95,116,2.112872e-83
95,117,1.567856e-83
95,118,7.085239e-84
95,119,4.172087e-84
95,120,0.000000e+00
95,121,0.000000e+00
95,122,1.799720e-83
95,123,5.640812e-83
95,124,4.617703e-83
95,125,2.765098e-83
95,126,2.133484e-83
95,127,1.792342e-83
95,128,1.046647e-83
95,129,8.538351e-84
95,130,5.398723e-84
95,131,3.121148e-84
95,132,0.000000e+00
95,133,0.000000e+00
95,134,0.000000e+00
95,135,0.000000e+00
95,136,4.172329e-84
95,137,4.540192e-84
95,138,6.374666e-84
95,139,5.715477e-84
95,140,4.188458e-84
95,141,4.390709e-84
95,142,2.447870e-84
95,143,1.417203e-84
95,144,0.000000e+00
95,145,0.000000e+00
95,146,0.000000e+00
95,147,0.000000e+00
95,148,0.000000e+00
95,149,2.176500e-85
95,150,3.614745e-85
95,151,2.932489e-85
95,152,2.239299e-85
95,153,1.886202e-85
95,154,1.984623e-85
95,155,1.605815e-85
96,0,6.530625e-83
96,1,3.700246e-83
96,2,6.788740e-83
96,3,5.826868e-83
96,4,3.056715e-83
96,5,6.405504e-84
96,6,8.380244e-84
96,7,5.324835e-84
96,8,5.923805e-84
96,9,2.466819e-84
96,10,1.245569e-84
96,11,8.735989e-85
96,12,1.626286e-82
96,13,2.059673e-82
96,14,2.329252e-82
96,15,1.586922e-82
96,16,1.064080e-82
96,17,6.438915e-83
96,18,4.111414e-83
96,19,2.623348e-83
96,20,1.289892e-83
96,21,1.404737e-83
96,22,6.629023e-84
96,23,2.149097e-84
96,24,4.710022e-82
96,25,5.166967e-82
96,26,5.795438e-82
96,27,4.491857e-82
96,28,2.402403e-82
96,29,1.430515e-82
96,30,6.832708e-83
96,31,6.888145e-83
96,32,3.775118e-83
96,33,1.980249e-83
96,34,1.159331e-83
96,35,3.487769e-84
96,36,7.137749e-82
96,37,8.787465e-82
96,38,8.269675e-82
96,39,7.770024e-82
96,40,5.247942e-82
96,41,2.500731e-82
96,42,1.358438e-82
96,43,6.615378e-83
96,44,5.595247e-83
96,45,3.423854e-83
96,46,2.109030e-83
96,47,9.354549e-84
96,48,9.886931e-82
96,49,1.148898e-81
96,50,1.330064e-81
96,51,8.104978e-82
96,52,5.018137e-82
96,53,2.935661e-82
96,54,1.467540e-82
96,55,1.167960e-82
96,56,7.548840e-83
96,57,4.925004e-83
96,58,2.987875e-83
96,59,1.122737e-83
96,60,1.095042e-81
96,61,1.391004e-81
96,62,1.310128e-81
96,63,1.081665e-81
96,64,5.825118e-82
96,65,3.074555e-82
96,66,1.424423e-82
96,67,1.741349e-82
96,68,7.161351e-83
96,69,5.968569e-83
96,70,3.673524e-83
96,71,1.488488e-83
96,72,1.215438e-81
96,73,1.644721e-81
96,74,1.470151e-81
96,75,1.167177e-81
96,76,5.011433e-82
96,77,3.415504e-82
96,78,1.612071e-82
96,79,1.166277e-82
96,80,8.640955e-83
96,81,5.253008e-83
96,82,2.787140e-83
96,83,1.508252e-83
96,84,8.465395e-82
96,85,1.243309e-81
96,86,1.289207e-81
96,87,8.517212e-82
96,88,4.461520e-82
96,89,2.162073e-82
96,90,1.656572e-82
96,91,1.239373e-82
96,92,6.754880e-83
96,93,4.363715e-83
96,94,2.650319e-83
96,95,1.088864e-83
96,96,4.845364e-82
96,97,7.728502e-82
96,98,8.314531e-82
96,99,5.670408e-82
96,100,2.929168e-82
96,101,1.744084e-82
96,102,6.612349e-83
96,103,9.049038e-83
96,104,6.989549e-83
96,105,3.066444e-83
96,106,2.212511e-83
96,107,9.332865e-84
96,108,0.000000e+00
96,109,3.567899e-83
96,110,3.601634e-82
96,111,2.336060e-82
96,112,9.732634e-83
96,113,6.427094e-83
96,114,4.994672e-83
96,115,3.130938e-83
96,116,3.504859e-83
96,117,2.366669e-83
96,118,1.358358e-83
96,119,8.000819e-84
96,120,0.000000e+00
96,121,0.000000e+00
96,122,2.095872e-83
96,123,2.345481e-83
96,124,2.333169e-83
96,125,1.517858e-83
96,126,2.496004e-83
96,127,1.312579e-83
96,128,1.506277e-83
96,129,1.306641e-83
96,130,8.290825e-84
96,131,1.582481e-84
96,132,0.000000e+00
96,133,0.000000e+00
96,134,0.000000e+00
96,135,0.000000e+00
96,136,4.147838e-85
96,137,-3.843166e-85
96,138,5.458417e-84
96,139,4.242979e-84
96,140,-2.475127e-86
96,141,2.524613e-84
96,142,1.399531e-84
96,143,4.205811e-85
96,144,0.000000e+00
96,145,0.000000e+00
96,146,0.000000e+00
96,147,0.000000e+00
96,148,0.000000e+00
96,149,1.317414e-84
96,150,7.251242e-85
96,151,1.362184e-85
96,152,7.513684e-86
96,153,3.876939e-86
96,154,6.706364e-86
96,155,-3.972400e-86
97,0,1.431193e-81
97,1,9.051080e-82
97,2,1.688720e-81
97,3,1.341447e-81
97,4,8.383851e-82
97,5,3.183232e-82
97,6,2.885690e-82
97,7,1.715407e-82
97,8,9.621709e-83
97,9,8.759598e-83
97,10,3.804846e-83
97,11,1.928623e-83
97,12,4.323097e-81
97,13,5.118213e-81
97,14,5.871116e-81
97,15,4.543752e-81
97,16,2.974141e-81
97,17,1.697965e-81
97,18,9.852384e-82
97,19,6.510686e-82
97,20,3.774109e-82
97,21,2.837702e-82
97,22,1.746223e-82
97,23,6.836774e-83
97,24,1.086371e-80
97,25,1.202724e-80
97,26,1.281777e-80
97,27,1.088700e-80
97,28,6.837959e-81
97,29,3.846536e-81
97,30,2.178822e-81
97,31,1.498689e-81
97,32,8.033774e-82
97,33,4.915911e-82
97,34,2.515430e-82
97,35,1.095518e-82
97,36,1.704246e-80
97,37,1.933357e-80
97,38,2.027492e-80
97,39,1.829865e-80
97,40,1.184334e-80
97,41,5.910919e-81
97,42,3.400764e-81
97,43,2.193093e-81
97,44,1.306856e-81
97,45,7.459650e-82
97,46,4.314125e-82
97,47,1.779755e-82
97,48,2.367443e-80
97,49,2.688648e-80
97,50,2.678453e-80
97,51,2.079524e-80
97,52,1.387978e-80
97,53,7.552441e-81
97,54,4.316300e-81
97,55,2.896929e-81
97,56,1.683540e-81
97,57,1.039146e-81
97,58,5.990970e-82
97,59,2.616721e-82
97,60,2.611614e-80
97,61,3.122402e-80
97,62,3.058875e-80
97,63,2.600840e-80
97,64,1.530010e-80
97,65,8.550106e-81
97,66,4.801772e-81
97,67,3.450504e-81
97,68,1.844477e-81
97,69,1.355953e-81
97,70,7.843265e-82
97,71,3.324778e-82
97,72,3.062467e-80
97,73,3.328082e-80
97,74,3.244806e-80
97,75,2.689729e-80
97,76,1.621615e-80
97,77,8.047643e-81
97,78,4.824274e-81
97,79,3.105846e-81
97,80,1.875387e-81
97,81,1.072612e-81
97,82,6.839977e-82
97,83,3.116449e-82
97,84,1.677123e-80
97,85,2.802307e-80
97,86,2.739771e-80
97,87,2.108563e-80
97,88,1.294620e-80
97,89,6.641486e-81
97,90,4.149767e-81
97,91,2.740439e-81
97,92,1.609287e-81
97,93,9.336934e-82
97,94,5.407748e-82
97,95,2.430784e-82
97,96,7.728502e-82
97,97,2.795415e-80
97,98,1.980014e-80
97,99,1.483134e-80
97,100,8.699441e-81
97,101,4.946986e-81
97,102,2.627700e-81
97,103,2.055526e-81
97,104,1.496689e-81
97,105,8.689060e-82
97,106,4.382106e-82
97,107,2.145044e-82
97,108,0.000000e+00
97,109,1.776070e-81
97,110,1.030946e-80
97,111,8.255452e-81
97,112,4.721928e-81
97,113,2.821437e-81
97,114,1.826632e-81
97,115,1.272609e-81
97,116,8.775986e-82
97,117,6.333654e-82
97,118,3.334382e-82
97,119,1.745331e-82
97,120,0.000000e+00
97,121,0.000000e+00
97,122,6.668059e-82
97,123,2.296251e-81
97,124,1.843318e-81
97,125,1.125919e-81
97,126,8.994969e-82
97,127,7.410362e-82
97,128,4.481084e-82
97,129,3.490683e-82
97,130,2.170671e-82
97,131,9.949791e-83
97,132,0.000000e+00
97,133,0.000000e+00
97,134,0.000000e+00
97,135,0.000000e+00
97,136,2.086245e-82
97,137,2.053515e-82
97,138,2.418704e-82
97,139,2.126318e-82
97,140,1.532138e-82
97,141,1.627468e-82
97,142,8.506196e-83
97,143,4.355649e-83
97,144,0.000000e+00
97,145,0.000000e+00
97,146,0.000000e+00
97,147,0.000000e+00
97,148,0.000000e+00
97,149,1.819185e-83
97,150,1.780368e-83
97,151,1.390491e-83
97,152,9.674731e-84
97,153,7.957246e-84
97,154,7.473565e-84
97,155,4.597501e-84
98,0,1.262254e-81
98,1,8.213902e-82
98,2,1.533585e-81
98,3,1.509305e-81
98,4,1.157996e-81
98,5,4.001325e-82
98,6,3.576029e-82
98,7,2.105282e-82
98,8,1.062012e-82
98,9,8.751133e-83
98,10,3.573773e-83
98,11,2.136969e-83
98,12,3.457152e-81
98,13,4.677292e-81
98,14,5.720361e-81
98,15,5.259570e-81
98,16,3.782773e-81
98,17,2.120428e-81
98,18,1.325893e-81
98,19,7.623452e-82
98,20,4.100995e-82
98,21,3.077071e-82
98,22,1.802505e-82
98,23,7.596043e-83
98,24,8.834256e-81
98,25,1.130248e-80
98,26,1.319815e-80
98,27,1.247113e-80
98,28,8.639614e-81
98,29,5.023367e-81
98,30,2.849242e-81
98,31,1.808862e-81
98,32,9.329157e-82
98,33,5.263168e-82
98,34,2.617966e-82
98,35,1.227005e-82
98,36,1.469251e-80
98,37,1.831193e-80
98,38,2.080175e-80
98,39,2.143997e-80
98,40,1.560267e-80
98,41,8.163041e-81
98,42,4.407200e-81
98,43,2.597917e-81
98,44,1.471310e-81
98,45,8.386994e-82
98,46,4.559680e-82
98,47,2.117629e-82
98,48,1.988690e-80
98,49,2.692937e-80
98,50,2.819525e-80
98,51,2.528181e-80
98,52,1.820656e-80
98,53,1.055088e-80
98,54,5.618948e-81
98,55,3.389523e-81
98,56,1.894286e-81
98,57,1.157105e-81
98,58,6.716744e-82
98,59,3.156476e-82
98,60,2.329980e-80
98,61,3.154941e-80
98,62,3.308909e-80
98,63,3.200825e-80
98,64,2.045851e-80
98,65,1.176304e-80
98,66,6.254190e-81
98,67,4.247716e-81
98,68,2.161806e-81
98,69,1.525459e-81
98,70,8.785173e-82
98,71,4.011068e-82
98,72,2.855875e-80
98,73,3.346757e-80
98,74,3.615070e-80
98,75,3.368150e-80
98,76,2.239324e-80
98,77,1.113461e-80
98,78,6.482450e-81
98,79,3.771741e-81
98,80,2.194904e-81
98,81,1.244682e-81
98,82,8.104114e-82
98,83,4.016512e-82
98,84,1.668274e-80
98,85,2.977129e-80
98,86,3.236108e-80
98,87,2.741400e-80
98,88,1.813357e-80
98,89,9.455250e-81
98,90,5.543245e-81
98,91,3.394366e-81
98,92,1.876827e-81
98,93,1.071487e-81
98,94,6.181088e-82
98,95,3.012057e-82
98,96,8.314531e-82
98,97,1.980014e-80
98,98,3.204948e-80
98,99,2.139297e-80
98,100,1.225031e-80
98,101,7.017795e-81
98,102,3.408536e-81
98,103,2.480126e-81
98,104,1.795039e-81
98,105,1.009526e-81
98,106,5.043176e-82
98,107,2.788675e-82
98,108,0.000000e+00
98,109,1.374895e-81
98,110,1.474590e-80
98,111,1.314065e-80
98,112,6.878885e-81
98,113,3.967887e-81
98,114,2.409112e-81
98,115,1.637442e-81
98,116,1.058943e-81
98,117,7.914721e-82
98,118,3.833755e-82
98,119,2.250060e-82
98,120,0.000000e+00
98,121,0.000000e+00
98,122,1.075034e-81
98,123,3.483099e-81
98,124,2.726181e-81
98,125,1.560040e-81
98,126,1.206646e-81
98,127,9.369261e-82
98,128,5.256566e-82
98,129,4.261327e-82
98,130,2.686296e-82
98,131,1.397533e-82
98,132,0.000000e+00
98,133,0.000000e+00
98,134,0.000000e+00
98,135,0.000000e+00
98,136,2.434211e-82
98,137,2.718049e-82
98,138,3.515390e-82
98,139,2.868781e-82
98,140,1.974641e-82
98,141,2.057623e-82
98,142,1.111779e-82
98,143,5.558173e-83
98,144,0.000000e+00
98,145,0.000000e+00
98,146,0.000000e+00
98,147,0.000000e+00
98,148,0.000000e+00
98,149,1.620672e-83
98,150,2.196280e-83
98,151,1.890879e-83
98,152,1.278856e-83
98,153,9.241945e-84
98,154,8.782634e-84
98,155,6.457816e-84
99,0,2.162341e-82
99,1,2.137385e-82
99,2,3.851033e-82
99,3,1.130480e-81
99,4,1.295906e-81
99,5,3.887617e-82
99,6,3.341184e-82
99,7,1.641005e-82
99,8,7.001721e-83
99,9,4.695291e-83
99,10,3.757030e-84
99,11,1.621895e-83
99,12,-1.020772e-81
99,13,9.009883e-82
99,14,1.929658e-81
99,15,3.874946e-81
99,16,3.732798e-81
99,17,1.919412e-81
99,18,1.414398e-81
99,19,6.620989e-82
99,20,2.712310e-82
99,21,1.945357e-82
99,22,1.216574e-82
99,23,6.910899e-83
99,24,-4.146129e-81
99,25,1.921225e-81
99,26,4.895196e-81
99,27,8.750441e-81
99,28,8.033384e-81
99,29,5.143559e-81
99,30,2.862881e-81
99,31,1.440192e-81
99,32,6.909795e-82
99,33,3.369324e-82
99,34,1.389289e-82
99,35,9.375430e-83
99,36,-4.193649e-81
99,37,2.798983e-81
99,38,8.067076e-81
99,39,1.519964e-80
99,40,1.489138e-80
99,41,8.818324e-81
99,42,4.531260e-81
99,43,2.297515e-81
99,44,1.009076e-81
99,45,6.333908e-82
99,46,1.750350e-82
99,47,1.527557e-82
99,48,-6.037824e-81
99,49,9.194714e-81
99,50,1.114636e-80
99,51,2.030629e-80
99,52,1.814578e-80
99,53,1.242000e-80
99,54,5.812603e-81
99,55,2.596167e-81
99,56,1.278023e-81
99,57,7.800251e-82
99,58,2.980348e-82
99,59,3.186485e-82
99,60,-7.715002e-82
99,61,1.104900e-80
99,62,1.614720e-80
99,63,2.825917e-80
99,64,2.131231e-80
99,65,1.383804e-80
99,66,6.996896e-81
99,67,3.915536e-81
99,68,1.938067e-81
99,69,1.147086e-81
99,70,5.743692e-82
99,71,4.256703e-82
99,72,1.991396e-81
99,73,1.153327e-80
99,74,2.342235e-80
99,75,3.080403e-80
99,76,2.688070e-80
99,77,1.249890e-80
99,78,7.207795e-81
99,79,3.584974e-81
99,80,1.868318e-81
99,81,9.366238e-82
99,82,6.367275e-82
99,83,4.247864e-82
99,84,4.909853e-81
99,85,1.251934e-80
99,86,2.101580e-80
99,87,2.755606e-80
99,88,2.131597e-80
99,89,1.163669e-80
99,90,6.073873e-81
99,91,3.027925e-81
99,92,1.477125e-81
99,93,8.005714e-82
99,94,3.686644e-82
99,95,2.947414e-82
99,96,5.670408e-82
99,97,1.483134e-80
99,98,2.139297e-80
99,99,2.845320e-80
99,100,1.572929e-80
99,101,8.574099e-81
99,102,3.609879e-81
99,103,2.256451e-81
99,104,1.635079e-81
99,105,8.985202e-82
99,106,3.299570e-82
99,107,3.072267e-82
99,108,0.000000e+00
99,109,1.692818e-81
99,110,1.555935e-80
99,111,1.727191e-80
99,112,1.010828e-80
99,113,5.433569e-81
99,114,2.873440e-81
99,115,1.813176e-81
99,116,1.145370e-81
99,117,8.192216e-82
99,118,3.055656e-82
99,119,2.557487e-82
99,120,0.000000e+00
99,121,0.000000e+00
99,122,1.746708e-81
99,123,5.288507e-81
99,124,4.079276e-81
99,125,2.223498e-81
99,126,1.552941e-81
99,127,1.249183e-81
99,128,5.647562e-82
99,129,4.717340e-82
99,130,2.942692e-82
99,131,2.160755e-82
99,132,0.000000e+00
99,133,0.000000e+00
99,134,0.000000e+00
99,135,0.000000e+00
99,136,3.767848e-82
99,137,3.736449e-82
99,138,5.176843e-82
99,139,4.271309e-82
99,140,3.024028e-82
99,141,2.948139e-82
99,142,1.618532e-82
99,143,9.769784e-83
99,144,0.000000e+00
99,145,0.000000e+00
99,146,0.000000e+00
99,147,0.000000e+00
99,148,0.000000e+00
99,149,6.733284e-84
99,150,2.732683e-83
99,151,2.454350e-83
99,152,1.766687e-83
99,153,1.275042e-83
99,154,1.277162e-83
99,155,1.160713e-83
100,0,1.402146e-83
100,1,6.058046e-83
100,2,1.105958e-82
100,3,6.354444e-82
100,4,8.040074e-82
100,5,2.433934e-82
100,6,2.030799e-82
100,7,9.858536e-83
100,8,3.849821e-83
100,9,2.632913e-83
100,10,9.283594e-86
100,11,9.918238e-84
100,12,-1.119503e-81
100,13,1.082881e-82
100,14,7.527304e-82
100,15,2.190295e-81
100,16,2.271703e-81
100,17,1.163377e-81
100,18,8.658697e-82
100,19,4.027477e-82
100,20,1.572643e-82
100,21,1.070948e-82
100,22,7.081516e-83
100,23,4.377188e-83
100,24,-3.977359e-81
100,25,1.615046e-82
100,26,2.050273e-81
100,27,4.921378e-81
100,28,4.845746e-81
100,29,3.179422e-81
100,30,1.790834e-81
100,31,8.574981e-82
100,32,4.072313e-82
100,33,1.892649e-82
100,34,7.373458e-83
100,35,5.696287e-83
100,36,-4.693160e-81
100,37,-4.809622e-83
100,38,3.551990e-81
100,39,8.579243e-81
100,40,8.987964e-81
100,41,5.439857e-81
100,42,2.851136e-81
100,43,1.436101e-81
100,44,5.912788e-82
100,45,3.727990e-82
100,46,7.913966e-83
100,47,8.843572e-83
100,48,-6.477120e-81
100,49,3.593250e-81
100,50,4.702730e-81
100,51,1.184699e-80
100,52,1.115681e-80
100,53,7.830719e-81
100,54,3.627763e-81
100,55,1.560695e-81
100,56,7.615488e-82
100,57,4.396305e-82
100,58,1.450544e-82
100,59,1.999723e-82
100,60,-3.208407e-81
100,61,4.529868e-81
100,62,7.902863e-81
100,63,1.684597e-80
100,64,1.312537e-80
100,65,8.819037e-81
100,66,4.495178e-81
100,67,2.385920e-81
100,68,1.206831e-81
100,69,6.865569e-82
100,70,3.288400e-82
100,71,2.682990e-82
100,72,-1.564292e-81
100,73,4.745012e-81
100,74,1.284222e-80
100,75,1.854862e-80
100,76,1.705617e-80
100,77,7.881538e-81
100,78,4.579239e-81
100,79,2.249413e-81
100,80,1.149909e-81
100,81,5.513442e-82
100,82,3.816764e-82
100,83,2.664584e-82
100,84,1.636464e-81
100,85,5.798737e-81
100,86,1.129275e-80
100,87,1.687822e-80
100,88,1.364393e-80
100,89,7.329440e-81
100,90,3.833366e-81
100,91,1.870208e-81
100,92,8.933817e-82
100,93,4.788099e-82
100,94,2.055623e-82
100,95,1.851486e-82
100,96,2.929168e-82
100,97,8.699441e-81
100,98,1.225031e-80
100,99,1.572929e-80
100,100,1.153904e-80
100,101,5.740545e-81
100,102,2.256177e-81
100,103,1.408645e-81
100,104,1.010304e-81
100,105,5.568883e-82
100,106,1.878113e-82
100,107,1.936780e-82
100,108,0.000000e+00
100,109,1.031029e-81
100,110,9.773265e-81
100,111,1.083657e-80
100,112,6.554615e-81
100,113,3.750960e-81
100,114,1.875385e-81
100,115,1.144901e-81
100,116,7.367322e-82
100,117,5.221438e-82
100,118,1.877306e-82
100,119,1.631882e-82
100,120,0.000000e+00
100,121,0.000000e+00
100,122,1.132452e-81
100,123,3.533047e-81
100,124,2.708467e-81
100,125,1.452142e-81
100,126,1.009904e-81
100,127,8.300765e-82
100,128,3.681442e-82
100,129,3.027955e-82
100,130,1.881253e-82
100,131,1.460336e-82
100,132,0.000000e+00
100,133,0.000000e+00
100,134,0.000000e+00
100,135,0.000000e+00
100,136,2.536805e-82
100,137,2.530490e-82
100,138,3.430491e-82
100,139,2.860052e-82
100,140,2.078595e-82
100,141,1.950831e-82
100,142,1.083474e-82
100,143,6.705860e-83
100,144,0.000000e+00
100,145,0.000000e+00
100,146,0.000000e+00
100,147,0.000000e+00
100,148,0.000000e+00
100,149,2.616256e-84
100,150,1.711108e-83
100,151,1.633218e-83
100,152,1.175885e-83
100,153,8.638847e-84
100,154,8.705496e-84
100,155,8.042754e-84
101,0,5.322059e-83
101,1,6.602067e-83
101,2,1.062530e-82
101,3,3.769943e-82
101,4,4.553534e-82
101,5,1.405371e-82
101,6,1.220558e-82
101,7,6.529720e-83
101,8,2.663163e-83
101,9,1.879941e-83
101,10,2.536762e-84
101,11,6.343335e-84
101,12,-4.780102e-82
101,13,2.225660e-82
101,14,5.507321e-82
101,15,1.302123e-81
101,16,1.298219e-81
101,17,6.655923e-82
101,18,5.124261e-82
101,19,2.548441e-82
101,20,1.080283e-82
101,21,7.206735e-83
101,22,4.648111e-83
101,23,2.751753e-83
101,24,-1.978461e-81
101,25,3.912765e-82
101,26,1.405889e-81
101,27,2.884190e-81
101,28,2.761452e-81
101,29,1.821861e-81
101,30,1.056942e-81
101,31,5.332109e-82
101,32,2.645501e-82
101,33,1.272420e-82
101,34,5.177183e-83
101,35,3.640644e-83
101,36,-2.195602e-81
101,37,4.312227e-82
101,38,2.326993e-81
101,39,5.011492e-81
101,40,5.093049e-81
101,41,3.148587e-81
101,42,1.683462e-81
101,43,8.764441e-82
101,44,3.843098e-82
101,45,2.377806e-82
101,46,6.229149e-83
101,47,5.639348e-83
101,48,-3.088743e-81
101,49,2.577755e-81
101,50,3.026460e-81
101,51,6.864679e-81
101,52,6.329494e-81
101,53,4.479344e-81
101,54,2.164799e-81
101,55,9.798093e-82
101,56,4.945085e-82
101,57,2.945976e-82
101,58,1.050309e-82
101,59,1.222122e-82
101,60,-1.115343e-81
101,61,3.219250e-81
101,62,4.906704e-81
101,63,9.696994e-81
101,64,7.444030e-81
101,65,5.059437e-81
101,66,2.646931e-81
101,67,1.449656e-81
101,68,7.521562e-82
101,69,4.379129e-82
101,70,2.108211e-82
101,71,1.614425e-82
101,72,-1.025836e-82
101,73,3.276832e-81
101,74,7.738808e-81
101,75,1.056275e-80
101,76,9.573332e-81
101,77,4.475070e-81
101,78,2.689902e-81
101,79,1.374261e-81
101,80,7.297742e-82
101,81,3.545757e-82
101,82,2.412731e-82
101,83,1.611715e-82
101,84,1.192914e-81
101,85,3.650030e-81
101,86,6.650371e-81
101,87,9.380170e-81
101,88,7.665708e-81
101,89,4.268858e-81
101,90,2.231488e-81
101,91,1.142390e-81
101,92,5.752554e-82
101,93,3.099793e-82
101,94,1.384997e-82
101,95,1.129231e-82
101,96,1.744084e-82
101,97,4.946986e-81
101,98,7.017795e-81
101,99,8.574099e-81
101,100,5.740545e-81
101,101,4.018285e-81
101,102,1.506129e-81
101,103,8.448088e-82
101,104,6.395286e-82
101,105,3.553728e-82
101,106,1.277421e-82
101,107,1.170753e-82
101,108,0.000000e+00
101,109,5.612088e-82
101,110,5.365382e-81
101,111,6.084861e-81
101,112,3.569596e-81
101,113,2.159323e-81
101,114,1.231133e-81
101,115,7.038276e-82
101,116,4.635198e-82
101,117,3.287537e-82
101,118,1.231796e-82
101,119,9.930417e-83
101,120,0.000000e+00
101,121,0.000000e+00
101,122,6.203192e-82
101,123,1.978150e-81
101,124,1.568379e-81
101,125,8.609571e-82
101,126,6.037811e-82
101,127,5.011845e-82
101,128,2.375360e-82
101,129,1.921820e-82
101,130,1.181211e-82
101,131,8.703766e-83
101,132,0.000000e+00
101,133,0.000000e+00
101,134,0.000000e+00
101,135,0.000000e+00
101,136,1.427079e-82
101,137,1.495433e-82
101,138,2.057351e-82
101,139,1.707345e-82
101,140,1.256774e-82
101,141,1.204149e-82
101,142,6.647571e-83
101,143,4.016920e-83
101,144,0.000000e+00
101,145,0.000000e+00
101,146,0.000000e+00
101,147,0.000000e+00
101,148,0.000000e+00
101,149,2.156205e-84
101,150,1.053769e-83
101,151,9.706749e-84
101,152,7.038852e-84
101,153,5.336610e-84
101,154,5.432739e-84
101,155,4.900828e-84
102,0,1.289148e-82
102,1,9.117058e-83
102,2,1.648175e-82
102,3,2.193509e-82
102,4,2.010835e-82
102,5,6.853389e-83
102,6,5.904781e-83
102,7,3.686761e-83
102,8,1.788268e-83
102,9,1.348505e-83
102,10,4.354333e-84
102,11,3.297035e-84
102,12,2.220830e-82
102,13,4.793920e-82
102,14,6.365044e-82
102,15,7.403502e-82
102,16,6.030361e-82
102,17,3.387725e-82
102,18,2.444240e-82
102,19,1.399628e-82
102,20,7.324855e-83
102,21,5.285380e-83
102,22,2.913538e-83
102,23,1.475203e-83
102,24,3.611779e-82
102,25,1.080244e-81
102,26,1.422404e-81
102,27,1.712435e-81
102,28,1.346073e-81
102,29,8.595673e-82
102,30,5.295528e-82
102,31,2.957493e-82
102,32,1.622379e-82
102,33,8.920175e-83
102,34,4.158133e-83
102,35,2.150734e-83
102,36,8.991217e-82
102,37,1.735926e-81
102,38,2.320944e-81
102,39,2.898165e-81
102,40,2.404415e-81
102,41,1.406187e-81
102,42,8.000920e-82
102,43,4.684419e-82
102,44,2.433887e-82
102,45,1.452905e-82
102,46,6.150552e-83
102,47,3.389783e-83
102,48,1.054422e-81
102,49,2.904549e-81
102,50,2.964662e-81
102,51,3.651487e-81
102,52,2.947533e-81
102,53,1.921760e-81
102,54,1.034757e-81
102,55,5.490300e-82
102,56,3.228467e-82
102,57,1.852422e-82
102,58,8.823357e-83
102,59,6.017528e-83
102,60,1.876306e-81
102,61,3.364613e-81
102,62,3.905257e-81
102,63,4.825588e-81
102,64,3.444788e-81
102,65,2.188539e-81
102,66,1.234197e-81
102,67,7.496292e-82
102,68,4.194721e-82
102,69,2.662654e-82
102,70,1.322943e-82
102,71,7.769195e-83
102,72,2.479437e-81
102,73,3.547978e-81
102,74,4.756248e-81
102,75,5.074362e-81
102,76,4.079771e-81
102,77,1.977722e-81
102,78,1.246694e-81
102,79,7.125306e-82
102,80,3.984038e-82
102,81,2.161248e-82
102,82,1.391565e-82
102,83,7.656090e-83
102,84,1.642768e-81
102,85,3.101493e-81
102,86,3.979945e-81
102,87,4.288395e-81
102,88,3.169379e-81
102,89,1.856034e-81
102,90,1.084932e-81
102,91,5.944855e-82
102,92,3.379599e-82
102,93,1.890793e-82
102,94,9.665917e-83
102,95,5.717733e-83
102,96,6.612349e-83
102,97,2.627700e-81
102,98,3.408536e-81
102,99,3.609879e-81
102,100,2.256177e-81
102,101,1.506129e-81
102,102,1.050645e-81
102,103,4.905274e-82
102,104,3.269517e-82
102,105,1.904286e-82
102,106,8.146241e-83
102,107,5.468704e-83
102,108,0.000000e+00
102,109,2.540829e-82
102,110,2.255593e-81
102,111,2.398345e-81
102,112,1.472720e-81
102,113,8.669790e-82
102,114,5.537434e-82
102,115,3.921007e-82
102,116,2.223186e-82
102,117,1.644075e-82
102,118,7.087812e-83
102,119,4.508224e-83
102,120,0.000000e+00
102,121,0.000000e+00
102,122,2.333277e-82
102,123,7.804127e-82
102,124,6.264968e-82
102,125,3.674653e-82
102,126,2.677581e-82
102,127,2.176275e-82
102,128,1.171683e-82
102,129,9.466064e-83
102,130,5.767579e-83
102,131,3.654373e-83
102,132,0.000000e+00
102,133,0.000000e+00
102,134,0.000000e+00
102,135,0.000000e+00
102,136,5.773653e-83
102,137,6.478889e-83
102,138,8.346388e-83
102,139,7.309480e-83
102,140,5.396351e-83
102,141,5.444670e-83
102,142,2.909936e-83
102,143,1.665148e-83
102,144,0.000000e+00
102,145,0.000000e+00
102,146,0.000000e+00
102,147,0.000000e+00
102,148,0.000000e+00
102,149,1.723917e-84
102,150,4.342156e-84
102,151,4.039124e-84
102,152,3.030620e-84
102,153,2.400110e-84
102,154,2.476006e-84
102,155,2.032601e-84
103,0,1.469613e-82
103,1,9.382617e-83
103,2,1.718759e-82
103,3,1.649551e-82
103,4,1.272204e-82
103,5,4.407521e-83
103,6,4.211945e-83
103,7,2.730716e-83
103,8,1.533989e-83
103,9,1.273107e-83
103,10,5.162428e-84
103,11,3.060471e-84
103,12,3.747436e-82
103,13,5.238079e-82
103,14,6.234299e-82
103,15,5.645128e-82
103,16,4.051331e-82
103,17,2.332392e-82
103,18,1.604851e-82
103,19,1.036193e-82
103,20,5.882433e-83
103,21,4.316383e-83
103,22,2.503359e-83
103,23,1.122977e-83
103,24,8.773426e-82
103,25,1.235757e-81
103,26,1.417576e-81
103,27,1.350365e-81
103,28,9.311942e-82
103,29,5.745771e-82
103,30,3.502532e-82
103,31,2.328478e-82
103,32,1.302018e-82
103,33,7.429698e-83
103,34,3.560631e-83
103,35,1.711145e-83
103,36,1.500067e-81
103,37,1.988423e-81
103,38,2.230715e-81
103,39,2.320234e-81
103,40,1.684961e-81
103,41,9.295139e-82
103,42,5.611596e-82
103,43,3.519141e-82
103,44,2.028114e-82
103,45,1.165037e-82
103,46,5.828332e-83
103,47,2.756152e-83
103,48,2.017615e-81
103,49,2.964381e-81
103,50,2.978278e-81
103,51,2.723285e-81
103,52,2.019247e-81
103,53,1.246855e-81
103,54,7.205461e-82
103,55,4.437846e-82
103,56,2.630892e-82
103,57,1.599219e-82
103,58,8.405394e-83
103,59,4.496298e-83
103,60,2.496446e-81
103,61,3.445753e-81
103,62,3.508594e-81
103,63,3.566797e-81
103,64,2.244290e-81
103,65,1.417564e-81
103,66,8.245010e-82
103,67,5.627468e-82
103,68,3.155116e-82
103,69,2.145012e-82
103,70,1.154884e-82
103,71,5.582272e-83
103,72,3.083809e-81
103,73,3.710633e-81
103,74,4.003518e-81
103,75,3.727676e-81
103,76,2.591523e-81
103,77,1.285789e-81
103,78,8.042079e-82
103,79,5.012060e-82
103,80,3.120778e-82
103,81,1.740279e-82
103,82,1.095364e-82
103,83,5.469858e-83
103,84,1.718196e-81
103,85,3.003436e-81
103,86,3.276743e-81
103,87,2.950047e-81
103,88,1.982225e-81
103,89,1.113545e-81
103,90,7.258073e-82
103,91,4.597557e-82
103,92,2.539891e-82
103,93,1.506173e-82
103,94,8.148062e-83
103,95,4.170525e-83
103,96,9.049038e-83
103,97,2.055526e-81
103,98,2.480126e-81
103,99,2.256451e-81
103,100,1.408645e-81
103,101,8.448088e-82
103,102,4.905274e-82
103,103,5.104206e-82
103,104,2.624740e-82
103,105,1.444625e-82
103,106,6.876247e-83
103,107,3.909229e-83
103,108,0.000000e+00
103,109,1.568743e-82
103,110,1.405161e-81
103,111,1.378229e-81
103,112,8.369252e-82
103,113,5.201168e-82
103,114,3.305057e-82
103,115,2.645909e-82
103,116,1.749478e-82
103,117,1.143835e-82
103,118,5.662184e-83
103,119,3.215121e-83
103,120,0.000000e+00
103,121,0.000000e+00
103,122,1.316295e-82
103,123,4.255105e-82
103,124,3.507816e-82
103,125,2.184875e-82
103,126,1.747341e-82
103,127,1.419572e-82
103,128,8.413572e-83
103,129,6.558625e-83
103,130,4.090231e-83
103,131,2.211498e-83
103,132,0.000000e+00
103,133,0.000000e+00
103,134,0.000000e+00
103,135,0.000000e+00
103,136,3.239879e-83
103,137,3.742809e-83
103,138,5.081988e-83
103,139,4.596558e-83
103,140,3.334568e-83
103,141,3.404152e-83
103,142,1.850539e-83
103,143,9.956785e-84
103,144,0.000000e+00
103,145,0.000000e+00
103,146,0.000000e+00
103,147,0.000000e+00
103,148,0.000000e+00
103,149,2.614328e-84
103,150,3.090752e-84
103,151,2.526424e-84
103,152,1.855223e-84
103,153,1.514127e-84
103,154,1.553513e-84
103,155,1.191884e-84
104,0,1.141615e-82
104,1,7.335837e-83
104,2,1.287287e-82
104,3,1.236427e-82
104,4,9.053403e-83
104,5,2.949999e-83
104,6,2.986200e-83
104,7,2.091557e-83
104,8,1.224853e-83
104,9,9.829428e-84
104,10,3.954030e-84
104,11,2.313583e-84
104,12,2.926263e-82
104,13,4.127761e-82
104,14,4.711112e-82
104,15,4.210022e-82
104,16,2.905800e-82
104,17,1.612246e-82
104,18,1.184690e-82
104,19,7.862143e-83
104,20,4.635436e-83
104,21,3.409970e-83
104,22,1.919197e-83
104,23,8.598666e-84
104,24,6.731609e-82
104,25,9.488862e-82
104,26,1.081693e-81
104,27,1.002525e-81
104,28,6.713475e-82
104,29,4.094244e-82
104,30,2.549702e-82
104,31,1.751518e-82
104,32,1.030395e-82
104,33,5.943952e-83
104,34,2.820516e-83
104,35,1.325766e-83
104,36,1.156866e-81
104,37,1.539668e-81
104,38,1.695946e-81
104,39,1.721036e-81
104,40,1.236148e-81
104,41,6.837487e-82
104,42,4.046001e-82
104,43,2.591886e-82
104,44,1.591021e-82
104,45,9.238826e-83
104,46,4.587702e-83
104,47,2.211984e-83
104,48,1.549730e-81
104,49,2.297915e-81
104,50,2.269631e-81
104,51,2.032818e-81
104,52,1.458528e-81
104,53,9.119555e-82
104,54,5.314409e-82
104,55,3.329139e-82
104,56,2.057664e-82
104,57,1.269891e-82
104,58,6.531816e-83
104,59,3.490390e-83
104,60,1.949029e-81
104,61,2.654371e-81
104,62,2.695742e-81
104,63,2.661217e-81
104,64,1.664280e-81
104,65,1.038552e-81
104,66,5.993925e-82
104,67,4.271944e-82
104,68,2.460823e-82
104,69,1.688192e-82
104,70,8.894097e-83
104,71,4.380477e-83
104,72,2.404736e-81
104,73,2.856657e-81
104,74,3.045297e-81
104,75,2.752610e-81
104,76,1.880637e-81
104,77,9.587391e-82
104,78,6.132634e-82
104,79,3.797344e-82
104,80,2.361717e-82
104,81,1.387252e-82
104,82,8.606200e-83
104,83,4.288887e-83
104,84,1.316395e-81
104,85,2.265355e-81
104,86,2.436764e-81
104,87,2.139811e-81
104,88,1.435793e-81
104,89,8.154165e-82
104,90,5.132568e-82
104,91,3.391926e-82
104,92,2.120085e-82
104,93,1.159534e-82
104,94,6.431408e-83
104,95,3.248850e-83
104,96,6.989549e-83
104,97,1.496689e-81
104,98,1.795039e-81
104,99,1.635079e-81
104,100,1.010304e-81
104,101,6.395286e-82
104,102,3.269517e-82
104,103,2.624740e-82
104,104,2.725434e-82
104,105,1.164917e-82
104,106,5.463367e-83
104,107,3.092890e-83
104,108,0.000000e+00
104,109,1.154530e-82
104,110,9.982164e-82
104,111,9.813246e-82
104,112,6.034983e-82
104,113,3.876528e-82
104,114,2.608256e-82
104,115,1.849883e-82
104,116,1.483299e-82
104,117,1.006040e-82
104,118,4.440018e-83
104,119,2.558181e-83
104,120,0.000000e+00
104,121,0.000000e+00
104,122,9.740743e-83
104,123,3.083825e-82
104,124,2.622681e-82
104,125,1.610966e-82
104,126,1.342797e-82
104,127,1.146867e-82
104,128,6.788684e-83
104,129,5.382716e-83
104,130,3.279385e-83
104,131,1.764318e-83
104,132,0.000000e+00
104,133,0.000000e+00
104,134,0.000000e+00
104,135,0.000000e+00
104,136,2.291011e-83
104,137,2.727173e-83
104,138,3.842881e-83
104,139,3.525919e-83
104,140,2.639093e-83
104,141,2.714928e-83
104,142,1.503960e-83
104,143,7.979337e-84
104,144,0.000000e+00
104,145,0.000000e+00
104,146,0.000000e+00
104,147,0.000000e+00
104,148,0.000000e+00
104,149,1.983750e-84
104,150,2.397900e-84
104,151,1.867690e-84
104,152,1.423264e-84
104,153,1.170354e-84
104,154,1.222207e-84
104,155,9.776186e-85
105,0,6.965801e-83
105,1,4.513673e-83
105,2,8.060016e-83
105,3,6.898388e-83
105,4,5.088993e-83
105,5,1.793429e-83
105,6,1.776815e-83
105,7,1.244132e-83
105,8,6.854662e-84
105,9,6.290558e-84
105,10,2.674833e-84
105,11,1.427758e-84
105,12,1.905218e-82
105,13,2.554275e-82
105,14,2.860834e-82
105,15,2.533099e-82
105,16,1.703079e-82
105,17,9.330327e-83
105,18,6.514947e-83
105,19,4.594322e-83
105,20,2.781879e-83
105,21,1.912614e-83
105,22,1.155423e-83
105,23,5.244531e-84
105,24,4.363548e-82
105,25,5.897312e-82
105,26,6.556961e-82
105,27,5.823338e-82
105,28,3.892511e-82
105,29,2.334759e-82
105,30,1.464941e-82
105,31,1.012544e-82
105,32,5.887525e-83
105,33,3.484007e-83
105,34,1.648673e-83
105,35,8.147380e-84
105,36,7.514308e-82
105,37,9.444402e-82
105,38,1.031436e-81
105,39,1.013896e-81
105,40,6.996339e-82
105,41,3.852855e-82
105,42,2.320717e-82
105,43,1.548568e-82
105,44,9.339902e-83
105,45,5.311136e-83
105,46,2.711073e-83
105,47,1.269737e-83
105,48,1.015760e-81
105,49,1.396444e-81
105,50,1.333100e-81
105,51,1.187666e-81
105,52,8.482115e-82
105,53,5.105210e-82
105,54,3.042768e-82
105,55,1.988228e-82
105,56,1.206072e-82
105,57,7.513850e-83
105,58,3.849424e-83
105,59,1.994022e-83
105,60,1.231163e-81
105,61,1.614502e-81
105,62,1.619179e-81
105,63,1.540801e-81
105,64,9.394756e-82
105,65,5.959604e-82
105,66,3.448215e-82
105,67,2.391255e-82
105,68,1.402816e-82
105,69,9.638364e-83
105,70,5.293788e-83
105,71,2.497550e-83
105,72,1.493328e-81
105,73,1.710637e-81
105,74,1.771879e-81
105,75,1.584114e-81
105,76,1.072232e-81
105,77,5.311388e-82
105,78,3.538405e-82
105,79,2.219786e-82
105,80,1.349752e-82
105,81,7.494708e-83
105,82,5.043029e-83
105,83,2.421024e-83
105,84,7.819805e-82
105,85,1.350809e-81
105,86,1.414717e-81
105,87,1.213514e-81
105,88,8.092112e-82
105,89,4.599123e-82
105,90,2.937482e-82
105,91,1.869341e-82
105,92,1.226238e-82
105,93,7.551700e-83
105,94,3.596256e-83
105,95,1.871616e-83
105,96,3.066444e-83
105,97,8.689060e-82
105,98,1.009526e-81
105,99,8.985202e-82
105,100,5.568883e-82
105,101,3.553728e-82
105,102,1.904286e-82
105,103,1.444625e-82
105,104,1.164917e-82
105,105,1.031649e-82
105,106,3.243016e-83
105,107,1.741539e-83
105,108,0.000000e+00
105,109,6.024419e-83
105,110,5.362394e-82
105,111,5.282812e-82
105,112,3.252028e-82
105,113,2.096391e-82
105,114,1.448290e-82
105,115,1.065348e-82
105,116,7.345954e-83
105,117,6.244986e-83
105,118,2.759901e-83
105,119,1.388222e-83
105,120,0.000000e+00
105,121,0.000000e+00
105,122,5.087620e-83
105,123,1.697917e-82
105,124,1.434452e-82
105,125,8.960306e-83
105,126,7.357051e-83
105,127,6.495362e-83
105,128,4.006692e-83
105,129,2.881630e-83
105,130,1.805711e-83
105,131,9.734289e-84
105,132,0.000000e+00
105,133,0.000000e+00
105,134,0.000000e+00
105,135,0.000000e+00
105,136,1.244168e-83
105,137,1.515361e-83
105,138,2.100451e-83
105,139,1.931298e-83
105,140,1.525996e-83
105,141,1.560640e-83
105,142,8.270891e-84
105,143,4.559177e-84
105,144,0.000000e+00
105,145,0.000000e+00
105,146,0.000000e+00
105,147,0.000000e+00
105,148,0.000000e+00
105,149,1.010789e-84
105,150,1.252884e-84
105,151,1.049832e-84
105,152,7.962879e-85
105,153,6.871844e-85
105,154,7.053192e-85
105,155,5.610317e-85
106,0,4.962196e-83
106,1,3.098159e-83
106,2,5.760760e-83
106,3,4.128227e-83
106,4,2.193239e-83
106,5,8.335886e-84
106,6,8.213420e-84
106,7,6.416810e-84
106,8,4.176042e-84
106,9,3.285157e-84
106,10,1.753416e-84
106,11,6.489271e-85
106,12,1.646649e-82
106,13,1.822962e-82
106,14,2.000612e-82
106,15,1.414071e-82
106,16,7.989062e-83
106,17,4.948046e-83
106,18,3.195039e-83
106,19,2.362452e-83
106,20,1.603971e-83
106,21,1.215866e-83
106,22,6.059298e-84
106,23,2.499877e-84
106,24,4.298836e-82
106,25,4.271408e-82
106,26,4.450016e-82
106,27,3.352906e-82
106,28,1.876345e-82
106,29,1.088378e-82
106,30,6.908034e-83
106,31,5.428409e-83
106,32,3.224565e-83
106,33,2.024397e-83
106,34,1.038562e-83
106,35,4.274256e-84
106,36,6.899384e-82
106,37,7.152660e-82
106,38,6.902632e-82
106,39,5.736212e-82
106,40,3.418407e-82
106,41,1.754523e-82
106,42,1.027201e-82
106,43,7.052311e-83
106,44,5.084843e-83
106,45,2.966735e-83
106,46,1.829891e-83
106,47,7.357668e-84
106,48,9.003786e-82
106,49,9.339121e-82
106,50,9.134830e-82
106,51,6.310011e-82
106,52,3.826171e-82
106,53,1.987281e-82
106,54,1.328123e-82
106,55,1.019020e-82
106,56,6.859204e-83
106,57,4.235978e-83
106,58,2.421706e-83
106,59,8.975763e-84
106,60,9.908820e-82
106,61,1.071498e-81
106,62,1.041074e-81
106,63,7.636910e-82
106,64,4.325852e-82
106,65,2.300206e-82
106,66,1.348361e-82
106,67,1.204135e-82
106,68,7.092721e-83
106,69,5.128174e-83
106,70,2.860687e-83
106,71,1.130559e-83
106,72,1.121585e-81
106,73,1.146752e-81
106,74,1.031494e-81
106,75,7.380320e-82
106,76,3.943929e-82
106,77,2.275937e-82
106,78,1.516604e-82
106,79,1.068062e-82
106,80,6.886669e-83
106,81,4.176798e-83
106,82,2.500371e-83
106,83,1.062795e-83
106,84,5.437043e-82
106,85,8.734537e-82
106,86,8.240394e-82
106,87,5.311359e-82
106,88,2.898471e-82
106,89,1.667022e-82
106,90,1.262266e-82
106,91,9.694176e-83
106,92,6.075029e-83
106,93,3.801540e-83
106,94,2.397116e-83
106,95,8.401402e-84
106,96,2.212511e-83
106,97,4.382106e-82
106,98,5.043176e-82
106,99,3.299570e-82
106,100,1.878113e-82
106,101,1.277421e-82
106,102,8.146241e-83
106,103,6.876247e-83
106,104,5.463367e-83
106,105,3.243016e-83
106,106,2.569010e-83
106,107,7.601591e-84
106,108,0.000000e+00
106,109,2.688391e-83
106,110,2.205230e-82
106,111,1.615932e-82
106,112,9.966955e-83
106,113,6.958362e-83
106,114,5.677138e-83
106,115,4.703098e-83
106,116,3.375957e-83
106,117,2.418965e-83
106,118,1.594667e-83
106,119,6.172757e-84
106,120,0.000000e+00
106,121,0.000000e+00
106,122,1.297039e-83
106,123,4.317256e-83
106,124,3.847143e-83
106,125,2.715639e-83
106,126,2.685895e-83
106,127,2.261646e-83
106,128,1.751568e-83
106,129,1.366225e-83
106,130,8.006866e-84
106,131,2.928992e-84
106,132,0.000000e+00
106,133,0.000000e+00
106,134,0.000000e+00
106,135,0.000000e+00
106,136,3.677281e-84
106,137,4.786240e-84
106,138,6.096927e-84
106,139,6.144698e-84
106,140,4.652188e-84
106,141,5.728688e-84
106,142,2.932331e-84
106,143,1.255460e-84
106,144,0.000000e+00
106,145,0.000000e+00
106,146,0.000000e+00
106,147,0.000000e+00
106,148,0.000000e+00
106,149,6.785234e-85
106,150,5.237283e-85
106,151,3.179316e-85
106,152,2.556833e-85
106,153,2.410333e-85
106,154,2.559601e-85
106,155,1.599493e-85
107,0,9.574045e-84
107,1,6.508306e-84
107,2,1.204381e-83
107,3,1.729078e-83
107,4,1.651842e-83
107,5,4.784827e-84
107,6,4.537322e-84
107,7,2.764606e-84
107,8,1.663082e-84
107,9,1.235278e-84
107,10,3.886470e-85
107,11,3.369101e-85
107,12,1.168810e-83
107,13,3.764492e-83
107,14,4.859833e-83
107,15,6.133345e-83
107,16,4.909386e-83
107,17,2.648152e-83
107,18,2.033929e-83
107,19,1.180155e-83
107,20,6.244991e-84
107,21,4.761562e-84
107,22,2.542920e-84
107,23,1.359684e-84
107,24,1.262543e-83
107,25,8.309386e-83
107,26,1.175150e-82
107,27,1.401813e-82
107,28,1.096105e-82
107,29,7.083111e-83
107,30,4.218265e-83
107,31,2.566627e-83
107,32,1.433515e-83
107,33,8.309180e-84
107,34,3.598379e-84
107,35,2.049770e-84
107,36,5.149795e-83
107,37,1.401979e-82
107,38,1.905342e-82
107,39,2.477516e-82
107,40,2.081916e-82
107,41,1.200506e-82
107,42,6.790363e-83
107,43,3.930813e-83
107,44,2.186179e-83
107,45,1.340760e-83
107,46,5.376522e-84
107,47,3.369257e-84
107,48,6.039636e-83
107,49,2.515769e-82
107,50,2.524147e-82
107,51,3.079461e-82
107,52,2.508107e-82
107,53,1.660295e-82
107,54,8.777363e-83
107,55,4.760680e-83
107,56,2.820118e-83
107,57,1.762347e-83
107,58,7.763706e-84
107,59,5.711107e-84
107,60,1.388052e-82
107,61,2.824575e-82
107,62,3.270280e-82
107,63,4.248473e-82
107,64,2.886112e-82
107,65,1.907737e-82
107,66,1.008048e-82
107,67,6.724778e-83
107,68,3.826587e-83
107,69,2.356000e-83
107,70,1.183375e-83
107,71,6.913763e-84
107,72,1.901737e-82
107,73,3.022668e-82
107,74,4.211658e-82
107,75,4.464623e-82
107,76,3.525097e-82
107,77,1.712350e-82
107,78,1.092407e-82
107,79,6.105005e-83
107,80,3.527306e-83
107,81,1.971073e-83
107,82,1.233447e-83
107,83,6.696582e-84
107,84,1.293884e-82
107,85,2.590225e-82
107,86,3.372676e-82
107,87,3.678473e-82
107,88,2.704969e-82
107,89,1.544134e-82
107,90,8.988505e-83
107,91,5.251393e-83
107,92,2.949654e-83
107,93,1.682196e-83
107,94,8.530725e-84
107,95,6.153274e-84
107,96,9.332865e-84
107,97,2.145044e-82
107,98,2.788675e-82
107,99,3.072267e-82
107,100,1.936780e-82
107,101,1.170753e-82
107,102,5.468704e-83
107,103,3.909229e-83
107,104,3.092890e-83
107,105,1.741539e-83
107,106,7.601591e-84
107,107,8.376159e-84
107,108,0.000000e+00
107,109,2.099264e-83
107,110,1.803582e-82
107,111,1.980915e-82
107,112,1.219371e-82
107,113,7.221167e-83
107,114,4.353130e-83
107,115,3.084466e-83
107,116,2.117158e-83
107,117,1.517599e-83
107,118,6.220709e-84
107,119,5.243349e-84
107,120,0.000000e+00
107,121,0.000000e+00
107,122,2.120528e-83
107,123,6.285592e-83
107,124,5.188494e-83
107,125,2.994975e-83
107,126,2.251273e-83
107,127,1.949927e-83
107,128,1.069659e-83
107,129,8.504663e-84
107,130,5.374531e-84
107,131,3.112512e-84
107,132,0.000000e+00
107,133,0.000000e+00
107,134,0.000000e+00
107,135,0.000000e+00
107,136,4.457343e-84
107,137,5.108852e-84
107,138,7.311996e-84
107,139,6.364381e-84
107,140,4.723390e-84
107,141,4.794015e-84
107,142,2.691579e-84
107,143,1.516590e-84
107,144,0.000000e+00
107,145,0.000000e+00
107,146,0.000000e+00
107,147,0.000000e+00
107,148,0.000000e+00
107,149,2.163065e-85
107,150,3.858284e-85
107,151,3.300228e-85
107,152,2.463902e-85
107,153,1.983521e-85
107,154,2.117499e-85
107,155,1.875015e-85
108,0,0.000000e+00
108,1,0.000000e+00
108,2,0.000000e+00
108,3,0.000000e+00
108,4,0.000000e+00
108,5,0.000000e+00
108,6,0.000000e+00
108,7,0.000000e+00
108,8,0.000000e+00
108,9,0.000000e+00
108,10,0.000000e+00
108,11,0.000000e+00
108,12,0.000000e+00
108,13,0.000000e+00
108,14,0.000000e+00
108,15,0.000000e+00
108,16,0.000000e+00
108,17,0.000000e+00
108,18,0.000000e+00
108,19,0.000000e+00
108,20,0.000000e+00
108,21,0.000000e+00
108,22,0.000000e+00
108,23,0.000000e+00
108,24,0.000000e+00
108,25,0.000000e+00
108,26,0.000000e+00
108,27,0.000000e+00
108,28,0.000000e+00
108,29,0.000000e+00
108,30,0.000000e+00
108,31,0.000000e+00
108,32,0.000000e+00
108,33,0.000000e+00
108,34,0.000000e+00
108,35,0.000000e+00
108,36,0.000000e+00
108,37,0.000000e+00
108,38,0.000000e+00
108,39,0.000000e+00
108,40,0.000000e+00
108,41,0.000000e+00
108,42,0.000000e+00
108,43,0.000000e+00
108,44,0.000000e+00
108,45,0.000000e+00
108,46,0.000000e+00
108,47,0.000000e+00
108,48,0.000000e+00
108,49,0.000000e+00
108,50,0.000000e+00
108,51,0.000000e+00
108,52,0.000000e+00
108,53,0.000000e+00
108,54,0.000000e+00
108,55,0.000000e+00
108,56,0.000000e+00
108,57,0.000000e+00
108,58,0.000000e+00
108,59,0.000000e+00
108,60,0.000000e+00
108,61,0.000000e+00
108,62,0.000000e+00
108,63,0.000000e+00
108,64,0.000000e+00
108,65,0.000000e+00
108,66,0.000000e+00
108,67,0.000000e+00
108,68,0.000000e+00
108,69,0.000000e+00
108,70,0.000000e+00
108,71,0.000000e+00
108,72,0.000000e+00
108,73,0.000000e+00
108,74,0.000000e+00
108,75,0.000000e+00
108,76,0.000000e+00
108,77,0.000000e+00
108,78,0.000000e+00
108,79,0.000000e+00
108,80,0.000000e+00
108,81,0.000000e+00
108,82,0.000000e+00
108,83,0.000000e+00
108,84,0.000000e+00
108,85,0.000000e+00
108,86,0.000000e+00
108,87,0.000000e+00
108,88,0.000000e+00
108,89,0.000000e+00
108,90,0.000000e+00
108,91,0.000000e+00
108,92,0.000000e+00
108,93,0.000000e+00
108,94,0.000000e+00
108,95,0.000000e+00
108,96,0.000000e+00
108,97,0.000000e+00
108,98,0.000000e+00
108,99,0.000000e+00
108,100,0.000000e+00
108,101,0.000000e+00
108,102,0.000000e+00
108,103,0.000000e+00
108,104,0.000000e+00
108,105,0.000000e+00
108,106,0.000000e+00
108,107,0.000000e+00
108,108,0.000000e+00
108,109,0.000000e+00
108,110,0.000000e+00
108,111,0.000000e+00
108,112,0.000000e+00
108,113,0.000000e+00
108,114,0.000000e+00
108,115,0.000000e+00
108,116,0.000000e+00
108,117,0.000000e+00
108,118,0.000000e+00
108,119,0.000000e+00
108,120,0.000000e+00
108,121,0.000000e+00
108,122,0.000000e+00
108,123,0.000000e+00
108,124,0.000000e+00
108,125,0.000000e+00
108,126,0.000000e+00
108,127,0.000000e+00
108,128,0.000000e+00
108,129,0.000000e+00
108,130,0.000000e+00
108,131,0.000000e+00
108,132,0.000000e+00
108,133,0.000000e+00
108,134,0.000000e+00
108,135,0.000000e+00
108,136,0.000000e+00
108,137,0.000000e+00
108,138,0.000000e+00
108,139,0.000000e+00
108,140,0.000000e+00
108,141,0.000000e+00
108,142,0.000000e+00
108,143,0.000000e+00
108,144,0.000000e+00
108,145,0.000000e+00
108,146,0.000000e+00
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,0.000000e+00
108,152,0.000000e+00
108,153,0.000000e+00
108,154,0.000000e+00
108,155,0.000000e+00
109,0,5.112537e-83
109,1,3.611811e-83
109,2,6.763425e-83
109,3,1.148440e-82
109,4,9.224498e-83
109,5,2.691714e-83
109,6,2.091275e-83
109,7,9.000189e-84
109,8,6.983333e-84
109,9,2.229583e-84
109,10,-1.993692e-85
109,11,7.289528e-85
109,12,5.120561e-83
109,13,1.801086e-82
109,14,2.687798e-82
109,15,3.210064e-82
109,16,2.814114e-82
109,17,1.578249e-82
109,18,1.121812e-82
109,19,5.425684e-83
109,20,2.425337e-83
109,21,2.301222e-83
109,22,1.032694e-83
109,23,5.136883e-84
109,24,4.691695e-83
109,25,3.863095e-82
109,26,5.785057e-82
109,27,7.705831e-82
109,28,5.960102e-82
109,29,3.897805e-82
109,30,2.071638e-82
109,31,1.071148e-82
109,32,5.745093e-83
109,33,3.243751e-83
109,34,1.509357e-83
109,35,6.646568e-84
109,36,2.458769e-82
109,37,6.852848e-82
109,38,9.116121e-82
109,39,1.283857e-81
109,40,1.096830e-81
109,41,6.271086e-82
109,42,3.235324e-82
109,43,1.553129e-82
109,44,7.847958e-83
109,45,5.565090e-83
109,46,1.861488e-83
109,47,1.192544e-83
109,48,1.584709e-82
109,49,1.127839e-81
109,50,1.354972e-81
109,51,1.590147e-81
109,52,1.313298e-81
109,53,8.363687e-82
109,54,3.993383e-82
109,55,1.743676e-82
109,56,1.126371e-82
109,57,6.721693e-83
109,58,2.501362e-83
109,59,2.284900e-83
109,60,7.247569e-82
109,61,1.284426e-81
109,62,1.630669e-81
109,63,2.169776e-81
109,64,1.587321e-81
109,65,9.345999e-82
109,66,4.724796e-82
109,67,3.016452e-82
109,68,1.569193e-82
109,69,9.800707e-83
109,70,4.770477e-83
109,71,3.187059e-83
109,72,6.973611e-82
109,73,1.374798e-81
109,74,2.215942e-81
109,75,2.238329e-81
109,76,1.839626e-81
109,77,8.869059e-82
109,78,5.093408e-82
109,79,2.629565e-82
109,80,1.402930e-82
109,81,7.782521e-83
109,82,4.931798e-83
109,83,3.042447e-83
109,84,6.051890e-82
109,85,1.103892e-81
109,86,1.806064e-81
109,87,1.976080e-81
109,88,1.443189e-81
109,89,7.816249e-82
109,90,4.252203e-82
109,91,2.283710e-82
109,92,1.109260e-82
109,93,6.431816e-83
109,94,3.189526e-83
109,95,2.109990e-83
109,96,3.567899e-83
109,97,1.776070e-81
109,98,1.374895e-81
109,99,1.692818e-81
109,100,1.031029e-81
109,101,5.612088e-82
109,102,2.540829e-82
109,103,1.568743e-82
109,104,1.154530e-82
109,105,6.024419e-83
109,106,2.688391e-83
109,107,2.099264e-83
109,108,0.000000e+00
109,109,8.302351e-82
109,110,1.446658e-81
109,111,1.134613e-81
109,112,7.229575e-82
109,113,4.091437e-82
109,114,2.178887e-82
109,115,1.444387e-82
109,116,9.069373e-83
109,117,6.190500e-83
109,118,2.499295e-83
109,119,1.833179e-83
109,120,0.000000e+00
109,121,0.000000e+00
109,122,1.375316e-82
109,123,3.376544e-82
109,124,2.781495e-82
109,125,1.570260e-82
109,126,1.133497e-82
109,127,8.866751e-83
109,128,4.266848e-83
109,129,3.714951e-83
109,130,2.310834e-83
109,131,1.451869e-83
109,132,0.000000e+00
109,133,0.000000e+00
109,134,0.000000e+00
109,135,0.000000e+00
109,136,2.894516e-83
109,137,3.001532e-83
109,138,3.849198e-83
109,139,3.117503e-83
109,140,1.983391e-83
109,141,2.187131e-83
109,142,1.140528e-83
109,143,7.175282e-84
109,144,0.000000e+00
109,145,0.000000e+00
109,146,0.000000e+00
109,147,0.000000e+00
109,148,0.000000e+00
109,149,1.049120e-84
109,150,2.426662e-84
109,151,1.632071e-84
109,152,1.240464e-84
109,153,9.488943e-85
109,154,9.462184e-85
109,155,7.248548e-85
110,0,2.330944e-82
110,1,1.988879e-82
110,2,3.670438e-82
110,3,8.128465e-82
110,4,8.083656e-82
110,5,2.595602e-82
110,6,2.203517e-82
110,7,1.030807e-82
110,8,4.379891e-83
110,9,2.804684e-83
110,10,4.133454e-84
110,11,9.206297e-84
110,12,-1.458909e-82
110,13,1.012074e-81
110,14,1.728362e-81
110,15,2.693906e-81
110,16,2.470457e-81
110,17,1.304387e-81
110,18,9.092947e-82
110,19,4.255895e-82
110,20,1.842368e-82
110,21,1.323860e-82
110,22,8.085833e-83
110,23,4.177488e-83
110,24,-1.096900e-81
110,25,2.301083e-81
110,26,4.173051e-81
110,27,6.220405e-81
110,28,5.355986e-81
110,29,3.363328e-81
110,30,1.842093e-81
110,31,9.468085e-82
110,32,4.554825e-82
110,33,2.242947e-82
110,34,9.919363e-83
110,35,5.977365e-83
110,36,-5.135556e-82
110,37,3.711085e-81
110,38,6.876077e-81
110,39,1.081621e-80
110,40,9.909043e-81
110,41,5.731178e-81
110,42,2.863110e-81
110,43,1.435385e-81
110,44,6.677497e-82
110,45,4.108264e-82
110,46,1.411595e-82
110,47,1.045437e-82
110,48,-7.973700e-82
110,49,7.950261e-81
110,50,9.717827e-81
110,51,1.406009e-80
110,52,1.197770e-80
110,53,7.885739e-81
110,54,3.685379e-81
110,55,1.714862e-81
110,56,8.880053e-82
110,57,5.196266e-82
110,58,2.202829e-82
110,59,1.968096e-82
110,60,2.325052e-81
110,61,9.721023e-81
110,62,1.288700e-80
110,63,1.907807e-80
110,64,1.408074e-80
110,65,8.753374e-81
110,66,4.402423e-81
110,67,2.530510e-81
110,68,1.235067e-81
110,69,7.592253e-82
110,70,3.915348e-82
110,71,2.691767e-82
110,72,4.258373e-81
110,73,1.030359e-80
110,74,1.726619e-80
110,75,2.061049e-80
110,76,1.689822e-80
110,77,7.998479e-81
110,78,4.497957e-81
110,79,2.269113e-81
110,80,1.198105e-81
110,81,6.139791e-82
110,82,4.186798e-82
110,83,2.671194e-82
110,84,3.998304e-81
110,85,9.516440e-81
110,86,1.489372e-80
110,87,1.793028e-80
110,88,1.350607e-80
110,89,7.139848e-81
110,90,3.791139e-81
110,91,1.912716e-81
110,92,9.180912e-82
110,93,5.103014e-82
110,94,2.482440e-82
110,95,1.803570e-82
110,96,3.601634e-82
110,97,1.030946e-80
110,98,1.474590e-80
110,99,1.555935e-80
110,100,9.773265e-81
110,101,5.365382e-81
110,102,2.255593e-81
110,103,1.405161e-81
110,104,9.982164e-82
110,105,5.362394e-82
110,106,2.205230e-82
110,107,1.803582e-82
110,108,0.000000e+00
110,109,1.446658e-81
110,110,1.675179e-80
110,111,1.153728e-80
110,112,6.422738e-81
110,113,3.637576e-81
110,114,1.945654e-81
110,115,1.213560e-81
110,116,7.543957e-82
110,117,5.462281e-82
110,118,2.109463e-82
110,119,1.625578e-82
110,120,0.000000e+00
110,121,0.000000e+00
110,122,1.333051e-81
110,123,3.636137e-81
110,124,2.594384e-81
110,125,1.433922e-81
110,126,1.036955e-81
110,127,8.070974e-82
110,128,3.772876e-82
110,129,3.130354e-82
110,130,1.977466e-82
110,131,1.333059e-82
110,132,0.000000e+00
110,133,0.000000e+00
110,134,0.000000e+00
110,135,0.000000e+00
110,136,2.605844e-82
110,137,2.644815e-82
110,138,3.391974e-82
110,139,2.810942e-82
110,140,1.891829e-82
110,141,1.834328e-82
110,142,1.014808e-82
110,143,5.942732e-83
110,144,0.000000e+00
110,145,0.000000e+00
110,146,0.000000e+00
110,147,0.000000e+00
110,148,0.000000e+00
110,149,1.081955e-83
110,150,2.375916e-83
110,151,1.766509e-83
110,152,1.190232e-83
110,153,8.493402e-84
110,154,8.161436e-84
110,155,6.855376e-84
111,0,-1.510070e-82
111,1,-7.149358e-84
111,2,-5.420743e-83
111,3,6.517701e-82
111,4,8.628421e-82
111,5,2.585825e-82
111,6,2.142755e-82
111,7,9.477826e-83
111,8,2.993408e-83
111,9,1.681764e-83
111,10,-6.560712e-84
111,11,8.503757e-84
111,12,-1.807345e-81
111,13,-3.847989e-82
111,14,2.629757e-82
111,15,2.159579e-81
111,16,2.426289e-81
111,17,1.196624e-81
111,18,9.225900e-82
111,19,3.912619e-82
111,20,1.314634e-82
111,21,8.727431e-83
111,22,6.092507e-83
111,23,4.131452e-83
111,24,-6.221479e-81
111,25,-1.313786e-81
111,26,8.433655e-82
111,27,4.630560e-81
111,28,5.031589e-81
111,29,3.337643e-81
111,30,1.830665e-81
111,31,8.015290e-82
111,32,3.577604e-82
111,33,1.518838e-82
111,34,4.851952e-83
111,35,5.149879e-83
111,36,-8.095454e-81
111,37,-2.536937e-81
111,38,1.663473e-81
111,39,8.022214e-81
111,40,9.375680e-81
111,41,5.862709e-81
111,42,2.899020e-81
111,43,1.353677e-81
111,44,4.958139e-82
111,45,3.314286e-82
111,46,2.842071e-83
111,47,8.131437e-83
111,48,-1.094155e-80
111,49,9.678321e-82
111,50,2.404987e-81
111,51,1.172125e-80
111,52,1.168259e-80
111,53,8.484051e-81
111,54,3.740494e-81
111,55,1.407741e-81
111,56,6.323130e-82
111,57,3.726828e-82
111,58,7.744945e-83
111,59,1.988204e-82
111,60,-7.218588e-81
111,61,1.634626e-81
111,62,5.811902e-81
111,63,1.703933e-80
111,64,1.395212e-80
111,65,9.425895e-81
111,66,4.663152e-81
111,67,2.346459e-81
111,68,1.146000e-81
111,69,6.110962e-82
111,70,2.714182e-82
111,71,2.742796e-82
111,72,-6.041638e-81
111,73,1.217691e-81
111,74,1.173812e-80
111,75,1.917231e-80
111,76,1.854498e-80
111,77,8.341067e-81
111,78,4.783810e-81
111,79,2.211039e-81
111,80,1.083609e-81
111,81,4.928301e-82
111,82,3.504981e-82
111,83,2.725417e-82
111,84,-2.978023e-82
111,85,3.268487e-81
111,86,1.021501e-80
111,87,1.757799e-80
111,88,1.477808e-80
111,89,8.014940e-81
111,90,3.991060e-81
111,91,1.787689e-81
111,92,7.962733e-82
111,93,4.168703e-82
111,94,1.566101e-82
111,95,1.794915e-82
111,96,2.336060e-82
111,97,8.255452e-81
111,98,1.314065e-80
111,99,1.727191e-80
111,100,1.083657e-80
111,101,6.084861e-81
111,102,2.398345e-81
111,103,1.378229e-81
111,104,9.813246e-82
111,105,5.282812e-82
111,106,1.615932e-82
111,107,1.980915e-82
111,108,0.000000e+00
111,109,1.134613e-81
111,110,1.153728e-80
111,111,1.571441e-80
111,112,7.729776e-81
111,113,4.130293e-81
111,114,2.166921e-81
111,115,1.316889e-81
111,116,8.217573e-82
111,117,5.672502e-82
111,118,1.921908e-82
111,119,1.764964e-82
111,120,0.000000e+00
111,121,0.000000e+00
111,122,1.257587e-81
111,123,4.236080e-81
111,124,3.371924e-81
111,125,1.721985e-81
111,126,1.163166e-81
111,127,9.606884e-82
111,128,4.185004e-82
111,129,3.419275e-82
111,130,2.127195e-82
111,131,1.666850e-82
111,132,0.000000e+00
111,133,0.000000e+00
111,134,0.000000e+00
111,135,0.000000e+00
111,136,2.947719e-82
111,137,3.059372e-82
111,138,4.140582e-82
111,139,3.424735e-82
111,140,2.420581e-82
111,141,2.270768e-82
111,142,1.266221e-82
111,143,7.799257e-83
111,144,0.000000e+00
111,145,0.000000e+00
111,146,0.000000e+00
111,147,0.000000e+00
111,148,0.000000e+00
111,149,2.199946e-84
111,150,2.112273e-83
111,151,2.030241e-83
111,152,1.443135e-83
111,153,1.026721e-83
111,154,1.020309e-83
111,155,9.457552e-84
112,0,-8.390265e-83
112,1,1.171391e-84
112,2,-1.894697e-83
112,3,3.866512e-82
112,4,5.226026e-82
112,5,1.573931e-82
112,6,1.244590e-82
112,7,5.937773e-83
112,8,2.171352e-83
112,9,1.067148e-83
112,10,-3.588743e-84
112,11,4.638512e-84
112,12,-1.073271e-81
112,13,-2.208315e-82
112,14,1.604566e-82
112,15,1.288951e-81
112,16,1.428568e-81
112,17,7.228297e-82
112,18,5.724740e-82
112,19,2.534674e-82
112,20,9.441209e-83
112,21,6.618054e-83
112,22,3.865908e-83
112,23,2.678481e-83
112,24,-3.816892e-81
112,25,-9.052865e-82
112,26,3.863326e-82
112,27,2.727760e-81
112,28,2.976988e-81
112,29,2.004119e-81
112,30,1.135197e-81
112,31,4.888499e-82
112,32,2.380269e-82
112,33,1.049540e-82
112,34,3.601228e-83
112,35,3.258257e-83
112,36,-4.891048e-81
112,37,-1.529800e-81
112,38,8.370873e-82
112,39,4.643716e-81
112,40,5.496591e-81
112,41,3.474763e-81
112,42,1.772809e-81
112,43,8.351713e-82
112,44,3.124183e-82
112,45,2.061381e-82
112,46,1.855126e-83
112,47,5.089457e-83
112,48,-6.919539e-81
112,49,3.867396e-82
112,50,1.211603e-81
112,51,6.833321e-81
112,52,6.895539e-81
112,53,5.029384e-81
112,54,2.304652e-81
112,55,8.315240e-82
112,56,4.125862e-82
112,57,2.270758e-82
112,58,4.212131e-83
112,59,1.231457e-82
112,60,-4.526117e-81
112,61,5.399941e-82
112,62,3.179218e-81
112,63,9.940092e-81
112,64,8.347697e-81
112,65,5.631885e-81
112,66,2.856684e-81
112,67,1.442555e-81
112,68,7.559298e-82
112,69,3.947255e-82
112,70,1.603533e-82
112,71,1.681458e-82
112,72,-3.910187e-81
112,73,2.559583e-82
112,74,6.730396e-81
112,75,1.100524e-80
112,76,1.106700e-80
112,77,5.009392e-81
112,78,2.948446e-81
112,79,1.376929e-81
112,80,6.726595e-82
112,81,3.215062e-82
112,82,2.207192e-82
112,83,1.683077e-82
112,84,-5.749613e-82
112,85,1.150897e-81
112,86,5.485199e-81
112,87,9.999009e-81
112,88,8.599680e-81
112,89,4.784638e-81
112,90,2.432818e-81
112,91,1.102509e-81
112,92,4.965676e-82
112,93,2.637526e-82
112,94,9.736170e-83
112,95,1.116410e-82
112,96,9.732634e-83
112,97,4.721928e-81
112,98,6.878885e-81
112,99,1.010828e-80
112,100,6.554615e-81
112,101,3.569596e-81
112,102,1.472720e-81
112,103,8.369252e-82
112,104,6.034983e-82
112,105,3.252028e-82
112,106,9.966955e-83
112,107,1.219371e-82
112,108,0.000000e+00
112,109,7.229575e-82
112,110,6.422738e-81
112,111,7.729776e-81
112,112,5.672951e-81
112,113,2.727125e-81
112,114,1.282243e-81
112,115,8.263533e-82
112,116,5.164187e-82
112,117,3.588125e-82
112,118,1.177558e-82
112,119,1.081540e-82
112,120,0.000000e+00
112,121,0.000000e+00
112,122,7.902489e-82
112,123,2.453927e-81
112,124,2.037171e-81
112,125,1.139516e-81
112,126,7.395478e-82
112,127,5.904912e-82
112,128,2.652364e-82
112,129,2.181919e-82
112,130,1.344530e-82
112,131,1.049842e-82
112,132,0.000000e+00
112,133,0.000000e+00
112,134,0.000000e+00
112,135,0.000000e+00
112,136,1.837136e-82
112,137,1.831332e-82
112,138,2.493177e-82
112,139,2.214646e-82
112,140,1.542261e-82
112,141,1.480843e-82
112,142,8.059802e-83
112,143,5.012495e-83
112,144,0.000000e+00
112,145,0.000000e+00
112,146,0.000000e+00
112,147,0.000000e+00
112,148,0.000000e+00
112,149,1.134803e-84
112,150,1.227409e-83
112,151,1.188725e-83
112,152,9.028831e-84
112,153,6.542831e-84
112,154,6.543132e-84
112,155,6.021037e-84
113,0,-5.913857e-84
113,1,3.275349e-83
113,2,2.875505e-83
113,3,2.357939e-82
113,4,2.950338e-82
113,5,9.232437e-83
113,6,7.493027e-83
113,7,3.983401e-83
113,8,1.497211e-83
113,9,8.570435e-84
113,10,-6.198165e-85
113,11,3.296110e-84
113,12,-4.764608e-82
113,13,-1.051891e-83
113,14,1.984148e-82
113,15,7.574297e-82
113,16,8.104543e-82
113,17,4.122232e-82
113,18,3.312270e-82
113,19,1.578654e-82
113,20,6.355651e-83
113,21,4.417834e-83
113,22,2.704001e-83
113,23,1.721271e-83
113,24,-1.945092e-81
113,25,-2.795978e-82
113,26,3.773395e-82
113,27,1.597477e-81
113,28,1.675299e-81
113,29,1.135726e-81
113,30,6.648910e-82
113,31,3.069306e-82
113,32,1.542943e-82
113,33,6.963892e-83
113,34,2.671133e-83
113,35,2.101379e-83
113,36,-2.486098e-81
113,37,-5.797002e-82
113,38,6.630331e-82
113,39,2.658734e-81
113,40,3.058344e-81
113,41,1.971673e-81
113,42,1.037779e-81
113,43,5.144158e-82
113,44,2.052819e-82
113,45,1.360218e-82
113,46,2.067927e-83
113,47,3.208864e-83
113,48,-3.481740e-81
113,49,5.455283e-82
113,50,8.192212e-82
113,51,3.862659e-81
113,52,3.844563e-81
113,53,2.837511e-81
113,54,1.340920e-81
113,55,5.249799e-82
113,56,2.724172e-82
113,57,1.553210e-82
113,58,3.737415e-83
113,59,7.464627e-83
113,60,-2.064106e-81
113,61,7.636799e-82
113,62,2.033038e-81
113,63,5.620771e-81
113,64,4.665079e-81
113,65,3.189180e-81
113,66,1.680106e-81
113,67,8.706875e-82
113,68,4.660145e-82
113,69,2.540316e-82
113,70,1.072864e-82
113,71,1.011730e-82
113,72,-1.656336e-81
113,73,6.170450e-82
113,74,3.962085e-81
113,75,6.201156e-81
113,76,6.217954e-81
113,77,2.855384e-81
113,78,1.708729e-81
113,79,8.425306e-82
113,80,4.345480e-82
113,81,2.059552e-82
113,82,1.368196e-82
113,83,1.016923e-82
113,84,-5.853311e-83
113,85,8.815313e-82
113,86,3.183492e-81
113,87,5.587559e-81
113,88,4.740376e-81
113,89,2.688320e-81
113,90,1.424674e-81
113,91,6.760817e-82
113,92,3.232178e-82
113,93,1.738131e-82
113,94,6.716199e-83
113,95,6.774779e-83
113,96,6.427094e-83
113,97,2.821437e-81
113,98,3.967887e-81
113,99,5.433569e-81
113,100,3.750960e-81
113,101,2.159323e-81
113,102,8.669790e-82
113,103,5.201168e-82
113,104,3.876528e-82
113,105,2.096391e-82
113,106,6.958362e-83
113,107,7.221167e-83
113,108,0.000000e+00
113,109,4.091437e-82
113,110,3.637576e-81
113,111,4.130293e-81
113,112,2.727125e-81
113,113,2.036939e-81
113,114,9.054705e-82
113,115,4.966866e-82
113,116,3.328475e-82
113,117,2.274012e-82
113,118,8.049172e-83
113,119,6.625815e-83
113,120,0.000000e+00
113,121,0.000000e+00
113,122,4.390659e-82
113,123,1.410553e-81
113,124,1.118268e-81
113,125,6.715064e-82
113,126,5.002858e-82
113,127,3.722448e-82
113,128,1.745443e-82
113,129,1.424358e-82
113,130,8.558410e-83
113,131,6.352539e-83
113,132,0.000000e+00
113,133,0.000000e+00
113,134,0.000000e+00
113,135,0.000000e+00
113,136,1.081881e-82
113,137,1.123722e-82
113,138,1.505070e-82
113,139,1.276230e-82
113,140,9.470707e-83
113,141,9.257241e-83
113,142,5.004573e-83
113,143,3.072747e-83
113,144,0.000000e+00
113,145,0.000000e+00
113,146,0.000000e+00
113,147,0.000000e+00
113,148,0.000000e+00
113,149,1.313389e-84
113,150,7.858341e-84
113,151,7.316051e-84
113,152,5.563108e-84
113,153,4.169344e-84
113,154,4.168207e-84
113,155,3.741105e-84
114,0,5.117835e-83
114,1,4.780934e-83
114,2,6.969849e-83
114,3,1.528635e-82
114,4,1.541959e-82
114,5,4.950144e-83
114,6,4.613263e-83
114,7,2.659450e-83
114,8,1.159811e-83
114,9,8.586254e-84
114,10,2.055917e-84
114,11,2.530601e-84
114,12,-3.570755e-83
114,13,1.919855e-82
114,14,3.020972e-82
114,15,4.854280e-82
114,16,4.462659e-82
114,17,2.323197e-82
114,18,1.874910e-82
114,19,9.879877e-83
114,20,4.886213e-83
114,21,3.322132e-83
114,22,2.041763e-83
114,23,1.130587e-83
114,24,-4.193934e-82
114,25,3.691276e-82
114,26,6.728388e-82
114,27,1.073323e-81
114,28,9.502683e-82
114,29,6.331927e-82
114,30,3.840086e-82
114,31,2.127734e-82
114,32,1.113051e-82
114,33,5.764178e-83
114,34,2.421405e-83
114,35,1.534652e-83
114,36,-3.909667e-82
114,37,4.761245e-82
114,38,1.078497e-81
114,39,1.830737e-81
114,40,1.746514e-81
114,41,1.109596e-81
114,42,6.017576e-82
114,43,3.339407e-82
114,44,1.639765e-82
114,45,1.058966e-82
114,46,3.201883e-83
114,47,2.318646e-83
114,48,-5.499038e-82
114,49,1.331582e-81
114,50,1.325633e-81
114,51,2.458717e-81
114,52,2.175443e-81
114,53,1.556377e-81
114,54,7.801990e-82
114,55,3.859434e-82
114,56,2.149906e-82
114,57,1.344776e-82
114,58,4.948596e-83
114,59,4.619947e-83
114,60,2.704996e-82
114,61,1.640544e-81
114,62,2.107834e-81
114,63,3.448232e-81
114,64,2.585073e-81
114,65,1.761469e-81
114,66,9.600281e-82
114,67,5.598975e-82
114,68,3.082325e-82
114,69,1.879246e-82
114,70,9.023981e-83
114,71,6.231927e-83
114,72,5.163579e-82
114,73,1.599821e-81
114,74,2.986452e-81
114,75,3.702537e-81
114,76,3.315458e-81
114,77,1.575790e-81
114,78,9.831477e-82
114,79,5.387735e-82
114,80,3.012109e-82
114,81,1.508740e-82
114,82,9.774620e-83
114,83,6.100454e-83
114,84,5.969379e-82
114,85,1.382751e-81
114,86,2.352201e-81
114,87,3.139764e-81
114,88,2.487411e-81
114,89,1.418904e-81
114,90,8.039389e-82
114,91,4.314405e-82
114,92,2.352963e-82
114,93,1.290984e-82
114,94,5.851937e-83
114,95,4.218068e-83
114,96,4.994672e-83
114,97,1.826632e-81
114,98,2.409112e-81
114,99,2.873440e-81
114,100,1.875385e-81
114,101,1.231133e-81
114,102,5.537434e-82
114,103,3.305057e-82
114,104,2.608256e-82
114,105,1.448290e-82
114,106,5.677138e-83
114,107,4.353130e-83
114,108,0.000000e+00
114,109,2.178887e-82
114,110,1.945654e-81
114,111,2.166921e-81
114,112,1.282243e-81
114,113,9.054705e-82
114,114,7.809008e-82
114,115,3.562059e-82
114,116,2.107659e-82
114,117,1.468167e-82
114,118,5.918413e-83
114,119,4.020126e-83
114,120,0.000000e+00
114,121,0.000000e+00
114,122,2.207705e-82
114,123,7.212555e-82
114,124,5.899851e-82
114,125,3.335930e-82
114,126,2.745263e-82
114,127,2.386342e-82
114,128,1.103076e-82
114,129,8.964461e-83
114,130,5.382790e-83
114,131,3.492360e-83
114,132,0.000000e+00
114,133,0.000000e+00
114,134,0.000000e+00
114,135,0.000000e+00
114,136,5.494064e-83
114,137,6.121351e-83
114,138,8.330111e-83
114,139,7.015994e-83
114,140,5.424455e-83
114,141,5.180084e-83
114,142,2.878416e-83
114,143,1.660298e-83
114,144,0.000000e+00
114,145,0.000000e+00
114,146,0.000000e+00
114,147,0.000000e+00
114,148,0.000000e+00
114,149,1.993527e-84
114,150,4.872151e-84
114,151,4.120325e-84
114,152,3.111499e-84
114,153,2.409460e-84
114,154,2.418606e-84
114,155,2.076927e-84
115,0,6.322668e-83
115,1,4.887950e-83
115,2,7.917004e-83
115,3,1.140951e-82
115,4,9.869373e-83
115,5,3.141285e-83
115,6,2.853133e-83
115,7,1.890674e-83
115,8,1.032882e-83
115,9,7.279395e-84
115,10,2.205043e-84
115,11,1.726305e-84
115,12,9.561386e-83
115,13,2.427575e-82
115,14,3.142960e-82
115,15,3.684926e-82
115,16,2.887724e-82
115,17,1.595775e-82
115,18,1.265292e-82
115,19,7.393886e-83
115,20,4.071580e-83
115,21,3.113050e-83
115,22,1.563317e-83
115,23,8.207681e-84
115,24,8.820139e-83
115,25,4.983587e-82
115,26,6.727114e-82
115,27,8.338912e-82
115,28,6.433563e-82
115,29,4.202774e-82
115,30,2.648498e-82
115,31,1.568599e-82
115,32,8.972778e-83
115,33,5.096725e-83
115,34,2.274498e-83
115,35,1.209115e-83
115,36,2.984542e-82
115,37,8.223688e-82
115,38,1.093215e-81
115,39,1.412095e-81
115,40,1.186082e-81
115,41,7.112326e-82
115,42,3.994595e-82
115,43,2.388211e-82
115,44,1.330041e-82
115,45,8.377853e-83
115,46,3.201950e-83
115,47,1.918050e-83
115,48,3.387856e-82
115,49,1.434097e-81
115,50,1.375835e-81
115,51,1.784270e-81
115,52,1.452990e-81
115,53,9.781474e-82
115,54,5.188018e-82
115,55,2.800474e-82
115,56,1.795549e-82
115,57,1.064654e-82
115,58,4.540937e-83
115,59,3.283687e-83
115,60,8.290641e-82
115,61,1.633811e-81
115,62,1.912957e-81
115,63,2.417957e-81
115,64,1.732904e-81
115,65,1.114168e-81
115,66,6.220083e-82
115,67,4.037015e-82
115,68,2.405074e-82
115,69,1.476920e-82
115,70,7.125645e-83
115,71,4.272061e-83
115,72,1.068629e-81
115,73,1.693023e-81
115,74,2.407520e-81
115,75,2.519913e-81
115,76,2.082081e-81
115,77,1.021030e-81
115,78,6.652308e-82
115,79,3.835884e-82
115,80,2.208830e-82
115,81,1.242154e-82
115,82,7.598668e-83
115,83,4.202928e-83
115,84,7.155754e-82
115,85,1.365858e-81
115,86,1.842272e-81
115,87,2.057844e-81
115,88,1.549864e-81
115,89,8.958375e-82
115,90,5.263987e-82
115,91,3.111417e-82
115,92,1.841004e-82
115,93,1.059910e-82
115,94,5.136601e-83
115,95,3.071705e-83
115,96,3.130938e-83
115,97,1.272609e-81
115,98,1.637442e-81
115,99,1.813176e-81
115,100,1.144901e-81
115,101,7.038276e-82
115,102,3.921007e-82
115,103,2.645909e-82
115,104,1.849883e-82
115,105,1.065348e-82
115,106,4.703098e-83
115,107,3.084466e-83
115,108,0.000000e+00
115,109,1.444387e-82
115,110,1.213560e-81
115,111,1.316889e-81
115,112,8.263533e-82
115,113,4.966866e-82
115,114,3.562059e-82
115,115,3.725313e-82
115,116,1.577236e-82
115,117,1.048179e-82
115,118,4.554599e-83
115,119,2.710387e-83
115,120,0.000000e+00
115,121,0.000000e+00
115,122,1.353729e-82
115,123,4.396543e-82
115,124,3.700116e-82
115,125,2.161806e-82
115,126,1.632755e-82
115,127,1.568720e-82
115,128,8.600623e-83
115,129,6.249509e-83
115,130,3.909110e-83
115,131,2.274617e-83
115,132,0.000000e+00
115,133,0.000000e+00
115,134,0.000000e+00
115,135,0.000000e+00
115,136,3.433156e-83
115,137,4.075618e-83
115,138,5.358436e-83
115,139,4.654366e-83
115,140,3.489921e-83
115,141,3.513456e-83
115,142,1.932826e-83
115,143,1.072989e-83
115,144,0.000000e+00
115,145,0.000000e+00
115,146,0.000000e+00
115,147,0.000000e+00
115,148,0.000000e+00
115,149,1.834662e-84
115,150,3.207911e-84
115,151,2.605758e-84
115,152,1.993509e-84
115,153,1.596762e-84
115,154,1.606928e-84
115,155,1.329360e-84
116,0,5.397895e-83
116,1,4.027082e-83
116,2,6.147475e-83
116,3,7.757609e-83
116,4,6.205523e-83
116,5,1.941711e-83
116,6,1.925168e-83
116,7,1.340659e-83
116,8,7.287510e-84
116,9,5.494501e-84
116,10,1.871305e-84
116,11,1.392572e-84
116,12,9.296532e-83
116,13,1.913121e-82
116,14,2.267360e-82
116,15,2.407305e-82
116,16,1.854669e-82
116,17,9.652319e-83
116,18,7.932467e-83
116,19,4.945518e-83
116,20,2.787926e-83
116,21,2.099887e-83
116,22,1.178530e-83
116,23,5.816333e-84
116,24,9.609515e-83
116,25,3.896738e-82
116,26,4.856999e-82
116,27,5.531893e-82
116,28,4.093004e-82
116,29,2.610632e-82
116,30,1.643542e-82
116,31,1.057965e-82
116,32,6.280553e-83
116,33,3.449035e-83
116,34,1.575280e-83
116,35,8.224701e-84
116,36,2.230240e-82
116,37,5.975932e-82
116,38,7.480833e-82
116,39,9.221896e-82
116,40,7.548669e-82
116,41,4.544969e-82
116,42,2.626453e-82
116,43,1.605011e-82
116,44,9.252252e-83
116,45,5.726324e-83
116,46,2.276705e-83
116,47,1.313702e-83
116,48,3.064779e-82
116,49,1.030104e-81
116,50,9.886677e-82
116,51,1.152897e-81
116,52,9.141679e-82
116,53,6.298034e-82
116,54,3.428076e-82
116,55,1.905208e-82
116,56,1.204992e-82
116,57,7.543550e-83
116,58,3.299313e-83
116,59,2.324513e-83
116,60,6.545956e-82
116,61,1.219913e-81
116,62,1.293130e-81
116,63,1.585031e-81
116,64,1.074624e-81
116,65,7.109844e-82
116,66,4.132624e-82
116,67,2.725061e-82
116,68,1.611703e-82
116,69,1.044590e-82
116,70,5.057541e-83
116,71,2.979207e-83
116,72,8.552943e-82
116,73,1.263706e-81
116,74,1.629848e-81
116,75,1.666272e-81
116,76,1.332677e-81
116,77,6.453149e-82
116,78,4.181049e-82
116,79,2.542682e-82
116,80,1.591688e-82
116,81,8.672092e-83
116,82,5.205707e-83
116,83,2.952242e-83
116,84,5.308364e-82
116,85,9.596277e-82
116,86,1.227297e-81
116,87,1.325353e-81
116,88,9.854507e-82
116,89,5.726525e-82
116,90,3.487809e-82
116,91,2.022920e-82
116,92,1.215956e-82
116,93,7.327626e-83
116,94,3.589656e-83
116,95,2.112872e-83
116,96,3.504859e-83
116,97,8.775986e-82
116,98,1.058943e-81
116,99,1.145370e-81
116,100,7.367322e-82
116,101,4.635198e-82
116,102,2.223186e-82
116,103,1.749478e-82
116,104,1.483299e-82
116,105,7.345954e-83
116,106,3.375957e-83
116,107,2.117158e-83
116,108,0.000000e+00
116,109,9.069373e-83
116,110,7.543957e-82
116,111,8.217573e-82
116,112,5.164187e-82
116,113,3.328475e-82
116,114,2.107659e-82
116,115,1.577236e-82
116,116,1.552064e-82
116,117,7.521291e-83
116,118,3.289254e-83
116,119,1.959440e-83
116,120,0.000000e+00
116,121,0.000000e+00
116,122,8.433572e-83
116,123,2.759375e-82
116,124,2.385632e-82
116,125,1.438875e-82
116,126,1.150197e-82
116,127,9.848690e-83
116,128,6.578352e-83
116,129,4.826351e-83
116,130,2.704181e-83
116,131,1.590310e-83
116,132,0.000000e+00
116,133,0.000000e+00
116,134,0.000000e+00
116,135,0.000000e+00
116,136,2.231267e-83
116,137,2.608596e-83
116,138,3.643331e-83
116,139,3.288346e-83
116,140,2.410135e-83
116,141,2.461868e-83
116,142,1.358059e-83
116,143,7.703615e-84
116,144,0.000000e+00
116,145,0.000000e+00
116,146,0.000000e+00
116,147,0.000000e+00
116,148,0.000000e+00
116,149,1.549509e-84
116,150,2.279962e-84
116,151,1.765987e-84
116,152,1.373111e-84
116,153,1.108732e-84
116,154,1.173835e-84
116,155,9.720161e-85
117,0,3.920884e-83
117,1,2.790865e-83
117,2,4.530311e-83
117,3,5.426380e-83
117,4,4.421518e-83
117,5,1.448418e-83
117,6,1.401451e-83
117,7,9.788699e-84
117,8,5.272489e-84
117,9,4.054660e-84
117,10,1.551251e-84
117,11,9.750706e-85
117,12,7.935645e-83
117,13,1.475538e-82
117,14,1.750546e-82
117,15,1.856569e-82
117,16,1.378860e-82
117,17,7.154999e-83
117,18,5.780009e-83
117,19,3.628859e-83
117,20,2.149208e-83
117,21,1.522487e-83
117,22,8.567160e-84
117,23,4.185836e-84
117,24,1.311064e-82
117,25,3.209246e-82
117,26,4.025661e-82
117,27,4.258515e-82
117,28,3.106762e-82
117,29,1.927608e-82
117,30,1.227745e-82
117,31,7.882270e-83
117,32,4.717807e-83
117,33,2.601328e-83
117,34,1.206810e-83
117,35,6.187253e-84
117,36,2.799093e-82
117,37,5.163357e-82
117,38,6.302971e-82
117,39,7.337744e-82
117,40,5.733556e-82
117,41,3.398685e-82
117,42,1.914848e-82
117,43,1.179209e-82
117,44,6.998268e-83
117,45,4.183066e-83
117,46,1.841754e-83
117,47,1.009482e-83
117,48,3.604074e-82
117,49,8.460138e-82
117,50,8.325967e-82
117,51,9.146779e-82
117,52,7.007570e-82
117,53,4.598842e-82
117,54,2.558434e-82
117,55,1.471484e-82
117,56,9.335386e-83
117,57,5.632284e-83
117,58,2.621495e-83
117,59,1.681845e-83
117,60,5.951467e-82
117,61,9.890730e-82
117,62,1.076963e-81
117,63,1.218758e-81
117,64,8.214820e-82
117,65,5.259433e-82
117,66,3.015637e-82
117,67,1.983092e-82
117,68,1.187690e-82
117,69,7.755651e-83
117,70,3.854280e-83
117,71,2.169800e-83
117,72,7.652787e-82
117,73,1.036628e-81
117,74,1.276136e-81
117,75,1.261878e-81
117,76,9.671496e-82
117,77,4.746898e-82
117,78,3.080485e-82
117,79,1.855175e-82
117,80,1.148637e-82
117,81,6.417534e-83
117,82,4.052889e-83
117,83,2.179499e-83
117,84,4.184897e-82
117,85,7.917539e-82
117,86,9.644298e-82
117,87,9.913041e-82
117,88,7.178019e-82
117,89,4.127610e-82
117,90,2.549657e-82
117,91,1.512572e-82
117,92,8.932754e-83
117,93,5.188361e-83
117,94,2.742446e-83
117,95,1.567856e-83
117,96,2.366669e-83
117,97,6.333654e-82
117,98,7.914721e-82
117,99,8.192216e-82
117,100,5.221438e-82
117,101,3.287537e-82
117,102,1.644075e-82
117,103,1.143835e-82
117,104,1.006040e-82
117,105,6.244986e-83
117,106,2.418965e-83
117,107,1.517599e-83
117,108,0.000000e+00
117,109,6.190500e-83
117,110,5.462281e-82
117,111,5.672502e-82
117,112,3.588125e-82
117,113,2.274012e-82
117,114,1.468167e-82
117,115,1.048179e-82
117,116,7.521291e-83
117,117,8.735971e-83
117,118,2.335540e-83
117,119,1.367980e-83
117,120,0.000000e+00
117,121,0.000000e+00
117,122,5.838867e-83
117,123,1.921691e-82
117,124,1.617353e-82
117,125,9.654916e-83
117,126,7.843685e-83
117,127,6.725130e-83
117,128,3.864859e-83
117,129,3.607967e-83
117,130,1.977418e-83
117,131,1.076946e-83
117,132,0.000000e+00
117,133,0.000000e+00
117,134,0.000000e+00
117,135,0.000000e+00
117,136,1.529291e-83
117,137,1.715720e-83
117,138,2.372174e-83
117,139,2.231302e-83
117,140,1.647531e-83
117,141,1.601971e-83
117,142,8.975231e-84
117,143,4.987201e-84
117,144,0.000000e+00
117,145,0.000000e+00
117,146,0.000000e+00
117,147,0.000000e+00
117,148,0.000000e+00
117,149,9.601845e-85
117,150,1.482261e-84
117,151,1.165293e-84
117,152,9.157932e-85
117,153,7.327523e-85
117,154,7.535473e-85
117,155,6.453881e-85
118,0,3.073417e-83
118,1,2.022406e-83
118,2,3.508264e-83
118,3,2.958445e-83
118,4,1.767715e-83
118,5,6.392716e-84
118,6,6.545472e-84
118,7,4.849404e-84
118,8,2.807390e-84
118,9,2.428487e-84
118,10,1.117936e-84
118,11,5.368716e-85
118,12,9.251725e-83
118,13,1.128930e-82
118,14,1.252564e-82
118,15,9.725974e-83
118,16,6.115693e-83
118,17,3.512385e-83
118,18,2.447641e-83
118,19,1.740598e-83
118,20,1.114747e-83
118,21,8.291211e-84
118,22,4.653893e-84
118,23,2.035865e-84
118,24,2.205169e-82
118,25,2.584706e-82
118,26,2.753659e-82
118,27,2.302739e-82
118,28,1.410145e-82
118,29,8.417639e-83
118,30,5.381306e-83
118,31,3.958506e-83
118,32,2.351880e-83
118,33,1.414880e-83
118,34,7.064283e-84
118,35,3.244310e-84
118,36,3.586294e-82
118,37,4.158716e-82
118,38,4.283008e-82
118,39,3.899474e-82
118,40,2.547552e-82
118,41,1.384026e-82
118,42,8.256230e-83
118,43,5.659124e-83
118,44,3.709363e-83
118,45,2.183044e-83
118,46,1.176400e-83
118,47,5.260325e-84
118,48,4.811254e-82
118,49,5.810090e-82
118,50,5.617943e-82
118,51,4.451741e-82
118,52,2.997784e-82
118,53,1.764675e-82
118,54,1.072214e-82
118,55,7.437046e-83
118,56,4.877116e-83
118,57,3.046393e-83
118,58,1.630499e-83
118,59,7.603234e-84
118,60,5.678845e-82
118,61,6.827270e-82
118,62,6.644132e-82
118,63,5.681457e-82
118,64,3.373379e-82
118,65,2.023067e-82
118,66,1.222013e-82
118,67,9.202246e-83
118,68,5.488921e-83
118,69,3.940536e-83
118,70,2.132430e-83
118,71,9.583203e-84
118,72,6.579801e-82
118,73,7.238224e-82
118,74,6.984932e-82
118,75,5.731574e-82
118,76,3.616534e-82
118,77,1.891292e-82
118,78,1.252893e-82
118,79,8.501273e-83
118,80,5.476853e-83
118,81,3.121623e-83
118,82,1.965656e-83
118,83,9.304890e-84
118,84,3.358419e-82
118,85,5.458580e-82
118,86,5.474179e-82
118,87,4.220984e-82
118,88,2.660802e-82
118,89,1.522976e-82
118,90,1.052157e-82
118,91,7.257551e-83
118,92,4.570648e-83
118,93,2.659732e-83
118,94,1.455316e-83
118,95,7.085239e-84
118,96,1.358358e-83
118,97,3.334382e-82
118,98,3.833755e-82
118,99,3.055656e-82
118,100,1.877306e-82
118,101,1.231796e-82
118,102,7.087812e-83
118,103,5.662184e-83
118,104,4.440018e-83
118,105,2.759901e-83
118,106,1.594667e-83
118,107,6.220709e-84
118,108,0.000000e+00
118,109,2.499295e-83
118,110,2.109463e-82
118,111,1.921908e-82
118,112,1.177558e-82
118,113,8.049172e-83
118,114,5.918413e-83
118,115,4.554599e-83
118,116,3.289254e-83
118,117,2.335540e-83
118,118,1.723001e-83
118,119,5.699243e-84
118,120,0.000000e+00
118,121,0.000000e+00
118,122,1.759284e-83
118,123,6.049737e-83
118,124,5.255634e-83
118,125,3.387327e-83
118,126,2.988126e-83
118,127,2.606307e-83
118,128,1.772144e-83
118,129,1.318292e-83
118,130,9.419630e-84
118,131,4.070957e-84
118,132,0.000000e+00
118,133,0.000000e+00
118,134,0.000000e+00
118,135,0.000000e+00
118,136,4.859746e-84
118,137,6.208022e-84
118,138,8.304535e-84
118,139,7.882090e-84
118,140,6.058982e-84
118,141,6.407110e-84
118,142,3.329334e-84
118,143,1.772627e-84
118,144,0.000000e+00
118,145,0.000000e+00
118,146,0.000000e+00
118,147,0.000000e+00
118,148,0.000000e+00
118,149,6.263494e-85
118,150,6.229356e-85
118,151,4.371944e-85
118,152,3.400445e-85
118,153,2.911771e-85
118,154,3.017279e-85
118,155,2.269950e-85
119,0,7.097894e-84
119,1,5.226010e-84
119,2,8.324153e-84
119,3,1.430046e-83
119,4,1.344691e-83
119,5,4.064554e-84
119,6,3.952854e-84
119,7,2.383693e-84
119,8,1.227608e-84
119,9,9.025706e-85
119,10,2.802493e-85
119,11,2.702471e-85
119,12,4.123834e-84
119,13,2.548138e-83
119,14,3.487610e-83
119,15,4.646251e-83
119,16,3.982822e-83
119,17,2.026356e-83
119,18,1.655807e-83
119,19,9.270490e-84
119,20,4.901363e-84
119,21,3.463632e-84
119,22,2.148844e-84
119,23,1.125958e-84
119,24,-1.250578e-83
119,25,5.570249e-83
119,26,8.303023e-83
119,27,1.081394e-82
119,28,8.772809e-83
119,29,5.622643e-83
119,30,3.401540e-83
119,31,2.027238e-83
119,32,1.140806e-83
119,33,5.910887e-84
119,34,2.736238e-84
119,35,1.576180e-84
119,36,7.068533e-84
119,37,8.492002e-83
119,38,1.291851e-82
119,39,1.878329e-82
119,40,1.632000e-82
119,41,9.925829e-83
119,42,5.515021e-83
119,43,3.137981e-83
119,44,1.658074e-83
119,45,1.029579e-83
119,46,3.895319e-84
119,47,2.506734e-84
119,48,3.172757e-84
119,49,1.678576e-82
119,50,1.771829e-82
119,51,2.418042e-82
119,52,2.020830e-82
119,53,1.385838e-82
119,54,7.167106e-83
119,55,3.742282e-83
119,56,2.159647e-83
119,57,1.358074e-83
119,58,5.865802e-84
119,59,4.777288e-84
119,60,7.609317e-83
119,61,2.056624e-82
119,62,2.350544e-82
119,63,3.365648e-82
119,64,2.358913e-82
119,65,1.569830e-82
119,66,8.761908e-83
119,67,5.323148e-83
119,68,2.973467e-83
119,69,1.909048e-83
119,70,9.512046e-84
119,71,6.223291e-84
119,72,1.151235e-82
119,73,2.147861e-82
119,74,3.178600e-82
119,75,3.588572e-82
119,76,2.942804e-82
119,77,1.411516e-82
119,78,8.606332e-83
119,79,4.945498e-83
119,80,2.983578e-83
119,81,1.523144e-83
119,82,9.880147e-84
119,83,6.046978e-84
119,84,8.393478e-83
119,85,1.769666e-82
119,86,2.491883e-82
119,87,2.951911e-82
119,88,2.241935e-82
119,89,1.268666e-82
119,90,7.340568e-83
119,91,4.092117e-83
119,92,2.319310e-83
119,93,1.297002e-83
119,94,6.176736e-84
119,95,4.172087e-84
119,96,8.000819e-84
119,97,1.745331e-82
119,98,2.250060e-82
119,99,2.557487e-82
119,100,1.631882e-82
119,101,9.930417e-83
119,102,4.508224e-83
119,103,3.215121e-83
119,104,2.558181e-83
119,105,1.388222e-83
119,106,6.172757e-84
119,107,5.243349e-84
119,108,0.000000e+00
119,109,1.833179e-83
119,110,1.625578e-82
119,111,1.764964e-82
119,112,1.081540e-82
119,113,6.625815e-83
119,114,4.020126e-83
119,115,2.710387e-83
119,116,1.959440e-83
119,117,1.367980e-83
119,118,5.699243e-84
119,119,6.326402e-84
119,120,0.000000e+00
119,121,0.000000e+00
119,122,1.832674e-83
119,123,5.809704e-83
119,124,4.815565e-83
119,125,2.776174e-83
119,126,2.162921e-83
119,127,1.810784e-83
119,128,1.011920e-83
119,129,8.274552e-84
119,130,4.809304e-84
119,131,3.726168e-84
119,132,0.000000e+00
119,133,0.000000e+00
119,134,0.000000e+00
119,135,0.000000e+00
119,136,4.416592e-84
119,137,4.684021e-84
119,138,6.813259e-84
119,139,6.059835e-84
119,140,4.461981e-84
119,141,4.590746e-84
119,142,2.552021e-84
119,143,1.424319e-84
119,144,0.000000e+00
119,145,0.000000e+00
119,146,0.000000e+00
119,147,0.000000e+00
119,148,0.000000e+00
119,149,2.101202e-85
119,150,4.050805e-85
119,151,3.232990e-85
119,152,2.489915e-85
119,153,1.980535e-85
119,154,2.123691e-85
119,155,1.834472e-85
120,0,0.000000e+00
120,1,0.000000e+00
120,2,0.000000e+00
120,3,0.000000e+00
120,4,0.000000e+00
120,5,0.000000e+00
120,6,0.000000e+00
120,7,0.000000e+00
120,8,0.000000e+00
120,9,0.000000e+00
120,10,0.000000e+00
120,11,0.000000e+00
120,12,0.000000e+00
120,13,0.000000e+00
120,14,0.000000e+00
120,15,0.000000e+00
120,16,0.000000e+00
120,17,0.000000e+00
120,18,0.000000e+00
120,19,0.000000e+00
120,20,0.000000e+00
120,21,0.000000e+00
120,22,0.000000e+00
120,23,0.000000e+00
120,24,0.000000e+00
120,25,0.000000e+00
120,26,0.000000e+00
120,27,0.000000e+00
120,28,0.000000e+00
120,29,0.000000e+00
120,30,0.000000e+00
120,31,0.000000e+00
120,32,0.000000e+00
120,33,0.000000e+00
120,34,0.000000e+00
120,35,0.000000e+00
120,36,0.000000e+00
120,37,0.000000e+00
120,38,0.000000e+00
120,39,0.000000e+00
120,40,0.000000e+00
120,41,0.000000e+00
120,42,0.000000e+00
120,43,0.000000e+00
120,44,0.000000e+00
120,45,0.000000e+00
120,46,0.000000e+00
120,47,0.000000e+00
120,48,0.000000e+00
120,49,0.000000e+00
120,50,0.000000e+00
120,51,0.000000e+00
120,52,0.000000e+00
120,53,0.000000e+00
120,54,0.000000e+00
120,55,0.000000e+00
120,56,0.000000e+00
120,57,0.000000e+00
120,58,0.000000e+00
120,59,0.000000e+00
120,60,0.000000e+00
120,61,0.000000e+00
120,62,0.000000e+00
120,63,0.000000e+00
120,64,0.000000e+00
120,65,0.000000e+00
120,66,0.000000e+00
120,67,0.000000e+00
120,68,0.000000e+00
120,69,0.000000e+00
120,70,0.000000e+00
120,71,0.000000e+00
120,72,0.000000e+00
120,73,0.000000e+00
120,74,0.000000e+00
120,75,0.000000e+00
120,76,0.000000e+00
120,77,0.000000e+00
120,78,0.000000e+00
120,79,0.000000e+00
120,80,0.000000e+00
120,81,0.000000e+00
120,82,0.000000e+00
120,83,0.000000e+00
120,84,0.000000e+00
120,85,0.000000e+00
120,86,0.000000e+00
120,87,0.000000e+00
120,88,0.000000e+00
120,89,0.000000e+00
120,90,0.000000e+00
120,91,0.000000e+00
120,92,0.000000e+00
120,93,0.000000e+00
120,94,0.000000e+00
120,95,0.000000e+00
120,96,0.000000e+00
120,97,0.000000e+00
120,98,0.000000e+00
120,99,0.000000e+00
120,100,0.000000e+00
120,101,0.000000e+00
120,102,0.000000e+00
120,103,0.000000e+00
120,104,0.000000e+00
120,105,0.000000e+00
120,106,0.000000e+00
120,107,0.000000e+00
120,108,0.000000e+00
120,109,0.000000e+00
120,110,0.000000e+00
120,111,0.000000e+00
120,112,0.000000e+00
120,113,0.000000e+00
120,114,0.000000e+00
120,115,0.000000e+00
120,116,0.000000e+00
120,117,0.000000e+00
120,118,0.000000e+00
120,119,0.000000e+00
120,120,0.000000e+00
120,121,0.000000e+00
120,122,0.000000e+00
120,123,0.000000e+00
120,124,0.000000e+00
120,125,0.000000e+00
120,126,0.000000e+00
120,127,0.000000e+00
120,128,0.000000e+00
120,129,0.000000e+00
120,130,0.000000e+00
120,131,0.000000e+00
120,132,0.000000e+00
120,133,0.000000e+00
120,134,0.000000e+00
120,135,0.000000e+00
120,136,0.000000e+00
120,137,0.000000e+00
120,138,0.000000e+00
120,139,0.000000e+00
120,140,0.000000e+00
120,141,0.000000e+00
120,142,0.000000e+00
120,143,0.000000e+00
120,144,0.000000e+00
120,145,0.000000e+00
120,146,0.000000e+00
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,0.000000e+00
120,152,0.000000e+00
120,153,0.000000e+00
120,154,0.000000e+00
120,155,0.000000e+00
121,0,0.000000e+00
121,1,0.000000e+00
121,2,0.000000e+00
121,3,0.000000e+00
121,4,0.000000e+00
121,5,0.000000e+00
121,6,0.000000e+00
121,7,0.000000e+00
121,8,0.000000e+00
121,9,0.000000e+00
121,10,0.000000e+00
121,11,0.000000e+00
121,12,0.000000e+00
121,13,0.000000e+00
121,14,0.000000e+00
121,15,0.000000e+00
121,16,0.000000e+00
121,17,0.000000e+00
121,18,0.000000e+00
121,19,0.000000e+00
121,20,0.000000e+00
121,21,0.000000e+00
121,22,0.000000e+00
121,23,0.000000e+00
121,24,0.000000e+00
121,25,0.000000e+00
121,26,0.000000e+00
121,27,0.000000e+00
121,28,0.000000e+00
121,29,0.000000e+00
121,30,0.000000e+00
121,31,0.000000e+00
121,32,0.000000e+00
121,33,0.000000e+00
121,34,0.000000e+00
121,35,0.000000e+00
121,36,0.000000e+00
121,37,0.000000e+00
121,38,0.000000e+00
121,39,0.000000e+00
121,40,0.000000e+00
121,41,0.000000e+00
121,42,0.000000e+00
121,43,0.000000e+00
121,44,0.000000e+00
121,45,0.000000e+00
121,46,0.000000e+00
121,47,0.000000e+00
121,48,0.000000e+00
121,49,0.000000e+00
121,50,0.000000e+00
121,51,0.000000e+00
121,52,0.000000e+00
121,53,0.000000e+00
121,54,0.000000e+00
121,55,0.000000e+00
121,56,0.000000e+00
121,57,0.000000e+00
121,58,0.000000e+00
121,59,0.000000e+00
121,60,0.000000e+00
121,61,0.000000e+00
121,62,0.000000e+00
121,63,0.000000e+00
121,64,0.000000e+00
121,65,0.000000e+00
121,66,0.000000e+00
121,67,0.000000e+00
121,68,0.000000e+00
121,69,0.000000e+00
121,70,0.000000e+00
121,71,0.000000e+00
121,72,0.000000e+00
121,73,0.000000e+00
121,74,0.000000e+00
121,75,0.000000e+00
121,76,0.000000e+00
121,77,0.000000e+00
121,78,0.000000e+00
121,79,0.000000e+00
121,80,0.000000e+00
121,81,0.000000e+00
121,82,0.000000e+00
121,83,0.000000e+00
121,84,0.000000e+00
121,85,0.000000e+00
121,86,0.000000e+00
121,87,0.000000e+00
121,88,0.000000e+00
121,89,0.000000e+00
121,90,0.000000e+00
121,91,0.000000e+00
121,92,0.000000e+00
121,93,0.000000e+00
121,94,0.000000e+00
121,95,0.000000e+00
121,96,0.000000e+00
121,97,0.000000e+00
121,98,0.000000e+00
121,99,0.000000e+00
121,100,0.000000e+00
121,101,0.000000e+00
121,102,0.000000e+00
121,103,0.000000e+00
121,104,0.000000e+00
121,105,0.000000e+00
121,106,0.000000e+00
121,107,0.000000e+00
121,108,0.000000e+00
121,109,0.000000e+00
121,110,0.000000e+00
121,111,0.000000e+00
121,112,0.000000e+00
121,113,0.000000e+00
121,114,0.000000e+00
121,115,0.000000e+00
121,116,0.000000e+00
121,117,0.000000e+00
121,118,0.000000e+00
121,119,0.000000e+00
121,120,0.000000e+00
121,121,0.000000e+00
121,122,0.000000e+00
121,123,0.000000e+00
121,124,0.000000e+00
121,125,0.000000e+00
121,126,0.000000e+00
121,127,0.000000e+00
121,128,0.000000e+00
121,129,0.000000e+00
121,130,0.000000e+00
121,131,0.000000e+00
121,132,0.000000e+00
121,133,0.000000e+00
121,134,0.000000e+00
121,135,0.000000e+00
121,136,0.000000e+00
121,137,0.000000e+00
121,138,0.000000e+00
121,139,0.000000e+00
121,140,0.000000e+00
121,141,0.000000e+00
121,142,0.000000e+00
121,143,0.000000e+00
121,144,0.000000e+00
121,145,0.000000e+00
121,146,0.000000e+00
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,0.000000e+00
121,152,0.000000e+00
121,153,0.000000e+00
121,154,0.000000e+00
121,155,0.000000e+00
122,0,-4.135895e-83
122,1,-1.938758e-83
122,2,-3.731429e-83
122,3,4.939038e-83
122,4,8.359023e-83
122,5,2.114263e-83
122,6,1.776288e-83
122,7,6.824783e-84
122,8,2.538115e-84
122,9,6.318063e-85
122,10,-1.631730e-84
122,11,6.780791e-85
122,12,-2.893670e-82
122,13,-1.317298e-82
122,14,-7.163280e-83
122,15,1.676124e-82
122,16,2.180170e-82
122,17,1.041381e-82
122,18,8.898455e-83
122,19,3.376358e-83
122,20,9.555175e-84
122,21,7.074088e-84
122,22,4.247833e-84
122,23,3.797079e-84
122,24,-8.737246e-82
122,25,-3.327869e-82
122,26,-8.221932e-83
122,27,3.669154e-82
122,28,4.563584e-82
122,29,3.173147e-82
122,30,1.743744e-82
122,31,7.149071e-83
122,32,3.266702e-83
122,33,1.295581e-83
122,34,2.423674e-84
122,35,4.551841e-84
122,36,-1.174100e-81
122,37,-5.571994e-82
122,38,-8.245493e-83
122,39,6.672848e-82
122,40,9.042647e-82
122,41,5.739985e-82
122,42,2.856288e-82
122,43,1.255265e-82
122,44,4.382657e-83
122,45,3.119011e-83
122,46,-2.660762e-84
122,47,7.606104e-84
122,48,-1.606078e-81
122,49,-2.363045e-82
122,50,-7.633348e-83
122,51,1.035035e-81
122,52,1.116385e-81
122,53,8.600373e-82
122,54,3.650213e-82
122,55,1.185761e-82
122,56,5.362321e-83
122,57,3.036847e-83
122,58,1.289038e-84
122,59,1.964504e-83
122,60,-1.195476e-81
122,61,-2.585635e-82
122,62,2.427884e-82
122,63,1.590352e-81
122,64,1.364910e-81
122,65,9.619121e-82
122,66,4.607749e-82
122,67,2.309235e-82
122,68,1.148678e-82
122,69,5.578994e-83
122,70,2.257161e-83
122,71,2.793586e-83
122,72,-1.143987e-81
122,73,-2.807073e-82
122,74,9.249594e-82
122,75,1.834341e-81
122,76,1.876809e-81
122,77,8.413556e-82
122,78,4.925015e-82
122,79,2.157429e-82
122,80,1.003423e-82
122,81,4.676772e-83
122,82,3.263180e-83
122,83,2.763514e-83
122,84,-2.859543e-82
122,85,-2.994198e-83
122,86,8.097985e-82
122,87,1.716024e-81
122,88,1.483810e-81
122,89,8.191174e-82
122,90,4.000749e-82
122,91,1.703886e-82
122,92,7.229448e-83
122,93,3.748034e-83
122,94,1.088283e-83
122,95,1.799720e-83
122,96,2.095872e-83
122,97,6.668059e-82
122,98,1.075034e-81
122,99,1.746708e-81
122,100,1.132452e-81
122,101,6.203192e-82
122,102,2.333277e-82
122,103,1.316295e-82
122,104,9.740743e-83
122,105,5.087620e-83
122,106,1.297039e-83
122,107,2.120528e-83
122,108,0.000000e+00
122,109,1.375316e-82
122,110,1.333051e-81
122,111,1.257587e-81
122,112,7.902489e-82
122,113,4.390659e-82
122,114,2.207705e-82
122,115,1.353729e-82
122,116,8.433572e-83
122,117,5.838867e-83
122,118,1.759284e-83
122,119,1.832674e-83
122,120,0.000000e+00
122,121,0.000000e+00
122,122,3.745541e-82
122,123,5.326965e-82
122,124,3.241029e-82
122,125,1.799558e-82
122,126,1.231928e-82
122,127,1.000625e-82
122,128,4.223438e-83
122,129,3.462296e-83
122,130,2.159405e-83
122,131,1.799575e-83
122,132,0.000000e+00
122,133,0.000000e+00
122,134,0.000000e+00
122,135,0.000000e+00
122,136,4.216344e-83
122,137,3.171811e-83
122,138,4.380667e-83
122,139,3.693692e-83
122,140,2.565351e-83
122,141,2.402407e-83
122,142,1.336919e-83
122,143,8.360063e-84
122,144,0.000000e+00
122,145,0.000000e+00
122,146,0.000000e+00
122,147,0.000000e+00
122,148,0.000000e+00
122,149,-4.430307e-85
122,150,1.905170e-84
122,151,2.131759e-84
122,152,1.454077e-84
122,153,1.017437e-84
122,154,1.029747e-84
122,155,1.005326e-84
123,0,-9.243740e-83
123,1,-2.060262e-83
123,2,-6.689874e-83
123,3,1.664211e-82
123,4,2.700471e-82
123,5,8.086595e-83
123,6,6.171991e-83
123,7,3.077173e-83
123,8,6.588993e-84
123,9,3.882956e-84
123,10,-3.124749e-84
123,11,2.470083e-84
123,12,-7.662274e-82
123,13,-3.077727e-82
123,14,-1.177422e-82
123,15,5.745164e-82
123,16,7.133436e-82
123,17,3.313716e-82
123,18,2.682946e-82
123,19,1.135649e-82
123,20,3.685177e-83
123,21,1.871709e-83
123,22,1.628742e-83
123,23,1.355496e-83
123,24,-2.639310e-81
123,25,-8.813271e-82
123,26,-2.036660e-82
123,27,1.158568e-81
123,28,1.457057e-81
123,29,9.815805e-82
123,30,5.657414e-82
123,31,2.221753e-82
123,32,1.012291e-82
123,33,3.451551e-83
123,34,8.331458e-84
123,35,1.533963e-83
123,36,-3.553529e-81
123,37,-1.658826e-81
123,38,-2.239194e-82
123,39,1.996398e-81
123,40,2.695970e-81
123,41,1.751393e-81
123,42,8.788253e-82
123,43,4.105542e-82
123,44,1.299612e-82
123,45,8.782429e-83
123,46,-8.587158e-84
123,47,2.150052e-83
123,48,-4.783832e-81
123,49,-7.260902e-82
123,50,-5.450092e-82
123,51,3.193980e-81
123,52,3.462732e-81
123,53,2.606453e-81
123,54,1.128866e-81
123,55,3.830423e-82
123,56,1.685311e-82
123,57,8.516438e-83
123,58,-2.781220e-85
123,59,6.009251e-83
123,60,-3.581586e-81
123,61,-6.557605e-82
123,62,7.217892e-82
123,63,4.743898e-81
123,64,4.198521e-81
123,65,2.944754e-81
123,66,1.487054e-81
123,67,6.683565e-82
123,68,3.512302e-82
123,69,1.658972e-82
123,70,6.431901e-83
123,71,8.472829e-83
123,72,-3.229391e-81
123,73,-8.469004e-82
123,74,2.625484e-81
123,75,5.533556e-81
123,76,5.887936e-81
123,77,2.564792e-81
123,78,1.496382e-81
123,79,6.808761e-82
123,80,3.293843e-82
123,81,1.350078e-82
123,82,1.000581e-82
123,83,8.633202e-83
123,84,-7.264878e-82
123,85,9.106426e-84
123,86,2.377413e-81
123,87,5.275275e-81
123,88,4.647322e-81
123,89,2.531479e-81
123,90,1.244463e-81
123,91,5.337586e-82
123,92,2.380201e-82
123,93,1.203666e-82
123,94,3.515781e-83
123,95,5.640812e-83
123,96,2.345481e-83
123,97,2.296251e-81
123,98,3.483099e-81
123,99,5.288507e-81
123,100,3.533047e-81
123,101,1.978150e-81
123,102,7.804127e-82
123,103,4.255105e-82
123,104,3.083825e-82
123,105,1.697917e-82
123,106,4.317256e-83
123,107,6.285592e-83
123,108,0.000000e+00
123,109,3.376544e-82
123,110,3.636137e-81
123,111,4.236080e-81
123,112,2.453927e-81
123,113,1.410553e-81
123,114,7.212555e-82
123,115,4.396543e-82
123,116,2.759375e-82
123,117,1.921691e-82
123,118,6.049737e-83
123,119,5.809704e-83
123,120,0.000000e+00
123,121,0.000000e+00
123,122,5.326965e-82
123,123,2.054150e-81
123,124,1.215989e-81
123,125,5.867988e-82
123,126,4.083568e-82
123,127,3.417942e-82
123,128,1.498394e-82
123,129,1.202209e-82
123,130,7.301871e-83
123,131,6.069439e-83
123,132,0.000000e+00
123,133,0.000000e+00
123,134,0.000000e+00
123,135,0.000000e+00
123,136,1.433612e-82
123,137,1.170900e-82
123,138,1.426782e-82
123,139,1.229388e-82
123,140,9.083209e-83
123,141,8.353031e-83
123,142,4.651249e-83
123,143,2.894611e-83
123,144,0.000000e+00
123,145,0.000000e+00
123,146,0.000000e+00
123,147,0.000000e+00
123,148,0.000000e+00
123,149,1.466197e-84
123,150,7.645342e-84
123,151,7.326181e-84
123,152,5.329507e-84
123,153,3.805270e-84
123,154,3.852950e-84
123,155,3.666922e-84
124,0,-5.535083e-83
124,1,-3.355420e-84
124,2,-3.603711e-83
124,3,1.410217e-82
124,4,2.125081e-82
124,5,6.357642e-83
124,6,5.139342e-83
124,7,2.568365e-83
124,8,7.202980e-84
124,9,4.517933e-84
124,10,-1.893604e-84
124,11,2.250590e-84
124,12,-5.591614e-82
124,13,-1.838191e-82
124,14,-5.044290e-83
124,15,4.745725e-82
124,16,5.652960e-82
124,17,2.623044e-82
124,18,2.233685e-82
124,19,1.003311e-82
124,20,3.409753e-83
124,21,2.003534e-83
124,22,1.559770e-83
124,23,1.148125e-83
124,24,-2.069760e-81
124,25,-6.622125e-82
124,26,-1.565337e-82
124,27,9.283314e-82
124,28,1.152097e-81
124,29,7.799973e-82
124,30,4.503989e-82
124,31,1.868484e-82
124,32,8.808497e-83
124,33,3.484438e-83
124,34,1.009803e-83
124,35,1.312508e-83
124,36,-2.783864e-81
124,37,-1.209681e-81
124,38,-1.639134e-82
124,39,1.563094e-81
124,40,2.096026e-81
124,41,1.390376e-81
124,42,7.056644e-82
124,43,3.390675e-82
124,44,1.130296e-82
124,45,7.728751e-83
124,46,-3.767632e-84
124,47,1.822713e-83
124,48,-3.796776e-81
124,49,-4.940584e-82
124,50,-3.697287e-82
124,51,2.463833e-81
124,52,2.700298e-81
124,53,2.065086e-81
124,54,9.218858e-82
124,55,3.169939e-82
124,56,1.391881e-82
124,57,8.124567e-83
124,58,1.446141e-84
124,59,5.149120e-83
124,60,-2.802914e-81
124,61,-4.677063e-82
124,62,5.286994e-82
124,63,3.758841e-81
124,64,3.267762e-81
124,65,2.316783e-81
124,66,1.189534e-81
124,67,5.572602e-82
124,68,2.983076e-82
124,69,1.426839e-82
124,70,5.409911e-83
124,71,6.997685e-83
124,72,-2.509653e-81
124,73,-6.548382e-82
124,74,2.164837e-81
124,75,4.281291e-81
124,76,4.595336e-81
124,77,2.005024e-81
124,78,1.188350e-81
124,79,5.536629e-82
124,80,2.779010e-82
124,81,1.184424e-82
124,82,8.310947e-83
124,83,7.127405e-83
124,84,-5.983444e-82
124,85,-9.840846e-83
124,86,1.743492e-81
124,87,4.024074e-81
124,88,3.587537e-81
124,89,1.997923e-81
124,90,9.972040e-82
124,91,4.320209e-82
124,92,1.978285e-82
124,93,1.021324e-82
124,94,3.032707e-83
124,95,4.617703e-83
124,96,2.333169e-83
124,97,1.843318e-81
124,98,2.726181e-81
124,99,4.079276e-81
124,100,2.708467e-81
124,101,1.568379e-81
124,102,6.264968e-82
124,103,3.507816e-82
124,104,2.622681e-82
124,105,1.434452e-82
124,106,3.847143e-83
124,107,5.188494e-83
124,108,0.000000e+00
124,109,2.781495e-82
124,110,2.594384e-81
124,111,3.371924e-81
124,112,2.037171e-81
124,113,1.118268e-81
124,114,5.899851e-82
124,115,3.700116e-82
124,116,2.385632e-82
124,117,1.617353e-82
124,118,5.255634e-83
124,119,4.815565e-83
124,120,0.000000e+00
124,121,0.000000e+00
124,122,3.241029e-82
124,123,1.215989e-81
124,124,1.209609e-81
124,125,5.502565e-82
124,126,3.320079e-82
124,127,2.832509e-82
124,128,1.297428e-82
124,129,1.041224e-82
124,130,6.257567e-83
124,131,4.942714e-83
124,132,0.000000e+00
124,133,0.000000e+00
124,134,0.000000e+00
124,135,0.000000e+00
124,136,9.927372e-83
124,137,1.077019e-82
124,138,1.322476e-82
124,139,1.014556e-82
124,140,7.496846e-83
124,141,7.108060e-83
124,142,3.883035e-83
124,143,2.416101e-83
124,144,0.000000e+00
124,145,0.000000e+00
124,146,0.000000e+00
124,147,0.000000e+00
124,148,0.000000e+00
124,149,1.207727e-84
124,150,6.916609e-84
124,151,6.347599e-84
124,152,4.374864e-84
124,153,3.217773e-84
124,154,3.241470e-84
124,155,2.978139e-84
125,0,-4.993470e-84
125,1,1.420961e-83
125,2,9.973904e-84
125,3,8.816289e-83
125,4,1.182281e-82
125,5,3.815729e-83
125,6,3.147823e-83
125,7,1.696313e-83
125,8,5.589926e-84
125,9,4.298800e-84
125,10,-2.737894e-86
125,11,1.520116e-84
125,12,-2.131887e-82
125,13,-1.308312e-83
125,14,5.645373e-83
125,15,3.001585e-82
125,16,3.233695e-82
125,17,1.579981e-82
125,18,1.290858e-82
125,19,6.422689e-83
125,20,2.518105e-83
125,21,1.608365e-83
125,22,1.143154e-83
125,23,7.357070e-84
125,24,-9.093255e-82
125,25,-1.793604e-82
125,26,7.244085e-83
125,27,6.021229e-82
125,28,6.673160e-82
125,29,4.485303e-82
125,30,2.658562e-82
125,31,1.200393e-82
125,32,5.987956e-83
125,33,2.716519e-83
125,34,9.906242e-84
125,35,8.941353e-84
125,36,-1.218363e-81
125,37,-3.697954e-82
125,38,1.560786e-82
125,39,9.891034e-82
125,40,1.183395e-81
125,41,7.806579e-82
125,42,4.185148e-82
125,43,2.148862e-82
125,44,8.174786e-83
125,45,5.187938e-83
125,46,5.261844e-84
125,47,1.238173e-83
125,48,-1.634857e-81
125,49,7.755639e-83
125,50,9.890368e-83
125,51,1.467650e-81
125,52,1.515549e-81
125,53,1.148750e-81
125,54,5.450583e-82
125,55,2.100460e-82
125,56,1.020443e-82
125,57,5.868755e-83
125,58,1.025158e-83
125,59,3.104497e-83
125,60,-1.116136e-81
125,61,1.294046e-82
125,62,6.097583e-82
125,63,2.180203e-81
125,64,1.816036e-81
125,65,1.294628e-81
125,66,6.907456e-82
125,67,3.390435e-82
125,68,1.885611e-82
125,69,9.860667e-83
125,70,4.008581e-83
125,71,4.129192e-83
125,72,-8.730547e-82
125,73,5.515236e-83
125,74,1.433679e-81
125,75,2.452237e-81
125,76,2.524886e-81
125,77,1.123030e-81
125,78,6.891925e-82
125,79,3.392159e-82
125,80,1.757064e-82
125,81,8.032976e-83
125,82,5.413120e-83
125,83,4.140821e-83
125,84,-1.414043e-82
125,85,1.791978e-82
125,86,1.118441e-81
125,87,2.211050e-81
125,88,1.948709e-81
125,89,1.101775e-81
125,90,5.749836e-82
125,91,2.646557e-82
125,92,1.287590e-82
125,93,6.867347e-83
125,94,2.424351e-83
125,95,2.765098e-83
125,96,1.517858e-83
125,97,1.125919e-81
125,98,1.560040e-81
125,99,2.223498e-81
125,100,1.452142e-81
125,101,8.609571e-82
125,102,3.674653e-82
125,103,2.184875e-82
125,104,1.610966e-82
125,105,8.960306e-83
125,106,2.715639e-83
125,107,2.994975e-83
125,108,0.000000e+00
125,109,1.570260e-82
125,110,1.433922e-81
125,111,1.721985e-81
125,112,1.139516e-81
125,113,6.715064e-82
125,114,3.335930e-82
125,115,2.161806e-82
125,116,1.438875e-82
125,117,9.654916e-83
125,118,3.387327e-83
125,119,2.776174e-83
125,120,0.000000e+00
125,121,0.000000e+00
125,122,1.799558e-82
125,123,5.867988e-82
125,124,5.502565e-82
125,125,4.183599e-82
125,126,2.418399e-82
125,127,1.615167e-82
125,128,7.872087e-83
125,129,6.196012e-83
125,130,3.708673e-83
125,131,2.767422e-83
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,4.643699e-83
125,137,5.797798e-83
125,138,8.317589e-83
125,139,6.030038e-83
125,140,4.294838e-83
125,141,4.122496e-83
125,142,2.231625e-83
125,143,1.366107e-83
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,4.383630e-85
125,150,3.567908e-84
125,151,3.321105e-84
125,152,2.551841e-84
125,153,1.921303e-84
125,154,1.901852e-84
125,155,1.692509e-84
126,0,2.224538e-83
126,1,2.592603e-83
126,2,3.030739e-83
126,3,7.413233e-83
126,4,8.595186e-83
126,5,2.821655e-83
126,6,2.458439e-83
126,7,1.542863e-83
126,8,5.626709e-84
126,9,4.011394e-84
126,10,7.820240e-85
126,11,1.282254e-84
126,12,-6.398988e-83
126,13,6.710937e-83
126,14,1.163297e-82
126,15,2.432751e-82
126,16,2.359161e-82
126,17,1.162673e-82
126,18,9.689294e-83
126,19,5.055728e-83
126,20,2.394385e-83
126,21,1.596892e-83
126,22,1.040860e-83
126,23,5.894092e-84
126,24,-3.929816e-82
126,25,8.409589e-83
126,26,2.450455e-82
126,27,5.130649e-82
126,28,4.953211e-82
126,29,3.239085e-82
126,30,2.025082e-82
126,31,1.056731e-82
126,32,5.592703e-83
126,33,2.548867e-83
126,34,1.076149e-83
126,35,7.489565e-84
126,36,-4.959994e-82
126,37,2.905578e-83
126,38,3.668841e-82
126,39,8.480511e-82
126,40,8.888935e-82
126,41,5.837529e-82
126,42,3.172958e-82
126,43,1.703308e-82
126,44,7.495702e-83
126,45,4.865958e-83
126,46,1.249770e-83
126,47,1.108352e-83
126,48,-6.577548e-82
126,49,4.456311e-82
126,50,3.950562e-82
126,51,1.190479e-81
126,52,1.100878e-81
126,53,8.173151e-82
126,54,4.092729e-82
126,55,1.830769e-82
126,56,9.695354e-83
126,57,5.980406e-83
126,58,2.060958e-83
126,59,2.304729e-83
126,60,-2.272924e-82
126,61,5.703004e-82
126,62,8.375893e-82
126,63,1.672560e-81
126,64,1.324435e-81
126,65,9.251767e-82
126,66,5.102559e-82
126,67,2.742128e-82
126,68,1.526603e-82
126,69,8.901150e-83
126,70,4.041892e-83
126,71,3.124335e-83
126,72,-8.995174e-83
126,73,5.082344e-82
126,74,1.295627e-81
126,75,1.856296e-81
126,76,1.774631e-81
126,77,8.251373e-82
126,78,5.100168e-82
126,79,2.709753e-82
126,80,1.525960e-82
126,81,7.314470e-83
126,82,4.648686e-83
126,83,3.243122e-83
126,84,1.298655e-82
126,85,4.503440e-82
126,86,1.033113e-81
126,87,1.605841e-81
126,88,1.351928e-81
126,89,7.696292e-82
126,90,4.235065e-82
126,91,2.145355e-82
126,92,1.134701e-82
126,93,6.261723e-83
126,94,2.589667e-83
126,95,2.133484e-83
126,96,2.496004e-83
126,97,8.994969e-82
126,98,1.206646e-81
126,99,1.552941e-81
126,100,1.009904e-81
126,101,6.037811e-82
126,102,2.677581e-82
126,103,1.747341e-82
126,104,1.342797e-82
126,105,7.357051e-83
126,106,2.685895e-83
126,107,2.251273e-83
126,108,0.000000e+00
126,109,1.133497e-82
126,110,1.036955e-81
126,111,1.163166e-81
126,112,7.395478e-82
126,113,5.002858e-82
126,114,2.745263e-82
126,115,1.632755e-82
126,116,1.150197e-82
126,117,7.843685e-83
126,118,2.988126e-83
126,119,2.162921e-83
126,120,0.000000e+00
126,121,0.000000e+00
126,122,1.231928e-82
126,123,4.083568e-82
126,124,3.320079e-82
126,125,2.418399e-82
126,126,2.494282e-82
126,127,1.432532e-82
126,128,6.251355e-83
126,129,5.044203e-83
126,130,2.990166e-83
126,131,2.016048e-83
126,132,0.000000e+00
126,133,0.000000e+00
126,134,0.000000e+00
126,135,0.000000e+00
126,136,3.243329e-83
126,137,3.649737e-83
126,138,5.553854e-83
126,139,5.118182e-83
126,140,3.216545e-83
126,141,3.111938e-83
126,142,1.694969e-83
126,143,9.948853e-84
126,144,0.000000e+00
126,145,0.000000e+00
126,146,0.000000e+00
126,147,0.000000e+00
126,148,0.000000e+00
126,149,1.026445e-84
126,150,2.745757e-84
126,151,2.441373e-84
126,152,1.984038e-84
126,153,1.455186e-84
126,154,1.464253e-84
126,155,1.308751e-84
127,0,2.012507e-83
127,1,2.401430e-83
127,2,2.806106e-83
127,3,5.776672e-83
127,4,6.840712e-83
127,5,2.244734e-83
127,6,1.958284e-83
127,7,1.256501e-83
127,8,4.904984e-84
127,9,4.156548e-84
127,10,8.347832e-85
127,11,1.231526e-84
127,12,-4.806233e-83
127,13,6.277875e-83
127,14,9.862370e-83
127,15,1.995708e-82
127,16,1.870906e-82
127,17,9.063336e-83
127,18,7.494855e-83
127,19,4.248172e-83
127,20,2.015730e-83
127,21,1.338651e-83
127,22,9.002638e-84
127,23,5.258046e-84
127,24,-3.467667e-82
127,25,6.160996e-83
127,26,1.793480e-82
127,27,4.027708e-82
127,28,3.906545e-82
127,29,2.563248e-82
127,30,1.605576e-82
127,31,8.541573e-83
127,32,4.560160e-83
127,33,2.283422e-83
127,34,9.156726e-84
127,35,6.782372e-84
127,36,-4.642164e-82
127,37,1.619700e-83
127,38,2.858195e-82
127,39,6.567098e-82
127,40,6.964071e-82
127,41,4.534815e-82
127,42,2.517686e-82
127,43,1.434026e-82
127,44,6.480114e-83
127,45,4.168805e-83
127,46,9.669371e-84
127,47,9.558488e-84
127,48,-5.510303e-82
127,49,3.686337e-82
127,50,2.511794e-82
127,51,9.227580e-82
127,52,8.754138e-82
127,53,6.571372e-82
127,54,3.255061e-82
127,55,1.521997e-82
127,56,8.190945e-83
127,57,5.052910e-83
127,58,1.561899e-83
127,59,1.998631e-83
127,60,-2.448408e-82
127,61,4.457495e-82
127,62,6.391903e-82
127,63,1.335542e-81
127,64,1.045805e-81
127,65,7.499404e-82
127,66,4.115101e-82
127,67,2.266922e-82
127,68,1.319806e-82
127,69,7.418195e-83
127,70,3.372414e-83
127,71,2.648240e-83
127,72,-7.703776e-83
127,73,4.230564e-82
127,74,1.038954e-81
127,75,1.487323e-81
127,76,1.435867e-81
127,77,6.523393e-82
127,78,4.192337e-82
127,79,2.266348e-82
127,80,1.267951e-82
127,81,6.253252e-83
127,82,3.848020e-83
127,83,2.636827e-83
127,84,1.023781e-82
127,85,3.317117e-82
127,86,7.642176e-82
127,87,1.263181e-81
127,88,1.075142e-81
127,89,6.182671e-82
127,90,3.406537e-82
127,91,1.754337e-82
127,92,9.683325e-83
127,93,5.390239e-83
127,94,2.082384e-83
127,95,1.792342e-83
127,96,1.312579e-83
127,97,7.410362e-82
127,98,9.369261e-82
127,99,1.249183e-81
127,100,8.300765e-82
127,101,5.011845e-82
127,102,2.176275e-82
127,103,1.419572e-82
127,104,1.146867e-82
127,105,6.495362e-83
127,106,2.261646e-83
127,107,1.949927e-83
127,108,0.000000e+00
127,109,8.866751e-83
127,110,8.070974e-82
127,111,9.606884e-82
127,112,5.904912e-82
127,113,3.722448e-82
127,114,2.386342e-82
127,115,1.568720e-82
127,116,9.848690e-83
127,117,6.725130e-83
127,118,2.606307e-83
127,119,1.810784e-83
127,120,0.000000e+00
127,121,0.000000e+00
127,122,1.000625e-82
127,123,3.417942e-82
127,124,2.832509e-82
127,125,1.615167e-82
127,126,1.432532e-82
127,127,1.598927e-82
127,128,5.951950e-83
127,129,4.320535e-83
127,130,2.613361e-83
127,131,1.738023e-83
127,132,0.000000e+00
127,133,0.000000e+00
127,134,0.000000e+00
127,135,0.000000e+00
127,136,2.717402e-83
127,137,3.113638e-83
127,138,4.205671e-83
127,139,4.236354e-83
127,140,3.092791e-83
127,141,2.697332e-83
127,142,1.488160e-83
127,143,8.731805e-84
127,144,0.000000e+00
127,145,0.000000e+00
127,146,0.000000e+00
127,147,0.000000e+00
127,148,0.000000e+00
127,149,1.068457e-84
127,150,2.389153e-84
127,151,2.142242e-84
127,152,1.652181e-84
127,153,1.289951e-84
127,154,1.303013e-84
127,155,1.136092e-84
128,0,3.263481e-83
128,1,2.646620e-83
128,2,3.879192e-83
128,3,3.870974e-83
128,4,3.329974e-83
128,5,1.151629e-83
128,6,1.044315e-83
128,7,8.052265e-84
128,8,3.863314e-84
128,9,3.305214e-84
128,10,1.229447e-84
128,11,8.205704e-85
128,12,6.332903e-83
128,13,1.109074e-82
128,14,1.270223e-82
128,15,1.308150e-82
128,16,9.707109e-83
128,17,4.995420e-83
128,18,3.816681e-83
128,19,2.620445e-83
128,20,1.494160e-83
128,21,1.062192e-83
128,22,6.328964e-84
128,23,3.255505e-84
128,24,4.760343e-83
128,25,2.080261e-82
128,26,2.479565e-82
128,27,2.761226e-82
128,28,2.069747e-82
128,29,1.293038e-82
128,30,8.358599e-83
128,31,5.406191e-83
128,32,3.159698e-83
128,33,1.743583e-83
128,34,8.028171e-84
128,35,4.529397e-84
128,36,8.695965e-83
128,37,3.039047e-82
128,38,3.734885e-82
128,39,4.460016e-82
128,40,3.700673e-82
128,41,2.240784e-82
128,42,1.304812e-82
128,43,8.239247e-83
128,44,4.702144e-83
128,45,2.834339e-83
128,46,1.116386e-83
128,47,6.921960e-84
128,48,1.654884e-82
128,49,5.192758e-82
128,50,4.353941e-82
128,51,5.551548e-82
128,52,4.440340e-82
128,53,3.073485e-82
128,54,1.680833e-82
128,55,9.683090e-83
128,56,6.060716e-83
128,57,3.700428e-83
128,58,1.590683e-83
128,59,1.153985e-83
128,60,3.065050e-82
128,61,6.155357e-82
128,62,6.373110e-82
128,63,7.514983e-82
128,64,5.228722e-82
128,65,3.520995e-82
128,66,2.032403e-82
128,67,1.334367e-82
128,68,8.138044e-83
128,69,5.146987e-83
128,70,2.503521e-83
128,71,1.475571e-83
128,72,4.528996e-82
128,73,6.377846e-82
128,74,7.728884e-82
128,75,8.110469e-82
128,76,6.533570e-82
128,77,3.117162e-82
128,78,2.110112e-82
128,79,1.304297e-82
128,80,8.039995e-83
128,81,4.353017e-83
128,82,2.562812e-83
128,83,1.455075e-83
128,84,2.588422e-82
128,85,4.512919e-82
128,86,5.611432e-82
128,87,6.231745e-82
128,88,4.789346e-82
128,89,2.797375e-82
128,90,1.710904e-82
128,91,1.028501e-82
128,92,6.394605e-83
128,93,3.735670e-83
128,94,1.730786e-83
128,95,1.046647e-83
128,96,1.506277e-83
128,97,4.481084e-82
128,98,5.256566e-82
128,99,5.647562e-82
128,100,3.681442e-82
128,101,2.375360e-82
128,102,1.171683e-82
128,103,8.413572e-83
128,104,6.788684e-83
128,105,4.006692e-83
128,106,1.751568e-83
128,107,1.069659e-83
128,108,0.000000e+00
128,109,4.266848e-83
128,110,3.772876e-82
128,111,4.185004e-82
128,112,2.652364e-82
128,113,1.745443e-82
128,114,1.103076e-82
128,115,8.600623e-83
128,116,6.578352e-83
128,117,3.864859e-83
128,118,1.772144e-83
128,119,1.011920e-83
128,120,0.000000e+00
128,121,0.000000e+00
128,122,4.223438e-83
128,123,1.498394e-82
128,124,1.297428e-82
128,125,7.872087e-83
128,126,6.251355e-83
128,127,5.951950e-83
128,128,5.042316e-83
128,129,2.674428e-83
128,130,1.516213e-83
128,131,8.786040e-84
128,132,0.000000e+00
128,133,0.000000e+00
128,134,0.000000e+00
128,135,0.000000e+00
128,136,1.250323e-83
128,137,1.550866e-83
128,138,2.030931e-83
128,139,1.883669e-83
128,140,1.658926e-83
128,141,1.585551e-83
128,142,7.813976e-84
128,143,4.377288e-84
128,144,0.000000e+00
128,145,0.000000e+00
128,146,0.000000e+00
128,147,0.000000e+00
128,148,0.000000e+00
128,149,9.378794e-85
128,150,1.308561e-84
128,151,1.065840e-84
128,152,8.290040e-85
128,153,6.883431e-85
128,154,7.057251e-85
128,155,5.707074e-85
129,0,2.383601e-83
129,1,1.922845e-83
129,2,2.779532e-83
129,3,3.296450e-83
129,4,2.747813e-83
129,5,8.868633e-84
129,6,8.108070e-84
129,7,6.104574e-84
129,8,2.999019e-84
129,9,2.213795e-84
129,10,8.146026e-85
129,11,5.789268e-85
129,12,4.060861e-83
129,13,8.016746e-83
129,14,9.604215e-83
129,15,1.014560e-82
129,16,7.794692e-83
129,17,3.966064e-83
129,18,3.301316e-83
129,19,2.032293e-83
129,20,1.152747e-83
129,21,8.535690e-84
129,22,4.823047e-84
129,23,2.472835e-84
129,24,2.233745e-83
129,25,1.508590e-82
129,26,1.895128e-82
129,27,2.247309e-82
129,28,1.697286e-82
129,29,1.065487e-82
129,30,6.859337e-83
129,31,4.237050e-83
129,32,2.528015e-83
129,33,1.347562e-83
129,34,6.494583e-84
129,35,3.346035e-84
129,36,6.314431e-83
129,37,2.252194e-82
129,38,2.847631e-82
129,39,3.580094e-82
129,40,3.044696e-82
129,41,1.873759e-82
129,42,1.042058e-82
129,43,6.264995e-83
129,44,3.586012e-83
129,45,2.262786e-83
129,46,8.903092e-84
129,47,5.285959e-84
129,48,7.998655e-83
129,49,3.839810e-82
129,50,3.531422e-82
129,51,4.550239e-82
129,52,3.619679e-82
129,53,2.533337e-82
129,54,1.363634e-82
129,55,7.248482e-83
129,56,4.627356e-83
129,57,2.905415e-83
129,58,1.243702e-83
129,59,9.316535e-84
129,60,2.248504e-82
129,61,4.600215e-82
129,62,4.929257e-82
129,63,6.149421e-82
129,64,4.408492e-82
129,65,2.823028e-82
129,66,1.664053e-82
129,67,1.066261e-82
129,68,6.366282e-83
129,69,4.093917e-83
129,70,1.907505e-83
129,71,1.203893e-83
129,72,3.152405e-82
129,73,4.760162e-82
129,74,6.243212e-82
129,75,6.454688e-82
129,76,5.415085e-82
129,77,2.611261e-82
129,78,1.672010e-82
129,79,1.022699e-82
129,80,6.361012e-83
129,81,3.472659e-83
129,82,2.039360e-83
129,83,1.221697e-83
129,84,1.940211e-82
129,85,3.431131e-82
129,86,4.596968e-82
129,87,5.182588e-82
129,88,3.962764e-82
129,89,2.315838e-82
129,90,1.412531e-82
129,91,8.173924e-83
129,92,4.941379e-83
129,93,2.907947e-83
129,94,1.407873e-83
129,95,8.538351e-84
129,96,1.306641e-83
129,97,3.490683e-82
129,98,4.261327e-82
129,99,4.717340e-82
129,100,3.027955e-82
129,101,1.921820e-82
129,102,9.466064e-83
129,103,6.558625e-83
129,104,5.382716e-83
129,105,2.881630e-83
129,106,1.366225e-83
129,107,8.504663e-84
129,108,0.000000e+00
129,109,3.714951e-83
129,110,3.130354e-82
129,111,3.419275e-82
129,112,2.181919e-82
129,113,1.424358e-82
129,114,8.964461e-83
129,115,6.249509e-83
129,116,4.826351e-83
129,117,3.607967e-83
129,118,1.318292e-83
129,119,8.274552e-84
129,120,0.000000e+00
129,121,0.000000e+00
129,122,3.462296e-83
129,123,1.202209e-82
129,124,1.041224e-82
129,125,6.196012e-83
129,126,5.044203e-83
129,127,4.320535e-83
129,128,2.674428e-83
129,129,3.202569e-83
129,130,1.221489e-83
129,131,7.020138e-84
129,132,0.000000e+00
129,133,0.000000e+00
129,134,0.000000e+00
129,135,0.000000e+00
129,136,9.965739e-84
129,137,1.166705e-83
129,138,1.586683e-83
129,139,1.457362e-83
129,140,1.091299e-83
129,141,1.332511e-83
129,142,6.622467e-84
129,143,3.453649e-84
129,144,0.000000e+00
129,145,0.000000e+00
129,146,0.000000e+00
129,147,0.000000e+00
129,148,0.000000e+00
129,149,6.120761e-85
129,150,1.017945e-84
129,151,8.027307e-85
129,152,6.317928e-85
129,153,5.101840e-85
129,154,5.575682e-85
129,155,4.545447e-85
130,0,1.378408e-83
130,1,1.093373e-83
130,2,1.672061e-83
130,3,1.990810e-83
130,4,1.696135e-83
130,5,5.527032e-84
130,6,5.025755e-84
130,7,3.556284e-84
130,8,1.827916e-84
130,9,1.382447e-84
130,10,5.098598e-85
130,11,3.605604e-85
130,12,2.338893e-83
130,13,4.881033e-83
130,14,5.955170e-83
130,15,6.509686e-83
130,16,4.965236e-83
130,17,2.584510e-83
130,18,2.072871e-83
130,19,1.272341e-83
130,20,7.230901e-84
130,21,5.346857e-84
130,22,3.000106e-84
130,23,1.532654e-84
130,24,1.810493e-83
130,25,9.588179e-83
130,26,1.226530e-82
130,27,1.431351e-82
130,28,1.087402e-82
130,29,6.845213e-83
130,30,4.341252e-83
130,31,2.703329e-83
130,32,1.561530e-83
130,33,8.625021e-84
130,34,4.092475e-84
130,35,2.187075e-84
130,36,5.219900e-83
130,37,1.500984e-82
130,38,1.899471e-82
130,39,2.376995e-82
130,40,1.979690e-82
130,41,1.196001e-82
130,42,6.588655e-83
130,43,3.967273e-83
130,44,2.255630e-83
130,45,1.422350e-83
130,46,5.792470e-84
130,47,3.444501e-84
130,48,6.495306e-83
130,49,2.528313e-82
130,50,2.342396e-82
130,51,2.966261e-82
130,52,2.375054e-82
130,53,1.599631e-82
130,54,8.566517e-83
130,55,4.726460e-83
130,56,2.983932e-83
130,57,1.858458e-83
130,58,7.898526e-84
130,59,5.769498e-84
130,60,1.512615e-82
130,61,2.973102e-82
130,62,3.262468e-82
130,63,4.022263e-82
130,64,2.829370e-82
130,65,1.819964e-82
130,66,1.032348e-82
130,67,6.722281e-83
130,68,4.022745e-83
130,69,2.535474e-83
130,70,1.240989e-83
130,71,7.529487e-84
130,72,2.042878e-82
130,73,3.091627e-82
130,74,4.074953e-82
130,75,4.201215e-82
130,76,3.410691e-82
130,77,1.657487e-82
130,78,1.054111e-82
130,79,6.307101e-83
130,80,3.872051e-83
130,81,2.154819e-83
130,82,1.313812e-83
130,83,7.594916e-84
130,84,1.195660e-82
130,85,2.246575e-82
130,86,2.996228e-82
130,87,3.318106e-82
130,88,2.501899e-82
130,89,1.443446e-82
130,90,8.746683e-83
130,91,5.172107e-83
130,92,3.045257e-83
130,93,1.772676e-83
130,94,8.677090e-84
130,95,5.398723e-84
130,96,8.290825e-84
130,97,2.170671e-82
130,98,2.686296e-82
130,99,2.942692e-82
130,100,1.881253e-82
130,101,1.181211e-82
130,102,5.767579e-83
130,103,4.090231e-83
130,104,3.279385e-83
130,105,1.805711e-83
130,106,8.006866e-84
130,107,5.374531e-84
130,108,0.000000e+00
130,109,2.310834e-83
130,110,1.977466e-82
130,111,2.127195e-82
130,112,1.344530e-82
130,113,8.558410e-83
130,114,5.382790e-83
130,115,3.909110e-83
130,116,2.704181e-83
130,117,1.977418e-83
130,118,9.419630e-84
130,119,4.809304e-84
130,120,0.000000e+00
130,121,0.000000e+00
130,122,2.159405e-83
130,123,7.301871e-83
130,124,6.257567e-83
130,125,3.708673e-83
130,126,2.990166e-83
130,127,2.613361e-83
130,128,1.516213e-83
130,129,1.221489e-83
130,130,1.053710e-83
130,131,4.260072e-84
130,132,0.000000e+00
130,133,0.000000e+00
130,134,0.000000e+00
130,135,0.000000e+00
130,136,6.049818e-84
130,137,6.971125e-84
130,138,9.554977e-84
130,139,8.793602e-84
130,140,6.576284e-84
130,141,6.611967e-84
130,142,4.202237e-84
130,143,2.152995e-84
130,144,0.000000e+00
130,145,0.000000e+00
130,146,0.000000e+00
130,147,0.000000e+00
130,148,0.000000e+00
130,149,3.915790e-85
130,150,6.162930e-85
130,151,4.840074e-85
130,152,3.750512e-85
130,153,3.020817e-85
130,154,3.148219e-85
130,155,2.669575e-85
131,0,-1.725841e-84
131,1,5.224400e-85
131,2,-1.163017e-84
131,3,7.628047e-84
131,4,1.121966e-83
131,5,3.277098e-84
131,6,2.733203e-84
131,7,1.668133e-84
131,8,5.592328e-85
131,9,4.239795e-85
131,10,7.356191e-87
131,11,1.760705e-85
131,12,-2.742944e-83
131,13,-6.773210e-84
131,14,-2.420095e-85
131,15,2.556829e-83
131,16,2.927647e-83
131,17,1.288329e-83
131,18,1.194824e-83
131,19,6.015113e-84
131,20,2.642585e-84
131,21,1.566762e-84
131,22,1.181670e-84
131,23,8.253424e-85
131,24,-1.066849e-82
131,25,-2.588529e-83
131,26,-4.468238e-85
131,27,5.204583e-83
131,28,6.042856e-83
131,29,4.101430e-83
131,30,2.544414e-83
131,31,1.160305e-83
131,32,6.402654e-84
131,33,2.677335e-84
131,34,1.009278e-84
131,35,9.725799e-85
131,36,-1.393064e-82
131,37,-5.418711e-83
131,38,2.308719e-85
131,39,8.740638e-83
131,40,1.113525e-82
131,41,7.511251e-83
131,42,4.047151e-83
131,43,2.125367e-83
131,44,8.550400e-84
131,45,5.595448e-84
131,46,5.693755e-85
131,47,1.335527e-84
131,48,-1.897917e-82
131,49,-9.965511e-84
131,50,-1.150458e-83
131,51,1.378111e-82
131,52,1.455198e-82
131,53,1.123104e-82
131,54,5.287074e-83
131,55,2.049550e-83
131,56,1.091626e-83
131,57,6.270345e-84
131,58,1.217378e-84
131,59,3.444644e-84
131,60,-1.281044e-82
131,61,-4.907822e-85
131,62,4.402311e-83
131,63,2.095411e-82
131,64,1.765665e-82
131,65,1.284867e-82
131,66,7.044379e-83
131,67,3.399711e-83
131,68,1.984889e-83
131,69,1.071617e-83
131,70,4.389419e-84
131,71,4.618301e-84
131,72,-1.071265e-82
131,73,-8.481460e-84
131,74,1.290299e-82
131,75,2.379059e-82
131,76,2.520082e-82
131,77,1.107198e-82
131,78,6.794611e-83
131,79,3.478141e-83
131,80,1.945316e-83
131,81,8.720404e-84
131,82,6.016922e-84
131,83,4.745753e-84
131,84,-2.565639e-83
131,85,2.016679e-84
131,86,9.251676e-83
131,87,2.136446e-82
131,88,1.902076e-82
131,89,1.081775e-82
131,90,5.681423e-83
131,91,2.653603e-83
131,92,1.408772e-83
131,93,7.557938e-84
131,94,2.687155e-84
131,95,3.121148e-84
131,96,1.582481e-84
131,97,9.949791e-83
131,98,1.397533e-82
131,99,2.160755e-82
131,100,1.460336e-82
131,101,8.703766e-83
131,102,3.654373e-83
131,103,2.211498e-83
131,104,1.764318e-83
131,105,9.734289e-84
131,106,2.928992e-84
131,107,3.112512e-84
131,108,0.000000e+00
131,109,1.451869e-83
131,110,1.333059e-82
131,111,1.666850e-82
131,112,1.049842e-82
131,113,6.352539e-83
131,114,3.492360e-83
131,115,2.274617e-83
131,116,1.590310e-83
131,117,1.076946e-83
131,118,4.070957e-84
131,119,3.726168e-84
131,120,0.000000e+00
131,121,0.000000e+00
131,122,1.799575e-83
131,123,6.069439e-83
131,124,4.942714e-83
131,125,2.767422e-83
131,126,2.016048e-83
131,127,1.738023e-83
131,128,8.786040e-84
131,129,7.020138e-84
131,130,4.260072e-84
131,131,4.289863e-84
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,4.652911e-84
131,137,4.992938e-84
131,138,6.880912e-84
131,139,6.149934e-84
131,140,4.673601e-84
131,141,4.534223e-84
131,142,2.466654e-84
131,143,1.816302e-84
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,6.651514e-86
131,150,3.609211e-85
131,151,3.348111e-85
131,152,2.585514e-85
131,153,2.016059e-85
131,154,2.138393e-85
131,155,2.056912e-85
132,0,0.000000e+00
132,1,0.000000e+00
132,2,0.000000e+00
132,3,0.000000e+00
132,4,0.000000e+00
132,5,0.000000e+00
132,6,0.000000e+00
132,7,0.000000e+00
132,8,0.000000e+00
132,9,0.000000e+00
132,10,0.000000e+00
132,11,0.000000e+00
132,12,0.000000e+00
132,13,0.000000e+00
132,14,0.000000e+00
132,15,0.000000e+00
132,16,0.000000e+00
132,17,0.000000e+00
132,18,0.000000e+00
132,19,0.000000e+00
132,20,0.000000e+00
132,21,0.000000e+00
132,22,0.000000e+00
132,23,0.000000e+00
132,24,0.000000e+00
132,25,0.000000e+00
132,26,0.000000e+00
132,27,0.000000e+00
132,28,0.000000e+00
132,29,0.000000e+00
132,30,0.000000e+00
132,31,0.000000e+00
132,32,0.000000e+00
132,33,0.000000e+00
132,34,0.000000e+00
132,35,0.000000e+00
132,36,0.000000e+00
132,37,0.000000e+00
132,38,0.000000e+00
132,39,0.000000e+00
132,40,0.000000e+00
132,41,0.000000e+00
132,42,0.000000e+00
132,43,0.000000e+00
132,44,0.000000e+00
132,45,0.000000e+00
132,46,0.000000e+00
132,47,0.000000e+00
132,48,0.000000e+00
132,49,0.000000e+00
132,50,0.000000e+00
132,51,0.000000e+00
132,52,0.000000e+00
132,53,0.000000e+00
132,54,0.000000e+00
132,55,0.000000e+00
132,56,0.000000e+00
132,57,0.000000e+00
132,58,0.000000e+00
132,59,0.000000e+00
132,60,0.000000e+00
132,61,0.000000e+00
132,62,0.000000e+00
132,63,0.000000e+00
132,64,0.000000e+00
132,65,0.000000e+00
132,66,0.000000e+00
132,67,0.000000e+00
132,68,0.000000e+00
132,69,0.000000e+00
132,70,0.000000e+00
132,71,0.000000e+00
132,72,0.000000e+00
132,73,0.000000e+00
132,74,0.000000e+00
132,75,0.000000e+00
132,76,0.000000e+00
132,77,0.000000e+00
132,78,0.000000e+00
132,79,0.000000e+00
132,80,0.000000e+00
132,81,0.000000e+00
132,82,0.000000e+00
132,83,0.000000e+00
132,84,0.000000e+00
132,85,0.000000e+00
132,86,0.000000e+00
132,87,0.000000e+00
132,88,0.000000e+00
132,89,0.000000e+00
132,90,0.000000e+00
132,91,0.000000e+00
132,92,0.000000e+00
132,93,0.000000e+00
132,94,0.000000e+00
132,95,0.000000e+00
132,96,0.000000e+00
132,97,0.000000e+00
132,98,0.000000e+00
132,99,0.000000e+00
132,100,0.000000e+00
132,101,0.000000e+00
132,102,0.000000e+00
132,103,0.000000e+00
132,104,0.000000e+00
132,105,0.000000e+00
132,106,0.000000e+00
132,107,0.000000e+00
132,108,0.000000e+00
132,109,0.000000e+00
132,110,0.000000e+00
132,111,0.000000e+00
132,112,0.000000e+00
132,113,0.000000e+00
132,114,0.000000e+00
132,115,0.000000e+00
132,116,0.000000e+00
132,117,0.000000e+00
132,118,0.000000e+00
132,119,0.000000e+00
132,120,0.000000e+00
132,121,0.000000e+00
132,122,0.000000e+00
132,123,0.000000e+00
132,124,0.000000e+00
132,125,0.000000e+00
132,126,0.000000e+00
132,127,0.000000e+00
132,128,0.000000e+00
132,129,0.000000e+00
132,130,0.000000e+00
132,131,0.000000e+00
132,132,0.000000e+00
132,133,0.000000e+00
132,134,0.000000e+00
132,135,0.000000e+00
132,136,0.000000e+00
132,137,0.000000e+00
132,138,0.000000e+00
132,139,0.000000e+00
132,140,0.000000e+00
132,141,0.000000e+00
132,142,0.000000e+00
132,143,0.000000e+00
132,144,0.000000e+00
132,145,0.000000e+00
132,146,0.000000e+00
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,0.000000e+00
132,152,0.000000e+00
132,153,0.000000e+00
132,154,0.000000e+00
132,155,0.000000e+00
133,0,0.000000e+00
133,1,0.000000e+00
133,2,0.000000e+00
133,3,0.000000e+00
133,4,0.000000e+00
133,5,0.000000e+00
133,6,0.000000e+00
133,7,0.000000e+00
133,8,0.000000e+00
133,9,0.000000e+00
133,10,0.000000e+00
133,11,0.000000e+00
133,12,0.000000e+00
133,13,0.000000e+00
133,14,0.000000e+00
133,15,0.000000e+00
133,16,0.000000e+00
133,17,0.000000e+00
133,18,0.000000e+00
133,19,0.000000e+00
133,20,0.000000e+00
133,21,0.000000e+00
133,22,0.000000e+00
133,23,0.000000e+00
133,24,0.000000e+00
133,25,0.000000e+00
133,26,0.000000e+00
133,27,0.000000e+00
133,28,0.000000e+00
133,29,0.000000e+00
133,30,0.000000e+00
133,31,0.000000e+00
133,32,0.000000e+00
133,33,0.000000e+00
133,34,0.000000e+00
133,35,0.000000e+00
133,36,0.000000e+00
133,37,0.000000e+00
133,38,0.000000e+00
133,39,0.000000e+00
133,40,0.000000e+00
133,41,0.000000e+00
133,42,0.000000e+00
133,43,0.000000e+00
133,44,0.000000e+00
133,45,0.000000e+00
133,46,0.000000e+00
133,47,0.000000e+00
133,48,0.000000e+00
133,49,0.000000e+00
133,50,0.000000e+00
133,51,0.000000e+00
133,52,0.000000e+00
133,53,0.000000e+00
133,54,0.000000e+00
133,55,0.000000e+00
133,56,0.000000e+00
133,57,0.000000e+00
133,58,0.000000e+00
133,59,0.000000e+00
133,60,0.000000e+00
133,61,0.000000e+00
133,62,0.000000e+00
133,63,0.000000e+00
133,64,0.000000e+00
133,65,0.000000e+00
133,66,0.000000e+00
133,67,0.000000e+00
133,68,0.000000e+00
133,69,0.000000e+00
133,70,0.000000e+00
133,71,0.000000e+00
133,72,0.000000e+00
133,73,0.000000e+00
133,74,0.000000e+00
133,75,0.000000e+00
133,76,0.000000e+00
133,77,0.000000e+00
133,78,0.000000e+00
133,79,0.000000e+00
133,80,0.000000e+00
133,81,0.000000e+00
133,82,0.000000e+00
133,83,0.000000e+00
133,84,0.000000e+00
133,85,0.000000e+00
133,86,0.000000e+00
133,87,0.000000e+00
133,88,0.000000e+00
133,89,0.000000e+00
133,90,0.000000e+00
133,91,0.000000e+00
133,92,0.000000e+00
133,93,0.000000e+00
133,94,0.000000e+00
133,95,0.000000e+00
133,96,0.000000e+00
133,97,0.000000e+00
133,98,0.000000e+00
133,99,0.000000e+00
133,100,0.000000e+00
133,101,0.000000e+00
133,102,0.000000e+00
133,103,0.000000e+00
133,104,0.000000e+00
133,105,0.000000e+00
133,106,0.000000e+00
133,107,0.000000e+00
133,108,0.000000e+00
133,109,0.000000e+00
133,110,0.000000e+00
133,111,0.000000e+00
133,112,0.000000e+00
133,113,0.000000e+00
133,114,0.000000e+00
133,115,0.000000e+00
133,116,0.000000e+00
133,117,0.000000e+00
133,118,0.000000e+00
133,119,0.000000e+00
133,120,0.000000e+00
133,121,0.000000e+00
133,122,0.000000e+00
133,123,0.000000e+00
133,124,0.000000e+00
133,125,0.000000e+00
133,126,0.000000e+00
133,127,0.000000e+00
133,128,0.000000e+00
133,129,0.000000e+00
133,130,0.000000e+00
133,131,0.000000e+00
133,132,0.000000e+00
133,133,0.000000e+00
133,134,0.000000e+00
133,135,0.000000e+00
133,136,0.000000e+00
133,137,0.000000e+00
133,138,0.000000e+00
133,139,0.000000e+00
133,140,0.000000e+00
133,141,0.000000e+00
133,142,0.000000e+00
133,143,0.000000e+00
133,144,0.000000e+00
133,145,0.000000e+00
133,146,0.000000e+00
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,0.000000e+00
133,152,0.000000e+00
133,153,0.000000e+00
133,154,0.000000e+00
133,155,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
135,0,0.000000e+00
135,1,0.000000e+00
135,2,0.000000e+00
135,3,0.000000e+00
135,4,0.000000e+00
135,5,0.000000e+00
135,6,0.000000e+00
135,7,0.000000e+00
135,8,0.000000e+00
135,9,0.000000e+00
135,10,0.000000e+00
135,11,0.000000e+00
135,12,0.000000e+00
135,13,0.000000e+00
135,14,0.000000e+00
135,15,0.000000e+00
135,16,0.000000e+00
135,17,0.000000e+00
135,18,0.000000e+00
135,19,0.000000e+00
135,20,0.000000e+00
135,21,0.000000e+00
135,22,0.000000e+00
135,23,0.000000e+00
135,24,0.000000e+00
135,25,0.000000e+00
135,26,0.000000e+00
135,27,0.000000e+00
135,28,0.000000e+00
135,29,0.000000e+00
135,30,0.000000e+00
135,31,0.000000e+00
135,32,0.000000e+00
135,33,0.000000e+00
135,34,0.000000e+00
135,35,0.000000e+00
135,36,0.000000e+00
135,37,0.000000e+00
135,38,0.000000e+00
135,39,0.000000e+00
135,40,0.000000e+00
135,41,0.000000e+00
135,42,0.000000e+00
135,43,0.000000e+00
135,44,0.000000e+00
135,45,0.000000e+00
135,46,0.000000e+00
135,47,0.000000e+00
135,48,0.000000e+00
135,49,0.000000e+00
135,50,0.000000e+00
135,51,0.000000e+00
135,52,0.000000e+00
135,53,0.000000e+00
135,54,0.000000e+00
135,55,0.000000e+00
135,56,0.000000e+00
135,57,0.000000e+00
135,58,0.000000e+00
135,59,0.000000e+00
135,60,0.000000e+00
135,61,0.000000e+00
135,62,0.000000e+00
135,63,0.000000e+00
135,64,0.000000e+00
135,65,0.000000e+00
135,66,0.000000e+00
135,67,0.000000e+00
135,68,0.000000e+00
135,69,0.000000e+00
135,70,0.000000e+00
135,71,0.000000e+00
135,72,0.000000e+00
135,73,0.000000e+00
135,74,0.000000e+00
135,75,0.000000e+00
135,76,0.000000e+00
135,77,0.000000e+00
135,78,0.000000e+00
135,79,0.000000e+00
135,80,0.000000e+00
135,81,0.000000e+00
135,82,0.000000e+00
135,83,0.000000e+00
135,84,0.000000e+00
135,85,0.000000e+00
135,86,0.000000e+00
135,87,0.000000e+00
135,88,0.000000e+00
135,89,0.000000e+00
135,90,0.000000e+00
135,91,0.000000e+00
135,92,0.000000e+00
135,93,0.000000e+00
135,94,0.000000e+00
135,95,0.000000e+00
135,96,0.000000e+00
135,97,0.000000e+00
135,98,0.000000e+00
135,99,0.000000e+00
135,100,0.000000e+00
135,101,0.000000e+00
135,102,0.000000e+00
135,103,0.000000e+00
135,104,0.000000e+00
135,105,0.000000e+00
135,106,0.000000e+00
135,107,0.000000e+00
135,108,0.000000e+00
135,109,0.000000e+00
135,110,0.000000e+00
135,111,0.000000e+00
135,112,0.000000e+00
135,113,0.000000e+00
135,114,0.000000e+00
135,115,0.000000e+00
135,116,0.000000e+00
135,117,0.000000e+00
135,118,0.000000e+00
135,119,0.000000e+00
135,120,0.000000e+00
135,121,0.000000e+00
135,122,0.000000e+00
135,123,0.000000e+00
135,124,0.000000e+00
135,125,0.000000e+00
135,126,0.000000e+00
135,127,0.000000e+00
135,128,0.000000e+00
135,129,0.000000e+00
135,130,0.000000e+00
135,131,0.000000e+00
135,132,0.000000e+00
135,133,0.000000e+00
135,134,0.000000e+00
135,135,0.000000e+00
135,136,0.000000e+00
135,137,0.000000e+00
135,138,0.000000e+00
135,139,0.000000e+00
135,140,0.000000e+00
135,141,0.000000e+00
135,142,0.000000e+00
135,143,0.000000e+00
135,144,0.000000e+00
135,145,0.000000e+00
135,146,0.000000e+00
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,0.000000e+00
135,152,0.000000e+00
135,153,0.000000e+00
135,154,0.000000e+00
135,155,0.000000e+00
136,0,-1.281541e-84
136,1,2.704073e-84
136,2,2.380110e-84
136,3,1.586031e-83
136,4,2.066030e-83
136,5,6.753035e-84
136,6,4.897713e-84
136,7,2.631986e-84
136,8,7.658536e-85
136,9,4.360881e-85
136,10,-9.268802e-86
136,11,1.774425e-85
136,12,-3.985650e-83
136,13,-4.506874e-84
136,14,8.714952e-84
136,15,5.142755e-83
136,16,5.669808e-83
136,17,2.723007e-83
136,18,2.130961e-83
136,19,1.010174e-83
136,20,3.946571e-84
136,21,2.349470e-84
136,22,1.586168e-84
136,23,1.109050e-84
136,24,-1.703876e-82
136,25,-4.121612e-83
136,26,2.141646e-84
136,27,1.014358e-82
136,28,1.136957e-82
136,29,7.505657e-83
136,30,4.348444e-83
136,31,1.758362e-83
136,32,8.816308e-84
136,33,3.327262e-84
136,34,1.276030e-84
136,35,1.260740e-84
136,36,-2.275173e-82
136,37,-7.583072e-83
136,38,8.578018e-84
136,39,1.604994e-82
136,40,2.011098e-82
136,41,1.319393e-82
136,42,6.633707e-83
136,43,3.046945e-83
136,44,1.030247e-83
136,45,6.601775e-84
136,46,3.878495e-86
136,47,1.845009e-84
136,48,-3.153171e-82
136,49,-1.754104e-83
136,50,2.370758e-84
136,51,2.487559e-82
136,52,2.547413e-82
136,53,1.891997e-82
136,54,8.705115e-83
136,55,2.844356e-83
136,56,1.431323e-83
136,57,6.748739e-84
136,58,-2.123078e-85
136,59,4.669879e-84
136,60,-2.273256e-82
136,61,-1.178986e-83
136,62,8.057939e-83
136,63,3.589945e-82
136,64,3.141923e-82
136,65,2.119614e-82
136,66,1.112498e-82
136,67,5.108788e-83
136,68,2.837232e-83
136,69,1.417892e-83
136,70,4.592848e-84
136,71,6.541982e-84
136,72,-1.877275e-82
136,73,-2.450382e-83
136,74,2.215004e-82
136,75,3.991285e-82
136,76,4.269470e-82
136,77,1.876949e-82
136,78,1.093745e-82
136,79,5.177500e-83
136,80,2.618889e-83
136,81,1.129797e-83
136,82,7.952712e-84
136,83,6.560540e-84
136,84,-4.005871e-83
136,85,-4.234028e-84
136,86,1.755868e-82
136,87,3.777244e-82
136,88,3.292842e-82
136,89,1.806122e-82
136,90,9.235738e-83
136,91,3.992334e-83
136,92,1.799154e-83
136,93,9.545835e-84
136,94,3.056419e-84
136,95,4.172329e-84
136,96,4.147838e-85
136,97,2.086245e-82
136,98,2.434211e-82
136,99,3.767848e-82
136,100,2.536805e-82
136,101,1.427079e-82
136,102,5.773653e-83
136,103,3.239879e-83
136,104,2.291011e-83
136,105,1.244168e-83
136,106,3.677281e-84
136,107,4.457343e-84
136,108,0.000000e+00
136,109,2.894516e-83
136,110,2.605844e-82
136,111,2.947719e-82
136,112,1.837136e-82
136,113,1.081881e-82
136,114,5.494064e-83
136,115,3.433156e-83
136,116,2.231267e-83
136,117,1.529291e-83
136,118,4.859746e-84
136,119,4.416592e-84
136,120,0.000000e+00
136,121,0.000000e+00
136,122,4.216344e-83
136,123,1.433612e-82
136,124,9.927372e-83
136,125,4.643699e-83
136,126,3.243329e-83
136,127,2.717402e-83
136,128,1.250323e-83
136,129,9.965739e-84
136,130,6.049818e-84
136,131,4.652911e-84
136,132,0.000000e+00
136,133,0.000000e+00
136,134,0.000000e+00
136,135,0.000000e+00
136,136,3.220290e-83
136,137,1.374542e-83
136,138,1.273619e-83
136,139,1.027862e-83
136,140,7.397832e-84
136,141,6.985972e-84
136,142,3.773419e-84
136,143,2.364564e-84
136,144,0.000000e+00
136,145,0.000000e+00
136,146,0.000000e+00
136,147,0.000000e+00
136,148,0.000000e+00
136,149,8.113616e-86
136,150,7.731197e-85
136,151,7.780287e-85
136,152,4.313378e-85
136,153,3.360255e-85
136,154,3.334143e-85
136,155,2.930739e-85
137,0,3.002896e-84
137,1,6.504774e-84
137,2,6.800526e-84
137,3,1.673766e-83
137,4,2.229936e-83
137,5,7.248141e-84
137,6,5.149782e-84
137,7,3.553074e-84
137,8,1.181168e-84
137,9,8.378287e-85
137,10,1.080505e-85
137,11,2.680974e-85
137,12,-2.474360e-83
137,13,8.828545e-84
137,14,1.942499e-83
137,15,5.861894e-83
137,16,5.851076e-83
137,17,2.957521e-83
137,18,2.234250e-83
137,19,1.182429e-83
137,20,4.697531e-84
137,21,3.434001e-84
137,22,1.955278e-84
137,23,1.408523e-84
137,24,-1.404970e-82
137,25,-1.456616e-83
137,26,2.379701e-83
137,27,1.105161e-82
137,28,1.167174e-82
137,29,7.849642e-83
137,30,4.717741e-83
137,31,2.054010e-83
137,32,1.072257e-83
137,33,4.846121e-84
137,34,1.789711e-84
137,35,1.632523e-84
137,36,-1.921565e-82
137,37,-4.315677e-83
137,38,3.045079e-83
137,39,1.690764e-82
137,40,2.034496e-82
137,41,1.335196e-82
137,42,7.351275e-83
137,43,3.697886e-83
137,44,1.373298e-83
137,45,8.684772e-84
137,46,9.356393e-85
137,47,2.223334e-84
137,48,-2.527725e-82
137,49,3.130120e-83
137,50,1.450514e-83
137,51,2.501588e-82
137,52,2.534654e-82
137,53,1.904407e-82
137,54,9.240878e-83
137,55,3.295177e-83
137,56,1.819504e-83
137,57,9.897992e-84
137,58,2.392425e-84
137,59,5.169203e-84
137,60,-1.577321e-82
137,61,3.877876e-83
137,62,1.184255e-82
137,63,3.510148e-82
137,64,3.062846e-82
137,65,2.157541e-82
137,66,1.153919e-82
137,67,5.587762e-83
137,68,3.326313e-83
137,69,1.752303e-83
137,70,6.916783e-84
137,71,6.553417e-84
137,72,-1.270634e-82
137,73,1.711647e-83
137,74,2.516117e-82
137,75,3.979953e-82
137,76,4.299421e-82
137,77,1.905342e-82
137,78,1.231487e-82
137,79,5.924184e-83
137,80,2.974521e-83
137,81,1.442031e-83
137,82,9.117062e-84
137,83,6.750395e-84
137,84,-1.003414e-83
137,85,3.172308e-83
137,86,1.807565e-82
137,87,3.707766e-82
137,88,3.248130e-82
137,89,1.846142e-82
137,90,9.582527e-83
137,91,4.538943e-83
137,92,2.217093e-83
137,93,1.202898e-83
137,94,4.240230e-84
137,95,4.540192e-84
137,96,-3.843166e-85
137,97,2.053515e-82
137,98,2.718049e-82
137,99,3.736449e-82
137,100,2.530490e-82
137,101,1.495433e-82
137,102,6.478889e-83
137,103,3.742809e-83
137,104,2.727173e-83
137,105,1.515361e-83
137,106,4.786240e-84
137,107,5.108852e-84
137,108,0.000000e+00
137,109,3.001532e-83
137,110,2.644815e-82
137,111,3.059372e-82
137,112,1.831332e-82
137,113,1.123722e-82
137,114,6.121351e-83
137,115,4.075618e-83
137,116,2.608596e-83
137,117,1.715720e-83
137,118,6.208022e-84
137,119,4.684021e-84
137,120,0.000000e+00
137,121,0.000000e+00
137,122,3.171811e-83
137,123,1.170900e-82
137,124,1.077019e-82
137,125,5.797798e-83
137,126,3.649737e-83
137,127,3.113638e-83
137,128,1.550866e-83
137,129,1.166705e-83
137,130,6.971125e-84
137,131,4.992938e-84
137,132,0.000000e+00
137,133,0.000000e+00
137,134,0.000000e+00
137,135,0.000000e+00
137,136,1.374542e-83
137,137,2.565971e-83
137,138,2.294708e-83
137,139,1.170499e-83
137,140,8.596674e-84
137,141,8.102052e-84
137,142,4.325983e-84
137,143,2.534757e-84
137,144,0.000000e+00
137,145,0.000000e+00
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,1.296900e-84
137,150,1.798950e-84
137,151,1.012056e-84
137,152,5.398363e-85
137,153,4.003045e-85
137,154,3.849470e-85
137,155,3.395074e-85
138,0,-3.133970e-84
138,1,2.815020e-84
138,2,-5.310855e-85
138,3,1.982288e-83
138,4,2.785717e-83
138,5,8.027334e-84
138,6,6.850136e-84
138,7,3.656253e-84
138,8,1.433462e-84
138,9,9.508839e-85
138,10,-1.083721e-85
138,11,3.926371e-85
138,12,-6.438723e-83
138,13,-1.396172e-83
138,14,1.645359e-85
138,15,6.396606e-83
138,16,7.399717e-83
138,17,3.475960e-83
138,18,2.995296e-83
138,19,1.474015e-83
138,20,5.305068e-84
138,21,3.607494e-84
138,22,2.506831e-84
138,23,1.782751e-84
138,24,-2.635389e-82
138,25,-7.125072e-83
138,26,-1.049902e-83
138,27,1.209115e-82
138,28,1.443281e-82
138,29,1.023820e-82
138,30,5.884398e-83
138,31,2.709716e-83
138,32,1.318369e-83
138,33,5.930142e-84
138,34,1.892539e-84
138,35,2.036304e-84
138,36,-3.623858e-82
138,37,-1.418240e-82
138,38,-2.108884e-83
138,39,1.974432e-82
138,40,2.666674e-82
138,41,1.828832e-82
138,42,9.632318e-83
138,43,4.736575e-83
138,44,1.793870e-83
138,45,1.252564e-83
138,46,2.428010e-85
138,47,2.803787e-84
138,48,-4.758000e-82
138,49,-4.122324e-83
138,50,-4.436062e-83
138,51,3.058642e-82
138,52,3.380224e-82
138,53,2.709302e-82
138,54,1.225965e-82
138,55,4.595675e-83
138,56,2.232204e-83
138,57,1.434282e-83
138,58,1.527604e-84
138,59,7.474057e-84
138,60,-3.319323e-82
138,61,-3.673514e-83
138,62,7.740017e-83
138,63,4.801768e-82
138,64,4.084698e-82
138,65,3.048402e-82
138,66,1.571444e-82
138,67,8.106483e-83
138,68,4.347335e-83
138,69,2.244861e-83
138,70,9.330023e-84
138,71,1.002306e-83
138,72,-3.111470e-82
138,73,-5.948678e-83
138,74,2.954771e-82
138,75,5.501734e-82
138,76,5.853561e-82
138,77,2.607143e-82
138,78,1.627395e-82
138,79,7.886192e-83
138,80,4.114005e-83
138,81,1.864454e-83
138,82,1.207410e-83
138,83,9.799972e-84
138,84,-7.450429e-83
138,85,-1.908305e-83
138,86,2.055572e-82
138,87,4.940687e-82
138,88,4.468199e-82
138,89,2.584809e-82
138,90,1.324322e-82
138,91,5.987090e-83
138,92,2.906146e-83
138,93,1.573892e-83
138,94,4.786323e-84
138,95,6.374666e-84
138,96,5.458417e-84
138,97,2.418704e-82
138,98,3.515390e-82
138,99,5.176843e-82
138,100,3.430491e-82
138,101,2.057351e-82
138,102,8.346388e-83
138,103,5.081988e-83
138,104,3.842881e-83
138,105,2.100451e-83
138,106,6.096927e-84
138,107,7.311996e-84
138,108,0.000000e+00
138,109,3.849198e-83
138,110,3.391974e-82
138,111,4.140582e-82
138,112,2.493177e-82
138,113,1.505070e-82
138,114,8.330111e-83
138,115,5.358436e-83
138,116,3.643331e-83
138,117,2.372174e-83
138,118,8.304535e-84
138,119,6.813259e-84
138,120,0.000000e+00
138,121,0.000000e+00
138,122,4.380667e-83
138,123,1.426782e-82
138,124,1.322476e-82
138,125,8.317589e-83
138,126,5.553854e-83
138,127,4.205671e-83
138,128,2.030931e-83
138,129,1.586683e-83
138,130,9.554977e-84
138,131,6.880912e-84
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,1.273619e-83
138,137,2.294708e-83
138,138,4.037931e-83
138,139,2.138787e-83
138,140,1.105917e-83
138,141,1.048116e-83
138,142,5.783443e-84
138,143,3.491876e-84
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,6.369605e-85
138,150,1.838685e-84
138,151,1.376436e-84
138,152,7.627140e-85
138,153,4.978455e-85
138,154,5.001708e-85
138,155,4.422960e-85
139,0,4.185658e-85
139,1,4.173309e-84
139,2,2.532446e-84
139,3,1.655494e-83
139,4,2.310239e-83
139,5,7.354579e-84
139,6,6.005958e-84
139,7,3.638854e-84
139,8,1.354597e-84
139,9,9.747998e-85
139,10,4.316543e-86
139,11,3.286574e-85
139,12,-4.266451e-83
139,13,-1.746252e-84
139,14,1.063719e-83
139,15,5.715243e-83
139,16,6.085651e-83
139,17,2.873128e-83
139,18,2.485552e-83
139,19,1.303270e-83
139,20,5.676072e-84
139,21,3.847262e-84
139,22,2.530162e-84
139,23,1.618094e-84
139,24,-1.886430e-82
139,25,-3.623095e-83
139,26,1.163304e-83
139,27,1.112866e-82
139,28,1.242277e-82
139,29,8.397414e-83
139,30,5.212345e-83
139,31,2.528883e-83
139,32,1.343821e-83
139,33,6.062378e-84
139,34,2.213069e-84
139,35,1.954318e-84
139,36,-2.638632e-82
139,37,-8.162765e-83
139,38,1.954346e-83
139,39,1.813392e-82
139,40,2.239591e-82
139,41,1.512231e-82
139,42,8.265445e-83
139,43,4.338766e-83
139,44,1.744076e-83
139,45,1.161891e-83
139,46,1.392848e-84
139,47,2.795217e-84
139,48,-3.347968e-82
139,49,1.886453e-83
139,50,-7.528210e-84
139,51,2.760597e-82
139,52,2.870629e-82
139,53,2.230434e-82
139,54,1.072410e-82
139,55,4.358518e-83
139,56,2.296133e-83
139,57,1.324366e-83
139,58,2.653071e-84
139,59,6.370274e-84
139,60,-2.271709e-82
139,61,2.386048e-83
139,62,1.143020e-82
139,63,4.143616e-82
139,64,3.467753e-82
139,65,2.551579e-82
139,66,1.371756e-82
139,67,7.083859e-83
139,68,4.129115e-83
139,69,2.130039e-83
139,70,8.921229e-84
139,71,8.556944e-84
139,72,-1.818311e-82
139,73,1.036168e-83
139,74,2.651992e-82
139,75,4.731895e-82
139,76,4.910402e-82
139,77,2.213151e-82
139,78,1.388030e-82
139,79,7.059651e-83
139,80,3.869027e-83
139,81,1.839539e-83
139,82,1.140446e-83
139,83,8.748043e-84
139,84,-4.335771e-83
139,85,1.002548e-83
139,86,1.866016e-82
139,87,4.090163e-82
139,88,3.691929e-82
139,89,2.120020e-82
139,90,1.131107e-82
139,91,5.378524e-83
139,92,2.751375e-83
139,93,1.549890e-83
139,94,5.118137e-84
139,95,5.715477e-84
139,96,4.242979e-84
139,97,2.126318e-82
139,98,2.868781e-82
139,99,4.271309e-82
139,100,2.860052e-82
139,101,1.707345e-82
139,102,7.309480e-83
139,103,4.596558e-83
139,104,3.525919e-83
139,105,1.931298e-83
139,106,6.144698e-84
139,107,6.364381e-84
139,108,0.000000e+00
139,109,3.117503e-83
139,110,2.810942e-82
139,111,3.424735e-82
139,112,2.214646e-82
139,113,1.276230e-82
139,114,7.015994e-83
139,115,4.654366e-83
139,116,3.288346e-83
139,117,2.231302e-83
139,118,7.882090e-84
139,119,6.059835e-84
139,120,0.000000e+00
139,121,0.000000e+00
139,122,3.693692e-83
139,123,1.229388e-82
139,124,1.014556e-82
139,125,6.030038e-83
139,126,5.118182e-83
139,127,4.236354e-83
139,128,1.883669e-83
139,129,1.457362e-83
139,130,8.793602e-84
139,131,6.149934e-84
139,132,0.000000e+00
139,133,0.000000e+00
139,134,0.000000e+00
139,135,0.000000e+00
139,136,1.027862e-83
139,137,1.170499e-83
139,138,2.138787e-83
139,139,3.119542e-83
139,140,1.140468e-83
139,141,9.527246e-84
139,142,5.239789e-84
139,143,3.145231e-84
139,144,0.000000e+00
139,145,0.000000e+00
139,146,0.000000e+00
139,147,0.000000e+00
139,148,0.000000e+00
139,149,2.974239e-85
139,150,9.401661e-85
139,151,9.585577e-85
139,152,7.366998e-85
139,153,4.595651e-85
139,154,4.576957e-85
139,155,4.062536e-85
140,0,1.733558e-84
140,1,4.714844e-84
140,2,3.846445e-84
140,3,1.175858e-83
140,4,1.711421e-83
140,5,5.558786e-84
140,6,4.424732e-84
140,7,3.068062e-84
140,8,9.790990e-85
140,9,9.281029e-85
140,10,1.427878e-85
140,11,2.845299e-85
140,12,-2.600096e-83
140,13,2.752067e-84
140,14,1.044721e-83
140,15,4.279718e-83
140,16,4.339015e-83
140,17,1.962976e-83
140,18,1.695811e-83
140,19,9.445682e-84
140,20,4.345007e-84
140,21,2.688809e-84
140,22,1.942815e-84
140,23,1.305052e-84
140,24,-1.359816e-82
140,25,-2.137565e-83
140,26,7.739100e-84
140,27,7.733280e-83
140,28,8.788567e-83
140,29,5.806503e-83
140,30,3.759275e-83
140,31,1.812425e-83
140,32,9.688866e-84
140,33,4.430516e-84
140,34,1.613630e-84
140,35,1.566200e-84
140,36,-1.922643e-82
140,37,-6.151052e-83
140,38,1.073632e-83
140,39,1.210707e-82
140,40,1.526998e-82
140,41,1.042058e-82
140,42,5.840008e-83
140,43,3.277055e-83
140,44,1.279510e-83
140,45,8.442497e-84
140,46,8.749967e-85
140,47,1.947921e-84
140,48,-2.362417e-82
140,49,1.479190e-83
140,50,-3.049082e-83
140,51,1.900048e-82
140,52,2.004044e-82
140,53,1.560473e-82
140,54,7.585917e-83
140,55,3.131170e-83
140,56,1.623401e-83
140,57,9.736043e-84
140,58,1.947282e-84
140,59,4.637144e-84
140,60,-1.613737e-82
140,61,1.908384e-83
140,62,7.287665e-83
140,63,2.816594e-82
140,64,2.394039e-82
140,65,1.801712e-82
140,66,9.905932e-83
140,67,4.849802e-83
140,68,3.039928e-83
140,69,1.566310e-83
140,70,6.395578e-84
140,71,6.095557e-84
140,72,-1.239661e-82
140,73,3.332988e-84
140,74,1.784207e-82
140,75,3.260814e-82
140,76,3.546437e-82
140,77,1.530896e-82
140,78,1.000946e-82
140,79,5.184192e-83
140,80,2.858323e-83
140,81,1.340604e-83
140,82,8.281424e-84
140,83,6.266541e-84
140,84,-2.787919e-83
140,85,1.031760e-84
140,86,1.202620e-82
140,87,2.887081e-82
140,88,2.623077e-82
140,89,1.505799e-82
140,90,7.959673e-83
140,91,3.814927e-83
140,92,2.105386e-83
140,93,1.159384e-83
140,94,3.773770e-84
140,95,4.188458e-84
140,96,-2.475127e-86
140,97,1.532138e-82
140,98,1.974641e-82
140,99,3.024028e-82
140,100,2.078595e-82
140,101,1.256774e-82
140,102,5.396351e-83
140,103,3.334568e-83
140,104,2.639093e-83
140,105,1.525996e-83
140,106,4.652188e-84
140,107,4.723390e-84
140,108,0.000000e+00
140,109,1.983391e-83
140,110,1.891829e-82
140,111,2.420581e-82
140,112,1.542261e-82
140,113,9.470707e-83
140,114,5.424455e-83
140,115,3.489921e-83
140,116,2.410135e-83
140,117,1.647531e-83
140,118,6.058982e-84
140,119,4.461981e-84
140,120,0.000000e+00
140,121,0.000000e+00
140,122,2.565351e-83
140,123,9.083209e-83
140,124,7.496846e-83
140,125,4.294838e-83
140,126,3.216545e-83
140,127,3.092791e-83
140,128,1.658926e-83
140,129,1.091299e-83
140,130,6.576284e-84
140,131,4.673601e-84
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,7.397832e-84
140,137,8.596674e-84
140,138,1.105917e-83
140,139,1.140468e-83
140,140,1.201453e-83
140,141,7.846545e-84
140,142,4.017742e-84
140,143,2.402428e-84
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,2.478482e-85
140,150,6.302051e-85
140,151,6.196305e-85
140,152,5.506510e-85
140,153,4.094599e-85
140,154,3.603036e-85
140,155,3.223520e-85
141,0,7.345308e-84
141,1,8.457532e-84
141,2,1.017722e-83
141,3,1.592342e-83
141,4,1.821347e-83
141,5,5.760382e-84
141,6,4.582753e-84
141,7,3.392453e-84
141,8,1.374266e-84
141,9,1.005854e-84
141,10,2.186243e-85
141,11,2.778570e-85
141,12,-6.468095e-84
141,13,2.212337e-83
141,14,2.945998e-83
141,15,5.262996e-83
141,16,4.746706e-83
141,17,2.264654e-83
141,18,1.922094e-83
141,19,1.095205e-83
141,20,5.395516e-84
141,21,3.893047e-84
141,22,2.258010e-84
141,23,1.368300e-84
141,24,-9.339073e-83
141,25,1.168702e-83
141,26,3.959268e-83
141,27,9.811527e-83
141,28,9.434710e-83
141,29,6.124823e-83
141,30,3.887675e-83
141,31,1.976830e-83
141,32,1.134802e-83
141,33,5.561369e-84
141,34,2.422795e-84
141,35,1.652194e-84
141,36,-1.228486e-82
141,37,1.934070e-84
141,38,5.253763e-83
141,39,1.456611e-82
141,40,1.643066e-82
141,41,1.093695e-82
141,42,5.902621e-83
141,43,3.201107e-83
141,44,1.455244e-83
141,45,9.500341e-84
141,46,2.022642e-84
141,47,2.386430e-84
141,48,-1.665222e-82
141,49,7.355202e-83
141,50,4.679175e-83
141,51,2.115257e-82
141,52,2.012214e-82
141,53,1.536008e-82
141,54,7.755295e-83
141,55,3.112068e-83
141,56,1.829507e-83
141,57,1.132964e-83
141,58,2.964961e-84
141,59,4.844651e-84
141,60,-7.300445e-83
141,61,8.829183e-83
141,62,1.339733e-82
141,63,2.989727e-82
141,64,2.515965e-82
141,65,1.728554e-82
141,66,9.579776e-83
141,67,5.262149e-83
141,68,3.195471e-83
141,69,1.810059e-83
141,70,7.146700e-84
141,71,6.407001e-84
141,72,-3.672562e-83
141,73,7.425889e-83
141,74,2.316105e-82
141,75,3.278808e-82
141,76,3.395821e-82
141,77,1.518484e-82
141,78,9.945609e-83
141,79,5.347088e-83
141,80,3.020214e-83
141,81,1.540684e-83
141,82,9.115833e-84
141,83,6.544511e-84
141,84,1.121052e-83
141,85,4.402141e-83
141,86,1.582025e-82
141,87,2.856757e-82
141,88,2.509572e-82
141,89,1.467515e-82
141,90,8.083547e-83
141,91,4.031122e-83
141,92,2.269639e-83
141,93,1.276659e-83
141,94,4.925119e-84
141,95,4.390709e-84
141,96,2.524613e-84
141,97,1.627468e-82
141,98,2.057623e-82
141,99,2.948139e-82
141,100,1.950831e-82
141,101,1.204149e-82
141,102,5.444670e-83
141,103,3.404152e-83
141,104,2.714928e-83
141,105,1.560640e-83
141,106,5.728688e-84
141,107,4.794015e-84
141,108,0.000000e+00
141,109,2.187131e-83
141,110,1.834328e-82
141,111,2.270768e-82
141,112,1.480843e-82
141,113,9.257241e-83
141,114,5.180084e-83
141,115,3.513456e-83
141,116,2.461868e-83
141,117,1.601971e-83
141,118,6.407110e-84
141,119,4.590746e-84
141,120,0.000000e+00
141,121,0.000000e+00
141,122,2.402407e-83
141,123,8.353031e-83
141,124,7.108060e-83
141,125,4.122496e-83
141,126,3.111938e-83
141,127,2.697332e-83
141,128,1.585551e-83
141,129,1.332511e-83
141,130,6.611967e-84
141,131,4.534223e-84
141,132,0.000000e+00
141,133,0.000000e+00
141,134,0.000000e+00
141,135,0.000000e+00
141,136,6.985972e-84
141,137,8.102052e-84
141,138,1.048116e-83
141,139,9.527246e-84
141,140,7.846545e-84
141,141,1.134622e-83
141,142,4.243850e-84
141,143,2.345555e-84
141,144,0.000000e+00
141,145,0.000000e+00
141,146,0.000000e+00
141,147,0.000000e+00
141,148,0.000000e+00
141,149,2.347053e-85
141,150,6.065081e-85
141,151,5.305233e-85
141,152,4.267817e-85
141,153,3.963920e-85
141,154,3.969965e-85
141,155,3.070995e-85
142,0,1.864934e-84
142,1,2.979453e-84
142,2,2.807080e-84
142,3,7.422337e-84
142,4,9.157664e-84
142,5,2.841361e-84
142,6,2.366090e-84
142,7,1.666416e-84
142,8,6.171697e-85
142,9,4.857794e-85
142,10,9.201630e-86
142,11,1.541333e-85
142,12,-1.027732e-83
142,13,5.241131e-84
142,14,9.178004e-84
142,15,2.434781e-83
142,16,2.380297e-83
142,17,1.086162e-83
142,18,9.662161e-84
142,19,5.364212e-84
142,20,2.584154e-84
142,21,1.735436e-84
142,22,1.140299e-84
142,23,7.195033e-85
142,24,-6.193357e-83
142,25,-3.143827e-84
142,26,1.323859e-83
142,27,4.693262e-83
142,28,4.827856e-83
142,29,3.183997e-83
142,30,2.026775e-83
142,31,1.018707e-83
142,32,5.796214e-84
142,33,2.740591e-84
142,34,1.115706e-84
142,35,8.726995e-85
142,36,-8.387962e-83
142,37,-1.637817e-83
142,38,1.765124e-83
142,39,7.339207e-83
142,40,8.616134e-83
142,41,5.812367e-83
142,42,3.144213e-83
142,43,1.716464e-83
142,44,7.681784e-84
142,45,5.049308e-84
142,46,9.569494e-85
142,47,1.243639e-84
142,48,-1.082100e-82
142,49,2.430898e-83
142,50,1.063651e-83
142,51,1.106117e-82
142,52,1.087470e-82
142,53,8.424785e-83
142,54,4.144198e-83
142,55,1.717493e-83
142,56,9.749927e-84
142,57,5.996234e-84
142,58,1.587248e-84
142,59,2.686003e-84
142,60,-6.042777e-83
142,61,3.173483e-83
142,62,5.863637e-83
142,63,1.610031e-82
142,64,1.343185e-82
142,65,9.572340e-83
142,66,5.280288e-83
142,67,2.793948e-83
142,68,1.685083e-83
142,69,9.464086e-84
142,70,3.926236e-84
142,71,3.553207e-84
142,72,-4.167049e-83
142,73,2.434802e-83
142,74,1.146017e-82
142,75,1.805412e-82
142,76,1.870686e-82
142,77,8.333643e-83
142,78,5.358658e-83
142,79,2.848132e-83
142,80,1.633988e-83
142,81,8.068059e-84
142,82,4.979130e-84
142,83,3.614590e-84
142,84,-3.389851e-84
142,85,1.727519e-83
142,86,7.996007e-83
142,87,1.574662e-82
142,88,1.395239e-82
142,89,8.050859e-83
142,90,4.371372e-83
142,91,2.173200e-83
142,92,1.209128e-83
142,93,6.830016e-84
142,94,2.650068e-84
142,95,2.447870e-84
142,96,1.399531e-84
142,97,8.506196e-83
142,98,1.111779e-82
142,99,1.618532e-82
142,100,1.083474e-82
142,101,6.647571e-83
142,102,2.909936e-83
142,103,1.850539e-83
142,104,1.503960e-83
142,105,8.270891e-84
142,106,2.932331e-84
142,107,2.691579e-84
142,108,0.000000e+00
142,109,1.140528e-83
142,110,1.014808e-82
142,111,1.266221e-82
142,112,8.059802e-83
142,113,5.004573e-83
142,114,2.878416e-83
142,115,1.932826e-83
142,116,1.358059e-83
142,117,8.975231e-84
142,118,3.329334e-84
142,119,2.552021e-84
142,120,0.000000e+00
142,121,0.000000e+00
142,122,1.336919e-83
142,123,4.651249e-83
142,124,3.883035e-83
142,125,2.231625e-83
142,126,1.694969e-83
142,127,1.488160e-83
142,128,7.813976e-84
142,129,6.622467e-84
142,130,4.202237e-84
142,131,2.466654e-84
142,132,0.000000e+00
142,133,0.000000e+00
142,134,0.000000e+00
142,135,0.000000e+00
142,136,3.773419e-84
142,137,4.325983e-84
142,138,5.783443e-84
142,139,5.239789e-84
142,140,4.017742e-84
142,141,4.243850e-84
142,142,3.117232e-84
142,143,1.336616e-84
142,144,0.000000e+00
142,145,0.000000e+00
142,146,0.000000e+00
142,147,0.000000e+00
142,148,0.000000e+00
142,149,1.198414e-85
142,150,3.271195e-85
142,151,2.952263e-85
142,152,2.268235e-85
142,153,1.833105e-85
142,154,2.212292e-85
142,155,1.873192e-85
143,0,-4.592785e-85
143,1,7.246482e-85
143,2,-1.567099e-85
143,3,3.723301e-84
143,4,5.384973e-84
143,5,1.654244e-84
143,6,1.309953e-84
143,7,8.047375e-85
143,8,2.694678e-85
143,9,1.870621e-85
143,10,-1.683623e-86
143,11,7.827667e-86
143,12,-1.325348e-83
143,13,-3.340962e-84
143,14,-6.265646e-85
143,15,1.141160e-83
143,16,1.366498e-83
143,17,5.956448e-84
143,18,5.573028e-84
143,19,2.880859e-84
143,20,1.189505e-84
143,21,7.894611e-85
143,22,5.987706e-85
143,23,4.053284e-85
143,24,-5.672763e-83
143,25,-1.671896e-83
143,26,-6.335251e-84
143,27,2.111451e-83
143,28,2.695741e-83
143,29,1.844193e-83
143,30,1.152089e-83
143,31,5.072968e-84
143,32,2.800956e-84
143,33,1.165158e-84
143,34,4.423226e-85
143,35,4.414930e-85
143,36,-7.890484e-83
143,37,-3.453915e-83
143,38,-1.027945e-83
143,39,3.226396e-83
143,40,4.729396e-83
143,41,3.346323e-83
143,42,1.816747e-83
143,43,9.401835e-84
143,44,3.314867e-84
143,45,2.450691e-84
143,46,2.881826e-86
143,47,5.655075e-85
143,48,-1.050194e-82
143,49,-1.544745e-83
143,50,-2.265736e-83
143,51,5.492352e-83
143,52,6.328650e-83
143,53,5.048146e-83
143,54,2.395877e-83
143,55,8.250227e-84
143,56,4.333615e-84
143,57,2.576796e-84
143,58,1.179920e-85
143,59,1.548567e-84
143,60,-7.453543e-83
143,61,-1.540307e-83
143,62,4.556950e-84
143,63,8.737971e-83
143,64,7.778857e-83
143,65,5.815698e-83
143,66,3.200871e-83
143,67,1.503510e-83
143,68,9.049405e-84
143,69,4.557542e-84
143,70,1.709156e-84
143,71,2.104369e-84
143,72,-6.763007e-83
143,73,-2.165304e-83
143,74,4.572402e-83
143,75,1.007289e-82
143,76,1.158625e-82
143,77,4.986657e-83
143,78,3.086800e-83
143,79,1.563155e-83
143,80,8.833099e-84
143,81,3.817793e-84
143,82,2.441870e-84
143,83,2.154193e-84
143,84,-2.064463e-83
143,85,-1.859419e-83
143,86,2.715903e-83
143,87,9.119665e-83
143,88,8.630843e-83
143,89,4.925706e-83
143,90,2.542296e-83
143,91,1.137093e-83
143,92,5.927572e-84
143,93,3.279843e-84
143,94,9.886357e-85
143,95,1.417203e-84
143,96,4.205811e-85
143,97,4.355649e-83
143,98,5.558173e-83
143,99,9.769784e-83
143,100,6.705860e-83
143,101,4.016920e-83
143,102,1.665148e-83
143,103,9.956785e-84
143,104,7.979337e-84
143,105,4.559177e-84
143,106,1.255460e-84
143,107,1.516590e-84
143,108,0.000000e+00
143,109,7.175282e-84
143,110,5.942732e-83
143,111,7.799257e-83
143,112,5.012495e-83
143,113,3.072747e-83
143,114,1.660298e-83
143,115,1.072989e-83
143,116,7.703615e-84
143,117,4.987201e-84
143,118,1.772627e-84
143,119,1.424319e-84
143,120,0.000000e+00
143,121,0.000000e+00
143,122,8.360063e-84
143,123,2.894611e-83
143,124,2.416101e-83
143,125,1.366107e-83
143,126,9.948853e-84
143,127,8.731805e-84
143,128,4.377288e-84
143,129,3.453649e-84
143,130,2.152995e-84
143,131,1.816302e-84
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,2.364564e-84
143,137,2.534757e-84
143,138,3.491876e-84
143,139,3.145231e-84
143,140,2.402428e-84
143,141,2.345555e-84
143,142,1.336616e-84
143,143,1.196987e-84
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,2.234824e-86
143,150,1.770607e-85
143,151,1.701520e-85
143,152,1.336318e-85
143,153,1.059975e-85
143,154,1.145937e-85
143,155,1.262830e-85
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
145,0,0.000000e+00
145,1,0.000000e+00
145,2,0.000000e+00
145,3,0.000000e+00
145,4,0.000000e+00
145,5,0.000000e+00
145,6,0.000000e+00
145,7,0.000000e+00
145,8,0.000000e+00
145,9,0.000000e+00
145,10,0.000000e+00
145,11,0.000000e+00
145,12,0.000000e+00
145,13,0.000000e+00
145,14,0.000000e+00
145,15,0.000000e+00
145,16,0.000000e+00
145,17,0.000000e+00
145,18,0.000000e+00
145,19,0.000000e+00
145,20,0.000000e+00
145,21,0.000000e+00
145,22,0.000000e+00
145,23,0.000000e+00
145,24,0.000000e+00
145,25,0.000000e+00
145,26,0.000000e+00
145,27,0.000000e+00
145,28,0.000000e+00
145,29,0.000000e+00
145,30,0.000000e+00
145,31,0.000000e+00
145,32,0.000000e+00
145,33,0.000000e+00
145,34,0.000000e+00
145,35,0.000000e+00
145,36,0.000000e+00
145,37,0.000000e+00
145,38,0.000000e+00
145,39,0.000000e+00
145,40,0.000000e+00
145,41,0.000000e+00
145,42,0.000000e+00
145,43,0.000000e+00
145,44,0.000000e+00
145,45,0.000000e+00
145,46,0.000000e+00
145,47,0.000000e+00
145,48,0.000000e+00
145,49,0.000000e+00
145,50,0.000000e+00
145,51,0.000000e+00
145,52,0.000000e+00
145,53,0.000000e+00
145,54,0.000000e+00
145,55,0.000000e+00
145,56,0.000000e+00
145,57,0.000000e+00
145,58,0.000000e+00
145,59,0.000000e+00
145,60,0.000000e+00
145,61,0.000000e+00
145,62,0.000000e+00
145,63,0.000000e+00
145,64,0.000000e+00
145,65,0.000000e+00
145,66,0.000000e+00
145,67,0.000000e+00
145,68,0.000000e+00
145,69,0.000000e+00
145,70,0.000000e+00
145,71,0.000000e+00
145,72,0.000000e+00
145,73,0.000000e+00
145,74,0.000000e+00
145,75,0.000000e+00
145,76,0.000000e+00
145,77,0.000000e+00
145,78,0.000000e+00
145,79,0.000000e+00
145,80,0.000000e+00
145,81,0.000000e+00
145,82,0.000000e+00
145,83,0.000000e+00
145,84,0.000000e+00
145,85,0.000000e+00
145,86,0.000000e+00
145,87,0.000000e+00
145,88,0.000000e+00
145,89,0.000000e+00
145,90,0.000000e+00
145,91,0.000000e+00
145,92,0.000000e+00
145,93,0.000000e+00
145,94,0.000000e+00
145,95,0.000000e+00
145,96,0.000000e+00
145,97,0.000000e+00
145,98,0.000000e+00
145,99,0.000000e+00
145,100,0.000000e+00
145,101,0.000000e+00
145,102,0.000000e+00
145,103,0.000000e+00
145,104,0.000000e+00
145,105,0.000000e+00
145,106,0.000000e+00
145,107,0.000000e+00
145,108,0.000000e+00
145,109,0.000000e+00
145,110,0.000000e+00
145,111,0.000000e+00
145,112,0.000000e+00
145,113,0.000000e+00
145,114,0.000000e+00
145,115,0.000000e+00
145,116,0.000000e+00
145,117,0.000000e+00
145,118,0.000000e+00
145,119,0.000000e+00
145,120,0.000000e+00
145,121,0.000000e+00
145,122,0.000000e+00
145,123,0.000000e+00
145,124,0.000000e+00
145,125,0.000000e+00
145,126,0.000000e+00
145,127,0.000000e+00
145,128,0.000000e+00
145,129,0.000000e+00
145,130,0.000000e+00
145,131,0.000000e+00
145,132,0.000000e+00
145,133,0.000000e+00
145,134,0.000000e+00
145,135,0.000000e+00
145,136,0.000000e+00
145,137,0.000000e+00
145,138,0.000000e+00
145,139,0.000000e+00
145,140,0.000000e+00
145,141,0.000000e+00
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,0.000000e+00
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
146,0,0.000000e+00
146,1,0.000000e+00
146,2,0.000000e+00
146,3,0.000000e+00
146,4,0.000000e+00
146,5,0.000000e+00
146,6,0.000000e+00
146,7,0.000000e+00
146,8,0.000000e+00
146,9,0.000000e+00
146,10,0.000000e+00
146,11,0.000000e+00
146,12,0.000000e+00
146,13,0.000000e+00
146,14,0.000000e+00
146,15,0.000000e+00
146,16,0.000000e+00
146,17,0.000000e+00
146,18,0.000000e+00
146,19,0.000000e+00
146,20,0.000000e+00
146,21,0.000000e+00
146,22,0.000000e+00
146,23,0.000000e+00
146,24,0.000000e+00
146,25,0.000000e+00
146,26,0.000000e+00
146,27,0.000000e+00
146,28,0.000000e+00
146,29,0.000000e+00
146,30,0.000000e+00
146,31,0.000000e+00
146,32,0.000000e+00
146,33,0.000000e+00
146,34,0.000000e+00
146,35,0.000000e+00
146,36,0.000000e+00
146,37,0.000000e+00
146,38,0.000000e+00
146,39,0.000000e+00
146,40,0.000000e+00
146,41,0.000000e+00
146,42,0.000000e+00
146,43,0.000000e+00
146,44,0.000000e+00
146,45,0.000000e+00
146,46,0.000000e+00
146,47,0.000000e+00
146,48,0.000000e+00
146,49,0.000000e+00
146,50,0.000000e+00
146,51,0.000000e+00
146,52,0.000000e+00
146,53,0.000000e+00
146,54,0.000000e+00
146,55,0.000000e+00
146,56,0.000000e+00
146,57,0.000000e+00
146,58,0.000000e+00
146,59,0.000000e+00
146,60,0.000000e+00
146,61,0.000000e+00
146,62,0.000000e+00
146,63,0.000000e+00
146,64,0.000000e+00
146,65,0.000000e+00
146,66,0.000000e+00
146,67,0.000000e+00
146,68,0.000000e+00
146,69,0.000000e+00
146,70,0.000000e+00
146,71,0.000000e+00
146,72,0.000000e+00
146,73,0.000000e+00
146,74,0.000000e+00
146,75,0.000000e+00
146,76,0.000000e+00
146,77,0.000000e+00
146,78,0.000000e+00
146,79,0.000000e+00
146,80,0.000000e+00
146,81,0.000000e+00
146,82,0.000000e+00
146,83,0.000000e+00
146,84,0.000000e+00
146,85,0.000000e+00
146,86,0.000000e+00
146,87,0.000000e+00
146,88,0.000000e+00
146,89,0.000000e+00
146,90,0.000000e+00
146,91,0.000000e+00
146,92,0.000000e+00
146,93,0.000000e+00
146,94,0.000000e+00
146,95,0.000000e+00
146,96,0.000000e+00
146,97,0.000000e+00
146,98,0.000000e+00
146,99,0.000000e+00
146,100,0.000000e+00
146,101,0.000000e+00
146,102,0.000000e+00
146,103,0.000000e+00
146,104,0.000000e+00
146,105,0.000000e+00
146,106,0.000000e+00
146,107,0.000000e+00
146,108,0.000000e+00
146,109,0.000000e+00
146,110,0.000000e+00
146,111,0.000000e+00
146,112,0.000000e+00
146,113,0.000000e+00
146,114,0.000000e+00
146,115,0.000000e+00
146,116,0.000000e+00
146,117,0.000000e+00
146,118,0.000000e+00
146,119,0.000000e+00
146,120,0.000000e+00
146,121,0.000000e+00
146,122,0.000000e+00
146,123,0.000000e+00
146,124,0.000000e+00
146,125,0.000000e+00
146,126,0.000000e+00
146,127,0.000000e+00
146,128,0.000000e+00
146,129,0.000000e+00
146,130,0.000000e+00
146,131,0.000000e+00
146,132,0.000000e+00
146,133,0.000000e+00
146,134,0.000000e+00
146,135,0.000000e+00
146,136,0.000000e+00
146,137,0.000000e+00
146,138,0.000000e+00
146,139,0.000000e+00
146,140,0.000000e+00
146,141,0.000000e+00
146,142,0.000000e+00
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,0.000000e+00
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,0.000000e+00
146,152,0.000000e+00
146,153,0.000000e+00
146,154,0.000000e+00
146,155,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
149,0,2.526962e-84
149,1,1.583824e-84
149,2,2.816363e-84
149,3,1.368862e-84
149,4,5.187787e-85
149,5,1.080703e-85
149,6,2.664325e-85
149,7,2.247868e-85
149,8,1.800878e-85
149,9,1.981222e-85
149,10,9.637616e-86
149,11,4.043204e-86
149,12,8.382412e-84
149,13,8.886713e-84
149,14,9.008547e-84
149,15,5.156105e-84
149,16,2.072127e-84
149,17,1.389432e-84
149,18,6.790487e-85
149,19,6.893692e-85
149,20,4.997249e-85
149,21,4.299792e-85
149,22,2.288597e-85
149,23,8.388132e-86
149,24,2.284869e-83
149,25,2.088103e-83
149,26,2.007184e-83
149,27,1.270279e-83
149,28,5.306986e-84
149,29,2.761114e-84
149,30,1.660311e-84
149,31,2.137884e-84
149,32,1.134546e-84
149,33,7.308569e-85
149,34,4.023443e-85
149,35,1.719946e-85
149,36,3.267483e-83
149,37,3.361331e-83
149,38,2.942282e-83
149,39,2.148592e-83
149,40,1.071646e-83
149,41,4.248400e-84
149,42,2.943619e-84
149,43,2.598024e-84
149,44,2.137290e-84
149,45,1.060814e-84
149,46,7.525773e-85
149,47,2.973663e-85
149,48,4.956865e-83
149,49,4.307731e-83
149,50,4.374047e-83
149,51,2.020527e-83
149,52,1.007491e-83
149,53,5.006723e-84
149,54,3.525570e-84
149,55,3.981949e-84
149,56,2.471858e-84
149,57,1.767555e-84
149,58,1.156639e-84
149,59,3.144587e-85
149,60,4.781249e-83
149,61,5.124355e-83
149,62,4.426093e-83
149,63,2.471653e-83
149,64,8.064685e-84
149,65,5.485009e-84
149,66,3.183338e-84
149,67,4.452425e-84
149,68,2.268815e-84
149,69,2.016173e-84
149,70,1.266405e-84
149,71,3.275773e-85
149,72,5.531796e-83
149,73,5.711207e-83
149,74,4.146617e-83
149,75,2.518323e-83
149,76,5.066998e-84
149,77,4.880290e-84
149,78,3.930167e-84
149,79,3.360779e-84
149,80,2.487391e-84
149,81,1.664993e-84
149,82,8.830315e-85
149,83,2.820423e-85
149,84,2.501076e-83
149,85,3.694085e-83
149,86,2.971015e-83
149,87,1.233215e-83
149,88,2.110348e-84
149,89,1.568768e-84
149,90,2.690190e-84
149,91,2.592113e-84
149,92,1.890468e-84
149,93,1.149594e-84
149,94,7.669865e-85
149,95,2.176500e-85
149,96,1.317414e-84
149,97,1.819185e-83
149,98,1.620672e-83
149,99,6.733284e-84
149,100,2.616256e-84
149,101,2.156205e-84
149,102,1.723917e-84
149,103,2.614328e-84
149,104,1.983750e-84
149,105,1.010789e-84
149,106,6.785234e-85
149,107,2.163065e-85
149,108,0.000000e+00
149,109,1.049120e-84
149,110,1.081955e-83
149,111,2.199946e-84
149,112,1.134803e-84
149,113,1.313389e-84
149,114,1.993527e-84
149,115,1.834662e-84
149,116,1.549509e-84
149,117,9.601845e-85
149,118,6.263494e-85
149,119,2.101202e-85
149,120,0.000000e+00
149,121,0.000000e+00
149,122,-4.430307e-85
149,123,1.466197e-84
149,124,1.207727e-84
149,125,4.383630e-85
149,126,1.026445e-84
149,127,1.068457e-84
149,128,9.378794e-85
149,129,6.120761e-85
149,130,3.915790e-85
149,131,6.651514e-86
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,8.113616e-86
149,137,1.296900e-84
149,138,6.369605e-85
149,139,2.974239e-85
149,140,2.478482e-85
149,141,2.347053e-85
149,142,1.198414e-85
149,143,2.234824e-86
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,2.231284e-84
149,150,9.162416e-85
149,151,8.030019e-86
149,152,1.350450e-86
149,153,1.346570e-86
149,154,1.107916e-86
149,155,4.657234e-87
150,0,8.526110e-85
150,1,8.178690e-85
150,2,1.130677e-84
150,3,1.651715e-84
150,4,1.591922e-84
150,5,4.030678e-85
150,6,4.212988e-85
150,7,2.631104e-85
150,8,1.270273e-85
150,9,1.058557e-85
150,10,3.077267e-86
150,11,3.183196e-86
150,12,7.727137e-86
150,13,2.850075e-84
150,14,3.503445e-84
150,15,5.233745e-84
150,16,4.597818e-84
150,17,2.193478e-84
150,18,1.791864e-84
150,19,9.539180e-85
150,20,4.300988e-85
150,21,2.900679e-85
150,22,1.845815e-85
150,23,1.114711e-85
150,24,-5.077415e-84
150,25,4.320223e-84
150,26,7.037427e-84
150,27,1.051023e-83
150,28,8.844686e-84
150,29,5.973477e-84
150,30,3.374489e-84
150,31,2.011442e-84
150,32,9.692240e-85
150,33,4.634462e-85
150,34,2.235355e-85
150,35,1.450563e-85
150,36,-5.085882e-84
150,37,5.257633e-84
150,38,8.707131e-84
150,39,1.717227e-83
150,40,1.663949e-83
150,41,1.082925e-83
150,42,5.407143e-84
150,43,2.869473e-84
150,44,1.488253e-84
150,45,8.908740e-85
150,46,2.413303e-85
150,47,2.041130e-85
150,48,-6.431920e-84
150,49,1.219914e-83
150,50,1.390564e-83
150,51,2.229765e-83
150,52,1.991479e-83
150,53,1.485859e-83
150,54,6.910677e-84
150,55,3.382784e-84
150,56,1.792910e-84
150,57,1.315046e-84
150,58,4.098955e-85
150,59,4.518324e-85
150,60,2.084868e-84
150,61,1.644605e-83
150,62,1.924308e-83
150,63,3.183091e-83
150,64,2.258289e-83
150,65,1.628078e-83
150,66,8.347587e-84
150,67,5.234339e-84
150,68,2.596548e-84
150,69,1.700950e-84
150,70,8.244954e-85
150,71,5.944038e-85
150,72,2.568777e-84
150,73,1.709040e-83
150,74,2.908408e-83
150,75,3.399207e-83
150,76,2.931752e-83
150,77,1.406087e-83
150,78,8.719961e-84
150,79,4.691047e-84
150,80,2.790791e-84
150,81,1.349975e-84
150,82,8.718847e-85
150,83,5.745940e-85
150,84,5.028644e-84
150,85,1.261733e-83
150,86,2.088936e-83
150,87,2.796398e-83
150,88,2.157594e-83
150,89,1.265284e-83
150,90,7.049620e-84
150,91,3.550606e-84
150,92,1.927208e-84
150,93,1.030881e-84
150,94,4.777451e-85
150,95,3.614745e-85
150,96,7.251242e-85
150,97,1.780368e-83
150,98,2.196280e-83
150,99,2.732683e-83
150,100,1.711108e-83
150,101,1.053769e-83
150,102,4.342156e-84
150,103,3.090752e-84
150,104,2.397900e-84
150,105,1.252884e-84
150,106,5.237283e-85
150,107,3.858284e-85
150,108,0.000000e+00
150,109,2.426662e-84
150,110,2.375916e-83
150,111,2.112273e-83
150,112,1.227409e-83
150,113,7.858341e-84
150,114,4.872151e-84
150,115,3.207911e-84
150,116,2.279962e-84
150,117,1.482261e-84
150,118,6.229356e-85
150,119,4.050805e-85
150,120,0.000000e+00
150,121,0.000000e+00
150,122,1.905170e-84
150,123,7.645342e-84
150,124,6.916609e-84
150,125,3.567908e-84
150,126,2.745757e-84
150,127,2.389153e-84
150,128,1.308561e-84
150,129,1.017945e-84
150,130,6.162930e-85
150,131,3.609211e-85
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,7.731197e-85
150,137,1.798950e-84
150,138,1.838685e-84
150,139,9.401661e-85
150,140,6.302051e-85
150,141,6.065081e-85
150,142,3.271195e-85
150,143,1.770607e-85
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,9.162416e-85
150,150,6.338197e-85
150,151,1.478948e-85
150,152,4.847711e-86
150,153,3.121898e-86
150,154,3.002797e-86
150,155,2.397266e-86
151,0,2.168594e-85
151,1,4.647620e-85
151,2,4.393297e-85
151,3,1.014028e-84
151,4,1.398172e-84
151,5,4.483646e-85
151,6,3.621161e-85
151,7,2.390728e-85
151,8,6.279472e-86
151,9,7.039562e-86
151,10,1.235864e-86
151,11,2.532876e-86
151,12,-1.577654e-84
151,13,5.351378e-85
151,14,1.209290e-84
151,15,3.682278e-84
151,16,3.705491e-84
151,17,1.720518e-84
151,18,1.305940e-84
151,19,7.127171e-85
151,20,2.791740e-85
151,21,1.421053e-85
151,22,1.405928e-85
151,23,9.430930e-86
151,24,-9.682659e-84
151,25,-8.176110e-85
151,26,1.555358e-84
151,27,6.602383e-84
151,28,7.238155e-84
151,29,4.800706e-84
151,30,2.888263e-84
151,31,1.368264e-84
151,32,6.561466e-85
151,33,2.601826e-85
151,34,9.750480e-86
151,35,1.103626e-85
151,36,-1.393053e-83
151,37,-3.775697e-84
151,38,1.593814e-84
151,39,1.047812e-83
151,40,1.264075e-83
151,41,8.349790e-84
151,42,4.538003e-84
151,43,2.440584e-84
151,44,9.000464e-85
151,45,5.344832e-85
151,46,3.979336e-86
151,47,1.367654e-85
151,48,-1.636307e-83
151,49,1.936084e-84
151,50,-3.011705e-86
151,51,1.558831e-83
151,52,1.637732e-83
151,53,1.244090e-83
151,54,5.778233e-84
151,55,2.402662e-84
151,56,1.077446e-84
151,57,6.745576e-85
151,58,1.482658e-85
151,59,3.430619e-85
151,60,-1.080563e-83
151,61,3.332287e-84
151,62,6.968583e-84
151,63,2.263278e-83
151,64,1.863977e-83
151,65,1.411888e-83
151,66,7.528070e-84
151,67,3.617764e-84
151,68,1.995369e-84
151,69,1.042482e-84
151,70,4.939055e-85
151,71,4.416672e-85
151,72,-8.489568e-84
151,73,2.529281e-84
151,74,1.541975e-83
151,75,2.686895e-83
151,76,2.732786e-83
151,77,1.186071e-83
151,78,7.506308e-84
151,79,3.726614e-84
151,80,2.021560e-84
151,81,8.775058e-85
151,82,5.865623e-85
151,83,4.560698e-85
151,84,-1.832060e-85
151,85,3.671740e-84
151,86,1.178573e-83
151,87,2.375582e-83
151,88,2.084573e-83
151,89,1.172638e-83
151,90,6.005769e-84
151,91,2.784952e-84
151,92,1.407805e-84
151,93,7.596904e-85
151,94,2.486371e-85
151,95,2.932489e-85
151,96,1.362184e-85
151,97,1.390491e-83
151,98,1.890879e-83
151,99,2.454350e-83
151,100,1.633218e-83
151,101,9.706749e-84
151,102,4.039124e-84
151,103,2.526424e-84
151,104,1.867690e-84
151,105,1.049832e-84
151,106,3.179316e-85
151,107,3.300228e-85
151,108,0.000000e+00
151,109,1.632071e-84
151,110,1.766509e-83
151,111,2.030241e-83
151,112,1.188725e-83
151,113,7.316051e-84
151,114,4.120325e-84
151,115,2.605758e-84
151,116,1.765987e-84
151,117,1.165293e-84
151,118,4.371944e-85
151,119,3.232990e-85
151,120,0.000000e+00
151,121,0.000000e+00
151,122,2.131759e-84
151,123,7.326181e-84
151,124,6.347599e-84
151,125,3.321105e-84
151,126,2.441373e-84
151,127,2.142242e-84
151,128,1.065840e-84
151,129,8.027307e-85
151,130,4.840074e-85
151,131,3.348111e-85
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,7.780287e-85
151,137,1.012056e-84
151,138,1.376436e-84
151,139,9.585577e-85
151,140,6.196305e-85
151,141,5.305233e-85
151,142,2.952263e-85
151,143,1.701520e-85
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,8.030019e-86
151,150,1.478948e-85
151,151,1.504639e-85
151,152,6.207216e-86
151,153,3.034691e-86
151,154,2.674260e-86
151,155,2.342813e-86
152,0,1.998082e-85
152,1,3.604222e-85
152,2,3.695257e-85
152,3,8.082086e-85
152,4,1.018417e-84
152,5,3.345643e-85
152,6,2.674471e-85
152,7,1.788929e-85
152,8,5.191984e-86
152,9,4.899531e-86
152,10,8.952879e-87
152,11,1.586887e-86
152,12,-1.039462e-84
152,13,5.054612e-85
152,14,1.033029e-84
152,15,2.666396e-84
152,16,2.664693e-84
152,17,1.234260e-84
152,18,1.010038e-84
152,19,5.386121e-85
152,20,2.388017e-85
152,21,1.412998e-85
152,22,1.090857e-85
152,23,7.229942e-86
152,24,-7.024354e-84
152,25,-5.915711e-85
152,26,1.028320e-84
152,27,4.802420e-84
152,28,5.204626e-84
152,29,3.460525e-84
152,30,2.156208e-84
152,31,1.022388e-84
152,32,5.161883e-85
152,33,2.212204e-85
152,34,9.090595e-86
152,35,8.341040e-86
152,36,-9.982221e-84
152,37,-2.668936e-84
152,38,1.142958e-84
152,39,7.302987e-84
152,40,8.850608e-84
152,41,6.089756e-84
152,42,3.268130e-84
152,43,1.762540e-84
152,44,6.641581e-85
152,45,4.410000e-85
152,46,4.382187e-86
152,47,1.001749e-85
152,48,-1.231575e-83
152,49,1.243886e-84
152,50,-7.027929e-85
152,51,1.117312e-83
152,52,1.157394e-83
152,53,8.903075e-84
152,54,4.217692e-84
152,55,1.714779e-84
152,56,8.423971e-85
152,57,5.323128e-85
152,58,9.644068e-86
152,59,2.526813e-85
152,60,-7.494609e-84
152,61,2.050243e-84
152,62,4.811622e-84
152,63,1.619699e-83
152,64,1.374362e-83
152,65,1.007627e-83
152,66,5.524313e-84
152,67,2.663385e-84
152,68,1.581735e-84
152,69,8.272276e-85
152,70,3.488250e-85
152,71,3.343864e-85
152,72,-6.127684e-84
152,73,1.195179e-84
152,74,1.078807e-83
152,75,1.854309e-83
152,76,1.993257e-83
152,77,8.649325e-84
152,78,5.466911e-84
152,79,2.816623e-84
152,80,1.553554e-84
152,81,6.953770e-85
152,82,4.418531e-85
152,83,3.455391e-85
152,84,-7.747490e-85
152,85,1.418974e-84
152,86,8.074521e-84
152,87,1.661276e-83
152,88,1.487744e-83
152,89,8.507266e-84
152,90,4.471016e-84
152,91,2.083208e-84
152,92,1.096005e-84
152,93,6.022939e-85
152,94,2.022292e-85
152,95,2.239299e-85
152,96,7.513684e-86
152,97,9.674731e-84
152,98,1.278856e-83
152,99,1.766687e-83
152,100,1.175885e-83
152,101,7.038852e-84
152,102,3.030620e-84
152,103,1.855223e-84
152,104,1.423264e-84
152,105,7.962879e-85
152,106,2.556833e-85
152,107,2.463902e-85
152,108,0.000000e+00
152,109,1.240464e-84
152,110,1.190232e-83
152,111,1.443135e-83
152,112,9.028831e-84
152,113,5.563108e-84
152,114,3.111499e-84
152,115,1.993509e-84
152,116,1.373111e-84
152,117,9.157932e-85
152,118,3.400445e-85
152,119,2.489915e-85
152,120,0.000000e+00
152,121,0.000000e+00
152,122,1.454077e-84
152,123,5.329507e-84
152,124,4.374864e-84
152,125,2.551841e-84
152,126,1.984038e-84
152,127,1.652181e-84
152,128,8.290040e-85
152,129,6.317928e-85
152,130,3.750512e-85
152,131,2.585514e-85
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,4.313378e-85
152,137,5.398363e-85
152,138,7.627140e-85
152,139,7.366998e-85
152,140,5.506510e-85
152,141,4.267817e-85
152,142,2.268235e-85
152,143,1.336318e-85
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,1.350450e-86
152,150,4.847711e-86
152,151,6.207216e-86
152,152,5.718032e-86
152,153,2.886061e-86
152,154,2.066967e-86
152,155,1.808327e-86
153,0,3.577946e-85
153,1,3.976270e-85
153,2,5.230164e-85
153,3,6.870896e-85
153,4,7.648429e-85
153,5,2.692557e-85
153,6,2.143650e-85
153,7,1.460317e-85
153,8,5.209915e-86
153,9,5.050191e-86
153,10,1.457180e-86
153,11,1.394288e-86
153,12,-7.773333e-86
153,13,1.078172e-84
153,14,1.463443e-84
153,15,2.316572e-84
153,16,2.083941e-84
153,17,9.997590e-85
153,18,7.816896e-85
153,19,4.684875e-85
153,20,2.346214e-85
153,21,1.484301e-85
153,22,1.038450e-85
153,23,6.298219e-86
153,24,-3.639137e-84
153,25,9.702928e-85
153,26,1.945408e-84
153,27,4.285154e-84
153,28,4.127747e-84
153,29,2.691658e-84
153,30,1.700729e-84
153,31,8.767425e-85
153,32,4.618071e-85
153,33,2.318031e-85
153,34,1.041112e-85
153,35,7.707376e-86
153,36,-5.002948e-84
153,37,5.102318e-85
153,38,2.851596e-84
153,39,6.533556e-84
153,40,6.861124e-84
153,41,4.639534e-84
153,42,2.571593e-84
153,43,1.484839e-84
153,44,6.262420e-85
153,45,4.089704e-85
153,46,8.849163e-86
153,47,9.278502e-86
153,48,-5.639875e-84
153,49,3.787301e-84
153,50,1.683638e-84
153,51,9.339889e-84
153,52,8.965337e-84
153,53,6.624464e-84
153,54,3.315782e-84
153,55,1.526042e-84
153,56,8.224015e-85
153,57,5.128029e-85
153,58,1.227486e-85
153,59,2.098578e-85
153,60,-2.351515e-84
153,61,4.629677e-84
153,62,6.177622e-84
153,63,1.332536e-83
153,64,1.061109e-83
153,65,7.611720e-84
153,66,4.280169e-84
153,67,2.206057e-84
153,68,1.396404e-84
153,69,7.619931e-85
153,70,3.299194e-85
153,71,2.769804e-85
153,72,-8.763416e-85
153,73,4.361977e-84
153,74,1.040978e-83
153,75,1.463793e-83
153,76,1.495936e-83
153,77,6.509802e-84
153,78,4.220347e-84
153,79,2.331354e-84
153,80,1.330714e-84
153,81,6.376753e-85
153,82,3.953822e-85
153,83,2.773825e-85
153,84,6.985143e-85
153,85,2.735953e-84
153,86,7.262239e-84
153,87,1.274945e-83
153,88,1.094372e-83
153,89,6.284066e-84
153,90,3.451307e-84
153,91,1.725660e-84
153,92,9.758825e-85
153,93,5.589526e-85
153,94,2.100591e-85
153,95,1.886202e-85
153,96,3.876939e-86
153,97,7.957246e-84
153,98,9.241945e-84
153,99,1.275042e-83
153,100,8.638847e-84
153,101,5.336610e-84
153,102,2.400110e-84
153,103,1.514127e-84
153,104,1.170354e-84
153,105,6.871844e-85
153,106,2.410333e-85
153,107,1.983521e-85
153,108,0.000000e+00
153,109,9.488943e-85
153,110,8.493402e-84
153,111,1.026721e-83
153,112,6.542831e-84
153,113,4.169344e-84
153,114,2.409460e-84
153,115,1.596762e-84
153,116,1.108732e-84
153,117,7.327523e-85
153,118,2.911771e-85
153,119,1.980535e-85
153,120,0.000000e+00
153,121,0.000000e+00
153,122,1.017437e-84
153,123,3.805270e-84
153,124,3.217773e-84
153,125,1.921303e-84
153,126,1.455186e-84
153,127,1.289951e-84
153,128,6.883431e-85
153,129,5.101840e-85
153,130,3.020817e-85
153,131,2.016059e-85
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,3.360255e-85
153,137,4.003045e-85
153,138,4.978455e-85
153,139,4.595651e-85
153,140,4.094599e-85
153,141,3.963920e-85
153,142,1.833105e-85
153,143,1.059975e-85
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,1.346570e-86
153,150,3.121898e-86
153,151,3.034691e-86
153,152,2.886061e-86
153,153,3.633961e-86
153,154,2.012574e-86
153,155,1.415530e-86
154,0,3.509392e-85
154,1,3.990015e-85
154,2,4.833827e-85
154,3,7.026247e-85
154,4,7.950041e-85
154,5,2.652307e-85
154,6,2.106268e-85
154,7,1.569927e-85
154,8,5.730632e-86
154,9,4.859067e-86
154,10,1.340107e-86
154,11,1.402148e-86
154,12,-2.691726e-85
154,13,9.473684e-85
154,14,1.274722e-84
154,15,2.237947e-84
154,16,2.094189e-84
154,17,9.775230e-85
154,18,7.941525e-85
154,19,4.686587e-85
154,20,2.403904e-85
154,21,1.546623e-85
154,22,1.035733e-85
154,23,6.605729e-86
154,24,-4.200168e-84
154,25,6.761314e-85
154,26,1.703355e-84
154,27,4.161320e-84
154,28,4.046731e-84
154,29,2.663330e-84
154,30,1.710256e-84
154,31,8.658896e-85
154,32,4.849243e-85
154,33,2.317077e-85
154,34,1.035716e-85
154,35,7.788070e-86
154,36,-5.797341e-84
154,37,-2.905900e-85
154,38,2.143475e-84
154,39,6.047680e-84
154,40,6.986066e-84
154,41,4.785573e-84
154,42,2.590356e-84
154,43,1.429874e-84
154,44,6.461864e-85
154,45,4.312637e-85
154,46,9.197966e-86
154,47,1.030320e-85
154,48,-6.881473e-84
154,49,3.122814e-84
154,50,1.086906e-84
154,51,9.175806e-84
154,52,8.721965e-84
154,53,6.756499e-84
154,54,3.329303e-84
154,55,1.455467e-84
154,56,8.497315e-85
154,57,5.128420e-85
154,58,1.351059e-85
154,59,2.189810e-85
154,60,-3.103729e-84
154,61,4.186799e-84
154,62,5.932165e-84
154,63,1.295443e-83
154,64,1.088705e-83
154,65,7.737262e-84
154,66,4.313113e-84
154,67,2.309373e-84
154,68,1.397890e-84
154,69,8.193437e-85
154,70,3.343382e-85
154,71,3.003945e-85
154,72,-1.541763e-84
154,73,3.415847e-84
154,74,9.565102e-84
154,75,1.451148e-83
154,76,1.520200e-83
154,77,6.755728e-84
154,78,4.377412e-84
154,79,2.453489e-84
154,80,1.381790e-84
154,81,6.761989e-85
154,82,4.076663e-85
154,83,2.928050e-85
154,84,2.831202e-85
154,85,1.609849e-84
154,86,6.423473e-84
154,87,1.249960e-83
154,88,1.115663e-83
154,89,6.443171e-84
154,90,3.527832e-84
154,91,1.768679e-84
154,92,1.031459e-84
154,93,5.819677e-85
154,94,2.224390e-85
154,95,1.984623e-85
154,96,6.706364e-86
154,97,7.473565e-84
154,98,8.782634e-84
154,99,1.277162e-83
154,100,8.705496e-84
154,101,5.432739e-84
154,102,2.476006e-84
154,103,1.553513e-84
154,104,1.222207e-84
154,105,7.053192e-85
154,106,2.559601e-85
154,107,2.117499e-85
154,108,0.000000e+00
154,109,9.462184e-85
154,110,8.161436e-84
154,111,1.020309e-83
154,112,6.543132e-84
154,113,4.168207e-84
154,114,2.418606e-84
154,115,1.606928e-84
154,116,1.173835e-84
154,117,7.535473e-85
154,118,3.017279e-85
154,119,2.123691e-85
154,120,0.000000e+00
154,121,0.000000e+00
154,122,1.029747e-84
154,123,3.852950e-84
154,124,3.241470e-84
154,125,1.901852e-84
154,126,1.464253e-84
154,127,1.303013e-84
154,128,7.057251e-85
154,129,5.575682e-85
154,130,3.148219e-85
154,131,2.138393e-85
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,3.334143e-85
154,137,3.849470e-85
154,138,5.001708e-85
154,139,4.576957e-85
154,140,3.603036e-85
154,141,3.969965e-85
154,142,2.212292e-85
154,143,1.145937e-85
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,1.107916e-86
154,150,3.002797e-86
154,151,2.674260e-86
154,152,2.066967e-86
154,153,2.012574e-86
154,154,2.803549e-86
154,155,1.827779e-86
155,0,-6.416180e-86
155,1,1.128094e-85
155,2,-5.868559e-86
155,3,3.793730e-85
155,4,6.743946e-85
155,5,2.077737e-85
155,6,1.664549e-85
155,7,1.263799e-85
155,8,2.990050e-86
155,9,2.441192e-86
155,10,4.902826e-88
155,11,9.955031e-87
155,12,-1.745351e-84
155,13,-5.611424e-85
155,14,-3.654192e-85
155,15,1.277276e-84
155,16,1.600872e-84
155,17,6.129363e-85
155,18,6.214784e-85
155,19,3.050220e-85
155,20,1.421345e-85
155,21,7.882796e-86
155,22,6.577184e-86
155,23,5.160635e-86
155,24,-7.238049e-84
155,25,-2.131018e-84
155,26,-9.772578e-85
155,27,2.036395e-84
155,28,3.000819e-84
155,29,2.011401e-84
155,30,1.385229e-84
155,31,6.114244e-85
155,32,3.248873e-85
155,33,1.094011e-85
155,34,3.454540e-86
155,35,5.579269e-86
155,36,-1.040090e-83
155,37,-5.502947e-84
155,38,-2.192095e-84
155,39,2.954554e-84
155,40,5.345825e-84
155,41,4.111169e-84
155,42,2.141821e-84
155,43,1.101827e-84
155,44,3.693074e-85
155,45,3.002666e-85
155,46,-2.336750e-87
155,47,6.477111e-86
155,48,-1.304739e-83
155,49,-2.509847e-84
155,50,-4.986211e-84
155,51,6.228339e-84
155,52,7.089416e-84
155,53,5.971942e-84
155,54,2.744821e-84
155,55,1.001177e-84
155,56,4.978196e-85
155,57,3.154064e-85
155,58,4.317505e-86
155,59,1.651296e-85
155,60,-8.920518e-84
155,61,-2.299979e-84
155,62,2.716260e-85
155,63,9.296561e-84
155,64,8.969939e-84
155,65,7.087434e-84
155,66,3.741052e-84
155,67,1.681439e-84
155,68,1.020357e-84
155,69,5.427930e-85
155,70,2.044672e-85
155,71,2.431367e-85
155,72,-9.072535e-84
155,73,-3.925242e-84
155,74,3.506552e-84
155,75,1.138596e-83
155,76,1.397157e-83
155,77,6.049307e-84
155,78,3.807013e-84
155,79,1.986118e-84
155,80,1.070578e-84
155,81,4.531432e-85
155,82,2.803692e-85
155,83,2.522733e-85
155,84,-3.085837e-84
155,85,-3.179963e-84
155,86,2.253735e-84
155,87,1.044344e-83
155,88,1.031730e-83
155,89,5.873361e-84
155,90,2.919515e-84
155,91,1.305951e-84
155,92,7.543710e-85
155,93,4.041063e-85
155,94,1.140676e-85
155,95,1.605815e-85
155,96,-3.972400e-86
155,97,4.597501e-84
155,98,6.457816e-84
155,99,1.160713e-83
155,100,8.042754e-84
155,101,4.900828e-84
155,102,2.032601e-84
155,103,1.191884e-84
155,104,9.776186e-85
155,105,5.610317e-85
155,106,1.599493e-85
155,107,1.875015e-85
155,108,0.000000e+00
155,109,7.248548e-85
155,110,6.855376e-84
155,111,9.457552e-84
155,112,6.021037e-84
155,113,3.741105e-84
155,114,2.076927e-84
155,115,1.329360e-84
155,116,9.720161e-85
155,117,6.453881e-85
155,118,2.269950e-85
155,119,1.834472e-85
155,120,0.000000e+00
155,121,0.000000e+00
155,122,1.005326e-84
155,123,3.666922e-84
155,124,2.978139e-84
155,125,1.692509e-84
155,126,1.308751e-84
155,127,1.136092e-84
155,128,5.707074e-85
155,129,4.545447e-85
155,130,2.669575e-85
155,131,2.056912e-85
155,132,0.000000e+00
155,133,0.000000e+00
155,134,0.000000e+00
155,135,0.000000e+00
155,136,2.930739e-85
155,137,3.395074e-85
155,138,4.422960e-85
155,139,4.062536e-85
155,140,3.223520e-85
155,141,3.070995e-85
155,142,1.873192e-85
155,143,1.262830e-85
155,144,0.000000e+00
155,145,0.000000e+00
155,146,0.000000e+00
155,147,0.000000e+00
155,148,0.000000e+00
155,149,4.657234e-87
155,150,2.397266e-86
155,151,2.342813e-86
155,152,1.808327e-86
155,153,1.415530e-86
155,154,1.827779e-86
155,155,2.519556e-86


==> anc/data_release/Covariance/cov_statonly_ptpl_2D_qelike.txt <==
0,0,5.892760e-82
0,1,6.707521e-83
0,2,1.026204e-82
0,3,5.319937e-83
0,4,-7.284326e-84
0,5,1.197167e-84
0,6,5.324567e-84
0,7,4.655002e-84
0,8,6.509071e-84
0,9,5.638257e-84
0,10,5.094399e-84
0,11,1.244376e-84
0,12,4.389398e-82
0,13,3.959907e-82
0,14,4.492726e-82
0,15,2.050459e-82
0,16,4.399030e-83
0,17,4.547525e-83
0,18,1.511768e-83
0,19,2.371629e-83
0,20,2.181760e-83
0,21,1.813218e-83
0,22,8.738595e-84
0,23,1.389012e-84
0,24,1.589309e-81
0,25,1.176298e-81
0,26,1.118721e-81
0,27,5.848490e-82
0,28,1.757686e-82
0,29,5.964380e-83
0,30,4.091471e-83
0,31,7.288610e-83
0,32,4.902413e-83
0,33,3.439068e-83
0,34,1.981247e-83
0,35,5.286836e-84
0,36,2.447668e-81
0,37,2.016530e-81
0,38,1.753454e-81
0,39,1.044298e-81
0,40,3.288201e-82
0,41,6.651518e-83
0,42,6.438168e-83
0,43,7.618989e-83
0,44,8.310144e-83
0,45,4.480391e-83
0,46,4.241314e-83
0,47,1.047911e-83
0,48,3.284577e-81
0,49,2.445859e-81
0,50,2.477430e-81
0,51,9.839622e-82
0,52,3.053921e-82
0,53,-1.772600e-83
0,54,9.571790e-83
0,55,1.521429e-82
0,56,1.150390e-82
0,57,7.101238e-83
0,58,5.749994e-83
0,59,7.586539e-84
0,60,3.216791e-81
0,61,2.781580e-81
0,62,2.498280e-81
0,63,1.041579e-81
0,64,2.756054e-82
0,65,-1.316448e-83
0,66,3.365440e-83
0,67,1.368743e-82
0,68,7.700527e-83
0,69,8.121699e-83
0,70,5.372430e-83
0,71,7.219407e-84
0,72,3.461080e-81
0,73,3.017367e-81
0,74,2.096059e-81
0,75,8.766806e-82
0,76,-1.345297e-82
0,77,6.503916e-83
0,78,5.068404e-83
0,79,9.860567e-83
0,80,8.282212e-83
0,81,6.463451e-83
0,82,3.772347e-83
0,83,5.575573e-84
0,84,1.570965e-81
0,85,2.302391e-81
0,86,1.690972e-81
0,87,4.209639e-82
0,88,-1.243374e-82
0,89,-9.373315e-83
0,90,3.483259e-83
0,91,1.001882e-82
0,92,8.329478e-83
0,93,5.252519e-83
0,94,4.022584e-83
0,95,6.716299e-84
0,96,4.124899e-83
0,97,7.027389e-82
0,98,6.189326e-82
0,99,-1.837101e-82
0,100,-2.124604e-82
0,101,-1.065230e-82
0,102,1.841296e-83
0,103,5.591402e-83
0,104,4.503420e-83
0,105,2.786449e-83
0,106,2.695288e-83
0,107,2.169940e-84
0,108,0.000000e+00
0,109,-9.727146e-84
0,110,-3.620015e-83
0,111,-3.521311e-82
0,112,-2.367103e-82
0,113,-1.337353e-82
0,114,-3.616140e-83
0,115,8.614891e-85
0,116,3.451080e-84
0,117,7.702796e-84
0,118,1.284404e-83
0,119,-7.067780e-85
0,120,0.000000e+00
0,121,0.000000e+00
0,122,-4.566206e-83
0,123,-1.657512e-82
0,124,-1.391173e-82
0,125,-6.953036e-83
0,126,-3.276865e-83
0,127,-3.256684e-83
0,128,-4.565669e-84
0,129,-2.882289e-84
0,130,-6.235455e-85
0,131,-7.247193e-84
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,-1.319490e-83
0,137,-1.480359e-83
0,138,-2.315319e-83
0,139,-1.490300e-83
0,140,-1.296137e-83
0,141,-9.927343e-84
0,142,-5.613423e-84
0,143,-4.808774e-84
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,6.427238e-86
0,150,-8.667038e-85
0,151,-1.434020e-84
0,152,-1.063232e-84
0,153,-8.317648e-85
0,154,-7.367976e-85
0,155,-8.021461e-85
1,0,6.707521e-83
1,1,3.175516e-82
1,2,9.126352e-83
1,3,1.494179e-83
1,4,-4.631029e-84
1,5,6.275253e-85
1,6,1.190099e-84
1,7,2.295727e-84
1,8,3.726658e-84
1,9,2.689068e-84
1,10,2.748874e-84
1,11,5.668017e-85
1,12,2.613025e-82
1,13,2.728570e-82
1,14,2.229965e-82
1,15,1.073953e-82
1,16,2.253451e-83
1,17,2.466465e-83
1,18,8.972842e-84
1,19,1.466615e-83
1,20,1.196541e-83
1,21,1.122993e-83
1,22,4.626465e-84
1,23,5.367074e-85
1,24,9.044573e-82
1,25,6.342540e-82
1,26,6.077971e-82
1,27,3.205398e-82
1,28,8.666970e-83
1,29,2.555488e-83
1,30,1.758363e-83
1,31,3.735091e-83
1,32,2.622947e-83
1,33,1.877490e-83
1,34,1.096853e-83
1,35,2.744061e-84
1,36,1.373252e-81
1,37,1.150369e-81
1,38,9.541325e-82
1,39,5.629405e-82
1,40,1.662563e-82
1,41,2.655612e-83
1,42,2.327721e-83
1,43,3.385198e-83
1,44,4.270014e-83
1,45,2.316265e-83
1,46,2.343243e-83
1,47,6.056486e-84
1,48,1.825325e-81
1,49,1.362856e-81
1,50,1.373702e-81
1,51,5.114096e-82
1,52,1.378707e-82
1,53,-4.278844e-83
1,54,3.781562e-83
1,55,7.383578e-83
1,56,6.295931e-83
1,57,3.872742e-83
1,58,3.140713e-83
1,59,3.555777e-84
1,60,1.788773e-81
1,61,1.533538e-81
1,62,1.383344e-81
1,63,5.266243e-82
1,64,1.308757e-82
1,65,-4.312302e-83
1,66,-5.577415e-84
1,67,6.853871e-83
1,68,4.149671e-83
1,69,4.400571e-83
1,70,2.817238e-83
1,71,2.739285e-84
1,72,1.934257e-81
1,73,1.655583e-81
1,74,1.152033e-81
1,75,4.051131e-82
1,76,-1.261924e-82
1,77,1.412670e-83
1,78,1.840644e-83
1,79,4.657977e-83
1,80,4.158361e-83
1,81,3.562911e-83
1,82,1.977440e-83
1,83,2.175251e-84
1,84,8.650545e-82
1,85,1.251126e-81
1,86,9.104680e-82
1,87,1.733624e-82
1,88,-1.170984e-82
1,89,-7.971427e-83
1,90,5.718217e-84
1,91,5.135982e-83
1,92,4.347621e-83
1,93,2.826258e-83
1,94,2.189006e-83
1,95,2.830473e-84
1,96,2.512465e-83
1,97,3.582708e-82
1,98,3.167751e-82
1,99,-1.413635e-82
1,100,-1.504536e-82
1,101,-7.513104e-83
1,102,2.265934e-84
1,103,2.345389e-83
1,104,2.201423e-83
1,105,1.345968e-83
1,106,1.499396e-83
1,107,5.978448e-85
1,108,0.000000e+00
1,109,-4.173906e-84
1,110,-3.508549e-83
1,111,-2.061361e-82
1,112,-1.394991e-82
1,113,-7.725726e-83
1,114,-2.524913e-83
1,115,1.245368e-84
1,116,1.677256e-84
1,117,4.359919e-84
1,118,7.062841e-84
1,119,-8.821483e-85
1,120,0.000000e+00
1,121,0.000000e+00
1,122,-2.712675e-83
1,123,-9.583969e-83
1,124,-7.881900e-83
1,125,-4.100028e-83
1,126,-1.948225e-83
1,127,-1.830456e-83
1,128,-1.501191e-84
1,129,-1.080821e-84
1,130,1.052210e-85
1,131,-4.424187e-84
1,132,0.000000e+00
1,133,0.000000e+00
1,134,0.000000e+00
1,135,0.000000e+00
1,136,-7.683392e-84
1,137,-7.650527e-84
1,138,-1.282068e-83
1,139,-8.377070e-84
1,140,-7.178469e-84
1,141,-4.796202e-84
1,142,-2.968998e-84
1,143,-2.666123e-84
1,144,0.000000e+00
1,145,0.000000e+00
1,146,0.000000e+00
1,147,0.000000e+00
1,148,0.000000e+00
1,149,1.083234e-85
1,150,-4.243479e-85
1,151,-8.258575e-85
1,152,-6.052682e-85
1,153,-4.760942e-85
1,154,-3.909980e-85
1,155,-4.410569e-85
2,0,1.026204e-82
2,1,9.126352e-83
2,2,5.047865e-82
2,3,7.805259e-83
2,4,-2.120742e-83
2,5,2.606068e-84
2,6,5.563578e-84
2,7,4.399346e-84
2,8,6.623244e-84
2,9,5.969221e-84
2,10,5.670069e-84
2,11,1.571963e-84
2,12,5.099980e-82
2,13,4.171554e-82
2,14,4.995719e-82
2,15,1.843032e-82
2,16,4.183083e-83
2,17,6.214077e-83
2,18,1.849985e-83
2,19,2.839299e-83
2,20,2.536270e-83
2,21,2.137223e-83
2,22,9.232460e-84
2,23,1.782328e-84
2,24,1.664417e-81
2,25,1.219646e-81
2,26,1.157161e-81
2,27,6.364793e-82
2,28,2.100870e-82
2,29,8.891428e-83
2,30,5.375389e-83
2,31,7.727196e-83
2,32,4.854669e-83
2,33,3.794921e-83
2,34,2.142953e-83
2,35,6.365938e-84
2,36,2.572196e-81
2,37,2.159117e-81
2,38,1.900512e-81
2,39,1.168803e-81
2,40,3.942950e-82
2,41,9.095287e-83
2,42,7.835204e-83
2,43,8.655539e-83
2,44,9.087174e-83
2,45,4.844644e-83
2,46,4.439139e-83
2,47,1.150914e-83
2,48,3.445292e-81
2,49,2.583223e-81
2,50,2.640444e-81
2,51,1.116051e-81
2,52,4.119603e-82
2,53,6.691153e-84
2,54,1.041439e-82
2,55,1.703363e-82
2,56,1.302565e-82
2,57,7.671450e-83
2,58,5.778233e-83
2,59,8.362561e-84
2,60,3.333339e-81
2,61,2.911180e-81
2,62,2.684383e-81
2,63,1.212142e-81
2,64,3.733982e-82
2,65,3.035170e-83
2,66,3.446508e-83
2,67,1.530971e-82
2,68,9.489309e-83
2,69,9.017830e-83
2,70,5.739241e-83
2,71,8.878364e-84
2,72,3.623400e-81
2,73,3.186551e-81
2,74,2.301793e-81
2,75,9.998301e-82
2,76,-5.431920e-83
2,77,9.917143e-83
2,78,8.246469e-83
2,79,1.152207e-82
2,80,8.462134e-83
2,81,7.151843e-83
2,82,4.246353e-83
2,83,5.816593e-84
2,84,1.635353e-81
2,85,2.439592e-81
2,86,1.852782e-81
2,87,5.246927e-82
2,88,-7.309100e-83
2,89,-6.911866e-83
2,90,5.646326e-83
2,91,1.195484e-82
2,92,9.044516e-83
2,93,5.806554e-83
2,94,4.422851e-83
2,95,8.179582e-84
2,96,3.656001e-83
2,97,7.661528e-82
2,98,6.880304e-82
2,99,-1.306341e-82
2,100,-1.742806e-82
2,101,-9.108123e-83
2,102,3.063913e-83
2,103,6.304985e-83
2,104,4.763860e-83
2,105,3.106028e-83
2,106,2.951717e-83
2,107,3.353409e-84
2,108,0.000000e+00
2,109,-3.170102e-84
2,110,6.334246e-84
2,111,-3.137398e-82
2,112,-2.089527e-82
2,113,-1.265564e-82
2,114,-3.431751e-83
2,115,6.358929e-84
2,116,2.741085e-84
2,117,7.924624e-84
2,118,1.356168e-83
2,119,-8.590088e-85
2,120,0.000000e+00
2,121,0.000000e+00
2,122,-4.219711e-83
2,123,-1.578328e-82
2,124,-1.344438e-82
2,125,-6.664577e-83
2,126,-3.556509e-83
2,127,-3.325934e-83
2,128,-4.886241e-84
2,129,-4.123748e-84
2,130,-2.529902e-85
2,131,-7.428040e-84
2,132,0.000000e+00
2,133,0.000000e+00
2,134,0.000000e+00
2,135,0.000000e+00
2,136,-1.208295e-83
2,137,-1.485486e-83
2,138,-2.453961e-83
2,139,-1.564661e-83
2,140,-1.334460e-83
2,141,-1.020513e-83
2,142,-5.903049e-84
2,143,-5.070485e-84
2,144,0.000000e+00
2,145,0.000000e+00
2,146,0.000000e+00
2,147,0.000000e+00
2,148,0.000000e+00
2,149,1.193785e-85
2,150,-9.790844e-85
2,151,-1.585709e-84
2,152,-1.130356e-84
2,153,-8.624061e-85
2,154,-7.739161e-85
2,155,-9.135685e-85
3,0,5.319937e-83
3,1,1.494179e-83
3,2,7.805259e-83
3,3,3.886314e-82
3,4,5.812511e-83
3,5,1.962814e-84
3,6,9.238534e-84
3,7,4.857759e-84
3,8,5.715079e-84
3,9,2.815140e-84
3,10,1.996373e-84
3,11,1.024062e-84
3,12,1.607928e-82
3,13,2.125356e-82
3,14,2.104327e-82
3,15,2.255781e-82
3,16,1.181010e-82
3,17,7.355641e-83
3,18,6.190168e-83
3,19,3.331532e-83
3,20,2.058064e-83
3,21,1.844815e-83
3,22,7.724203e-84
3,23,2.807280e-84
3,24,5.669872e-82
3,25,5.928340e-82
3,26,6.895509e-82
3,27,5.752861e-82
3,28,3.454764e-82
3,29,2.180749e-82
3,30,1.198621e-82
3,31,8.540224e-83
3,32,4.902339e-83
3,33,3.083292e-83
3,34,1.557264e-83
3,35,5.582048e-84
3,36,1.003725e-81
3,37,1.048015e-81
3,38,1.121763e-81
3,39,1.063970e-81
3,40,7.140407e-82
3,41,3.677072e-82
3,42,1.905058e-82
3,43,1.087317e-82
3,44,7.664252e-83
3,45,5.045425e-83
3,46,2.861628e-83
3,47,1.083948e-83
3,48,1.225086e-81
3,49,1.488261e-81
3,50,1.675329e-81
3,51,1.260346e-81
3,52,8.287183e-82
3,53,4.567461e-82
3,54,2.488424e-82
3,55,1.613007e-82
3,56,1.106669e-82
3,57,6.881532e-83
3,58,3.898168e-83
3,59,1.584856e-83
3,60,1.515573e-81
3,61,1.702016e-81
3,62,1.813364e-81
3,63,1.621268e-81
3,64,9.778629e-82
3,65,5.060239e-82
3,66,2.684771e-82
3,67,2.266881e-82
3,68,1.180292e-82
3,69,8.731903e-83
3,70,4.773657e-83
3,71,2.130765e-83
3,72,1.572294e-81
3,73,1.817138e-81
3,74,1.957540e-81
3,75,1.558377e-81
3,76,9.356772e-82
3,77,5.227341e-82
3,78,2.956148e-82
3,79,1.846785e-82
3,80,1.140098e-82
3,81,7.239257e-83
3,82,4.503689e-83
3,83,1.995520e-83
3,84,9.173235e-82
3,85,1.551973e-81
3,86,1.668842e-81
3,87,1.260206e-81
3,88,7.431005e-82
3,89,4.010365e-82
3,90,2.593319e-82
3,91,1.742363e-82
3,92,1.009448e-82
3,93,5.989971e-83
3,94,3.743980e-83
3,95,1.550937e-83
3,96,4.356841e-83
3,97,8.293142e-82
3,98,1.032277e-81
3,99,8.128933e-82
3,100,4.543109e-82
3,101,2.586381e-82
3,102,1.484997e-82
3,103,1.072239e-82
3,104,8.436659e-83
3,105,4.466848e-83
3,106,2.712576e-83
3,107,1.311721e-83
3,108,0.000000e+00
3,109,7.724069e-83
3,110,5.896009e-82
3,111,4.683547e-82
3,112,2.622556e-82
3,113,1.424157e-82
3,114,9.901012e-83
3,115,7.718549e-83
3,116,4.866845e-83
3,117,3.691754e-83
3,118,1.923480e-83
3,119,1.015166e-83
3,120,0.000000e+00
3,121,0.000000e+00
3,122,4.299659e-83
3,123,1.006884e-82
3,124,7.952047e-83
3,125,4.462207e-83
3,126,3.693089e-83
3,127,2.625934e-83
3,128,1.640424e-83
3,129,1.644952e-83
3,130,1.104010e-83
3,131,4.366170e-84
3,132,0.000000e+00
3,133,0.000000e+00
3,134,0.000000e+00
3,135,0.000000e+00
3,136,7.213218e-84
3,137,6.474661e-84
3,138,1.075769e-83
3,139,7.330612e-84
3,140,3.656774e-84
3,141,5.295614e-84
3,142,2.955604e-84
3,143,1.465821e-84
3,144,0.000000e+00
3,145,0.000000e+00
3,146,0.000000e+00
3,147,0.000000e+00
3,148,0.000000e+00
3,149,2.757543e-86
3,150,7.496389e-85
3,151,4.097921e-85
3,152,2.596852e-85
3,153,1.598129e-85
3,154,2.288916e-85
3,155,1.058518e-85
4,0,-7.284326e-84
4,1,-4.631029e-84
4,2,-2.120742e-83
4,3,5.812511e-83
4,4,2.294973e-82
4,5,3.576121e-83
4,6,6.068037e-84
4,7,4.004003e-84
4,8,2.920139e-84
4,9,5.364156e-85
4,10,-5.149703e-85
4,11,6.613057e-85
4,12,-1.161864e-82
4,13,-2.577814e-83
4,14,1.716364e-83
4,15,8.789938e-83
4,16,1.462273e-82
4,17,5.795850e-83
4,18,4.611095e-83
4,19,2.041472e-83
4,20,1.033362e-83
4,21,1.010021e-83
4,22,3.662092e-84
4,23,2.571750e-84
4,24,-3.228537e-82
4,25,-3.448299e-83
4,26,1.121096e-82
4,27,2.987417e-82
4,28,2.888032e-82
4,29,1.939270e-82
4,30,1.106419e-82
4,31,5.486245e-83
4,32,2.606121e-83
4,33,1.239129e-83
4,34,4.544156e-84
4,35,3.172661e-84
4,36,-3.533797e-82
4,37,-4.803390e-83
4,38,1.865767e-82
4,39,5.666415e-82
4,40,6.002452e-82
4,41,3.642223e-82
4,42,1.866090e-82
4,43,8.828557e-83
4,44,3.690092e-83
4,45,2.597370e-83
4,46,6.014511e-84
4,47,5.692179e-84
4,48,-5.348130e-82
4,49,2.377474e-82
4,50,3.406997e-82
4,51,8.149713e-82
4,52,7.526118e-82
4,53,5.133387e-82
4,54,2.316866e-82
4,55,1.001079e-82
4,56,5.464281e-83
4,57,3.161988e-83
4,58,1.236124e-83
4,59,1.249335e-83
4,60,-2.601817e-82
4,61,2.646066e-82
4,62,5.501309e-82
4,63,1.156044e-81
4,64,9.003939e-82
4,65,5.860751e-82
4,66,2.902518e-82
4,67,1.664735e-82
4,68,8.495896e-83
4,69,4.639374e-83
4,70,2.320437e-83
4,71,1.745541e-83
4,72,-2.708732e-82
4,73,2.582212e-82
4,74,9.079872e-82
4,75,1.250682e-81
4,76,1.131617e-81
4,77,5.395758e-82
4,78,3.068992e-82
4,79,1.483458e-82
4,80,7.668007e-83
4,81,4.009905e-83
4,82,2.752608e-83
4,83,1.874373e-83
4,84,3.551250e-83
4,85,3.421053e-82
4,86,7.863723e-82
4,87,1.145270e-81
4,88,8.936603e-82
4,89,4.952681e-82
4,90,2.570099e-82
4,91,1.299323e-82
4,92,6.143129e-83
4,93,3.434141e-83
4,94,1.574046e-83
4,95,1.293388e-83
4,96,2.504263e-83
4,97,4.632806e-82
4,98,7.695857e-82
4,99,1.001512e-81
4,100,6.296480e-82
4,101,3.481378e-82
4,102,1.464052e-82
4,103,8.523586e-83
4,104,6.391134e-83
4,105,3.366749e-83
4,106,1.228587e-83
4,107,1.330749e-83
4,108,0.000000e+00
4,109,7.700379e-83
4,110,6.179955e-82
4,111,6.807231e-82
4,112,4.106520e-82
4,113,2.196053e-82
4,114,1.139497e-82
4,115,7.412755e-83
4,116,4.340959e-83
4,117,3.327032e-83
4,118,1.104953e-83
4,119,1.087356e-83
4,120,0.000000e+00
4,121,0.000000e+00
4,122,7.266776e-83
4,123,2.056627e-82
4,124,1.624442e-82
4,125,8.639328e-83
4,126,5.835888e-83
4,127,4.716139e-83
4,128,1.920559e-83
4,129,1.679663e-83
4,130,1.113948e-83
4,131,8.770194e-84
4,132,0.000000e+00
4,133,0.000000e+00
4,134,0.000000e+00
4,135,0.000000e+00
4,136,1.412336e-83
4,137,1.593386e-83
4,138,2.387766e-83
4,139,1.679208e-83
4,140,1.207325e-83
4,141,1.123599e-83
4,142,6.209734e-84
4,143,4.309647e-84
4,144,0.000000e+00
4,145,0.000000e+00
4,146,0.000000e+00
4,147,0.000000e+00
4,148,0.000000e+00
4,149,6.130669e-87
4,150,1.139377e-84
4,151,1.191325e-84
4,152,8.350213e-85
4,153,6.464295e-85
4,154,6.298806e-85
4,155,6.348332e-85
5,0,1.197167e-84
5,1,6.275253e-85
5,2,2.606068e-84
5,3,1.962814e-84
5,4,3.576121e-83
5,5,4.422865e-83
5,6,1.896558e-83
5,7,1.049039e-84
5,8,4.781334e-85
5,9,3.885533e-85
5,10,1.437074e-85
5,11,2.167266e-85
5,12,-1.010353e-83
5,13,9.444407e-84
5,14,2.825535e-83
5,15,4.036857e-83
5,16,3.128241e-83
5,17,3.417003e-83
5,18,1.885115e-83
5,19,5.006167e-84
5,20,3.967718e-84
5,21,3.582959e-84
5,22,1.620406e-84
5,23,8.945175e-85
5,24,-2.107181e-83
5,25,3.281064e-83
5,26,6.848402e-83
5,27,1.052239e-82
5,28,9.611076e-83
5,29,5.577571e-83
5,30,3.408317e-83
5,31,1.689746e-83
5,32,8.263323e-84
5,33,4.867477e-84
5,34,1.994923e-84
5,35,1.301287e-84
5,36,-3.957821e-84
5,37,5.846660e-83
5,38,1.272371e-82
5,39,1.956444e-82
5,40,1.706364e-82
5,41,1.055660e-82
5,42,5.722485e-83
5,43,3.072994e-83
5,44,1.300535e-83
5,45,8.481708e-84
5,46,3.395513e-84
5,47,1.945529e-84
5,48,-3.247944e-84
5,49,1.654942e-82
5,50,1.530773e-82
5,51,2.783820e-82
5,52,2.337043e-82
5,53,1.415887e-82
5,54,7.403625e-83
5,55,3.915811e-83
5,56,2.083102e-83
5,57,1.025574e-83
5,58,5.115978e-84
5,59,3.242744e-84
5,60,3.450300e-83
5,61,1.679395e-82
5,62,2.498414e-82
5,63,3.592612e-82
5,64,2.698612e-82
5,65,1.685533e-82
5,66,8.875207e-83
5,67,4.655311e-83
5,68,2.754069e-83
5,69,1.423737e-83
5,70,7.952000e-84
5,71,4.665706e-84
5,72,7.200812e-83
5,73,1.583251e-82
5,74,3.093900e-82
5,75,3.797958e-82
5,76,3.249391e-82
5,77,1.550444e-82
5,78,9.098366e-83
5,79,4.627325e-83
5,80,2.371793e-83
5,81,1.300447e-83
5,82,9.103286e-84
5,83,5.323067e-84
5,84,5.934267e-83
5,85,1.759494e-82
5,86,2.725429e-82
5,87,3.373029e-82
5,88,2.607117e-82
5,89,1.389001e-82
5,90,7.561558e-83
5,91,4.135859e-83
5,92,2.034308e-83
5,93,1.171216e-83
5,94,5.902994e-84
5,95,3.864504e-84
5,96,3.273944e-84
5,97,1.671016e-82
5,98,2.494670e-82
5,99,2.763780e-82
5,100,1.781211e-82
5,101,9.868087e-83
5,102,4.677780e-83
5,103,2.718835e-83
5,104,1.825467e-83
5,105,1.077568e-83
5,106,4.462569e-84
5,107,3.552342e-84
5,108,0.000000e+00
5,109,2.011928e-83
5,110,1.858135e-82
5,111,1.921989e-82
5,112,1.158300e-82
5,113,6.336187e-83
5,114,3.329892e-83
5,115,2.165808e-83
5,116,1.146787e-83
5,117,9.826773e-84
5,118,3.446991e-84
5,119,2.922504e-84
5,120,0.000000e+00
5,121,0.000000e+00
5,122,1.798531e-83
5,123,5.811269e-83
5,124,4.389192e-83
5,125,2.531024e-83
5,126,1.689890e-83
5,127,1.335112e-83
5,128,5.280531e-84
5,129,4.231132e-84
5,130,3.030346e-84
5,131,2.305599e-84
5,132,0.000000e+00
5,133,0.000000e+00
5,134,0.000000e+00
5,135,0.000000e+00
5,136,3.997667e-84
5,137,4.431627e-84
5,138,5.577499e-84
5,139,4.759821e-84
5,140,3.247139e-84
5,141,2.679260e-84
5,142,1.598460e-84
5,143,1.117115e-84
5,144,0.000000e+00
5,145,0.000000e+00
5,146,0.000000e+00
5,147,0.000000e+00
5,148,0.000000e+00
5,149,7.686160e-86
5,150,1.682750e-85
5,151,2.824473e-85
5,152,2.237709e-85
5,153,1.965437e-85
5,154,1.537643e-85
5,155,1.570605e-85
6,0,5.324567e-84
6,1,1.190099e-84
6,2,5.563578e-84
6,3,9.238534e-84
6,4,6.068037e-84
6,5,1.896558e-83
6,6,4.700573e-83
6,7,1.028229e-83
6,8,7.542562e-86
6,9,9.617299e-85
6,10,3.638041e-85
6,11,3.576361e-85
6,12,4.252294e-84
6,13,2.394314e-83
6,14,3.658932e-83
6,15,4.823647e-83
6,16,2.886396e-83
6,17,1.410846e-83
6,18,3.057729e-83
6,19,4.295972e-84
6,20,3.468678e-84
6,21,2.783227e-84
6,22,2.061305e-84
6,23,9.433721e-85
6,24,2.873101e-83
6,25,7.984594e-83
6,26,1.050266e-82
6,27,1.134396e-82
6,28,9.633282e-83
6,29,5.240417e-83
6,30,3.048684e-83
6,31,1.866378e-83
6,32,9.350131e-84
6,33,5.931335e-84
6,34,2.429486e-84
6,35,1.586559e-84
6,36,5.375490e-83
6,37,1.058498e-82
6,38,1.789676e-82
6,39,2.118176e-82
6,40,1.701227e-82
6,41,1.051724e-82
6,42,5.728064e-83
6,43,3.369874e-83
6,44,1.811898e-83
6,45,1.083734e-83
6,46,4.824075e-84
6,47,2.481496e-84
6,48,1.185103e-82
6,49,2.506015e-82
6,50,2.403781e-82
6,51,2.896409e-82
6,52,2.218976e-82
6,53,1.478911e-82
6,54,7.739571e-83
6,55,4.877571e-83
6,56,2.250935e-83
6,57,1.456860e-83
6,58,7.601600e-84
6,59,4.024923e-84
6,60,1.503617e-82
6,61,2.862763e-82
6,62,3.209569e-82
6,63,3.893433e-82
6,64,2.474172e-82
6,65,1.680135e-82
6,66,9.106311e-83
6,67,5.403322e-83
6,68,2.629291e-83
6,69,1.712560e-83
6,70,1.089442e-83
6,71,5.709057e-84
6,72,2.048441e-82
6,73,2.907164e-82
6,74,3.614195e-82
6,75,4.250386e-82
6,76,2.967872e-82
6,77,1.444571e-82
6,78,8.683907e-83
6,79,4.973826e-83
6,80,2.881041e-83
6,81,1.454069e-83
6,82,1.042334e-83
6,83,5.667919e-84
6,84,1.302039e-82
6,85,2.751884e-82
6,86,3.324059e-82
6,87,3.376577e-82
6,88,2.459404e-82
6,89,1.340231e-82
6,90,7.468208e-83
6,91,4.181552e-83
6,92,2.416609e-83
6,93,1.328689e-83
6,94,7.065101e-84
6,95,4.155478e-84
6,96,6.790691e-84
6,97,2.085502e-82
6,98,2.720630e-82
6,99,2.657679e-82
6,100,1.621821e-82
6,101,9.610186e-83
6,102,4.462532e-83
6,103,3.242017e-83
6,104,2.362910e-83
6,105,1.408756e-83
6,106,5.784510e-84
6,107,3.935044e-84
6,108,0.000000e+00
6,109,1.633409e-83
6,110,1.790762e-82
6,111,1.737647e-82
6,112,9.435339e-83
6,113,5.489468e-83
6,114,3.675946e-83
6,115,2.218281e-83
6,116,1.475184e-83
6,117,1.107951e-83
6,118,4.953756e-84
6,119,3.375717e-84
6,120,0.000000e+00
6,121,0.000000e+00
6,122,1.554873e-83
6,123,4.680645e-83
6,124,3.769647e-83
6,125,2.368631e-83
6,126,1.692984e-83
6,127,1.398733e-83
6,128,6.507885e-84
6,129,4.971599e-84
6,130,3.400933e-84
6,131,2.164906e-84
6,132,0.000000e+00
6,133,0.000000e+00
6,134,0.000000e+00
6,135,0.000000e+00
6,136,2.967786e-84
6,137,3.579047e-84
6,138,6.046379e-84
6,139,4.410826e-84
6,140,2.984138e-84
6,141,2.364560e-84
6,142,1.516693e-84
6,143,9.546910e-85
6,144,0.000000e+00
6,145,0.000000e+00
6,146,0.000000e+00
6,147,0.000000e+00
6,148,0.000000e+00
6,149,7.291916e-87
6,150,3.072744e-85
6,151,3.584614e-85
6,152,2.217116e-85
6,153,1.781156e-85
6,154,1.467439e-85
6,155,1.446168e-85
7,0,4.655002e-84
7,1,2.295727e-84
7,2,4.399346e-84
7,3,4.857759e-84
7,4,4.004003e-84
7,5,1.049039e-84
7,6,1.028229e-83
7,7,1.799798e-83
7,8,1.853586e-84
7,9,4.853591e-85
7,10,3.675525e-85
7,11,2.187684e-85
7,12,1.118880e-83
7,13,1.886849e-83
7,14,2.323217e-83
7,15,2.671712e-83
7,16,1.803231e-83
7,17,4.679652e-84
7,18,3.703058e-84
7,19,8.818798e-84
7,20,1.152212e-84
7,21,8.644406e-85
7,22,9.739860e-85
7,23,4.389253e-85
7,24,4.273138e-83
7,25,6.104675e-83
7,26,7.009555e-83
7,27,6.260044e-83
7,28,4.805962e-83
7,29,2.618007e-83
7,30,1.657564e-83
7,31,9.677898e-84
7,32,5.375551e-84
7,33,3.168946e-84
7,34,1.570580e-84
7,35,8.404770e-85
7,36,7.142939e-83
7,37,8.574856e-83
7,38,1.106400e-82
7,39,1.164332e-82
7,40,8.638747e-83
7,41,5.003785e-83
7,42,2.913738e-83
7,43,1.809574e-83
7,44,1.076852e-83
7,45,5.663449e-84
7,46,3.299248e-84
7,47,1.461989e-84
7,48,1.169589e-82
7,49,1.607248e-82
7,50,1.534322e-82
7,51,1.543849e-82
7,52,1.078221e-82
7,53,6.751371e-83
7,54,3.994265e-83
7,55,2.529485e-83
7,56,1.388668e-83
7,57,7.847939e-84
7,58,5.529580e-84
7,59,2.087026e-84
7,60,1.306367e-82
7,61,1.887628e-82
7,62,1.989895e-82
7,63,1.917380e-82
7,64,1.221908e-82
7,65,7.735585e-83
7,66,4.629542e-83
7,67,2.767056e-83
7,68,1.447452e-83
7,69,1.023982e-83
7,70,6.293710e-84
7,71,2.646683e-84
7,72,1.691702e-82
7,73,1.937162e-82
7,74,2.021670e-82
7,75,2.097058e-82
7,76,1.389214e-82
7,77,7.081367e-83
7,78,4.448127e-83
7,79,2.683518e-83
7,80,1.624728e-83
7,81,8.795023e-84
7,82,6.076315e-84
7,83,2.939419e-84
7,84,8.871497e-83
7,85,1.750894e-82
7,86,1.827519e-82
7,87,1.669633e-82
7,88,1.132498e-82
7,89,6.174868e-83
7,90,3.671099e-83
7,91,2.306985e-83
7,92,1.458800e-83
7,93,7.977878e-84
7,94,4.554009e-84
7,95,2.227848e-84
7,96,4.154038e-84
7,97,9.840954e-83
7,98,1.408558e-82
7,99,1.197295e-82
7,100,7.322353e-83
7,101,4.587460e-83
7,102,2.408039e-83
7,103,1.693253e-83
7,104,1.307565e-83
7,105,7.688668e-84
7,106,3.565620e-84
7,107,1.970263e-84
7,108,0.000000e+00
7,109,5.534503e-84
7,110,7.535177e-83
7,111,7.053262e-83
7,112,3.948993e-83
7,113,2.381288e-83
7,114,1.652696e-83
7,115,1.158464e-83
7,116,7.475396e-84
7,117,6.188628e-84
7,118,2.814807e-84
7,119,1.644982e-84
7,120,0.000000e+00
7,121,0.000000e+00
7,122,6.065153e-84
7,123,2.088556e-83
7,124,1.522646e-83
7,125,9.849003e-84
7,126,8.314036e-84
7,127,6.572841e-84
7,128,3.619182e-84
7,129,2.829893e-84
7,130,1.764912e-84
7,131,1.050832e-84
7,132,0.000000e+00
7,133,0.000000e+00
7,134,0.000000e+00
7,135,0.000000e+00
7,136,1.007952e-84
7,137,1.750166e-84
7,138,2.297239e-84
7,139,1.968744e-84
7,140,1.453324e-84
7,141,1.198537e-84
7,142,7.884839e-85
7,143,4.038104e-85
7,144,0.000000e+00
7,145,0.000000e+00
7,146,0.000000e+00
7,147,0.000000e+00
7,148,0.000000e+00
7,149,3.052085e-86
7,150,1.257182e-85
7,151,1.541216e-85
7,152,1.015130e-85
7,153,8.038346e-86
7,154,6.894546e-86
7,155,8.082832e-86
8,0,6.509071e-84
8,1,3.726658e-84
8,2,6.623244e-84
8,3,5.715079e-84
8,4,2.920139e-84
8,5,4.781334e-85
8,6,7.542562e-86
8,7,1.853586e-84
8,8,7.230537e-84
8,9,1.385867e-84
8,10,1.866543e-85
8,11,1.276324e-85
8,12,2.040264e-83
8,13,2.505227e-83
8,14,2.819864e-83
8,15,2.150381e-83
8,16,1.207386e-83
8,17,8.243010e-84
8,18,4.135245e-84
8,19,1.893724e-84
8,20,4.421553e-84
8,21,1.315129e-84
8,22,5.870457e-85
8,23,2.784449e-85
8,24,7.358825e-83
8,25,6.838416e-83
8,26,7.705305e-83
8,27,5.639984e-83
8,28,3.075321e-83
8,29,1.881186e-83
8,30,1.110418e-83
8,31,8.446288e-84
8,32,4.442249e-84
8,33,2.730435e-84
8,34,1.659847e-84
8,35,6.261669e-85
8,36,1.227106e-82
8,37,1.219819e-82
8,38,1.203020e-82
8,39,1.035365e-82
8,40,6.319336e-83
8,41,3.079120e-83
8,42,1.908303e-83
8,43,1.180431e-83
8,44,9.027280e-84
8,45,5.145531e-84
8,46,3.352610e-84
8,47,1.262278e-84
8,48,1.582623e-82
8,49,1.661333e-82
8,50,1.808703e-82
8,51,1.165268e-82
8,52,6.942073e-83
8,53,3.742457e-83
8,54,2.473153e-83
8,55,1.732339e-83
8,56,1.250889e-83
8,57,7.482002e-84
8,58,4.935629e-84
8,59,1.676257e-84
8,60,1.760808e-82
8,61,1.857504e-82
8,62,1.915804e-82
8,63,1.450347e-82
8,64,8.075533e-83
8,65,4.252445e-83
8,66,2.431882e-83
8,67,2.274851e-83
8,68,1.249206e-83
8,69,9.435548e-84
8,70,5.342316e-84
8,71,1.915751e-84
8,72,1.904873e-82
8,73,2.039905e-82
8,74,1.970456e-82
8,75,1.400034e-82
8,76,6.900741e-83
8,77,4.415341e-83
8,78,2.810984e-83
8,79,1.872037e-83
8,80,1.185812e-83
8,81,8.201381e-84
8,82,4.893884e-84
8,83,1.892205e-84
8,84,9.262076e-83
8,85,1.619434e-82
8,86,1.540545e-82
8,87,1.029864e-82
8,88,5.227619e-83
8,89,3.144858e-83
8,90,2.268709e-83
8,91,1.736902e-83
8,92,1.106291e-83
8,93,6.706182e-84
8,94,4.084305e-84
8,95,1.557180e-84
8,96,4.738915e-84
8,97,6.728079e-83
8,98,8.448828e-83
8,99,5.544402e-83
8,100,2.982867e-83
8,101,1.954873e-83
8,102,1.306509e-83
8,103,1.080223e-83
8,104,8.807562e-84
8,105,4.875585e-84
8,106,2.945694e-84
8,107,1.333084e-84
8,108,0.000000e+00
8,109,4.215580e-84
8,110,3.440969e-83
8,111,2.141870e-83
8,112,1.384612e-83
8,113,7.924394e-84
8,114,7.239018e-84
8,115,6.924273e-84
8,116,4.471194e-84
8,117,3.658778e-84
8,118,1.914913e-84
8,119,8.804587e-85
8,120,0.000000e+00
8,121,0.000000e+00
8,122,2.565211e-84
8,123,3.566240e-84
8,124,2.877479e-84
8,125,2.228779e-84
8,126,2.675235e-84
8,127,2.118402e-84
8,128,1.779032e-84
8,129,1.452941e-84
8,130,9.930698e-85
8,131,2.938239e-85
8,132,0.000000e+00
8,133,0.000000e+00
8,134,0.000000e+00
8,135,0.000000e+00
8,136,1.449453e-85
8,137,4.423730e-85
8,138,6.910262e-85
8,139,6.291911e-85
8,140,2.872035e-85
8,141,3.682847e-85
8,142,2.021487e-85
8,143,5.998008e-86
8,144,0.000000e+00
8,145,0.000000e+00
8,146,0.000000e+00
8,147,0.000000e+00
8,148,0.000000e+00
8,149,-8.057489e-87
8,150,3.908961e-86
8,151,1.535942e-86
8,152,9.244766e-87
8,153,5.823385e-87
8,154,1.106481e-86
8,155,4.441253e-87
9,0,5.638257e-84
9,1,2.689068e-84
9,2,5.969221e-84
9,3,2.815140e-84
9,4,5.364156e-85
9,5,3.885533e-85
9,6,9.617299e-85
9,7,4.853591e-85
9,8,1.385867e-84
9,9,3.577128e-84
9,10,7.107728e-85
9,11,1.606316e-85
9,12,2.217490e-83
9,13,2.325408e-83
9,14,2.601558e-83
9,15,1.652841e-83
9,16,7.402516e-84
9,17,4.848362e-84
9,18,1.548342e-84
9,19,1.750683e-84
9,20,7.920604e-85
9,21,3.830851e-84
9,22,8.171049e-85
9,23,1.973930e-85
9,24,7.681006e-83
9,25,6.829719e-83
9,26,6.804133e-83
9,27,4.376075e-83
9,28,2.226780e-83
9,29,1.089184e-83
9,30,7.009430e-84
9,31,7.182765e-84
9,32,3.385923e-84
9,33,2.054729e-84
9,34,9.289280e-85
9,35,5.831234e-85
9,36,1.137600e-82
9,37,1.082653e-82
9,38,1.106726e-82
9,39,8.122497e-83
9,40,4.003978e-83
9,41,1.554756e-83
9,42,1.274687e-83
9,43,1.096850e-83
9,44,7.924604e-84
9,45,3.401828e-84
9,46,2.494957e-84
9,47,9.502134e-85
9,48,1.757083e-82
9,49,1.506706e-82
9,50,1.512950e-82
9,51,8.672706e-83
9,52,4.933054e-83
9,53,2.380249e-83
9,54,1.739062e-83
9,55,1.643646e-83
9,56,9.266890e-84
9,57,5.740570e-84
9,58,4.148663e-84
9,59,1.293998e-84
9,60,1.587536e-82
9,61,1.747413e-82
9,62,1.597974e-82
9,63,1.082717e-82
9,64,4.358884e-83
9,65,2.726730e-83
9,66,1.795819e-83
9,67,1.477705e-83
9,68,7.899481e-84
9,69,6.685134e-84
9,70,4.722481e-84
9,71,1.393982e-84
9,72,2.000906e-82
9,73,1.971064e-82
9,74,1.510681e-82
9,75,1.157909e-82
9,76,4.035776e-83
9,77,2.268195e-83
9,78,1.626636e-83
9,79,1.298728e-83
9,80,8.709577e-84
9,81,5.310020e-84
9,82,3.591564e-84
9,83,1.185921e-84
9,84,9.218983e-83
9,85,1.547818e-82
9,86,1.239347e-82
9,87,7.157214e-83
9,88,3.109596e-83
9,89,1.609579e-83
9,90,1.292283e-83
9,91,1.097357e-83
9,92,8.035484e-84
9,93,4.667151e-84
9,94,2.952801e-84
9,95,1.128244e-84
9,96,2.068731e-84
9,97,6.625151e-83
9,98,7.009223e-83
9,99,3.090175e-83
9,100,1.649070e-83
9,101,1.126610e-83
9,102,8.299845e-84
9,103,9.042497e-84
9,104,6.741904e-84
9,105,4.369426e-84
9,106,2.176930e-84
9,107,8.412451e-85
9,108,0.000000e+00
9,109,3.240133e-85
9,110,2.129306e-83
9,111,7.906513e-84
9,112,1.230275e-84
9,113,1.409831e-84
9,114,4.241498e-84
9,115,3.840292e-84
9,116,2.891055e-84
9,117,2.285203e-84
9,118,1.600938e-84
9,119,5.407502e-85
9,120,0.000000e+00
9,121,0.000000e+00
9,122,5.408808e-87
9,123,-9.360062e-87
9,124,-4.137906e-85
9,125,1.079742e-84
9,126,1.110807e-84
9,127,1.358277e-84
9,128,1.333229e-84
9,129,7.495138e-85
9,130,6.013978e-85
9,131,1.230363e-85
9,132,0.000000e+00
9,133,0.000000e+00
9,134,0.000000e+00
9,135,0.000000e+00
9,136,-2.145755e-85
9,137,-2.898344e-86
9,138,3.672097e-86
9,139,1.576886e-85
9,140,9.347879e-86
9,141,-5.288979e-86
9,142,4.854192e-86
9,143,-5.631264e-86
9,144,0.000000e+00
9,145,0.000000e+00
9,146,0.000000e+00
9,147,0.000000e+00
9,148,0.000000e+00
9,149,-4.356928e-87
9,150,2.383690e-86
9,151,1.852261e-86
9,152,-1.646062e-87
9,153,2.219606e-87
9,154,-5.062516e-87
9,155,-1.164642e-86
10,0,5.094399e-84
10,1,2.748874e-84
10,2,5.670069e-84
10,3,1.996373e-84
10,4,-5.149703e-85
10,5,1.437074e-85
10,6,3.638041e-85
10,7,3.675525e-85
10,8,1.866543e-85
10,9,7.107728e-85
10,10,1.415602e-84
10,11,2.950323e-85
10,12,2.443998e-83
10,13,2.182955e-83
10,14,2.282319e-83
10,15,1.130083e-83
10,16,2.765057e-84
10,17,2.602941e-84
10,18,6.484508e-85
10,19,1.484087e-84
10,20,1.057673e-84
10,21,5.570248e-85
10,22,8.109223e-85
10,23,3.272613e-86
10,24,7.919860e-83
10,25,5.950101e-83
10,26,5.712696e-83
10,27,3.032311e-83
10,28,1.099470e-83
10,29,4.553127e-84
10,30,3.009400e-84
10,31,4.011501e-84
10,32,2.678690e-84
10,33,1.558596e-84
10,34,8.077903e-85
10,35,2.423960e-85
10,36,1.240269e-82
10,37,1.026236e-82
10,38,9.164914e-83
10,39,5.694196e-83
10,40,1.843534e-83
10,41,5.026963e-84
10,42,5.082688e-84
10,43,5.394735e-84
10,44,4.883789e-84
10,45,2.234430e-84
10,46,2.125759e-84
10,47,5.206109e-85
10,48,1.654417e-82
10,49,1.213095e-82
10,50,1.240975e-82
10,51,5.446240e-83
10,52,2.152775e-83
10,53,1.933445e-84
10,54,7.173055e-84
10,55,9.521555e-84
10,56,6.474831e-84
10,57,4.002938e-84
10,58,3.151114e-84
10,59,5.935285e-85
10,60,1.573030e-82
10,61,1.399565e-82
10,62,1.262063e-82
10,63,5.796154e-83
10,64,1.566014e-83
10,65,3.199987e-84
10,66,4.473076e-84
10,67,6.958476e-84
10,68,4.626212e-84
10,69,4.484731e-84
10,70,2.906130e-84
10,71,4.404781e-85
10,72,1.749792e-82
10,73,1.512768e-82
10,74,1.088614e-82
10,75,4.786538e-83
10,76,-5.972803e-85
10,77,4.173696e-84
10,78,4.558932e-84
10,79,6.035447e-84
10,80,4.528291e-84
10,81,3.453197e-84
10,82,2.286433e-84
10,83,3.854482e-85
10,84,7.170878e-83
10,85,1.146578e-82
10,86,8.334783e-83
10,87,2.373930e-83
10,88,-4.120659e-84
10,89,-2.925488e-84
10,90,2.983683e-84
10,91,5.657841e-84
10,92,4.596961e-84
10,93,2.788040e-84
10,94,2.198710e-84
10,95,4.708079e-85
10,96,1.026656e-84
10,97,3.107378e-83
10,98,3.043580e-83
10,99,-8.340679e-84
10,100,-8.452928e-84
10,101,-3.236230e-84
10,102,1.826887e-84
10,103,3.421949e-84
10,104,2.499963e-84
10,105,1.796432e-84
10,106,1.482525e-84
10,107,1.907052e-85
10,108,0.000000e+00
10,109,-1.810743e-84
10,110,-1.706889e-84
10,111,-1.615176e-83
10,112,-1.072089e-83
10,113,-6.049510e-84
10,114,-9.519140e-85
10,115,4.138908e-85
10,116,2.780317e-85
10,117,6.556248e-85
10,118,7.434056e-85
10,119,1.353998e-86
10,120,0.000000e+00
10,121,0.000000e+00
10,122,-2.423604e-84
10,123,-7.396597e-84
10,124,-6.277029e-84
10,125,-2.811739e-84
10,126,-1.329360e-84
10,127,-1.302021e-84
10,128,-3.944194e-86
10,129,-6.307256e-86
10,130,2.924518e-86
10,131,-2.782868e-85
10,132,0.000000e+00
10,133,0.000000e+00
10,134,0.000000e+00
10,135,0.000000e+00
10,136,-6.098779e-85
10,137,-6.180893e-85
10,138,-1.114720e-84
10,139,-6.627930e-85
10,140,-5.362569e-85
10,141,-4.793914e-85
10,142,-2.377891e-85
10,143,-2.456441e-85
10,144,0.000000e+00
10,145,0.000000e+00
10,146,0.000000e+00
10,147,0.000000e+00
10,148,0.000000e+00
10,149,8.506231e-87
10,150,-3.693397e-86
10,151,-5.901591e-86
10,152,-4.331051e-86
10,153,-3.159924e-86
10,154,-3.386487e-86
10,155,-3.928958e-86
11,0,1.244376e-84
11,1,5.668017e-85
11,2,1.571963e-84
11,3,1.024062e-84
11,4,6.613057e-85
11,5,2.167266e-85
11,6,3.576361e-85
11,7,2.187684e-85
11,8,1.276324e-85
11,9,1.606316e-85
11,10,2.950323e-85
11,11,5.371610e-85
11,12,5.069947e-84
11,13,5.990840e-84
11,14,7.197535e-84
11,15,6.075382e-84
11,16,3.684931e-84
11,17,2.106277e-84
11,18,9.820321e-85
11,19,9.922761e-85
11,20,6.028914e-85
11,21,1.479930e-85
11,22,1.782156e-85
11,23,3.813465e-85
11,24,1.719351e-83
11,25,1.914014e-83
11,26,2.110332e-83
11,27,1.619835e-83
11,28,1.000859e-83
11,29,5.809379e-84
11,30,3.349140e-84
11,31,2.646950e-84
11,32,1.501673e-84
11,33,8.068704e-85
11,34,2.888515e-85
11,35,2.708345e-85
11,36,2.808242e-83
11,37,3.072422e-83
11,38,3.328163e-83
11,39,3.100495e-83
11,40,1.855315e-83
11,41,8.551794e-84
11,42,6.198883e-84
11,43,4.479133e-84
11,44,2.718262e-84
11,45,1.243306e-84
11,46,7.675425e-85
11,47,2.567720e-85
11,48,4.209301e-83
11,49,4.339832e-83
11,50,4.679941e-83
11,51,3.417018e-83
11,52,2.402064e-83
11,53,1.307570e-83
11,54,8.035628e-84
11,55,6.023406e-84
11,56,3.304327e-84
11,57,2.012326e-84
11,58,1.338601e-84
11,59,5.495145e-85
11,60,3.941143e-83
11,61,5.159209e-83
11,62,4.967352e-83
11,63,4.432287e-83
11,64,2.229865e-83
11,65,1.509612e-83
11,66,9.222398e-84
11,67,5.854225e-84
11,68,3.272370e-84
11,69,2.505476e-84
11,70,1.628622e-84
11,71,6.529016e-85
11,72,5.285091e-83
11,73,5.868889e-83
11,74,5.465790e-83
11,75,4.755237e-83
11,76,2.607248e-83
11,77,1.236841e-83
11,78,8.247749e-84
11,79,5.401388e-84
11,80,3.394698e-84
11,81,1.864160e-84
11,82,1.406937e-84
11,83,6.130309e-85
11,84,2.388762e-83
11,85,4.633690e-83
11,86,4.267102e-83
11,87,3.345129e-83
11,88,1.899345e-83
11,89,1.016668e-83
11,90,6.587148e-84
11,91,4.496850e-84
11,92,2.908411e-84
11,93,1.640847e-84
11,94,1.001043e-84
11,95,5.032059e-85
11,96,9.193218e-85
11,97,2.268462e-83
11,98,2.724800e-83
11,99,1.975632e-83
11,100,1.224710e-83
11,101,7.492963e-84
11,102,3.797157e-84
11,103,3.608321e-84
11,104,2.624330e-84
11,105,1.643831e-84
11,106,7.362943e-85
11,107,3.973396e-85
11,108,0.000000e+00
11,109,7.011523e-85
11,110,1.233164e-83
11,111,9.865789e-84
11,112,4.982341e-84
11,113,2.970071e-84
11,114,2.581887e-84
11,115,1.732743e-84
11,116,1.264636e-84
11,117,1.037937e-84
11,118,5.632194e-85
11,119,3.023988e-85
11,120,0.000000e+00
11,121,0.000000e+00
11,122,7.886565e-85
11,123,2.489735e-84
11,124,1.828349e-84
11,125,1.335858e-84
11,126,1.041680e-84
11,127,9.382523e-85
11,128,6.262549e-85
11,129,4.422629e-85
11,130,3.091808e-85
11,131,1.663620e-85
11,132,0.000000e+00
11,133,0.000000e+00
11,134,0.000000e+00
11,135,0.000000e+00
11,136,1.035981e-85
11,137,1.582970e-85
11,138,2.670537e-85
11,139,2.053748e-85
11,140,1.749008e-85
11,141,1.148140e-85
11,142,9.637826e-86
11,143,3.163882e-86
11,144,0.000000e+00
11,145,0.000000e+00
11,146,0.000000e+00
11,147,0.000000e+00
11,148,0.000000e+00
11,149,2.237174e-87
11,150,2.355159e-86
11,151,2.219263e-86
11,152,9.898878e-87
11,153,9.599076e-87
11,154,6.924774e-87
11,155,3.880607e-87
12,0,4.389398e-82
12,1,2.613025e-82
12,2,5.099980e-82
12,3,1.607928e-82
12,4,-1.161864e-82
12,5,-1.010353e-83
12,6,4.252294e-84
12,7,1.118880e-83
12,8,2.040264e-83
12,9,2.217490e-83
12,10,2.443998e-83
12,11,5.069947e-84
12,12,3.925140e-81
12,13,1.930457e-81
12,14,1.901512e-81
12,15,7.010298e-82
12,16,-2.257794e-83
12,17,9.982077e-83
12,18,-2.382422e-83
12,19,6.951993e-83
12,20,8.072055e-83
12,21,6.116751e-83
12,22,2.947756e-83
12,23,1.060843e-84
12,24,7.313846e-81
12,25,4.907357e-81
12,26,4.545876e-81
12,27,2.020400e-81
12,28,3.012263e-82
12,29,-3.675736e-83
12,30,3.734565e-84
12,31,2.073627e-82
12,32,1.603521e-82
12,33,1.280819e-82
12,34,7.735014e-83
12,35,1.787570e-83
12,36,1.108338e-80
12,37,8.729437e-81
12,38,7.218326e-81
12,39,3.556441e-81
12,40,4.262455e-82
12,41,-3.109994e-82
12,42,-5.162993e-83
12,43,1.785410e-82
12,44,2.926039e-82
12,45,1.362398e-82
12,46,1.698422e-82
12,47,3.545785e-83
12,48,1.491137e-80
12,49,9.905497e-81
12,50,1.003506e-80
12,51,2.909875e-81
12,52,1.644476e-82
12,53,-9.447591e-82
12,54,4.441383e-83
12,55,4.791535e-82
12,56,3.945809e-82
12,57,2.418784e-82
12,58,2.182074e-82
12,59,1.092906e-83
12,60,1.405819e-80
12,61,1.119523e-80
12,62,9.667284e-81
12,63,2.460403e-81
12,64,-2.437081e-82
12,65,-1.058907e-81
12,66,-3.654125e-82
12,67,2.706759e-82
12,68,1.890142e-82
12,69,2.639371e-82
12,70,1.833349e-82
12,71,-1.858894e-84
12,72,1.517714e-80
12,73,1.213260e-80
12,74,7.356632e-81
12,75,1.384398e-81
12,76,-2.473625e-81
12,77,-6.795894e-82
12,78,-2.923123e-82
12,79,1.548616e-82
12,80,1.924189e-82
12,81,2.023029e-82
12,82,1.168956e-82
12,83,-1.150767e-83
12,84,6.499190e-81
12,85,9.055932e-81
12,86,5.834542e-81
12,87,-2.049666e-82
12,88,-2.033911e-81
12,89,-1.216497e-81
12,90,-2.740854e-82
12,91,2.092425e-82
12,92,2.368418e-82
12,93,1.542015e-82
12,94,1.444414e-82
12,95,5.505746e-84
12,96,8.641771e-83
12,97,2.054700e-81
12,98,1.371584e-81
12,99,-2.417201e-81
12,100,-1.933350e-81
12,101,-1.026238e-81
12,102,-1.527311e-82
12,103,8.049861e-83
12,104,7.163756e-83
12,105,5.668678e-83
12,106,9.601121e-83
12,107,-1.349058e-83
12,108,0.000000e+00
12,109,-1.819904e-82
12,110,-1.112059e-81
12,111,-2.531611e-81
12,112,-1.613014e-81
12,113,-9.051338e-82
12,114,-3.298663e-82
12,115,-1.121113e-82
12,116,-6.925178e-83
12,117,-2.279734e-83
12,118,3.588711e-83
12,119,-2.252828e-83
12,120,0.000000e+00
12,121,0.000000e+00
12,122,-3.147989e-82
12,123,-1.017254e-81
12,124,-8.388177e-82
12,125,-4.313869e-82
12,126,-2.395640e-82
12,127,-2.218663e-82
12,128,-5.482095e-83
12,129,-4.142738e-83
12,130,-2.127477e-83
12,131,-4.552790e-83
12,132,0.000000e+00
12,133,0.000000e+00
12,134,0.000000e+00
12,135,0.000000e+00
12,136,-7.809614e-83
12,137,-8.960691e-83
12,138,-1.448905e-82
12,139,-9.575874e-83
12,140,-7.646101e-83
12,141,-5.986073e-83
12,142,-3.418239e-83
12,143,-2.880087e-83
12,144,0.000000e+00
12,145,0.000000e+00
12,146,0.000000e+00
12,147,0.000000e+00
12,148,0.000000e+00
12,149,4.864729e-85
12,150,-6.079147e-84
12,151,-8.467724e-84
12,152,-5.985876e-84
12,153,-4.706850e-84
12,154,-4.334393e-84
12,155,-4.770275e-84
13,0,3.959907e-82
13,1,2.728570e-82
13,2,4.171554e-82
13,3,2.125356e-82
13,4,-2.577814e-83
13,5,9.444407e-84
13,6,2.394314e-83
13,7,1.886849e-83
13,8,2.505227e-83
13,9,2.325408e-83
13,10,2.182955e-83
13,11,5.990840e-84
13,12,1.930457e-81
13,13,3.482815e-81
13,14,1.816955e-81
13,15,8.517797e-82
13,16,2.298602e-82
13,17,2.185500e-82
13,18,8.084592e-83
13,19,1.116184e-82
13,20,9.519242e-83
13,21,7.315247e-83
13,22,3.396970e-83
13,23,5.453146e-84
13,24,6.228386e-81
13,25,4.569383e-81
13,26,4.384266e-81
13,27,2.433032e-81
13,28,8.358812e-82
13,29,3.263643e-82
13,30,1.943449e-82
13,31,2.917513e-82
13,32,2.075199e-82
13,33,1.483882e-82
13,34,8.329824e-83
13,35,2.366682e-83
13,36,9.761363e-81
13,37,8.112731e-81
13,38,7.165859e-81
13,39,4.397358e-81
13,40,1.489128e-81
13,41,3.665796e-82
13,42,3.016201e-82
13,43,3.286117e-82
13,44,3.556565e-82
13,45,1.788368e-82
13,46,1.718458e-82
13,47,4.658963e-83
13,48,1.290253e-80
13,49,9.829927e-81
13,50,1.024781e-80
13,51,4.287312e-81
13,52,1.518450e-81
13,53,1.051660e-82
13,54,4.963553e-82
13,55,6.384646e-82
13,56,4.758765e-82
13,57,2.892219e-82
13,58,2.254216e-82
13,59,3.849416e-83
13,60,1.263309e-80
13,61,1.107158e-80
13,62,1.009756e-80
13,63,4.593752e-81
13,64,1.395865e-81
13,65,1.185965e-82
13,66,2.150161e-82
13,67,5.693425e-82
13,68,3.454921e-82
13,69,3.383190e-82
13,70,2.123751e-82
13,71,3.510637e-83
13,72,1.385912e-80
13,73,1.202806e-80
13,74,8.698004e-81
13,75,3.712393e-81
13,76,-2.497364e-82
13,77,3.360447e-82
13,78,2.960619e-82
13,79,4.245577e-82
13,80,3.411930e-82
13,81,2.764124e-82
13,82,1.676957e-82
13,83,2.743336e-83
13,84,6.245498e-81
13,85,9.422782e-81
13,86,7.087359e-81
13,87,2.026035e-81
13,88,-2.140936e-82
13,89,-1.956134e-82
13,90,2.504096e-82
13,91,4.522451e-82
13,92,3.557963e-82
13,93,2.209612e-82
13,94,1.703162e-82
13,95,3.304824e-83
13,96,1.307077e-82
13,97,2.915659e-81
13,98,2.722454e-81
13,99,-4.339294e-82
13,100,-6.524896e-82
13,101,-3.029653e-82
13,102,1.420663e-82
13,103,2.494523e-82
13,104,2.077300e-82
13,105,1.313003e-82
13,106,1.168315e-82
13,107,1.512156e-83
13,108,0.000000e+00
13,109,-2.181003e-83
13,110,1.233879e-82
13,111,-1.112821e-81
13,112,-7.516276e-82
13,113,-4.377276e-82
13,114,-8.274446e-83
13,115,5.008476e-83
13,116,3.567956e-83
13,117,5.233076e-83
13,118,6.014716e-83
13,119,1.510400e-84
13,120,0.000000e+00
13,121,0.000000e+00
13,122,-1.551296e-82
13,123,-5.665035e-82
13,124,-4.726505e-82
13,125,-2.290023e-82
13,126,-1.116391e-82
13,127,-1.088732e-82
13,128,-7.249147e-84
13,129,-3.359271e-84
13,130,3.889681e-84
13,131,-2.425053e-83
13,132,0.000000e+00
13,133,0.000000e+00
13,134,0.000000e+00
13,135,0.000000e+00
13,136,-4.407834e-83
13,137,-5.074310e-83
13,138,-8.326848e-83
13,139,-5.160438e-83
13,140,-4.590322e-83
13,141,-3.379363e-83
13,142,-1.914303e-83
13,143,-1.795364e-83
13,144,0.000000e+00
13,145,0.000000e+00
13,146,0.000000e+00
13,147,0.000000e+00
13,148,0.000000e+00
13,149,2.066851e-85
13,150,-2.994201e-84
13,151,-5.010824e-84
13,152,-3.642631e-84
13,153,-2.902105e-84
13,154,-2.701776e-84
13,155,-3.182210e-84
14,0,4.492726e-82
14,1,2.229965e-82
14,2,4.995719e-82
14,3,2.104327e-82
14,4,1.716364e-83
14,5,2.825535e-83
14,6,3.658932e-83
14,7,2.323217e-83
14,8,2.819864e-83
14,9,2.601558e-83
14,10,2.282319e-83
14,11,7.197535e-84
14,12,1.901512e-81
14,13,1.816955e-81
14,14,3.620859e-81
14,15,1.093561e-81
14,16,2.963356e-82
14,17,3.003088e-82
14,18,1.341936e-82
14,19,1.319161e-82
14,20,1.098008e-82
14,21,8.648796e-83
14,22,4.097841e-83
14,23,9.523631e-84
14,24,6.434839e-81
14,25,4.804269e-81
14,26,4.857636e-81
14,27,2.791599e-81
14,28,1.123479e-81
14,29,5.477233e-82
14,30,3.305208e-82
14,31,3.709546e-82
14,32,2.327651e-82
14,33,1.672145e-82
14,34,9.223103e-83
14,35,2.927849e-83
14,36,1.005384e-80
14,37,8.634794e-81
14,38,7.867503e-81
14,39,5.222729e-81
14,40,2.144108e-81
14,41,7.212999e-82
14,42,4.972784e-82
14,43,4.492828e-82
14,44,4.119322e-82
14,45,2.251556e-82
14,46,1.876793e-82
14,47,5.234471e-83
14,48,1.335981e-80
14,49,1.065396e-80
14,50,1.099489e-80
14,51,5.378320e-81
14,52,2.439954e-81
14,53,5.999850e-82
14,54,6.950965e-82
14,55,8.037839e-82
14,56,5.723424e-82
14,57,3.455360e-82
14,58,2.492010e-82
14,59,4.984568e-83
14,60,1.322652e-80
14,61,1.207294e-80
14,62,1.132837e-80
14,63,6.073356e-81
14,64,2.390504e-81
14,65,7.229172e-82
14,66,5.053501e-82
14,67,7.733879e-82
14,68,4.588266e-82
14,69,4.000149e-82
14,70,2.560196e-82
14,71,5.499800e-83
14,72,1.443271e-80
14,73,1.316377e-80
14,74,1.018655e-80
14,75,5.354151e-81
14,76,9.436410e-82
14,77,9.302440e-82
14,78,6.040964e-82
14,79,6.086571e-82
14,80,4.363749e-82
14,81,3.259621e-82
14,82,2.004454e-82
14,83,4.590539e-83
14,84,6.736131e-81
14,85,1.035723e-80
14,86,8.286439e-81
14,87,3.299691e-81
14,88,6.494920e-82
14,89,2.556963e-82
14,90,5.033639e-82
14,91,6.078570e-82
14,92,4.332421e-82
14,93,2.687227e-82
14,94,1.947171e-82
14,95,4.795781e-83
14,96,1.482001e-82
14,97,3.647399e-81
14,98,3.663430e-81
14,99,5.159950e-82
14,100,-4.376740e-83
14,101,1.015212e-83
14,102,2.980827e-82
14,103,3.548173e-82
14,104,2.726042e-82
14,105,1.673739e-82
14,106,1.345936e-82
14,107,2.730215e-83
14,108,0.000000e+00
14,109,5.715435e-83
14,110,7.589991e-82
14,111,-5.252924e-82
14,112,-4.189600e-82
14,113,-2.542625e-82
14,114,2.504225e-83
14,115,1.234829e-82
14,116,7.358526e-83
14,117,8.016934e-83
14,118,7.331152e-83
14,119,1.111013e-83
14,120,0.000000e+00
14,121,0.000000e+00
14,122,-9.916662e-83
14,123,-4.035070e-82
14,124,-3.544840e-82
14,125,-1.660314e-82
14,126,-7.161128e-83
14,127,-7.420543e-83
14,128,7.082292e-84
14,129,9.677028e-84
14,130,1.386357e-83
14,131,-1.755304e-83
14,132,0.000000e+00
14,133,0.000000e+00
14,134,0.000000e+00
14,135,0.000000e+00
14,136,-3.260597e-83
14,137,-4.344471e-83
14,138,-7.043592e-83
14,139,-4.192437e-83
14,140,-3.903784e-83
14,141,-2.900995e-83
14,142,-1.583724e-83
14,143,-1.539217e-83
14,144,0.000000e+00
14,145,0.000000e+00
14,146,0.000000e+00
14,147,0.000000e+00
14,148,0.000000e+00
14,149,1.780076e-85
14,150,-2.505693e-84
14,151,-4.446577e-84
14,152,-3.228741e-84
14,153,-2.484711e-84
14,154,-2.403380e-84
14,155,-2.980265e-84
15,0,2.050459e-82
15,1,1.073953e-82
15,2,1.843032e-82
15,3,2.255781e-82
15,4,8.789938e-83
15,5,4.036857e-83
15,6,4.823647e-83
15,7,2.671712e-83
15,8,2.150381e-83
15,9,1.652841e-83
15,10,1.130083e-83
15,11,6.075382e-84
15,12,7.010298e-82
15,13,8.517797e-82
15,14,1.093561e-81
15,15,2.034996e-81
15,16,6.515187e-82
15,17,2.860024e-82
15,18,2.012395e-82
15,19,1.337873e-82
15,20,8.410471e-83
15,21,6.365428e-83
15,22,2.920736e-83
15,23,1.119036e-83
15,24,2.441787e-81
15,25,2.463390e-81
15,26,2.710750e-81
15,27,2.258958e-81
15,28,1.324036e-81
15,29,7.631179e-82
15,30,4.436058e-82
15,31,3.325536e-82
15,32,1.945351e-82
15,33,1.207823e-82
15,34,5.969331e-83
15,35,2.452233e-83
15,36,4.206540e-81
15,37,4.348542e-81
15,38,4.615284e-81
15,39,4.164403e-81
15,40,2.617303e-81
15,41,1.309963e-81
15,42,7.397746e-82
15,43,4.616974e-82
15,44,3.152218e-82
15,45,1.771282e-82
15,46,1.116677e-82
15,47,4.501000e-83
15,48,5.457926e-81
15,49,6.125367e-81
15,50,6.599439e-81
15,51,4.927758e-81
15,52,3.223353e-81
15,53,1.677682e-81
15,54,1.003499e-81
15,55,6.904938e-82
15,56,4.336691e-82
15,57,2.582453e-82
15,58,1.579422e-82
15,59,6.072174e-83
15,60,6.032090e-81
15,61,6.898995e-81
15,62,7.242678e-81
15,63,6.148378e-81
15,64,3.524587e-81
15,65,1.927941e-81
15,66,1.020695e-81
15,67,8.074149e-82
15,68,4.507692e-82
15,69,3.179397e-82
15,70,1.894125e-82
15,71,7.345001e-83
15,72,6.804866e-81
15,73,7.418613e-81
15,74,7.546487e-81
15,75,5.987582e-81
15,76,3.367581e-81
15,77,1.809476e-81
15,78,1.109233e-81
15,79,6.844888e-82
15,80,4.224015e-82
15,81,2.698840e-82
15,82,1.790728e-82
15,83,7.158283e-83
15,84,3.461090e-81
15,85,6.307282e-81
15,86,6.287751e-81
15,87,4.646017e-81
15,88,2.659298e-81
15,89,1.425101e-81
15,90,9.237712e-82
15,91,6.434847e-82
15,92,3.855191e-82
15,93,2.270245e-82
15,94,1.402300e-82
15,95,5.822074e-83
15,96,1.260596e-82
15,97,3.052594e-81
15,98,3.884359e-81
15,99,2.825888e-81
15,100,1.584034e-81
15,101,9.106864e-82
15,102,5.255275e-82
15,103,3.990093e-82
15,104,3.092078e-82
15,105,1.843784e-82
15,106,1.026195e-82
15,107,4.966178e-83
15,108,0.000000e+00
15,109,2.158660e-82
15,110,2.012249e-81
15,111,1.516994e-81
15,112,8.483792e-82
15,113,4.352956e-82
15,114,3.161842e-82
15,115,2.575502e-82
15,116,1.518287e-82
15,117,1.341685e-82
15,118,6.846221e-83
15,119,3.438785e-83
15,120,0.000000e+00
15,121,0.000000e+00
15,122,1.395543e-82
15,123,3.421776e-82
15,124,2.532777e-82
15,125,1.520269e-82
15,126,1.183947e-82
15,127,9.138468e-83
15,128,5.755027e-83
15,129,4.765669e-83
15,130,3.673143e-83
15,131,1.466238e-83
15,132,0.000000e+00
15,133,0.000000e+00
15,134,0.000000e+00
15,135,0.000000e+00
15,136,2.101446e-83
15,137,2.295996e-83
15,138,3.161954e-83
15,139,2.619335e-83
15,140,1.342371e-83
15,141,1.443363e-83
15,142,8.586712e-84
15,143,3.406425e-84
15,144,0.000000e+00
15,145,0.000000e+00
15,146,0.000000e+00
15,147,0.000000e+00
15,148,0.000000e+00
15,149,-3.821562e-86
15,150,2.102118e-84
15,151,1.467731e-84
15,152,8.591332e-85
15,153,6.125733e-85
15,154,4.389187e-85
15,155,1.868458e-85
16,0,4.399030e-83
16,1,2.253451e-83
16,2,4.183083e-83
16,3,1.181010e-82
16,4,1.462273e-82
16,5,3.128241e-83
16,6,2.886396e-83
16,7,1.803231e-83
16,8,1.207386e-83
16,9,7.402516e-84
16,10,2.765057e-84
16,11,3.684931e-84
16,12,-2.257794e-83
16,13,2.298602e-82
16,14,2.963356e-82
16,15,6.515187e-82
16,16,1.049197e-81
16,17,3.589652e-82
16,18,1.605388e-82
16,19,8.606570e-83
16,20,4.667445e-83
16,21,3.422481e-83
16,22,1.683372e-83
16,23,8.900781e-84
16,24,9.834842e-83
16,25,7.437513e-82
16,26,1.131271e-81
16,27,1.253481e-81
16,28,1.106220e-81
16,29,6.540596e-82
16,30,3.417371e-82
16,31,2.133126e-82
16,32,1.163478e-82
16,33,6.228576e-83
16,34,2.773110e-83
16,35,1.476044e-83
16,36,5.320560e-82
16,37,1.235099e-81
16,38,1.848186e-81
16,39,2.500716e-81
16,40,2.051818e-81
16,41,1.161236e-81
16,42,6.138160e-82
16,43,3.266386e-82
16,44,1.773592e-82
16,45,1.086749e-82
16,46,4.697723e-83
16,47,2.693076e-83
16,48,6.224877e-82
16,49,2.380208e-81
16,50,2.786038e-81
16,51,3.261800e-81
16,52,2.577300e-81
16,53,1.638297e-81
16,54,8.163795e-82
16,55,4.398566e-82
16,56,2.476790e-82
16,57,1.475950e-82
16,58,7.397924e-83
16,59,4.643538e-83
16,60,1.371593e-81
16,61,2.733143e-81
16,62,3.402612e-81
16,63,4.356785e-81
16,64,2.970170e-81
16,65,1.862038e-81
16,66,9.420164e-82
16,67,5.941864e-82
16,68,3.018177e-82
16,69,1.935032e-82
16,70,1.071061e-82
16,71,6.135448e-83
16,72,1.613150e-81
16,73,2.846668e-81
16,74,4.156291e-81
16,75,4.536791e-81
16,76,3.424255e-81
16,77,1.675788e-81
16,78,9.816558e-82
16,79,5.205433e-82
16,80,2.930238e-82
16,81,1.603839e-82
16,82,1.117643e-82
16,83,6.033953e-83
16,84,1.113213e-81
16,85,2.643101e-81
16,86,3.559591e-81
16,87,3.829229e-81
16,88,2.733569e-81
16,89,1.480742e-81
16,90,8.188263e-82
16,91,4.604362e-82
16,92,2.434057e-82
16,93,1.369186e-82
16,94,7.316561e-83
16,95,4.411220e-83
16,96,8.883952e-83
16,97,1.962981e-81
16,98,2.774412e-81
16,99,2.943015e-81
16,100,1.807005e-81
16,101,1.013348e-81
16,102,4.579543e-82
16,103,2.984287e-82
16,104,2.241901e-82
16,105,1.293238e-82
16,106,5.528310e-83
16,107,4.182297e-83
16,108,0.000000e+00
16,109,2.273431e-82
16,110,1.934766e-81
16,111,1.917136e-81
16,112,1.108842e-81
16,113,5.928269e-82
16,114,3.402415e-82
16,115,2.216019e-82
16,116,1.347864e-82
16,117,1.082819e-82
16,118,4.390255e-83
16,119,3.324054e-83
16,120,0.000000e+00
16,121,0.000000e+00
16,122,1.902543e-82
16,123,5.362215e-82
16,124,4.154773e-82
16,125,2.312175e-82
16,126,1.579966e-82
16,127,1.256375e-82
16,128,5.629027e-83
16,129,4.688936e-83
16,130,3.282306e-83
16,131,2.274060e-83
16,132,0.000000e+00
16,133,0.000000e+00
16,134,0.000000e+00
16,135,0.000000e+00
16,136,3.577145e-83
16,137,4.007163e-83
16,138,6.120249e-83
16,139,4.274096e-83
16,140,2.818825e-83
16,141,2.620257e-83
16,142,1.513664e-83
16,143,9.964128e-84
16,144,0.000000e+00
16,145,0.000000e+00
16,146,0.000000e+00
16,147,0.000000e+00
16,148,0.000000e+00
16,149,1.154519e-85
16,150,3.240503e-84
16,151,3.192484e-84
16,152,2.063220e-84
16,153,1.568085e-84
16,154,1.453691e-84
16,155,1.393749e-84
17,0,4.547525e-83
17,1,2.466465e-83
17,2,6.214077e-83
17,3,7.355641e-83
17,4,5.795850e-83
17,5,3.417003e-83
17,6,1.410846e-83
17,7,4.679652e-84
17,8,8.243010e-84
17,9,4.848362e-84
17,10,2.602941e-84
17,11,2.106277e-84
17,12,9.982077e-83
17,13,2.185500e-82
17,14,3.003088e-82
17,15,2.860024e-82
17,16,3.589652e-82
17,17,4.638710e-82
17,18,1.801186e-82
17,19,4.578330e-83
17,20,2.892666e-83
17,21,2.438672e-83
17,22,1.033571e-83
17,23,4.967302e-84
17,24,4.607229e-82
17,25,6.336215e-82
17,26,8.664839e-82
17,27,8.449576e-82
17,28,5.569312e-82
17,29,4.167460e-82
17,30,2.054956e-82
17,31,1.219090e-82
17,32,7.439160e-83
17,33,4.540070e-83
17,34,2.132147e-83
17,35,9.365880e-84
17,36,9.231741e-82
17,37,1.186936e-81
17,38,1.426452e-81
17,39,1.596313e-81
17,40,1.186807e-81
17,41,6.170888e-82
17,42,3.440279e-82
17,43,1.862711e-82
17,44,1.166789e-82
17,45,7.096517e-83
17,46,3.632857e-83
17,47,1.755678e-83
17,48,1.091163e-81
17,49,1.789242e-81
17,50,2.112356e-81
17,51,1.927804e-81
17,52,1.443170e-81
17,53,8.639349e-82
17,54,4.573421e-82
17,55,2.629624e-82
17,56,1.663906e-82
17,57,9.660493e-83
17,58,5.141728e-83
17,59,2.721126e-83
17,60,1.464620e-81
17,61,2.002446e-81
17,62,2.349585e-81
17,63,2.529535e-81
17,64,1.650065e-81
17,65,9.783648e-82
17,66,4.981802e-82
17,67,3.605152e-82
17,68,1.904331e-82
17,69,1.241341e-82
17,70,6.939596e-83
17,71,3.440075e-83
17,72,1.613951e-81
17,73,2.175210e-81
17,74,2.727686e-81
17,75,2.544269e-81
17,76,1.743877e-81
17,77,9.241950e-82
17,78,5.504317e-82
17,79,3.034024e-82
17,80,1.693430e-82
17,81,1.054055e-82
17,82,6.935166e-83
17,83,3.233814e-83
17,84,9.305782e-82
17,85,1.892053e-81
17,86,2.255223e-81
17,87,2.096923e-81
17,88,1.384323e-81
17,89,7.702170e-82
17,90,4.568423e-82
17,91,2.814849e-82
17,92,1.484068e-82
17,93,8.760863e-83
17,94,5.040576e-83
17,95,2.569851e-83
17,96,4.967566e-83
17,97,1.156352e-81
17,98,1.576602e-81
17,99,1.488847e-81
17,100,9.051702e-82
17,101,5.049556e-82
17,102,2.609594e-82
17,103,1.749451e-82
17,104,1.265513e-82
17,105,7.191019e-83
17,106,3.613694e-83
17,107,2.325761e-83
17,108,0.000000e+00
17,109,1.260957e-82
17,110,1.025407e-81
17,111,9.279622e-82
17,112,5.488188e-82
17,113,2.903685e-82
17,114,1.769740e-82
17,115,1.266387e-82
17,116,7.033463e-83
17,117,5.561606e-83
17,118,2.596320e-83
17,119,1.652295e-83
17,120,0.000000e+00
17,121,0.000000e+00
17,122,9.498850e-83
17,123,2.420155e-82
17,124,1.850423e-82
17,125,1.082824e-82
17,126,7.299546e-83
17,127,5.698218e-83
17,128,2.682329e-83
17,129,2.195828e-83
17,130,1.666922e-83
17,131,9.619365e-84
17,132,0.000000e+00
17,133,0.000000e+00
17,134,0.000000e+00
17,135,0.000000e+00
17,136,1.719882e-83
17,137,1.971545e-83
17,138,2.791418e-83
17,139,1.992335e-83
17,140,1.116774e-83
17,141,1.013274e-83
17,142,5.914668e-84
17,143,3.652208e-84
17,144,0.000000e+00
17,145,0.000000e+00
17,146,0.000000e+00
17,147,0.000000e+00
17,148,0.000000e+00
17,149,-5.483468e-86
17,150,1.369665e-84
17,151,1.329547e-84
17,152,8.538228e-85
17,153,6.211245e-85
17,154,5.183259e-85
17,155,3.569189e-85
18,0,1.511768e-83
18,1,8.972842e-84
18,2,1.849985e-83
18,3,6.190168e-83
18,4,4.611095e-83
18,5,1.885115e-83
18,6,3.057729e-83
18,7,3.703058e-84
18,8,4.135245e-84
18,9,1.548342e-84
18,10,6.484508e-85
18,11,9.820321e-85
18,12,-2.382422e-83
18,13,8.084592e-83
18,14,1.341936e-82
18,15,2.012395e-82
18,16,1.605388e-82
18,17,1.801186e-82
18,18,2.598606e-82
18,19,6.320747e-83
18,20,1.653965e-83
18,21,1.775041e-83
18,22,6.715038e-84
18,23,3.355709e-84
18,24,-6.353547e-84
18,25,2.306403e-82
18,26,4.124782e-82
18,27,5.291292e-82
18,28,4.136640e-82
18,29,2.621580e-82
18,30,1.684412e-82
18,31,9.023167e-83
18,32,4.796630e-83
18,33,2.852660e-83
18,34,1.293255e-83
18,35,5.584638e-84
18,36,1.970698e-82
18,37,4.568015e-82
18,38,6.767630e-82
18,39,9.759906e-82
18,40,8.325960e-82
18,41,4.955505e-82
18,42,2.559183e-82
18,43,1.237879e-82
18,44,6.841277e-83
18,45,4.817123e-83
18,46,2.070174e-83
18,47,1.064029e-83
18,48,4.933188e-83
18,49,8.818948e-82
18,50,1.074030e-81
18,51,1.281476e-81
18,52,1.022695e-81
18,53,6.707744e-82
18,54,3.515148e-82
18,55,1.701939e-82
18,56,1.010496e-82
18,57,6.393909e-83
18,58,3.108069e-83
18,59,1.951382e-83
18,60,4.879470e-82
18,61,9.623705e-82
18,62,1.272170e-81
18,63,1.729367e-81
18,64,1.219565e-81
18,65,7.519733e-82
18,66,3.992287e-82
18,67,2.543086e-82
18,68,1.357869e-82
18,69,8.224896e-83
18,70,4.188480e-83
18,71,2.502993e-83
18,72,4.505058e-82
18,73,9.675643e-82
18,74,1.676727e-81
18,75,1.718198e-81
18,76,1.384991e-81
18,77,7.120236e-82
18,78,4.133653e-82
18,79,2.172999e-82
18,80,1.254114e-82
18,81,7.259146e-83
18,82,4.746783e-83
18,83,2.694432e-83
18,84,3.908646e-82
18,85,9.456592e-82
18,86,1.395422e-81
18,87,1.522470e-81
18,88,1.098786e-81
18,89,6.297895e-82
18,90,3.586841e-82
18,91,2.006946e-82
18,92,1.040740e-82
18,93,5.980269e-83
18,94,3.253355e-83
18,95,1.894791e-83
18,96,3.868543e-83
18,97,7.126900e-82
18,98,1.077457e-81
18,99,1.203009e-81
18,100,7.326985e-82
18,101,4.272810e-82
18,102,2.039150e-82
18,103,1.265767e-82
18,104,9.850178e-83
18,105,5.255087e-83
18,106,2.485254e-83
18,107,1.826351e-83
18,108,0.000000e+00
18,109,9.733434e-83
18,110,7.759549e-82
18,111,7.787349e-82
18,112,4.774207e-82
18,113,2.652731e-82
18,114,1.561782e-82
18,115,1.063727e-82
18,116,6.354711e-83
18,117,5.001927e-83
18,118,1.962378e-83
18,119,1.494749e-83
18,120,0.000000e+00
18,121,0.000000e+00
18,122,8.189581e-83
18,123,2.166391e-82
18,124,1.783585e-82
18,125,1.005417e-82
18,126,7.308603e-83
18,127,5.632498e-83
18,128,2.518747e-83
18,129,2.352887e-83
18,130,1.551067e-83
18,131,1.000883e-83
18,132,0.000000e+00
18,133,0.000000e+00
18,134,0.000000e+00
18,135,0.000000e+00
18,136,1.548774e-83
18,137,1.793588e-83
18,138,2.799506e-83
18,139,2.004659e-83
18,140,1.286308e-83
18,141,1.281363e-83
18,142,7.013405e-84
18,143,4.583563e-84
18,144,0.000000e+00
18,145,0.000000e+00
18,146,0.000000e+00
18,147,0.000000e+00
18,148,0.000000e+00
18,149,-2.959328e-86
18,150,1.399050e-84
18,151,1.338773e-84
18,152,9.511006e-85
18,153,7.011212e-85
18,154,6.610396e-85
18,155,6.081647e-85
19,0,2.371629e-83
19,1,1.466615e-83
19,2,2.839299e-83
19,3,3.331532e-83
19,4,2.041472e-83
19,5,5.006167e-84
19,6,4.295972e-84
19,7,8.818798e-84
19,8,1.893724e-84
19,9,1.750683e-84
19,10,1.484087e-84
19,11,9.922761e-85
19,12,6.951993e-83
19,13,1.116184e-82
19,14,1.319161e-82
19,15,1.337873e-82
19,16,8.606570e-83
19,17,4.578330e-83
19,18,6.320747e-83
19,19,9.436422e-83
19,20,1.723623e-83
19,21,8.969848e-84
19,22,4.828579e-84
19,23,2.021614e-84
19,24,2.276743e-82
19,25,2.837628e-82
19,26,3.542378e-82
19,27,3.319138e-82
19,28,2.257854e-82
19,29,1.339421e-82
19,30,6.829140e-83
19,31,5.584122e-83
19,32,2.934116e-83
19,33,1.744172e-83
19,34,9.404511e-84
19,35,3.754630e-84
19,36,4.417307e-82
19,37,5.421167e-82
19,38,5.763506e-82
19,39,6.108934e-82
19,40,4.166938e-82
19,41,2.274024e-82
19,42,1.348600e-82
19,43,7.427274e-83
19,44,4.631681e-83
19,45,2.586837e-83
19,46,1.562498e-83
19,47,7.193066e-84
19,48,5.248639e-82
19,49,7.657608e-82
19,50,8.850297e-82
19,51,7.279848e-82
19,52,5.246897e-82
19,53,3.019770e-82
19,54,1.855366e-82
19,55,1.076124e-82
19,56,6.857701e-83
19,57,3.954900e-83
19,58,2.205244e-83
19,59,1.165282e-83
19,60,6.397293e-82
19,61,8.469111e-82
19,62,9.331578e-82
19,63,9.552085e-82
19,64,5.827554e-82
19,65,3.471809e-82
19,66,1.977625e-82
19,67,1.358262e-82
19,68,7.886484e-83
19,69,5.254862e-83
19,70,2.825620e-83
19,71,1.345308e-83
19,72,7.675675e-82
19,73,9.178420e-82
19,74,1.085857e-81
19,75,9.179014e-82
19,76,6.097803e-82
19,77,3.197983e-82
19,78,2.026777e-82
19,79,1.170702e-82
19,80,7.219715e-83
19,81,4.367125e-83
19,82,2.924129e-83
19,83,1.346074e-83
19,84,3.816887e-82
19,85,7.611701e-82
19,86,8.487313e-82
19,87,7.390060e-82
19,88,4.735956e-82
19,89,2.693544e-82
19,90,1.708237e-82
19,91,1.099855e-82
19,92,6.235168e-83
19,93,3.615496e-83
19,94,2.146618e-83
19,95,1.047188e-83
19,96,1.953450e-83
19,97,4.179752e-82
19,98,5.396350e-82
19,99,4.889931e-82
19,100,2.976325e-82
19,101,1.830953e-82
19,102,9.809202e-83
19,103,6.990556e-83
19,104,5.489824e-83
19,105,3.217708e-83
19,106,1.583065e-83
19,107,9.056118e-84
19,108,0.000000e+00
19,109,3.922440e-83
19,110,3.105735e-82
19,111,2.848699e-82
19,112,1.764929e-82
19,113,1.006318e-82
19,114,6.480967e-83
19,115,4.978312e-83
19,116,3.075880e-83
19,117,2.513014e-83
19,118,1.141329e-83
19,119,6.782289e-84
19,120,0.000000e+00
19,121,0.000000e+00
19,122,2.749721e-83
19,123,7.393635e-83
19,124,6.227126e-83
19,125,3.844831e-83
19,126,2.799723e-83
19,127,2.332284e-83
19,128,1.309703e-83
19,129,1.051468e-83
19,130,7.436903e-84
19,131,3.912573e-84
19,132,0.000000e+00
19,133,0.000000e+00
19,134,0.000000e+00
19,135,0.000000e+00
19,136,5.123014e-84
19,137,6.410975e-84
19,138,9.723588e-84
19,139,7.508645e-84
19,140,4.597729e-84
19,141,4.902061e-84
19,142,2.711667e-84
19,143,1.610938e-84
19,144,0.000000e+00
19,145,0.000000e+00
19,146,0.000000e+00
19,147,0.000000e+00
19,148,0.000000e+00
19,149,5.422350e-86
19,150,4.893218e-85
19,151,4.401289e-85
19,152,2.937377e-85
19,153,2.373371e-85
19,154,2.237388e-85
19,155,1.554167e-85
20,0,2.181760e-83
20,1,1.196541e-83
20,2,2.536270e-83
20,3,2.058064e-83
20,4,1.033362e-83
20,5,3.967718e-84
20,6,3.468678e-84
20,7,1.152212e-84
20,8,4.421553e-84
20,9,7.920604e-85
20,10,1.057673e-84
20,11,6.028914e-85
20,12,8.072055e-83
20,13,9.519242e-83
20,14,1.098008e-82
20,15,8.410471e-83
20,16,4.667445e-83
20,17,2.892666e-83
20,18,1.653965e-83
20,19,1.723623e-83
20,20,3.330731e-83
20,21,9.271099e-84
20,22,2.717158e-84
20,23,1.126166e-84
20,24,2.767030e-82
20,25,2.574470e-82
20,26,2.875036e-82
20,27,2.122385e-82
20,28,1.200619e-82
20,29,7.158357e-83
20,30,4.223798e-83
20,31,2.827249e-83
20,32,2.353533e-83
20,33,1.211040e-83
20,34,6.216056e-84
20,35,2.525742e-84
20,36,4.753807e-82
20,37,4.586227e-82
20,38,4.660420e-82
20,39,3.973630e-82
20,40,2.314411e-82
20,41,1.178534e-82
20,42,6.914042e-83
20,43,4.467709e-83
20,44,3.007881e-83
20,45,1.709835e-83
20,46,1.216349e-83
20,47,4.599899e-84
20,48,6.055730e-82
20,49,6.223181e-82
20,50,6.578988e-82
20,51,4.606817e-82
20,52,2.810016e-82
20,53,1.400486e-82
20,54,9.449938e-83
20,55,7.083738e-83
20,56,4.803624e-83
20,57,2.707258e-83
20,58,1.663620e-83
20,59,5.844775e-84
20,60,6.654513e-82
20,61,7.012352e-82
20,62,7.268426e-82
20,63,5.629158e-82
20,64,3.140349e-82
20,65,1.680260e-82
20,66,9.527717e-83
20,67,8.077483e-83
20,68,4.830175e-83
20,69,3.491451e-83
20,70,1.965984e-83
20,71,7.479469e-84
20,72,7.204696e-82
20,73,7.429788e-82
20,74,7.156366e-82
20,75,5.209167e-82
20,76,2.736336e-82
20,77,1.604320e-82
20,78,1.037840e-82
20,79,6.922766e-83
20,80,4.431060e-83
20,81,2.871335e-83
20,82,1.871361e-83
20,83,6.952099e-84
20,84,3.276384e-82
20,85,5.733099e-82
20,86,5.593868e-82
20,87,3.770581e-82
20,88,2.008663e-82
20,89,1.141898e-82
20,90,8.454593e-83
20,91,6.350366e-83
20,92,3.997431e-83
20,93,2.371587e-83
20,94,1.482095e-83
20,95,5.665361e-84
20,96,9.642223e-84
20,97,2.432415e-82
20,98,2.913733e-82
20,99,1.921596e-82
20,100,1.097605e-82
20,101,7.171788e-83
20,102,4.889585e-83
20,103,3.838317e-83
20,104,3.085677e-83
20,105,1.858635e-83
20,106,1.093869e-83
20,107,4.610149e-84
20,108,0.000000e+00
20,109,1.513805e-83
20,110,1.299641e-82
20,111,8.581424e-83
20,112,5.755796e-83
20,113,3.318617e-83
20,114,2.865176e-83
20,115,2.569427e-83
20,116,1.589180e-83
20,117,1.418298e-83
20,118,7.192068e-84
20,119,3.295177e-84
20,120,0.000000e+00
20,121,0.000000e+00
20,122,7.441899e-84
20,123,1.710871e-83
20,124,1.365439e-83
20,125,1.000351e-83
20,126,1.027256e-83
20,127,7.945128e-84
20,128,6.339571e-84
20,129,5.284009e-84
20,130,3.849905e-84
20,131,1.373289e-84
20,132,0.000000e+00
20,133,0.000000e+00
20,134,0.000000e+00
20,135,0.000000e+00
20,136,1.217876e-84
20,137,9.331664e-85
20,138,1.500467e-84
20,139,2.099181e-84
20,140,1.117966e-84
20,141,1.533662e-84
20,142,8.891948e-85
20,143,3.216893e-85
20,144,0.000000e+00
20,145,0.000000e+00
20,146,0.000000e+00
20,147,0.000000e+00
20,148,0.000000e+00
20,149,3.127993e-86
20,150,9.367888e-86
20,151,9.769881e-87
20,152,3.991855e-86
20,153,5.087772e-86
20,154,5.224772e-86
20,155,1.832625e-86
21,0,1.813218e-83
21,1,1.122993e-83
21,2,2.137223e-83
21,3,1.844815e-83
21,4,1.010021e-83
21,5,3.582959e-84
21,6,2.783227e-84
21,7,8.644406e-85
21,8,1.315129e-84
21,9,3.830851e-84
21,10,5.570248e-85
21,11,1.479930e-85
21,12,6.116751e-83
21,13,7.315247e-83
21,14,8.648796e-83
21,15,6.365428e-83
21,16,3.422481e-83
21,17,2.438672e-83
21,18,1.775041e-83
21,19,8.969848e-84
21,20,9.271099e-84
21,21,2.435110e-83
21,22,2.622944e-84
21,23,7.534632e-85
21,24,2.027250e-82
21,25,1.812824e-82
21,26,2.067110e-82
21,27,1.596970e-82
21,28,8.884015e-83
21,29,5.386443e-83
21,30,3.294694e-83
21,31,2.388647e-83
21,32,1.212699e-83
21,33,1.424995e-83
21,34,4.566819e-84
21,35,1.629807e-84
21,36,3.519229e-82
21,37,3.444439e-82
21,38,3.358051e-82
21,39,2.917518e-82
21,40,1.727578e-82
21,41,8.809234e-83
21,42,5.203794e-83
21,43,3.289108e-83
21,44,2.267945e-83
21,45,1.304148e-83
21,46,8.226001e-84
21,47,3.172832e-84
21,48,4.283284e-82
21,49,4.632656e-82
21,50,4.895378e-82
21,51,3.298141e-82
21,52,2.053208e-82
21,53,9.873575e-83
21,54,6.733128e-83
21,55,4.729170e-83
21,56,3.490570e-83
21,57,2.031898e-83
21,58,1.213365e-83
21,59,4.166050e-84
21,60,4.915224e-82
21,61,5.019427e-82
21,62,5.325426e-82
21,63,4.136043e-82
21,64,2.334505e-82
21,65,1.178314e-82
21,66,6.429191e-83
21,67,6.136714e-83
21,68,3.804633e-83
21,69,2.679349e-83
21,70,1.453465e-83
21,71,5.035506e-84
21,72,5.055643e-82
21,73,5.341958e-82
21,74,5.526774e-82
21,75,3.704432e-82
21,76,2.025564e-82
21,77,1.239848e-82
21,78,7.990677e-83
21,79,5.115807e-83
21,80,3.174511e-83
21,81,2.272940e-83
21,82,1.363252e-83
21,83,5.229540e-84
21,84,2.481690e-82
21,85,4.164059e-82
21,86,4.238108e-82
21,87,2.820782e-82
21,88,1.467063e-82
21,89,8.579798e-83
21,90,6.331428e-83
21,91,4.844316e-83
21,92,2.884785e-83
21,93,1.820628e-83
21,94,1.126816e-83
21,95,4.228586e-84
21,96,1.030007e-83
21,97,1.809193e-82
21,98,2.239231e-82
21,99,1.549334e-82
21,100,8.440334e-83
21,101,5.339308e-83
21,102,3.637821e-83
21,103,2.851858e-83
21,104,2.326369e-83
21,105,1.289968e-83
21,106,8.227331e-84
21,107,3.710043e-84
21,108,0.000000e+00
21,109,1.517771e-83
21,110,1.005227e-82
21,111,7.034891e-83
21,112,4.910909e-83
21,113,2.697635e-83
21,114,2.082040e-83
21,115,2.086654e-83
21,116,1.276133e-83
21,117,1.047853e-83
21,118,5.393561e-84
21,119,2.461318e-84
21,120,0.000000e+00
21,121,0.000000e+00
21,122,7.573311e-84
21,123,1.157684e-83
21,124,1.077492e-83
21,125,7.358193e-84
21,126,7.825932e-84
21,127,6.005551e-84
21,128,4.839204e-84
21,129,4.136652e-84
21,130,3.067644e-84
21,131,8.523197e-85
21,132,0.000000e+00
21,133,0.000000e+00
21,134,0.000000e+00
21,135,0.000000e+00
21,136,7.477313e-85
21,137,1.264268e-84
21,138,1.523075e-84
21,139,1.719834e-84
21,140,8.702148e-85
21,141,1.545314e-84
21,142,6.871962e-85
21,143,2.975029e-85
21,144,0.000000e+00
21,145,0.000000e+00
21,146,0.000000e+00
21,147,0.000000e+00
21,148,0.000000e+00
21,149,2.266947e-86
21,150,5.703599e-86
21,151,-3.976435e-86
21,152,7.349702e-87
21,153,1.452656e-86
21,154,3.623491e-86
21,155,8.793913e-87
22,0,8.738595e-84
22,1,4.626465e-84
22,2,9.232460e-84
22,3,7.724203e-84
22,4,3.662092e-84
22,5,1.620406e-84
22,6,2.061305e-84
22,7,9.739860e-85
22,8,5.870457e-85
22,9,8.171049e-85
22,10,8.109223e-85
22,11,1.782156e-85
22,12,2.947756e-83
22,13,3.396970e-83
22,14,4.097841e-83
22,15,2.920736e-83
22,16,1.683372e-83
22,17,1.033571e-83
22,18,6.715038e-84
22,19,4.828579e-84
22,20,2.717158e-84
22,21,2.622944e-84
22,22,4.371823e-84
22,23,5.724686e-85
22,24,9.972194e-83
22,25,9.538309e-83
22,26,1.032188e-82
22,27,7.964545e-83
22,28,4.631025e-83
22,29,2.565869e-83
22,30,1.587607e-83
22,31,1.293639e-83
22,32,7.153065e-84
22,33,3.713393e-84
22,34,3.227881e-84
22,35,8.978644e-85
22,36,1.551364e-82
22,37,1.595828e-82
22,38,1.671424e-82
22,39,1.453146e-82
22,40,8.340293e-83
22,41,4.006436e-83
22,42,2.713957e-83
22,43,1.919642e-83
22,44,1.229268e-83
22,45,6.300352e-84
22,46,3.502293e-84
22,47,1.302170e-84
22,48,2.205957e-82
22,49,2.308505e-82
22,50,2.398952e-82
22,51,1.632406e-82
22,52,1.064149e-82
22,53,5.549713e-83
22,54,3.693302e-83
22,55,2.695832e-83
22,56,1.595231e-83
22,57,9.947245e-84
22,58,5.847300e-84
22,59,2.192951e-84
22,60,2.266652e-82
22,61,2.613653e-82
22,62,2.559411e-82
22,63,2.111737e-82
22,64,1.092081e-82
22,65,6.452503e-83
22,66,4.040094e-83
22,67,2.985353e-83
22,68,1.655706e-83
22,69,1.236944e-83
22,70,7.867929e-84
22,71,2.909197e-84
22,72,2.686585e-82
22,73,2.860022e-82
22,74,2.673369e-82
22,75,2.152135e-82
22,76,1.107208e-82
22,77,5.969019e-83
22,78,3.692259e-83
22,79,2.512388e-83
22,80,1.687188e-83
22,81,9.694503e-84
22,82,6.514608e-84
22,83,2.845597e-84
22,84,1.334933e-82
22,85,2.216028e-82
22,86,2.118968e-82
22,87,1.507402e-82
22,88,8.510923e-83
22,89,4.509903e-83
22,90,3.117509e-83
22,91,2.214431e-83
22,92,1.385876e-83
22,93,8.285239e-84
22,94,5.015073e-84
22,95,2.212094e-84
22,96,5.233704e-84
22,97,1.161106e-82
22,98,1.265951e-82
22,99,8.636479e-83
22,100,4.981157e-83
22,101,3.063683e-83
22,102,1.807057e-83
22,103,1.658061e-83
22,104,1.265753e-83
22,105,7.423653e-84
22,106,3.768322e-84
22,107,1.798565e-84
22,108,0.000000e+00
22,109,6.706309e-84
22,110,5.773597e-83
22,111,4.108894e-83
22,112,2.301018e-83
22,113,1.444914e-83
22,114,1.191614e-83
22,115,9.071463e-84
22,116,6.719680e-84
22,117,5.184516e-84
22,118,2.844787e-84
22,119,1.435884e-84
22,120,0.000000e+00
22,121,0.000000e+00
22,122,3.397440e-84
22,123,8.120228e-84
22,124,6.751019e-84
22,125,5.170772e-84
22,126,4.756763e-84
22,127,3.910732e-84
22,128,2.732040e-84
22,129,2.183770e-84
22,130,1.550316e-84
22,131,6.071054e-85
22,132,0.000000e+00
22,133,0.000000e+00
22,134,0.000000e+00
22,135,0.000000e+00
22,136,3.972596e-85
22,137,3.884915e-85
22,138,8.969196e-85
22,139,9.307324e-85
22,140,5.768620e-85
22,141,6.674768e-85
22,142,4.156316e-85
22,143,2.168180e-85
22,144,0.000000e+00
22,145,0.000000e+00
22,146,0.000000e+00
22,147,0.000000e+00
22,148,0.000000e+00
22,149,8.500436e-87
22,150,4.007411e-86
22,151,3.317283e-86
22,152,1.828278e-86
22,153,2.337015e-86
22,154,2.402655e-86
22,155,1.218062e-86
23,0,1.389012e-84
23,1,5.367074e-85
23,2,1.782328e-84
23,3,2.807280e-84
23,4,2.571750e-84
23,5,8.945175e-85
23,6,9.433721e-85
23,7,4.389253e-85
23,8,2.784449e-85
23,9,1.973930e-85
23,10,3.272613e-86
23,11,3.813465e-85
23,12,1.060843e-84
23,13,5.453146e-84
23,14,9.523631e-84
23,15,1.119036e-83
23,16,8.900781e-84
23,17,4.967302e-84
23,18,3.355709e-84
23,19,2.021614e-84
23,20,1.126166e-84
23,21,7.534632e-85
23,22,5.724686e-85
23,23,1.001964e-84
23,24,7.532872e-84
23,25,2.037160e-83
23,26,2.702132e-83
23,27,2.837779e-83
23,28,2.149319e-83
23,29,1.363690e-83
23,30,8.226146e-84
23,31,5.311617e-84
23,32,2.690662e-84
23,33,1.525985e-84
23,34,5.604979e-85
23,35,9.122861e-85
23,36,1.762462e-83
23,37,3.111861e-83
23,38,4.483122e-83
23,39,5.441543e-83
23,40,4.016918e-83
23,41,2.263930e-83
23,42,1.414334e-83
23,43,8.774123e-84
23,44,4.551120e-84
23,45,2.849635e-84
23,46,9.758367e-85
23,47,5.954849e-85
23,48,2.872300e-83
23,49,6.077269e-83
23,50,5.800679e-83
23,51,6.752298e-83
23,52,5.433657e-83
23,53,3.367799e-83
23,54,1.758691e-83
23,55,1.112394e-83
23,56,6.375395e-84
23,57,3.968100e-84
23,58,1.941173e-84
23,59,9.749280e-85
23,60,3.971073e-83
23,61,6.856078e-83
23,62,7.776790e-83
23,63,9.277929e-83
23,64,5.819419e-83
23,65,3.992588e-83
23,66,2.171534e-83
23,67,1.327518e-83
23,68,7.722149e-84
23,69,4.835826e-84
23,70,2.995201e-84
23,71,1.365496e-84
23,72,4.787331e-83
23,73,7.443204e-83
23,74,9.433625e-83
23,75,1.009095e-82
23,76,7.373307e-83
23,77,3.494744e-83
23,78,2.211008e-83
23,79,1.257690e-83
23,80,7.326303e-84
23,81,3.858164e-84
23,82,2.690700e-84
23,83,1.409376e-84
23,84,2.971787e-83
23,85,6.192749e-83
23,86,7.452799e-83
23,87,7.852789e-83
23,88,5.550174e-83
23,89,3.044373e-83
23,90,1.735814e-83
23,91,1.046385e-83
23,92,6.041406e-84
23,93,3.505762e-84
23,94,1.784566e-84
23,95,1.125849e-84
23,96,1.467139e-84
23,97,4.497264e-83
23,98,5.564467e-83
23,99,5.829801e-83
23,100,3.741024e-83
23,101,2.198813e-83
23,102,1.059447e-83
23,103,7.736870e-84
23,104,5.850783e-84
23,105,3.504183e-84
23,106,1.401265e-84
23,107,1.039046e-84
23,108,0.000000e+00
23,109,4.350101e-84
23,110,3.522478e-83
23,111,3.625233e-83
23,112,2.167143e-83
23,113,1.261077e-83
23,114,8.162924e-84
23,115,5.634359e-84
23,116,3.752857e-84
23,117,2.773313e-84
23,118,1.254695e-84
23,119,8.423617e-85
23,120,0.000000e+00
23,121,0.000000e+00
23,122,3.656403e-84
23,123,1.084914e-83
23,124,8.541606e-84
23,125,5.180110e-84
23,126,3.711846e-84
23,127,3.360827e-84
23,128,1.767758e-84
23,129,1.323520e-84
23,130,9.063301e-85
23,131,5.966462e-85
23,132,0.000000e+00
23,133,0.000000e+00
23,134,0.000000e+00
23,135,0.000000e+00
23,136,6.520288e-85
23,137,8.662458e-85
23,138,1.361449e-84
23,139,1.035737e-84
23,140,7.966281e-85
23,141,6.828627e-85
23,142,4.242866e-85
23,143,2.754521e-85
23,144,0.000000e+00
23,145,0.000000e+00
23,146,0.000000e+00
23,147,0.000000e+00
23,148,0.000000e+00
23,149,8.854691e-87
23,150,6.290055e-86
23,151,7.200360e-86
23,152,4.990223e-86
23,153,4.384231e-86
23,154,4.157221e-86
23,155,3.918495e-86
24,0,1.589309e-81
24,1,9.044573e-82
24,2,1.664417e-81
24,3,5.669872e-82
24,4,-3.228537e-82
24,5,-2.107181e-83
24,6,2.873101e-83
24,7,4.273138e-83
24,8,7.358825e-83
24,9,7.681006e-83
24,10,7.919860e-83
24,11,1.719351e-83
24,12,7.313846e-81
24,13,6.228386e-81
24,14,6.434839e-81
24,15,2.441787e-81
24,16,9.834842e-83
24,17,4.607229e-82
24,18,-6.353547e-84
24,19,2.276743e-82
24,20,2.767030e-82
24,21,2.027250e-82
24,22,9.972194e-83
24,23,7.532872e-84
24,24,2.854419e-80
24,25,1.693443e-80
24,26,1.582332e-80
24,27,7.374443e-81
24,28,1.545151e-81
24,29,2.583738e-82
24,30,2.592353e-82
24,31,8.571167e-82
24,32,6.157490e-82
24,33,4.598273e-82
24,34,2.742423e-82
24,35,7.038682e-83
24,36,3.709041e-80
24,37,2.913626e-80
24,38,2.520709e-80
24,39,1.325501e-80
24,40,2.584244e-81
24,41,-4.024053e-82
24,42,2.356844e-82
24,43,8.123588e-82
24,44,1.078690e-81
24,45,5.667899e-82
24,46,6.012072e-82
24,47,1.282903e-82
24,48,4.946063e-80
24,49,3.371856e-80
24,50,3.359219e-80
24,51,1.115345e-80
24,52,1.699849e-81
24,53,-2.312135e-81
24,54,4.195457e-82
24,55,1.828499e-81
24,56,1.443472e-81
24,57,8.892316e-82
24,58,7.713744e-82
24,59,4.653394e-83
24,60,4.773154e-80
24,61,3.840023e-80
24,62,3.364996e-80
24,63,1.016107e-80
24,64,5.656777e-82
24,65,-2.470966e-81
24,66,-7.189187e-82
24,67,1.190292e-81
24,68,7.779129e-82
24,69,9.381477e-82
24,70,6.645588e-82
24,71,2.149523e-83
24,72,5.045995e-80
24,73,4.157716e-80
24,74,2.612400e-80
24,75,7.230952e-81
24,76,-6.277028e-81
24,77,-1.203521e-81
24,78,-4.792158e-82
24,79,8.074165e-82
24,80,8.103956e-82
24,81,7.574755e-82
24,82,4.355287e-82
24,83,-8.859094e-84
24,84,2.214127e-80
24,85,3.164361e-80
24,86,2.106762e-80
24,87,1.506542e-81
24,88,-5.261722e-81
24,89,-3.242557e-81
24,90,-5.091750e-82
24,91,9.291428e-82
24,92,9.390852e-82
24,93,6.158759e-82
24,94,5.203580e-82
24,95,4.303694e-83
24,96,3.056095e-82
24,97,7.999004e-81
24,98,6.148039e-81
24,99,-6.450328e-81
24,100,-5.349245e-81
24,101,-2.879615e-81
24,102,-1.761182e-82
24,103,4.611817e-82
24,104,3.480431e-82
24,105,2.562522e-82
24,106,3.459244e-82
24,107,-2.179060e-83
24,108,0.000000e+00
24,109,-4.825316e-82
24,110,-2.604956e-81
24,111,-7.530945e-81
24,112,-4.842948e-81
24,113,-2.736879e-81
24,114,-8.992502e-82
24,115,-2.401245e-82
24,116,-1.643591e-82
24,117,-3.070482e-83
24,118,1.416707e-82
24,119,-5.899964e-83
24,120,0.000000e+00
24,121,0.000000e+00
24,122,-9.273500e-82
24,123,-3.059258e-81
24,124,-2.607261e-81
24,125,-1.316189e-81
24,126,-7.068031e-82
24,127,-6.691935e-82
24,128,-1.658150e-82
24,129,-1.209559e-82
24,130,-5.832284e-83
24,131,-1.372025e-82
24,132,0.000000e+00
24,133,0.000000e+00
24,134,0.000000e+00
24,135,0.000000e+00
24,136,-2.361625e-82
24,137,-2.726305e-82
24,138,-4.413091e-82
24,139,-2.855388e-82
24,140,-2.369307e-82
24,141,-2.017431e-82
24,142,-1.091017e-82
24,143,-9.128193e-83
24,144,0.000000e+00
24,145,0.000000e+00
24,146,0.000000e+00
24,147,0.000000e+00
24,148,0.000000e+00
24,149,5.616118e-85
24,150,-1.870583e-83
24,151,-2.511166e-83
24,152,-1.792440e-83
24,153,-1.417329e-83
24,154,-1.376410e-83
24,155,-1.474197e-83
25,0,1.176298e-81
25,1,6.342540e-82
25,2,1.219646e-81
25,3,5.928340e-82
25,4,-3.448299e-83
25,5,3.281064e-83
25,6,7.984594e-83
25,7,6.104675e-83
25,8,6.838416e-83
25,9,6.829719e-83
25,10,5.950101e-83
25,11,1.914014e-83
25,12,4.907357e-81
25,13,4.569383e-81
25,14,4.804269e-81
25,15,2.463390e-81
25,16,7.437513e-82
25,17,6.336215e-82
25,18,2.306403e-82
25,19,2.837628e-82
25,20,2.574470e-82
25,21,1.812824e-82
25,22,9.538309e-83
25,23,2.037160e-83
25,24,1.693443e-80
25,25,1.613260e-80
25,26,1.263318e-80
25,27,6.941472e-81
25,28,2.616076e-81
25,29,1.131046e-81
25,30,7.241334e-82
25,31,9.409237e-82
25,32,6.053661e-82
25,33,4.047843e-82
25,34,2.273505e-82
25,35,7.305235e-83
25,36,2.636048e-80
25,37,2.186285e-80
25,38,1.997706e-80
25,39,1.282751e-80
25,40,4.866664e-81
25,41,1.492509e-81
25,42,1.133986e-81
25,43,1.106208e-81
25,44,1.036570e-81
25,45,5.693573e-82
25,46,4.851142e-82
25,47,1.279924e-82
25,48,3.520262e-80
25,49,2.676692e-80
25,50,2.685922e-80
25,51,1.247533e-80
25,52,4.946860e-81
25,53,8.408046e-82
25,54,1.460485e-81
25,55,1.960758e-81
25,56,1.380250e-81
25,57,8.526582e-82
25,58,6.533268e-82
25,59,1.047362e-82
25,60,3.498348e-80
25,61,3.100777e-80
25,62,2.828106e-80
25,63,1.360967e-80
25,64,4.579216e-81
25,65,1.129953e-81
25,66,9.865248e-82
25,67,1.697212e-81
25,68,9.948559e-82
25,69,9.480868e-82
25,70,6.373552e-82
25,71,1.129163e-82
25,72,3.740694e-80
25,73,3.344163e-80
25,74,2.432057e-80
25,75,1.221541e-80
25,76,9.960118e-82
25,77,1.648381e-81
25,78,1.125760e-81
25,79,1.378957e-81
25,80,1.062592e-81
25,81,7.671974e-82
25,82,4.771193e-82
25,83,9.323692e-83
25,84,1.719588e-80
25,85,2.639392e-80
25,86,2.003836e-80
25,87,6.969757e-81
25,88,5.329524e-82
25,89,-1.632982e-83
25,90,8.728470e-82
25,91,1.341070e-81
25,92,1.062329e-81
25,93,6.534190e-82
25,94,4.766376e-82
25,95,1.029237e-82
25,96,3.794482e-82
25,97,8.807329e-81
25,98,8.569109e-81
25,99,-1.566369e-83
25,100,-9.246999e-82
25,101,-3.621935e-82
25,102,5.959798e-82
25,103,8.343407e-82
25,104,6.401928e-82
25,105,4.148556e-82
25,106,3.327530e-82
25,107,5.390949e-83
25,108,0.000000e+00
25,109,-1.591181e-83
25,110,9.943284e-82
25,111,-2.387906e-81
25,112,-1.774473e-81
25,113,-9.991869e-82
25,114,-5.863896e-83
25,115,1.956066e-82
25,116,1.412597e-82
25,117,1.722331e-82
25,118,1.802091e-82
25,119,1.795767e-83
25,120,0.000000e+00
25,121,0.000000e+00
25,122,-3.622257e-82
25,123,-1.272024e-81
25,124,-1.159995e-81
25,125,-5.449835e-82
25,126,-2.205660e-82
25,127,-2.366631e-82
25,128,1.466160e-84
25,129,7.010577e-84
25,130,1.958173e-83
25,131,-5.250637e-83
25,132,0.000000e+00
25,133,0.000000e+00
25,134,0.000000e+00
25,135,0.000000e+00
25,136,-1.104532e-82
25,137,-1.254224e-82
25,138,-2.008433e-82
25,139,-1.238087e-82
25,140,-1.102085e-82
25,141,-9.482356e-83
25,142,-4.693738e-83
25,143,-4.477535e-83
25,144,0.000000e+00
25,145,0.000000e+00
25,146,0.000000e+00
25,147,0.000000e+00
25,148,0.000000e+00
25,149,6.298711e-85
25,150,-6.592226e-84
25,151,-1.105325e-83
25,152,-8.462272e-84
25,153,-6.660669e-84
25,154,-6.680838e-84
25,155,-7.212257e-84
26,0,1.118721e-81
26,1,6.077971e-82
26,2,1.157161e-81
26,3,6.895509e-82
26,4,1.121096e-82
26,5,6.848402e-83
26,6,1.050266e-82
26,7,7.009555e-83
26,8,7.705305e-83
26,9,6.804133e-83
26,10,5.712696e-83
26,11,2.110332e-83
26,12,4.545876e-81
26,13,4.384266e-81
26,14,4.857636e-81
26,15,2.710750e-81
26,16,1.131271e-81
26,17,8.664839e-82
26,18,4.124782e-82
26,19,3.542378e-82
26,20,2.875036e-82
26,21,2.067110e-82
26,22,1.032188e-82
26,23,2.702132e-83
26,24,1.582332e-80
26,25,1.263318e-80
26,26,1.593831e-80
26,27,7.845793e-81
26,28,3.346674e-81
26,29,1.747939e-81
26,30,1.037617e-81
26,31,1.089605e-81
26,32,6.899437e-82
26,33,4.478551e-82
26,34,2.423453e-82
26,35,8.228841e-83
26,36,2.513529e-80
26,37,2.152898e-80
26,38,2.063784e-80
26,39,1.433498e-80
26,40,6.569019e-81
26,41,2.565898e-81
26,42,1.677582e-81
26,43,1.328008e-81
26,44,1.150993e-81
26,45,6.430141e-82
26,46,4.979992e-82
26,47,1.481943e-82
26,48,3.282859e-80
26,49,2.726293e-80
26,50,2.778102e-80
26,51,1.467045e-80
26,52,7.128991e-81
26,53,2.423226e-81
26,54,2.165776e-81
26,55,2.222122e-81
26,56,1.533943e-81
26,57,9.353777e-82
26,58,6.705117e-82
26,59,1.454153e-82
26,60,3.345120e-80
26,61,3.111784e-80
26,62,2.953655e-80
26,63,1.699925e-80
26,64,7.294528e-81
26,65,2.895531e-81
26,66,1.794221e-81
26,67,2.195009e-81
26,68,1.253449e-81
26,69,1.069137e-81
26,70,6.930957e-82
26,71,1.681043e-82
26,72,3.594781e-80
26,73,3.376130e-80
26,74,2.688477e-80
26,75,1.576088e-80
26,76,4.206430e-81
26,77,3.213360e-81
26,78,2.029401e-81
26,79,1.782236e-81
26,80,1.271262e-81
26,81,8.907461e-82
26,82,5.624683e-82
26,83,1.489222e-82
26,84,1.688588e-80
26,85,2.709999e-80
26,86,2.216101e-80
26,87,1.023245e-80
26,88,3.133009e-81
26,89,1.476650e-81
26,90,1.660789e-81
26,91,1.726407e-81
26,92,1.230292e-81
26,93,7.535527e-82
26,94,5.199511e-82
26,95,1.426379e-82
26,96,4.659257e-82
26,97,1.000493e-80
26,98,1.073261e-80
26,99,2.973711e-81
26,100,9.474812e-82
26,101,6.614823e-82
26,102,1.007186e-81
26,103,1.076604e-81
26,104,8.319275e-82
26,105,5.128418e-82
26,106,3.700371e-82
26,107,9.703993e-83
26,108,0.000000e+00
26,109,2.322965e-82
26,110,2.916848e-81
26,111,-3.361615e-82
26,112,-4.907331e-82
26,113,-3.278459e-82
26,114,2.939524e-82
26,115,4.231193e-82
26,116,2.725823e-82
26,117,2.795219e-82
26,118,2.122775e-82
26,119,5.174421e-83
26,120,0.000000e+00
26,121,0.000000e+00
26,122,-1.146338e-82
26,123,-6.408130e-82
26,124,-6.550180e-82
26,125,-2.778037e-82
26,126,-4.909098e-83
26,127,-9.595409e-83
26,128,6.020966e-83
26,129,5.837574e-83
26,130,5.493343e-83
26,131,-2.506510e-83
26,132,0.000000e+00
26,133,0.000000e+00
26,134,0.000000e+00
26,135,0.000000e+00
26,136,-6.295328e-83
26,137,-7.723780e-83
26,138,-1.224063e-82
26,139,-6.758917e-83
26,140,-7.358716e-83
26,141,-6.057275e-83
26,142,-2.790808e-83
26,143,-3.178538e-83
26,144,0.000000e+00
26,145,0.000000e+00
26,146,0.000000e+00
26,147,0.000000e+00
26,148,0.000000e+00
26,149,-1.726716e-85
26,150,-3.116494e-84
26,151,-7.136058e-84
26,152,-5.736312e-84
26,153,-4.645002e-84
26,154,-4.848722e-84
26,155,-5.589676e-84
27,0,5.848490e-82
27,1,3.205398e-82
27,2,6.364793e-82
27,3,5.752861e-82
27,4,2.987417e-82
27,5,1.052239e-82
27,6,1.134396e-82
27,7,6.260044e-83
27,8,5.639984e-83
27,9,4.376075e-83
27,10,3.032311e-83
27,11,1.619835e-83
27,12,2.020400e-81
27,13,2.433032e-81
27,14,2.791599e-81
27,15,2.258958e-81
27,16,1.253481e-81
27,17,8.449576e-82
27,18,5.291292e-82
27,19,3.319138e-82
27,20,2.122385e-82
27,21,1.596970e-82
27,22,7.964545e-83
27,23,2.837779e-83
27,24,7.374443e-81
27,25,6.941472e-81
27,26,7.845793e-81
27,27,8.205089e-81
27,28,3.682116e-81
27,29,1.964425e-81
27,30,1.140858e-81
27,31,8.881471e-82
27,32,5.377707e-82
27,33,3.253561e-82
27,34,1.671668e-82
27,35,6.336514e-83
27,36,1.223276e-80
27,37,1.231001e-80
27,38,1.252659e-80
27,39,1.123616e-80
27,40,6.717436e-81
27,41,3.162642e-81
27,42,1.906485e-81
27,43,1.225211e-81
27,44,8.532984e-82
27,45,4.843746e-82
27,46,3.135778e-82
27,47,1.169724e-82
27,48,1.550154e-80
27,49,1.637661e-80
27,50,1.788515e-80
27,51,1.232213e-80
27,52,7.762483e-81
27,53,4.009173e-81
27,54,2.474014e-81
27,55,1.735510e-81
27,56,1.126811e-81
27,57,6.761646e-82
27,58,4.306761e-82
27,59,1.588904e-82
27,60,1.689142e-80
27,61,1.861847e-80
27,62,1.908165e-80
27,63,1.554443e-80
27,64,8.673971e-81
27,65,4.590115e-81
27,66,2.588850e-81
27,67,2.075214e-81
27,68,1.134899e-81
27,69,8.419707e-82
27,70,4.993693e-82
27,71,1.908008e-82
27,72,1.903932e-80
27,73,2.033760e-80
27,74,1.982689e-80
27,75,1.525610e-80
27,76,8.148464e-81
27,77,4.513154e-81
27,78,2.677911e-81
27,79,1.739198e-81
27,80,1.103143e-81
27,81,7.022967e-82
27,82,4.530314e-82
27,83,1.828545e-82
27,84,9.634555e-81
27,85,1.677112e-80
27,86,1.627451e-80
27,87,1.154604e-80
27,88,6.341202e-81
27,89,3.354699e-81
27,90,2.261079e-81
27,91,1.615075e-81
27,92,9.845332e-82
27,93,5.844057e-82
27,94,3.667505e-82
27,95,1.480733e-82
27,96,3.653146e-82
27,97,8.240531e-81
27,98,9.956633e-81
27,99,6.835035e-81
27,100,3.827683e-81
27,101,2.179937e-81
27,102,1.335843e-81
27,103,1.055255e-81
27,104,8.065744e-82
27,105,4.649342e-82
27,106,2.672447e-82
27,107,1.212925e-82
27,108,0.000000e+00
27,109,5.449219e-82
27,110,4.938982e-81
27,111,3.446728e-81
27,112,1.918195e-81
27,113,1.004283e-81
27,114,7.726021e-82
27,115,6.356709e-82
27,116,3.942594e-82
27,117,3.332725e-82
27,118,1.799183e-82
27,119,8.704369e-83
27,120,0.000000e+00
27,121,0.000000e+00
27,122,3.152142e-82
27,123,7.350115e-82
27,124,5.234607e-82
27,125,3.338017e-82
27,126,2.804142e-82
27,127,2.063884e-82
27,128,1.410806e-82
27,129,1.269192e-82
27,130,9.218108e-83
27,131,3.396444e-83
27,132,0.000000e+00
27,133,0.000000e+00
27,134,0.000000e+00
27,135,0.000000e+00
27,136,4.594180e-83
27,137,4.315902e-83
27,138,6.008118e-83
27,139,5.420135e-83
27,140,2.360651e-83
27,141,2.794569e-83
27,142,1.819607e-83
27,143,6.059297e-84
27,144,0.000000e+00
27,145,0.000000e+00
27,146,0.000000e+00
27,147,0.000000e+00
27,148,0.000000e+00
27,149,9.074583e-86
27,150,4.189730e-84
27,151,2.452004e-84
27,152,1.292360e-84
27,153,9.844790e-85
27,154,7.122192e-85
27,155,-1.624622e-85
28,0,1.757686e-82
28,1,8.666970e-83
28,2,2.100870e-82
28,3,3.454764e-82
28,4,2.888032e-82
28,5,9.611076e-83
28,6,9.633282e-83
28,7,4.805962e-83
28,8,3.075321e-83
28,9,2.226780e-83
28,10,1.099470e-83
28,11,1.000859e-83
28,12,3.012263e-82
28,13,8.358812e-82
28,14,1.123479e-81
28,15,1.324036e-81
28,16,1.106220e-81
28,17,5.569312e-82
28,18,4.136640e-82
28,19,2.257854e-82
28,20,1.200619e-82
28,21,8.884015e-83
28,22,4.631025e-83
28,23,2.149319e-83
28,24,1.545151e-81
28,25,2.616076e-81
28,26,3.346674e-81
28,27,3.682116e-81
28,28,3.730658e-81
28,29,1.757272e-81
28,30,8.381463e-82
28,31,5.570011e-82
28,32,3.199494e-82
28,33,1.771959e-82
28,34,8.378930e-83
28,35,3.911370e-83
28,36,3.206665e-81
28,37,4.518729e-81
28,38,5.766407e-81
28,39,6.459812e-81
28,40,5.041905e-81
28,41,2.660795e-81
28,42,1.473644e-81
28,43,8.584808e-82
28,44,4.834127e-82
28,45,2.831492e-82
28,46,1.444772e-82
28,47,6.885023e-83
28,48,3.701286e-81
28,49,7.163160e-81
28,50,8.071008e-81
28,51,8.049522e-81
28,52,6.039825e-81
28,53,3.611558e-81
28,54,1.932651e-81
28,55,1.096026e-81
28,56,6.280713e-82
28,57,3.796752e-82
28,58,2.119509e-82
28,59,1.154375e-82
28,60,5.128344e-81
28,61,8.080563e-81
28,62,9.252237e-81
28,63,1.063598e-80
28,64,6.831717e-81
28,65,4.177440e-81
28,66,2.258105e-81
28,67,1.410766e-81
28,68,7.593275e-82
28,69,4.859032e-82
28,70,2.790635e-82
28,71,1.417813e-82
28,72,6.251699e-81
28,73,8.705053e-81
28,74,1.111561e-80
28,75,1.096623e-80
28,76,7.766254e-81
28,77,3.833710e-81
28,78,2.236675e-81
28,79,1.243453e-81
28,80,7.333472e-82
28,81,4.180573e-82
28,82,2.835602e-82
28,83,1.472321e-82
28,84,3.773842e-81
28,85,7.947182e-81
28,86,9.355596e-81
28,87,9.119487e-81
28,88,6.177418e-81
28,89,3.328105e-81
28,90,1.908189e-81
28,91,1.124596e-81
28,92,6.207486e-82
28,93,3.578361e-82
28,94,1.998765e-82
28,95,1.101512e-82
28,96,2.142892e-82
28,97,5.235522e-81
28,98,7.094070e-81
28,99,6.766487e-81
28,100,4.105137e-81
28,101,2.305668e-81
28,102,1.126792e-81
28,103,7.699433e-82
28,104,5.777628e-82
28,105,3.304926e-82
28,106,1.511167e-82
28,107,1.008524e-82
28,108,0.000000e+00
28,109,5.016370e-82
28,110,4.538012e-81
28,111,4.205474e-81
28,112,2.432149e-81
28,113,1.307044e-81
28,114,7.902383e-82
28,115,5.437871e-82
28,116,3.326385e-82
28,117,2.684339e-82
28,118,1.166210e-82
28,119,7.937248e-83
28,120,0.000000e+00
28,121,0.000000e+00
28,122,4.150143e-82
28,123,1.165491e-81
28,124,8.996584e-82
28,125,5.159427e-82
28,126,3.612892e-82
28,127,2.885948e-82
28,128,1.369485e-82
28,129,1.173473e-82
28,130,8.130734e-83
28,131,5.098149e-83
28,132,0.000000e+00
28,133,0.000000e+00
28,134,0.000000e+00
28,135,0.000000e+00
28,136,7.806550e-83
28,137,8.601815e-83
28,138,1.274309e-82
28,139,9.590405e-83
28,140,6.215160e-83
28,141,5.537793e-83
28,142,3.322811e-83
28,143,2.068906e-83
28,144,0.000000e+00
28,145,0.000000e+00
28,146,0.000000e+00
28,147,0.000000e+00
28,148,0.000000e+00
28,149,5.654525e-86
28,150,6.387470e-84
28,151,6.809058e-84
28,152,4.439340e-84
28,153,3.448452e-84
28,154,2.882937e-84
28,155,2.590588e-84
29,0,5.964380e-83
29,1,2.555488e-83
29,2,8.891428e-83
29,3,2.180749e-82
29,4,1.939270e-82
29,5,5.577571e-83
29,6,5.240417e-83
29,7,2.618007e-83
29,8,1.881186e-83
29,9,1.089184e-83
29,10,4.553127e-84
29,11,5.809379e-84
29,12,-3.675736e-83
29,13,3.263643e-82
29,14,5.477233e-82
29,15,7.631179e-82
29,16,6.540596e-82
29,17,4.167460e-82
29,18,2.621580e-82
29,19,1.339421e-82
29,20,7.158357e-83
29,21,5.386443e-83
29,22,2.565869e-83
29,23,1.363690e-83
29,24,2.583738e-82
29,25,1.131046e-81
29,26,1.747939e-81
29,27,1.964425e-81
29,28,1.757272e-81
29,29,1.597119e-81
29,30,6.945381e-82
29,31,3.143035e-82
29,32,1.879507e-82
29,33,1.053832e-82
29,34,4.784459e-83
29,35,2.316371e-83
29,36,1.004853e-81
29,37,2.053751e-81
29,38,2.943606e-81
29,39,3.843435e-81
29,40,3.028108e-81
29,41,1.790720e-81
29,42,9.926000e-82
29,43,5.026604e-82
29,44,2.828239e-82
29,45,1.759879e-82
29,46,7.719678e-83
29,47,4.153380e-83
29,48,8.558814e-82
29,49,3.468785e-81
29,50,4.170054e-81
29,51,4.755973e-81
29,52,3.805034e-81
29,53,2.392795e-81
29,54,1.198557e-81
29,55,6.294107e-82
29,56,3.772637e-82
29,57,2.284985e-82
29,58,1.123406e-82
29,59,7.381226e-83
29,60,1.948808e-81
29,61,3.908449e-81
29,62,4.887950e-81
29,63,6.437279e-81
29,64,4.368948e-81
29,65,2.755588e-81
29,66,1.443314e-81
29,67,9.054683e-82
29,68,4.809453e-82
29,69,2.971268e-82
29,70,1.625577e-82
29,71,9.357451e-83
29,72,2.334473e-81
29,73,4.225930e-81
29,74,6.313455e-81
29,75,6.654970e-81
29,76,5.078243e-81
29,77,2.528216e-81
29,78,1.485764e-81
29,79,7.939745e-82
29,80,4.473846e-82
29,81,2.530905e-82
29,82,1.708231e-82
29,83,9.301091e-83
29,84,1.639512e-81
29,85,3.861167e-81
29,86,5.200182e-81
29,87,5.633645e-81
29,88,3.994415e-81
29,89,2.218431e-81
29,90,1.250974e-81
29,91,7.094954e-82
29,92,3.714053e-82
29,93,2.135628e-82
29,94,1.146723e-82
29,95,6.927906e-83
29,96,1.224053e-82
29,97,2.922214e-81
29,98,4.102201e-81
29,99,4.383081e-81
29,100,2.721863e-81
29,101,1.538555e-81
29,102,7.322672e-82
29,103,4.762186e-82
29,104,3.546828e-82
29,105,1.996092e-82
29,106,8.707012e-83
29,107,6.573034e-83
29,108,0.000000e+00
29,109,3.454573e-82
29,110,2.875151e-81
29,111,2.832142e-81
29,112,1.684377e-81
29,113,9.176903e-82
29,114,5.395772e-82
29,115,3.634782e-82
29,116,2.169197e-82
29,117,1.680075e-82
29,118,6.985191e-83
29,119,5.132225e-83
29,120,0.000000e+00
29,121,0.000000e+00
29,122,2.917621e-82
29,123,8.055508e-82
29,124,6.359519e-82
29,125,3.626248e-82
29,126,2.466107e-82
29,127,2.000562e-82
29,128,9.042811e-83
29,129,7.693196e-83
29,130,5.301907e-83
29,131,3.571860e-83
29,132,0.000000e+00
29,133,0.000000e+00
29,134,0.000000e+00
29,135,0.000000e+00
29,136,5.642997e-83
29,137,6.360012e-83
29,138,9.645867e-83
29,139,6.899028e-83
29,140,4.498999e-83
29,141,4.037791e-83
29,142,2.365908e-83
29,143,1.542271e-83
29,144,0.000000e+00
29,145,0.000000e+00
29,146,0.000000e+00
29,147,0.000000e+00
29,148,0.000000e+00
29,149,-5.964459e-86
29,150,4.755078e-84
29,151,4.961795e-84
29,152,3.308347e-84
29,153,2.541457e-84
29,154,2.242920e-84
29,155,1.935898e-84
30,0,4.091471e-83
30,1,1.758363e-83
30,2,5.375389e-83
30,3,1.198621e-82
30,4,1.106419e-82
30,5,3.408317e-83
30,6,3.048684e-83
30,7,1.657564e-83
30,8,1.110418e-83
30,9,7.009430e-84
30,10,3.009400e-84
30,11,3.349140e-84
30,12,3.734565e-84
30,13,1.943449e-82
30,14,3.305208e-82
30,15,4.436058e-82
30,16,3.417371e-82
30,17,2.054956e-82
30,18,1.684412e-82
30,19,6.829140e-83
30,20,4.223798e-83
30,21,3.294694e-83
30,22,1.587607e-83
30,23,8.226146e-84
30,24,2.592353e-82
30,25,7.241334e-82
30,26,1.037617e-81
30,27,1.140858e-81
30,28,8.381463e-82
30,29,6.945381e-82
30,30,6.426909e-82
30,31,2.377118e-82
30,32,1.035062e-82
30,33,6.177404e-83
30,34,2.841103e-83
30,35,1.427898e-83
30,36,7.349491e-82
30,37,1.203836e-81
30,38,1.739311e-81
30,39,2.190930e-81
30,40,1.694693e-81
30,41,9.288216e-82
30,42,5.775310e-82
30,43,3.209980e-82
30,44,1.613567e-82
30,45,1.060672e-82
30,46,4.817582e-83
30,47,2.369451e-83
30,48,7.602743e-82
30,49,2.138671e-81
30,50,2.257283e-81
30,51,2.704534e-81
30,52,2.138237e-81
30,53,1.332855e-81
30,54,6.887080e-82
30,55,3.786210e-82
30,56,2.251082e-82
30,57,1.364827e-82
30,58,7.152124e-83
30,59,3.965845e-83
30,60,1.356258e-81
30,61,2.411200e-81
30,62,2.913838e-81
30,63,3.597230e-81
30,64,2.426891e-81
30,65,1.556451e-81
30,66,8.424150e-82
30,67,5.154640e-82
30,68,2.861443e-82
30,69,1.748839e-82
30,70,9.842055e-83
30,71,5.214634e-83
30,72,1.559624e-81
30,73,2.533251e-81
30,74,3.540435e-81
30,75,3.757317e-81
30,76,2.864955e-81
30,77,1.434612e-81
30,78,8.543334e-82
30,79,4.716369e-82
30,80,2.705974e-82
30,81,1.500646e-82
30,82,1.009277e-82
30,83,5.422814e-83
30,84,1.025041e-81
30,85,2.269072e-81
30,86,2.934376e-81
30,87,3.136738e-81
30,88,2.221267e-81
30,89,1.235527e-81
30,90,7.104357e-82
30,91,4.142819e-82
30,92,2.271643e-82
30,93,1.308477e-82
30,94,6.910298e-83
30,95,4.023864e-83
30,96,5.999194e-83
30,97,1.633536e-81
30,98,2.304513e-81
30,99,2.401620e-81
30,100,1.511205e-81
30,101,8.757804e-82
30,102,4.382395e-82
30,103,2.834005e-82
30,104,2.123989e-82
30,105,1.211956e-82
30,106,5.360051e-83
30,107,3.764129e-83
30,108,0.000000e+00
30,109,1.775880e-82
30,110,1.540317e-81
30,111,1.519253e-81
30,112,9.217710e-82
30,113,5.194117e-82
30,114,3.145249e-82
30,115,2.183538e-82
30,116,1.301032e-82
30,117,1.032234e-82
30,118,4.316622e-83
30,119,3.008861e-83
30,120,0.000000e+00
30,121,0.000000e+00
30,122,1.541579e-82
30,123,4.506877e-82
30,124,3.516866e-82
30,125,2.061061e-82
30,126,1.495149e-82
30,127,1.209784e-82
30,128,5.671817e-83
30,129,4.789415e-83
30,130,3.229695e-83
30,131,2.133380e-83
30,132,0.000000e+00
30,133,0.000000e+00
30,134,0.000000e+00
30,135,0.000000e+00
30,136,3.041506e-83
30,137,3.576865e-83
30,138,5.263594e-83
30,139,4.082770e-83
30,140,2.804565e-83
30,141,2.446671e-83
30,142,1.455201e-83
30,143,9.220092e-84
30,144,0.000000e+00
30,145,0.000000e+00
30,146,0.000000e+00
30,147,0.000000e+00
30,148,0.000000e+00
30,149,1.490512e-85
30,150,2.533541e-84
30,151,2.789144e-84
30,152,1.982553e-84
30,153,1.592415e-84
30,154,1.373616e-84
30,155,1.304035e-84
31,0,7.288610e-83
31,1,3.735091e-83
31,2,7.727196e-83
31,3,8.540224e-83
31,4,5.486245e-83
31,5,1.689746e-83
31,6,1.866378e-83
31,7,9.677898e-84
31,8,8.446288e-84
31,9,7.182765e-84
31,10,4.011501e-84
31,11,2.646950e-84
31,12,2.073627e-82
31,13,2.917513e-82
31,14,3.709546e-82
31,15,3.325536e-82
31,16,2.133126e-82
31,17,1.219090e-82
31,18,9.023167e-83
31,19,5.584122e-83
31,20,2.827249e-83
31,21,2.388647e-83
31,22,1.293639e-83
31,23,5.311617e-84
31,24,8.571167e-82
31,25,9.409237e-82
31,26,1.089605e-81
31,27,8.881471e-82
31,28,5.570011e-82
31,29,3.143035e-82
31,30,2.377118e-82
31,31,2.937741e-82
31,32,9.014860e-83
31,33,4.739782e-83
31,34,2.488258e-83
31,35,1.112790e-83
31,36,1.468171e-81
31,37,1.540987e-81
31,38,1.754795e-81
31,39,1.680540e-81
31,40,1.111427e-81
31,41,5.703082e-82
31,42,3.164052e-82
31,43,2.309222e-82
31,44,1.294173e-82
31,45,8.169375e-83
31,46,4.682656e-83
31,47,1.878464e-83
31,48,1.886994e-81
31,49,2.285012e-81
31,50,2.268418e-81
31,51,1.901479e-81
31,52,1.302572e-81
31,53,7.429356e-82
31,54,4.193238e-82
31,55,2.914351e-82
31,56,1.728402e-82
31,57,1.138213e-82
31,58,6.692383e-83
31,59,2.518814e-83
31,60,2.191269e-81
31,61,2.600695e-81
31,62,2.722993e-81
31,63,2.445749e-81
31,64,1.422401e-81
31,65,8.662457e-82
31,66,4.676452e-82
31,67,3.547901e-82
31,68,1.924653e-82
31,69,1.310593e-82
31,70,8.248662e-83
31,71,3.254736e-83
31,72,2.376828e-81
31,73,2.778227e-81
31,74,2.867171e-81
31,75,2.511013e-81
31,76,1.507386e-81
31,77,8.205840e-82
31,78,4.913064e-82
31,79,3.068978e-82
31,80,1.920956e-82
31,81,1.121606e-82
31,82,7.264786e-83
31,83,3.222021e-83
31,84,1.257985e-81
31,85,2.282680e-81
31,86,2.355937e-81
31,87,1.887049e-81
31,88,1.148987e-81
31,89,6.319268e-82
31,90,4.023678e-82
31,91,2.731934e-82
31,92,1.645469e-82
31,93,9.853540e-83
31,94,5.608676e-83
31,95,2.504971e-83
31,96,6.093528e-83
31,97,1.205534e-81
31,98,1.553527e-81
31,99,1.235984e-81
31,100,7.314377e-82
31,101,4.415480e-82
31,102,2.422985e-82
31,103,1.894174e-82
31,104,1.440531e-82
31,105,8.352075e-83
31,106,4.361904e-83
31,107,2.296618e-83
31,108,0.000000e+00
31,109,8.552438e-83
31,110,8.244324e-82
31,111,6.712038e-82
31,112,3.822364e-82
31,113,2.228449e-82
31,114,1.674369e-82
31,115,1.240783e-82
31,116,7.926677e-83
31,117,6.339094e-83
31,118,3.177153e-83
31,119,1.723285e-83
31,120,0.000000e+00
31,121,0.000000e+00
31,122,6.582283e-83
31,123,1.683255e-82
31,124,1.291465e-82
31,125,8.310058e-83
31,126,7.116893e-83
31,127,5.618001e-83
31,128,3.315083e-83
31,129,2.688792e-83
31,130,1.890781e-83
31,131,8.750231e-84
31,132,0.000000e+00
31,133,0.000000e+00
31,134,0.000000e+00
31,135,0.000000e+00
31,136,9.958489e-84
31,137,1.276573e-83
31,138,2.092833e-83
31,139,1.714333e-83
31,140,1.059675e-83
31,141,9.136026e-84
31,142,5.842419e-84
31,143,2.966904e-84
31,144,0.000000e+00
31,145,0.000000e+00
31,146,0.000000e+00
31,147,0.000000e+00
31,148,0.000000e+00
31,149,-5.428981e-86
31,150,1.221414e-84
31,151,1.083680e-84
31,152,6.860919e-85
31,153,5.569686e-85
31,154,4.450741e-85
31,155,3.925430e-85
32,0,4.902413e-83
32,1,2.622947e-83
32,2,4.854669e-83
32,3,4.902339e-83
32,4,2.606121e-83
32,5,8.263323e-84
32,6,9.350131e-84
32,7,5.375551e-84
32,8,4.442249e-84
32,9,3.385923e-84
32,10,2.678690e-84
32,11,1.501673e-84
32,12,1.603521e-82
32,13,2.075199e-82
32,14,2.327651e-82
32,15,1.945351e-82
32,16,1.163478e-82
32,17,7.439160e-83
32,18,4.796630e-83
32,19,2.934116e-83
32,20,2.353533e-83
32,21,1.212699e-83
32,22,7.153065e-84
32,23,2.690662e-84
32,24,6.157490e-82
32,25,6.053661e-82
32,26,6.899437e-82
32,27,5.377707e-82
32,28,3.199494e-82
32,29,1.879507e-82
32,30,1.035062e-82
32,31,9.014860e-83
32,32,1.021578e-82
32,33,3.506179e-83
32,34,1.577029e-83
32,35,6.142401e-84
32,36,1.031634e-81
32,37,1.052280e-81
32,38,1.102475e-81
32,39,9.942445e-82
32,40,6.173380e-82
32,41,3.066684e-82
32,42,1.896849e-82
32,43,1.117225e-82
32,44,8.840173e-83
32,45,4.769951e-83
32,46,2.931754e-83
32,47,1.165978e-83
32,48,1.261152e-81
32,49,1.427712e-81
32,50,1.545807e-81
32,51,1.100287e-81
32,52,7.012922e-82
32,53,3.900531e-82
32,54,2.544427e-82
32,55,1.635893e-82
32,56,1.021145e-82
32,57,6.220208e-83
32,58,4.120303e-83
32,59,1.614621e-83
32,60,1.448974e-81
32,61,1.616141e-81
32,62,1.657970e-81
32,63,1.384227e-81
32,64,7.828514e-82
32,65,4.440626e-82
32,66,2.675972e-82
32,67,2.038079e-82
32,68,1.144989e-82
32,69,7.953248e-83
32,70,4.700428e-83
32,71,1.871032e-83
32,72,1.607962e-81
32,73,1.745646e-81
32,74,1.747897e-81
32,75,1.357551e-81
32,76,7.583249e-82
32,77,4.319809e-82
32,78,2.668493e-82
32,79,1.714643e-82
32,80,1.143476e-82
32,81,7.103390e-83
32,82,4.497232e-83
32,83,1.903964e-83
32,84,7.898184e-82
32,85,1.418360e-81
32,86,1.381678e-81
32,87,1.024125e-81
32,88,5.800872e-82
32,89,3.294296e-82
32,90,2.248822e-82
32,91,1.575280e-82
32,92,9.945248e-83
32,93,5.976784e-83
32,94,3.558121e-83
32,95,1.493303e-83
32,96,3.266620e-83
32,97,6.650563e-82
32,98,8.365656e-82
32,99,6.030533e-82
32,100,3.509481e-82
32,101,2.187275e-82
32,102,1.373073e-82
32,103,1.061614e-82
32,104,8.507857e-83
32,105,4.870106e-83
32,106,2.671322e-83
32,107,1.289497e-83
32,108,0.000000e+00
32,109,4.569675e-83
32,110,4.114715e-82
32,111,2.994311e-82
32,112,1.865701e-82
32,113,1.098636e-82
32,114,8.758949e-83
32,115,7.237763e-83
32,116,4.708574e-83
32,117,3.864707e-83
32,118,1.923511e-83
32,119,9.643346e-84
32,120,0.000000e+00
32,121,0.000000e+00
32,122,3.116904e-83
32,123,7.478649e-83
32,124,5.736121e-83
32,125,3.917502e-83
32,126,3.638028e-83
32,127,2.844154e-83
32,128,1.923121e-83
32,129,1.634893e-83
32,130,1.093280e-83
32,131,4.741164e-84
32,132,0.000000e+00
32,133,0.000000e+00
32,134,0.000000e+00
32,135,0.000000e+00
32,136,4.918133e-84
32,137,6.385253e-84
32,138,9.631756e-84
32,139,9.240882e-84
32,140,5.258739e-84
32,141,4.991166e-84
32,142,3.198240e-84
32,143,1.450329e-84
32,144,0.000000e+00
32,145,0.000000e+00
32,146,0.000000e+00
32,147,0.000000e+00
32,148,0.000000e+00
32,149,-3.392521e-86
32,150,4.956939e-85
32,151,4.833737e-85
32,152,3.432716e-85
32,153,2.728377e-85
32,154,2.167710e-85
32,155,1.574194e-85
33,0,3.439068e-83
33,1,1.877490e-83
33,2,3.794921e-83
33,3,3.083292e-83
33,4,1.239129e-83
33,5,4.867477e-84
33,6,5.931335e-84
33,7,3.168946e-84
33,8,2.730435e-84
33,9,2.054729e-84
33,10,1.558596e-84
33,11,8.068704e-85
33,12,1.280819e-82
33,13,1.483882e-82
33,14,1.672145e-82
33,15,1.207823e-82
33,16,6.228576e-83
33,17,4.540070e-83
33,18,2.852660e-83
33,19,1.744172e-83
33,20,1.211040e-83
33,21,1.424995e-83
33,22,3.713393e-84
33,23,1.525985e-84
33,24,4.598273e-82
33,25,4.047843e-82
33,26,4.478551e-82
33,27,3.253561e-82
33,28,1.771959e-82
33,29,1.053832e-82
33,30,6.177404e-83
33,31,4.739782e-83
33,32,3.506179e-83
33,33,4.779921e-83
33,34,1.146692e-83
33,35,3.735619e-84
33,36,7.535574e-82
33,37,7.267915e-82
33,38,7.415066e-82
33,39,5.999725e-82
33,40,3.383496e-82
33,41,1.612743e-82
33,42,1.016912e-82
33,43,6.759038e-83
33,44,4.643744e-83
33,45,3.969081e-83
33,46,1.939012e-83
33,47,6.858329e-84
33,48,9.509282e-82
33,49,9.600945e-82
33,50,9.904679e-82
33,51,6.470563e-82
33,52,3.852462e-82
33,53,1.954249e-82
33,54,1.328502e-82
33,55,1.007928e-82
33,56,6.696710e-83
33,57,4.061892e-83
33,58,2.364121e-83
33,59,8.644882e-84
33,60,1.027210e-81
33,61,1.053848e-81
33,62,1.073607e-81
33,63,8.062072e-82
33,64,4.268976e-82
33,65,2.262178e-82
33,66,1.290873e-82
33,67,1.179655e-82
33,68,7.092338e-83
33,69,4.832896e-83
33,70,2.808641e-83
33,71,1.039831e-83
33,72,1.127617e-81
33,73,1.148475e-81
33,74,1.085198e-81
33,75,7.565993e-82
33,76,3.685666e-82
33,77,2.246948e-82
33,78,1.455714e-82
33,79,9.869100e-83
33,80,6.354681e-83
33,81,4.370542e-83
33,82,2.643274e-83
33,83,9.759682e-84
33,84,5.471332e-82
33,85,9.117005e-82
33,86,8.516720e-82
33,87,5.410128e-82
33,88,2.771190e-82
33,89,1.607875e-82
33,90,1.190799e-82
33,91,9.241923e-83
33,92,5.876861e-83
33,93,3.639120e-83
33,94,2.218102e-83
33,95,8.381328e-84
33,96,1.620468e-83
33,97,4.046151e-82
33,98,4.665765e-82
33,99,2.909180e-82
33,100,1.593621e-82
33,101,1.023622e-82
33,102,7.423403e-83
33,103,5.973594e-83
33,104,4.881958e-83
33,105,2.841406e-83
33,106,1.671479e-83
33,107,7.334806e-84
33,108,0.000000e+00
33,109,2.415044e-83
33,110,2.026351e-82
33,111,1.241220e-82
33,112,7.857094e-83
33,113,4.576481e-83
33,114,4.421013e-83
33,115,4.064416e-83
33,116,2.546333e-83
33,117,2.075110e-83
33,118,1.139511e-83
33,119,4.841849e-84
33,120,0.000000e+00
33,121,0.000000e+00
33,122,1.272942e-83
33,123,2.238991e-83
33,124,1.932632e-83
33,125,1.552373e-83
33,126,1.480305e-83
33,127,1.303528e-83
33,128,1.007558e-83
33,129,8.276911e-84
33,130,5.963709e-84
33,131,1.776903e-84
33,132,0.000000e+00
33,133,0.000000e+00
33,134,0.000000e+00
33,135,0.000000e+00
33,136,1.473109e-84
33,137,2.221930e-84
33,138,3.395788e-84
33,139,3.669306e-84
33,140,1.805101e-84
33,141,2.006447e-84
33,142,1.233078e-84
33,143,3.732897e-85
33,144,0.000000e+00
33,145,0.000000e+00
33,146,0.000000e+00
33,147,0.000000e+00
33,148,0.000000e+00
33,149,-4.299810e-86
33,150,1.381982e-85
33,151,9.141048e-86
33,152,8.145018e-86
33,153,7.196561e-86
33,154,5.922984e-86
33,155,-1.533587e-86
34,0,1.981247e-83
34,1,1.096853e-83
34,2,2.142953e-83
34,3,1.557264e-83
34,4,4.544156e-84
34,5,1.994923e-84
34,6,2.429486e-84
34,7,1.570580e-84
34,8,1.659847e-84
34,9,9.289280e-85
34,10,8.077903e-85
34,11,2.888515e-85
34,12,7.735014e-83
34,13,8.329824e-83
34,14,9.223103e-83
34,15,5.969331e-83
34,16,2.773110e-83
34,17,2.132147e-83
34,18,1.293255e-83
34,19,9.404511e-84
34,20,6.216056e-84
34,21,4.566819e-84
34,22,3.227881e-84
34,23,5.604979e-85
34,24,2.742423e-82
34,25,2.273505e-82
34,26,2.423453e-82
34,27,1.671668e-82
34,28,8.378930e-83
34,29,4.784459e-83
34,30,2.841103e-83
34,31,2.488258e-83
34,32,1.577029e-83
34,33,1.146692e-83
34,34,9.725014e-84
34,35,1.939357e-84
34,36,4.449645e-82
34,37,4.110992e-82
34,38,3.960078e-82
34,39,3.059792e-82
34,40,1.548850e-82
34,41,6.820350e-83
34,42,4.524271e-83
34,43,3.267941e-83
34,44,2.500567e-83
34,45,1.372000e-83
34,46,1.220593e-83
34,47,3.501233e-84
34,48,5.502790e-82
34,49,5.087719e-82
34,50,5.379770e-82
34,51,3.163436e-82
34,52,1.766303e-82
34,53,7.750033e-83
34,54,5.970895e-83
34,55,4.838083e-83
34,56,3.410560e-83
34,57,2.011765e-83
34,58,1.238300e-83
34,59,3.930026e-84
34,60,5.801480e-82
34,61,5.684851e-82
34,62,5.594698e-82
34,63,3.853749e-82
34,64,1.894029e-82
34,65,9.015203e-83
34,66,5.686609e-83
34,67,5.424866e-83
34,68,3.300896e-83
34,69,2.436906e-83
34,70,1.380610e-83
34,71,4.450896e-84
34,72,6.331776e-82
34,73,6.228534e-82
34,74,5.549758e-82
34,75,3.489335e-82
34,76,1.432793e-82
34,77,9.531151e-83
34,78,5.954172e-83
34,79,4.413669e-83
34,80,3.048146e-83
34,81,2.114128e-83
34,82,1.280788e-83
34,83,4.354167e-84
34,84,3.005559e-82
34,85,4.894306e-82
34,86,4.324127e-82
34,87,2.429123e-82
34,88,1.046028e-82
34,89,5.908786e-83
34,90,5.113941e-83
34,91,4.300931e-83
34,92,2.812574e-83
34,93,1.754723e-83
34,94,1.139039e-83
34,95,3.918968e-84
34,96,8.645249e-84
34,97,1.961417e-82
34,98,2.193530e-82
34,99,1.053889e-82
34,100,5.284305e-83
34,101,3.563013e-83
34,102,3.208056e-83
34,103,2.687603e-83
34,104,2.181949e-83
34,105,1.273712e-83
34,106,8.331197e-84
34,107,2.995860e-84
34,108,0.000000e+00
34,109,9.135974e-84
34,110,8.055039e-83
34,111,2.913703e-83
34,112,1.860980e-83
34,113,1.163573e-83
34,114,1.545850e-83
34,115,1.659021e-83
34,116,1.024005e-83
34,117,8.922581e-84
34,118,5.372485e-84
34,119,1.989262e-84
34,120,0.000000e+00
34,121,0.000000e+00
34,122,2.210797e-84
34,123,-1.136025e-85
34,124,8.898910e-86
34,125,2.478990e-84
34,126,3.995755e-84
34,127,3.018749e-84
34,128,3.554452e-84
34,129,3.294634e-84
34,130,2.450568e-84
34,131,3.990923e-85
34,132,0.000000e+00
34,133,0.000000e+00
34,134,0.000000e+00
34,135,0.000000e+00
34,136,2.138018e-86
34,137,-1.290929e-85
34,138,-8.733214e-86
34,139,5.861611e-85
34,140,-1.063279e-85
34,141,2.150298e-85
34,142,1.778513e-85
34,143,-1.011503e-85
34,144,0.000000e+00
34,145,0.000000e+00
34,146,0.000000e+00
34,147,0.000000e+00
34,148,0.000000e+00
34,149,-1.429086e-86
34,150,1.743038e-86
34,151,-4.295660e-86
34,152,-2.272381e-86
34,153,-1.422085e-86
34,154,-2.031617e-86
34,155,-5.844707e-86
35,0,5.286836e-84
35,1,2.744061e-84
35,2,6.365938e-84
35,3,5.582048e-84
35,4,3.172661e-84
35,5,1.301287e-84
35,6,1.586559e-84
35,7,8.404770e-85
35,8,6.261669e-85
35,9,5.831234e-85
35,10,2.423960e-85
35,11,2.708345e-85
35,12,1.787570e-83
35,13,2.366682e-83
35,14,2.927849e-83
35,15,2.452233e-83
35,16,1.476044e-83
35,17,9.365880e-84
35,18,5.584638e-84
35,19,3.754630e-84
35,20,2.525742e-84
35,21,1.629807e-84
35,22,8.978644e-85
35,23,9.122861e-85
35,24,7.038682e-83
35,25,7.305235e-83
35,26,8.228841e-83
35,27,6.336514e-83
35,28,3.911370e-83
35,29,2.316371e-83
35,30,1.427898e-83
35,31,1.112790e-83
35,32,6.142401e-84
35,33,3.735619e-84
35,34,1.939357e-84
35,35,2.084720e-84
35,36,1.178523e-82
35,37,1.213117e-82
35,38,1.370455e-82
35,39,1.210162e-82
35,40,7.441345e-83
35,41,3.781978e-83
35,42,2.323727e-83
35,43,1.574335e-83
35,44,1.047717e-83
35,45,6.308999e-84
35,46,3.276780e-84
35,47,2.488389e-84
35,48,1.604326e-82
35,49,1.777655e-82
35,50,1.684521e-82
35,51,1.368334e-82
35,52,9.082820e-83
35,53,4.971432e-83
35,54,2.910144e-83
35,55,2.282636e-83
35,56,1.400386e-83
35,57,8.696787e-84
35,58,4.620759e-84
35,59,1.913431e-84
35,60,1.726276e-82
35,61,1.991387e-82
35,62,2.056701e-82
35,63,1.746571e-82
35,64,9.684230e-83
35,65,5.960764e-83
35,66,3.153919e-83
35,67,2.459885e-83
35,68,1.461703e-83
35,69,9.726983e-84
35,70,6.104901e-84
35,71,2.187660e-84
35,72,1.969811e-82
35,73,2.158238e-82
35,74,2.089891e-82
35,75,1.786874e-82
35,76,1.016295e-82
35,77,5.420108e-83
35,78,3.497927e-83
35,79,2.231399e-83
35,80,1.372655e-83
35,81,8.411585e-84
35,82,5.552532e-84
35,83,2.164727e-84
35,84,1.000816e-82
35,85,1.782519e-82
35,86,1.719785e-82
35,87,1.302362e-82
35,88,7.729304e-83
35,89,4.251485e-83
35,90,2.785279e-83
35,91,1.987358e-83
35,92,1.254537e-83
35,93,7.573111e-84
35,94,4.337930e-84
35,95,1.961570e-84
35,96,2.805285e-84
35,97,9.018990e-83
35,98,1.089900e-82
35,99,8.078845e-83
35,100,4.873432e-83
35,101,2.988451e-83
35,102,1.789802e-83
35,103,1.401585e-83
35,104,1.086649e-83
35,105,6.678006e-84
35,106,3.421288e-84
35,107,1.788496e-84
35,108,0.000000e+00
35,109,5.478225e-84
35,110,5.443926e-83
35,111,4.351461e-83
35,112,2.486305e-83
35,113,1.461611e-83
35,114,1.201252e-83
35,115,9.613641e-84
35,116,6.090108e-84
35,117,4.840646e-84
35,118,2.591556e-84
35,119,1.286460e-84
35,120,0.000000e+00
35,121,0.000000e+00
35,122,4.185559e-84
35,123,1.148444e-83
35,124,8.606753e-84
35,125,6.017561e-84
35,126,4.737181e-84
35,127,4.309737e-84
35,128,2.755415e-84
35,129,2.006284e-84
35,130,1.487444e-84
35,131,7.014318e-85
35,132,0.000000e+00
35,133,0.000000e+00
35,134,0.000000e+00
35,135,0.000000e+00
35,136,6.796756e-85
35,137,9.679277e-85
35,138,1.445198e-84
35,139,1.290812e-84
35,140,8.681253e-85
35,141,6.716023e-85
35,142,4.716144e-85
35,143,2.364007e-85
35,144,0.000000e+00
35,145,0.000000e+00
35,146,0.000000e+00
35,147,0.000000e+00
35,148,0.000000e+00
35,149,8.002018e-88
35,150,7.558739e-86
35,151,8.293988e-86
35,152,5.623067e-86
35,153,4.969390e-86
35,154,3.864439e-86
35,155,3.063300e-86
36,0,2.447668e-81
36,1,1.373252e-81
36,2,2.572196e-81
36,3,1.003725e-81
36,4,-3.533797e-82
36,5,-3.957821e-84
36,6,5.375490e-83
36,7,7.142939e-83
36,8,1.227106e-82
36,9,1.137600e-82
36,10,1.240269e-82
36,11,2.808242e-83
36,12,1.108338e-80
36,13,9.761363e-81
36,14,1.005384e-80
36,15,4.206540e-81
36,16,5.320560e-82
36,17,9.231741e-82
36,18,1.970698e-82
36,19,4.417307e-82
36,20,4.753807e-82
36,21,3.519229e-82
36,22,1.551364e-82
36,23,1.762462e-83
36,24,3.709041e-80
36,25,2.636048e-80
36,26,2.513529e-80
36,27,1.223276e-80
36,28,3.206665e-81
36,29,1.004853e-81
36,30,7.349491e-82
36,31,1.468171e-81
36,32,1.031634e-81
36,33,7.535574e-82
36,34,4.449645e-82
36,35,1.178523e-82
36,36,6.864894e-80
36,37,4.583180e-80
36,38,3.983807e-80
36,39,2.254506e-80
36,40,5.597875e-81
36,41,4.716746e-82
36,42,9.144049e-82
36,43,1.519738e-81
36,44,1.771993e-81
36,45,9.619673e-82
36,46,9.516926e-82
36,47,2.042353e-82
36,48,7.445702e-80
36,49,5.230778e-80
36,50,5.324214e-80
36,51,1.991975e-80
36,52,5.066345e-81
36,53,-2.338945e-81
36,54,1.284652e-81
36,55,3.092119e-81
36,56,2.423130e-81
36,57,1.501634e-81
36,58,1.218819e-81
36,59,1.088977e-82
36,60,7.369978e-80
36,61,6.004413e-80
36,62,5.359029e-80
36,63,1.944489e-80
36,64,3.412200e-81
36,65,-2.198761e-81
36,66,-3.097931e-82
36,67,2.232247e-81
36,68,1.521364e-81
36,69,1.596619e-81
36,70,1.085926e-81
36,71,7.714425e-83
36,72,7.702438e-80
36,73,6.494703e-80
36,74,4.382092e-80
36,75,1.408326e-80
36,76,-6.513184e-81
36,77,-4.627573e-82
36,78,6.782345e-83
36,79,1.633130e-81
36,80,1.512659e-81
36,81,1.298768e-81
36,82,7.864244e-82
36,83,4.718233e-83
36,84,3.436280e-80
36,85,5.071794e-80
36,86,3.547928e-80
36,87,5.760470e-81
36,88,-5.812683e-81
36,89,-3.617179e-81
36,90,1.452707e-83
36,91,1.889511e-81
36,92,1.687261e-81
36,93,1.075581e-81
36,94,8.825932e-82
36,95,1.139110e-82
36,96,4.939595e-82
36,97,1.314474e-80
36,98,1.114065e-80
36,99,-7.649832e-81
36,100,-6.811246e-81
36,101,-3.567986e-81
36,102,1.704442e-82
36,103,9.192976e-82
36,104,7.082212e-82
36,105,5.104974e-82
36,106,5.878448e-82
36,107,5.819229e-84
36,108,0.000000e+00
36,109,-5.274321e-82
36,110,-2.789902e-81
36,111,-1.027154e-80
36,112,-6.540441e-81
36,113,-3.739561e-81
36,114,-1.110821e-81
36,115,-1.696883e-82
36,116,-1.574960e-82
36,117,5.151250e-83
36,118,2.534503e-82
36,119,-6.149580e-83
36,120,0.000000e+00
36,121,0.000000e+00
36,122,-1.281291e-81
36,123,-4.309033e-81
36,124,-3.673956e-81
36,125,-1.875744e-81
36,126,-9.944999e-82
36,127,-9.662305e-82
36,128,-2.358959e-82
36,129,-1.543008e-82
36,130,-6.360832e-83
36,131,-1.886908e-82
36,132,0.000000e+00
36,133,0.000000e+00
36,134,0.000000e+00
36,135,0.000000e+00
36,136,-3.307570e-82
36,137,-3.963577e-82
36,138,-6.313268e-82
36,139,-4.146906e-82
36,140,-3.489692e-82
36,141,-2.922101e-82
36,142,-1.583295e-82
36,143,-1.327537e-82
36,144,0.000000e+00
36,145,0.000000e+00
36,146,0.000000e+00
36,147,0.000000e+00
36,148,0.000000e+00
36,149,4.349982e-85
36,150,-2.516804e-83
36,151,-3.641478e-83
36,152,-2.602240e-83
36,153,-2.077337e-83
36,154,-2.030776e-83
36,155,-2.194081e-83
37,0,2.016530e-81
37,1,1.150369e-81
37,2,2.159117e-81
37,3,1.048015e-81
37,4,-4.803390e-83
37,5,5.846660e-83
37,6,1.058498e-82
37,7,8.574856e-83
37,8,1.219819e-82
37,9,1.082653e-82
37,10,1.026236e-82
37,11,3.072422e-83
37,12,8.729437e-81
37,13,8.112731e-81
37,14,8.634794e-81
37,15,4.348542e-81
37,16,1.235099e-81
37,17,1.186936e-81
37,18,4.568015e-82
37,19,5.421167e-82
37,20,4.586227e-82
37,21,3.444439e-82
37,22,1.595828e-82
37,23,3.111861e-83
37,24,2.913626e-80
37,25,2.186285e-80
37,26,2.152898e-80
37,27,1.231001e-80
37,28,4.518729e-81
37,29,2.053751e-81
37,30,1.203836e-81
37,31,1.540987e-81
37,32,1.052280e-81
37,33,7.267915e-82
37,34,4.110992e-82
37,35,1.213117e-82
37,36,4.583180e-80
37,37,4.605910e-80
37,38,3.477319e-80
37,39,2.226679e-80
37,40,8.360845e-81
37,41,2.410443e-81
37,42,1.898697e-81
37,43,1.810583e-81
37,44,1.769261e-81
37,45,9.375229e-82
37,46,8.343852e-82
37,47,2.249517e-82
37,48,5.898620e-80
37,49,4.570111e-80
37,50,4.733667e-80
37,51,2.111768e-80
37,52,8.604571e-81
37,53,1.223863e-81
37,54,2.557542e-81
37,55,3.188370e-81
37,56,2.369229e-81
37,57,1.431619e-81
37,58,1.078358e-81
37,59,1.977076e-82
37,60,5.900555e-80
37,61,5.160909e-80
37,62,4.761904e-80
37,63,2.339768e-80
37,64,8.021603e-81
37,65,1.583722e-81
37,66,1.506610e-81
37,67,2.930761e-81
37,68,1.807217e-81
37,69,1.633101e-81
37,70,1.050382e-81
37,71,1.911396e-82
37,72,6.382799e-80
37,73,5.700219e-80
37,74,4.272531e-80
37,75,1.975670e-80
37,76,9.796793e-82
37,77,2.634641e-81
37,78,1.837220e-81
37,79,2.228895e-81
37,80,1.744975e-81
37,81,1.354743e-81
37,82,8.305160e-82
37,83,1.608789e-82
37,84,2.898060e-80
37,85,4.474436e-80
37,86,3.420886e-80
37,87,1.146244e-80
37,88,3.195212e-82
37,89,-1.713259e-82
37,90,1.555323e-81
37,91,2.345485e-81
37,92,1.770942e-81
37,93,1.112149e-81
37,94,8.301732e-82
37,95,1.817451e-82
37,96,6.431190e-82
37,97,1.437839e-80
37,98,1.403841e-80
37,99,-4.248574e-82
37,100,-1.905196e-81
37,101,-8.430401e-82
37,102,9.665974e-82
37,103,1.344254e-81
37,104,1.059798e-81
37,105,6.699932e-82
37,106,5.746298e-82
37,107,9.393623e-83
37,108,0.000000e+00
37,109,3.208083e-83
37,110,1.563156e-81
37,111,-4.345960e-81
37,112,-2.957078e-81
37,113,-1.737805e-81
37,114,-2.065986e-82
37,115,3.528816e-82
37,116,2.071881e-82
37,117,2.823465e-82
37,118,2.955055e-82
37,119,2.379428e-83
37,120,0.000000e+00
37,121,0.000000e+00
37,122,-6.002201e-82
37,123,-2.308251e-81
37,124,-1.991666e-81
37,125,-9.623824e-82
37,126,-4.555413e-82
37,127,-4.569200e-82
37,128,-2.014484e-83
37,129,1.851815e-84
37,130,3.323348e-83
37,131,-9.748253e-83
37,132,0.000000e+00
37,133,0.000000e+00
37,134,0.000000e+00
37,135,0.000000e+00
37,136,-1.777394e-82
37,137,-2.221630e-82
37,138,-3.565459e-82
37,139,-2.171743e-82
37,140,-2.024378e-82
37,141,-1.603430e-82
37,142,-8.576361e-83
37,143,-7.953951e-83
37,144,0.000000e+00
37,145,0.000000e+00
37,146,0.000000e+00
37,147,0.000000e+00
37,148,0.000000e+00
37,149,-2.588234e-85
37,150,-1.316343e-83
37,151,-2.154220e-83
37,152,-1.575022e-83
37,153,-1.240190e-83
37,154,-1.232861e-83
37,155,-1.459676e-83
38,0,1.753454e-81
38,1,9.541325e-82
38,2,1.900512e-81
38,3,1.121763e-81
38,4,1.865767e-82
38,5,1.272371e-82
38,6,1.789676e-82
38,7,1.106400e-82
38,8,1.203020e-82
38,9,1.106726e-82
38,10,9.164914e-83
38,11,3.328163e-83
38,12,7.218326e-81
38,13,7.165859e-81
38,14,7.867503e-81
38,15,4.615284e-81
38,16,1.848186e-81
38,17,1.426452e-81
38,18,6.767630e-82
38,19,5.763506e-82
38,20,4.660420e-82
38,21,3.358051e-82
38,22,1.671424e-82
38,23,4.483122e-83
38,24,2.520709e-80
38,25,1.997706e-80
38,26,2.063784e-80
38,27,1.252659e-80
38,28,5.766407e-81
38,29,2.943606e-81
38,30,1.739311e-81
38,31,1.754795e-81
38,32,1.102475e-81
38,33,7.415066e-82
38,34,3.960078e-82
38,35,1.370455e-82
38,36,3.983807e-80
38,37,3.477319e-80
38,38,3.995401e-80
38,39,2.371068e-80
38,40,1.070172e-80
38,41,4.217980e-81
38,42,2.749492e-81
38,43,2.180744e-81
38,44,1.875284e-81
38,45,1.057259e-81
38,46,8.028548e-82
38,47,2.447146e-82
38,48,5.236514e-80
38,49,4.331634e-80
38,50,4.481081e-80
38,51,2.396044e-80
38,52,1.169965e-80
38,53,4.152766e-81
38,54,3.579726e-81
38,55,3.636699e-81
38,56,2.497387e-81
38,57,1.514210e-81
38,58,1.054577e-81
38,59,2.422535e-82
38,60,5.290699e-80
38,61,4.973315e-80
38,62,4.707563e-80
38,63,2.761151e-80
38,64,1.217705e-80
38,65,4.974003e-81
38,66,3.023758e-81
38,67,3.615050e-81
38,68,2.109599e-81
38,69,1.718862e-81
38,70,1.106430e-81
38,71,2.837859e-82
38,72,5.772664e-80
38,73,5.422445e-80
38,74,4.357283e-80
38,75,2.599287e-80
38,76,7.398539e-81
38,77,5.452203e-81
38,78,3.439296e-81
38,79,2.952051e-81
38,80,2.051216e-81
38,81,1.459508e-81
38,82,9.120667e-82
38,83,2.459091e-82
38,84,2.727170e-80
38,85,4.361032e-80
38,86,3.592242e-80
38,87,1.704337e-80
38,88,5.634021e-81
38,89,2.704962e-81
38,90,2.861608e-81
38,91,2.872823e-81
38,92,2.008542e-81
38,93,1.237803e-81
38,94,8.423732e-82
38,95,2.403741e-82
38,96,6.508387e-82
38,97,1.655420e-80
38,98,1.765074e-80
38,99,5.410974e-81
38,100,2.012165e-81
38,101,1.292761e-81
38,102,1.796269e-81
38,103,1.785295e-81
38,104,1.377276e-81
38,105,8.496807e-82
38,106,6.000692e-82
38,107,1.664651e-82
38,108,0.000000e+00
38,109,4.343586e-82
38,110,5.235813e-81
38,111,2.875525e-83
38,112,-3.959961e-82
38,113,-3.166879e-82
38,114,5.812509e-82
38,115,7.787594e-82
38,116,4.695076e-82
38,117,4.661237e-82
38,118,3.485106e-82
38,119,8.726584e-83
38,120,0.000000e+00
38,121,0.000000e+00
38,122,-1.267789e-82
38,123,-8.223451e-82
38,124,-8.612240e-82
38,125,-3.305776e-82
38,126,-4.294043e-83
38,127,-9.587199e-83
38,128,1.121256e-82
38,129,1.040079e-82
38,130,9.865916e-83
38,131,-3.240917e-83
38,132,0.000000e+00
38,133,0.000000e+00
38,134,0.000000e+00
38,135,0.000000e+00
38,136,-7.673821e-83
38,137,-1.068137e-82
38,138,-1.775856e-82
38,139,-8.625570e-83
38,140,-1.038188e-82
38,141,-8.883281e-83
38,142,-3.999256e-83
38,143,-4.690761e-83
38,144,0.000000e+00
38,145,0.000000e+00
38,146,0.000000e+00
38,147,0.000000e+00
38,148,0.000000e+00
38,149,-8.213709e-85
38,150,-5.852988e-84
38,151,-1.064367e-83
38,152,-8.185084e-84
38,153,-6.418345e-84
38,154,-7.273244e-84
38,155,-9.144880e-84
39,0,1.044298e-81
39,1,5.629405e-82
39,2,1.168803e-81
39,3,1.063970e-81
39,4,5.666415e-82
39,5,1.956444e-82
39,6,2.118176e-82
39,7,1.164332e-82
39,8,1.035365e-82
39,9,8.122497e-83
39,10,5.694196e-83
39,11,3.100495e-83
39,12,3.556441e-81
39,13,4.397358e-81
39,14,5.222729e-81
39,15,4.164403e-81
39,16,2.500716e-81
39,17,1.596313e-81
39,18,9.759906e-82
39,19,6.108934e-82
39,20,3.973630e-82
39,21,2.917518e-82
39,22,1.453146e-82
39,23,5.441543e-83
39,24,1.325501e-80
39,25,1.282751e-80
39,26,1.433498e-80
39,27,1.123616e-80
39,28,6.459812e-81
39,29,3.843435e-81
39,30,2.190930e-81
39,31,1.680540e-81
39,32,9.942445e-82
39,33,5.999725e-82
39,34,3.059792e-82
39,35,1.210162e-82
39,36,2.254506e-80
39,37,2.226679e-80
39,38,2.371068e-80
39,39,2.585684e-80
39,40,1.292528e-80
39,41,5.961757e-81
39,42,3.626153e-81
39,43,2.331252e-81
39,44,1.580174e-81
39,45,9.130443e-82
39,46,5.746511e-82
39,47,2.132947e-82
39,48,2.820127e-80
39,49,3.026209e-80
39,50,3.179618e-80
39,51,2.344538e-80
39,52,1.488071e-80
39,53,7.422058e-81
39,54,4.571620e-81
39,55,3.315032e-81
39,56,2.112492e-81
39,57,1.283092e-81
39,58,7.939468e-82
39,59,2.905844e-82
39,60,3.116265e-80
39,61,3.443272e-80
39,62,3.530917e-80
39,63,2.883338e-80
39,64,1.584890e-80
39,65,8.708370e-81
39,66,4.835509e-81
39,67,3.834019e-81
39,68,2.152360e-81
39,69,1.539034e-81
39,70,9.382422e-82
39,71,3.512342e-82
39,72,3.439814e-80
39,73,3.737861e-80
39,74,3.695308e-80
39,75,2.872714e-80
39,76,1.555519e-80
39,77,8.445574e-81
39,78,5.023582e-81
39,79,3.234690e-81
39,80,2.075048e-81
39,81,1.294659e-81
39,82,8.545576e-82
39,83,3.430384e-82
39,84,1.744030e-80
39,85,3.119004e-80
39,86,3.023785e-80
39,87,2.174272e-80
39,88,1.200069e-80
39,89,6.360575e-81
39,90,4.238520e-81
39,91,3.024348e-81
39,92,1.848061e-81
39,93,1.102765e-81
39,94,6.832017e-82
39,95,2.794936e-82
39,96,6.655102e-82
39,97,1.507207e-80
39,98,1.845767e-80
39,99,1.278623e-80
39,100,7.187891e-81
39,101,4.122616e-81
39,102,2.477349e-81
39,103,1.972367e-81
39,104,1.500843e-81
39,105,8.869808e-82
39,106,5.009001e-82
39,107,2.326566e-82
39,108,0.000000e+00
39,109,9.982866e-82
39,110,9.209773e-81
39,111,6.440335e-81
39,112,3.583894e-81
39,113,1.870422e-81
39,114,1.469627e-81
39,115,1.185766e-81
39,116,7.289834e-82
39,117,6.267221e-82
39,118,3.342372e-82
39,119,1.642426e-82
39,120,0.000000e+00
39,121,0.000000e+00
39,122,6.027369e-82
39,123,1.418879e-81
39,124,1.004026e-81
39,125,6.295244e-82
39,126,5.341424e-82
39,127,3.936518e-82
39,128,2.655809e-82
39,129,2.294408e-82
39,130,1.722449e-82
39,131,6.570813e-83
39,132,0.000000e+00
39,133,0.000000e+00
39,134,0.000000e+00
39,135,0.000000e+00
39,136,8.771225e-83
39,137,8.188518e-83
39,138,1.223558e-82
39,139,1.083521e-82
39,140,4.952406e-83
39,141,4.907478e-83
39,142,3.442746e-83
39,143,1.195783e-83
39,144,0.000000e+00
39,145,0.000000e+00
39,146,0.000000e+00
39,147,0.000000e+00
39,148,0.000000e+00
39,149,-5.698259e-85
39,150,8.451173e-84
39,151,5.690564e-84
39,152,3.125001e-84
39,153,2.378499e-84
39,154,1.286855e-84
39,155,4.565651e-87
40,0,3.288201e-82
40,1,1.662563e-82
40,2,3.942950e-82
40,3,7.140407e-82
40,4,6.002452e-82
40,5,1.706364e-82
40,6,1.701227e-82
40,7,8.638747e-83
40,8,6.319336e-83
40,9,4.003978e-83
40,10,1.843534e-83
40,11,1.855315e-83
40,12,4.262455e-82
40,13,1.489128e-81
40,14,2.144108e-81
40,15,2.617303e-81
40,16,2.051818e-81
40,17,1.186807e-81
40,18,8.325960e-82
40,19,4.166938e-82
40,20,2.314411e-82
40,21,1.727578e-82
40,22,8.340293e-83
40,23,4.016918e-83
40,24,2.584244e-81
40,25,4.866664e-81
40,26,6.569019e-81
40,27,6.717436e-81
40,28,5.041905e-81
40,29,3.028108e-81
40,30,1.694693e-81
40,31,1.111427e-81
40,32,6.173380e-82
40,33,3.383496e-82
40,34,1.548850e-82
40,35,7.441345e-83
40,36,5.597875e-81
40,37,8.360845e-81
40,38,1.070172e-80
40,39,1.292528e-80
40,40,1.275156e-80
40,41,5.692743e-81
40,42,2.784983e-81
40,43,1.560384e-81
40,44,9.580560e-82
40,45,5.745766e-82
40,46,2.794760e-82
40,47,1.431204e-82
40,48,6.745403e-81
40,49,1.363535e-80
40,50,1.563090e-80
40,51,1.518378e-80
40,52,1.182163e-80
40,53,7.243979e-81
40,54,3.569570e-81
40,55,2.082412e-81
40,56,1.260088e-81
40,57,7.525232e-82
40,58,4.096076e-82
40,59,2.205312e-82
40,60,9.759108e-81
40,61,1.565165e-80
40,62,1.830332e-80
40,63,2.058354e-80
40,64,1.340352e-80
40,65,8.044535e-81
40,66,4.115635e-81
40,67,2.889306e-81
40,68,1.473583e-81
40,69,9.735500e-82
40,70,5.516944e-82
40,71,2.901329e-82
40,72,1.169998e-80
40,73,1.698642e-80
40,74,2.127397e-80
40,75,2.151073e-80
40,76,1.492802e-80
40,77,7.632142e-81
40,78,4.428822e-81
40,79,2.469322e-81
40,80,1.426571e-81
40,81,8.320169e-82
40,82,5.544839e-82
40,83,2.816510e-82
40,84,7.023108e-81
40,85,1.485346e-80
40,86,1.798801e-80
40,87,1.750385e-80
40,88,1.182807e-80
40,89,6.455494e-81
40,90,3.724349e-81
40,91,2.208431e-81
40,92,1.213155e-81
40,93,7.010450e-82
40,94,3.870218e-82
40,95,2.108927e-82
40,96,4.913732e-82
40,97,9.736384e-81
40,98,1.354369e-80
40,99,1.308946e-80
40,100,7.910158e-81
40,101,4.437630e-81
40,102,2.130071e-81
40,103,1.473264e-81
40,104,1.122981e-81
40,105,6.299858e-82
40,106,2.978861e-82
40,107,2.000146e-82
40,108,0.000000e+00
40,109,9.929739e-82
40,110,8.758894e-81
40,111,8.112777e-81
40,112,4.705142e-81
40,113,2.517099e-81
40,114,1.534067e-81
40,115,1.061581e-81
40,116,6.530727e-82
40,117,5.234557e-82
40,118,2.272211e-82
40,119,1.546436e-82
40,120,0.000000e+00
40,121,0.000000e+00
40,122,8.392301e-82
40,123,2.243951e-81
40,124,1.719495e-81
40,125,9.662389e-82
40,126,6.964182e-82
40,127,5.524148e-82
40,128,2.731854e-82
40,129,2.324884e-82
40,130,1.609351e-82
40,131,9.861974e-83
40,132,0.000000e+00
40,133,0.000000e+00
40,134,0.000000e+00
40,135,0.000000e+00
40,136,1.511078e-82
40,137,1.646960e-82
40,138,2.529094e-82
40,139,1.856852e-82
40,140,1.186531e-82
40,141,1.097555e-82
40,142,6.485817e-83
40,143,3.941553e-83
40,144,0.000000e+00
40,145,0.000000e+00
40,146,0.000000e+00
40,147,0.000000e+00
40,148,0.000000e+00
40,149,-7.982918e-85
40,150,1.332799e-83
40,151,1.303093e-83
40,152,8.357519e-84
40,153,6.354221e-84
40,154,5.823910e-84
40,155,5.181327e-84
41,0,6.651518e-83
41,1,2.655612e-83
41,2,9.095287e-83
41,3,3.677072e-82
41,4,3.642223e-82
41,5,1.055660e-82
41,6,1.051724e-82
41,7,5.003785e-83
41,8,3.079120e-83
41,9,1.554756e-83
41,10,5.026963e-84
41,11,8.551794e-84
41,12,-3.109994e-82
41,13,3.665796e-82
41,14,7.212999e-82
41,15,1.309963e-81
41,16,1.161236e-81
41,17,6.170888e-82
41,18,4.955505e-82
41,19,2.274024e-82
41,20,1.178534e-82
41,21,8.809234e-83
41,22,4.006436e-83
41,23,2.263930e-83
41,24,-4.024053e-82
41,25,1.492509e-81
41,26,2.565898e-81
41,27,3.162642e-81
41,28,2.660795e-81
41,29,1.790720e-81
41,30,9.288216e-82
41,31,5.703082e-82
41,32,3.066684e-82
41,33,1.612743e-82
41,34,6.820350e-83
41,35,3.781978e-83
41,36,4.716746e-82
41,37,2.410443e-81
41,38,4.217980e-81
41,39,5.961757e-81
41,40,5.692743e-81
41,41,4.327608e-81
41,42,1.879985e-81
41,43,8.053673e-82
41,44,4.601604e-82
41,45,3.017822e-82
41,46,1.194366e-82
41,47,7.020456e-83
41,48,1.023977e-82
41,49,5.186718e-81
41,50,5.992147e-81
41,51,7.989914e-81
41,52,6.253292e-81
41,53,4.459967e-81
41,54,2.166949e-81
41,55,1.070326e-81
41,56,6.190288e-82
41,57,3.851624e-82
41,58,1.809927e-82
41,59,1.180018e-82
41,60,2.311159e-81
41,61,5.989048e-81
41,62,7.877833e-81
41,63,1.087478e-80
41,64,7.631898e-81
41,65,4.818403e-81
41,66,2.393856e-81
41,67,1.516988e-81
41,68,7.880336e-82
41,69,4.937927e-82
41,70,2.670379e-82
41,71,1.632371e-82
41,72,2.636527e-81
41,73,6.142074e-81
41,74,9.911121e-81
41,75,1.141740e-80
41,76,8.954821e-81
41,77,4.465695e-81
41,78,2.599865e-81
41,79,1.375084e-81
41,80,7.741841e-82
41,81,4.235384e-82
41,82,2.886053e-82
41,83,1.631805e-82
41,84,2.147622e-81
41,85,5.760712e-81
41,86,8.476253e-81
41,87,9.658844e-81
41,88,7.072960e-81
41,89,3.937960e-81
41,90,2.178521e-81
41,91,1.204797e-81
41,92,6.407244e-82
41,93,3.605438e-82
41,94,1.865865e-82
41,95,1.160663e-82
41,96,2.409612e-82
41,97,4.744880e-81
41,98,6.980138e-81
41,99,7.792004e-81
41,100,4.822721e-81
41,101,2.769238e-81
41,102,1.245727e-81
41,103,8.050089e-82
41,104,6.168460e-82
41,105,3.463751e-82
41,106,1.496349e-82
41,107,1.149680e-82
41,108,0.000000e+00
41,109,5.828082e-82
41,110,5.047303e-81
41,111,5.121363e-81
41,112,3.013114e-81
41,113,1.660519e-81
41,114,9.843087e-82
41,115,6.374830e-82
41,116,3.959079e-82
41,117,3.120704e-82
41,118,1.225479e-82
41,119,9.456344e-83
41,120,0.000000e+00
41,121,0.000000e+00
41,122,5.292791e-82
41,123,1.475202e-81
41,124,1.166768e-81
41,125,6.565235e-82
41,126,4.689797e-82
41,127,3.744620e-82
41,128,1.715209e-82
41,129,1.462422e-82
41,130,9.771368e-83
41,131,6.734114e-83
41,132,0.000000e+00
41,133,0.000000e+00
41,134,0.000000e+00
41,135,0.000000e+00
41,136,1.013562e-82
41,137,1.152606e-82
41,138,1.821643e-82
41,139,1.295751e-82
41,140,8.704061e-83
41,141,7.973531e-83
41,142,4.658403e-83
41,143,3.012304e-83
41,144,0.000000e+00
41,145,0.000000e+00
41,146,0.000000e+00
41,147,0.000000e+00
41,148,0.000000e+00
41,149,-6.349625e-86
41,150,9.554100e-84
41,151,9.517213e-84
41,152,6.363159e-84
41,153,4.940187e-84
41,154,4.620575e-84
41,155,4.488832e-84
42,0,6.438168e-83
42,1,2.327721e-83
42,2,7.835204e-83
42,3,1.905058e-82
42,4,1.866090e-82
42,5,5.722485e-83
42,6,5.728064e-83
42,7,2.913738e-83
42,8,1.908303e-83
42,9,1.274687e-83
42,10,5.082688e-84
42,11,6.198883e-84
42,12,-5.162993e-83
42,13,3.016201e-82
42,14,4.972784e-82
42,15,7.397746e-82
42,16,6.138160e-82
42,17,3.440279e-82
42,18,2.559183e-82
42,19,1.348600e-82
42,20,6.914042e-83
42,21,5.203794e-83
42,22,2.713957e-83
42,23,1.414334e-83
42,24,2.356844e-82
42,25,1.133986e-81
42,26,1.677582e-81
42,27,1.906485e-81
42,28,1.473644e-81
42,29,9.926000e-82
42,30,5.775310e-82
42,31,3.164052e-82
42,32,1.896849e-82
42,33,1.016912e-82
42,34,4.524271e-83
42,35,2.323727e-83
42,36,9.144049e-82
42,37,1.898697e-81
42,38,2.749492e-81
42,39,3.626153e-81
42,40,2.784983e-81
42,41,1.879985e-81
42,42,1.612069e-81
42,43,6.224985e-82
42,44,2.737313e-82
42,45,1.697418e-82
42,46,7.568563e-83
42,47,3.915519e-83
42,48,8.636050e-82
42,49,3.406612e-81
42,50,3.919502e-81
42,51,4.477427e-81
42,52,3.572199e-81
42,53,2.234932e-81
42,54,1.338566e-81
42,55,6.811807e-82
42,56,3.561800e-82
42,57,2.240300e-82
42,58,1.210317e-82
42,59,7.379217e-83
42,60,1.907646e-81
42,61,3.895537e-81
42,62,4.620554e-81
42,63,6.110848e-81
42,64,4.024976e-81
42,65,2.661547e-81
42,66,1.448896e-81
42,67,8.297480e-82
42,68,4.664122e-82
42,69,2.956788e-82
42,70,1.671171e-82
42,71,8.969378e-83
42,72,2.384583e-81
42,73,4.185796e-81
42,74,6.067415e-81
42,75,6.475765e-81
42,76,4.915013e-81
42,77,2.422674e-81
42,78,1.459210e-81
42,79,7.834711e-82
42,80,4.601498e-82
42,81,2.522351e-82
42,82,1.721531e-82
42,83,9.496398e-83
42,84,1.608786e-81
42,85,3.883995e-81
42,86,4.958773e-81
42,87,5.445910e-81
42,88,3.850291e-81
42,89,2.156334e-81
42,90,1.225060e-81
42,91,6.979632e-82
42,92,3.823643e-82
42,93,2.186171e-82
42,94,1.155391e-82
42,95,7.078545e-83
42,96,1.281725e-82
42,97,2.874088e-81
42,98,3.935716e-81
42,99,4.148982e-81
42,100,2.620030e-81
42,101,1.522862e-81
42,102,7.285233e-82
42,103,5.004719e-82
42,104,3.701073e-82
42,105,2.119301e-82
42,106,8.748487e-83
42,107,6.634343e-83
42,108,0.000000e+00
42,109,3.070709e-82
42,110,2.640175e-81
42,111,2.625011e-81
42,112,1.577888e-81
42,113,8.902966e-82
42,114,5.429165e-82
42,115,3.610375e-82
42,116,2.301507e-82
42,117,1.740020e-82
42,118,7.299519e-83
42,119,5.296733e-83
42,120,0.000000e+00
42,121,0.000000e+00
42,122,2.752282e-82
42,123,7.692593e-82
42,124,6.066052e-82
42,125,3.623575e-82
42,126,2.582677e-82
42,127,2.105622e-82
42,128,9.977936e-83
42,129,8.002525e-83
42,130,5.359028e-83
42,131,3.700470e-83
42,132,0.000000e+00
42,133,0.000000e+00
42,134,0.000000e+00
42,135,0.000000e+00
42,136,5.201431e-83
42,137,6.528789e-83
42,138,9.793072e-83
42,139,7.307319e-83
42,140,4.905598e-83
42,141,4.119252e-83
42,142,2.485076e-83
42,143,1.618841e-83
42,144,0.000000e+00
42,145,0.000000e+00
42,146,0.000000e+00
42,147,0.000000e+00
42,148,0.000000e+00
42,149,5.972798e-86
42,150,4.531299e-84
42,151,5.251898e-84
42,152,3.486870e-84
42,153,2.803551e-84
42,154,2.355219e-84
42,155,2.212791e-84
43,0,7.618989e-83
43,1,3.385198e-83
43,2,8.655539e-83
43,3,1.087317e-82
43,4,8.828557e-83
43,5,3.072994e-83
43,6,3.369874e-83
43,7,1.809574e-83
43,8,1.180431e-83
43,9,1.096850e-83
43,10,5.394735e-84
43,11,4.479133e-84
43,12,1.785410e-82
43,13,3.286117e-82
43,14,4.492828e-82
43,15,4.616974e-82
43,16,3.266386e-82
43,17,1.862711e-82
43,18,1.237879e-82
43,19,7.427274e-83
43,20,4.467709e-83
43,21,3.289108e-83
43,22,1.919642e-83
43,23,8.774123e-84
43,24,8.123588e-82
43,25,1.106208e-81
43,26,1.328008e-81
43,27,1.225211e-81
43,28,8.584808e-82
43,29,5.026604e-82
43,30,3.209980e-82
43,31,2.309222e-82
43,32,1.117225e-82
43,33,6.759038e-83
43,34,3.267941e-83
43,35,1.574335e-83
43,36,1.519738e-81
43,37,1.810583e-81
43,38,2.180744e-81
43,39,2.331252e-81
43,40,1.560384e-81
43,41,8.053673e-82
43,42,6.224985e-82
43,43,5.779495e-82
43,44,1.933997e-82
43,45,1.040442e-82
43,46,5.676392e-83
43,47,2.365685e-83
43,48,1.890170e-81
43,49,2.779697e-81
43,50,2.885303e-81
43,51,2.681853e-81
43,52,2.026696e-81
43,53,1.162168e-81
43,54,6.547977e-82
43,55,4.725960e-82
43,56,2.495841e-82
43,57,1.442892e-82
43,58,8.787314e-83
43,59,4.198101e-83
43,60,2.296900e-81
43,61,3.170321e-81
43,62,3.343842e-81
43,63,3.568403e-81
43,64,2.101440e-81
43,65,1.392446e-81
43,66,8.085313e-82
43,67,4.643935e-82
43,68,2.722576e-82
43,69,1.813557e-82
43,70,1.131716e-82
43,71,4.900323e-83
43,72,2.682103e-81
43,73,3.421979e-81
43,74,3.958031e-81
43,75,3.725764e-81
43,76,2.534166e-81
43,77,1.241485e-81
43,78,7.731179e-82
43,79,4.527903e-82
43,80,2.753132e-82
43,81,1.522847e-82
43,82,1.054342e-82
43,83,5.223431e-83
43,84,1.477329e-81
43,85,2.944261e-81
43,86,3.161035e-81
43,87,2.953703e-81
43,88,1.926574e-81
43,89,1.063711e-81
43,90,6.368309e-82
43,91,3.973049e-82
43,92,2.356128e-82
43,93,1.367403e-82
43,94,7.560804e-83
43,95,4.037821e-83
43,96,5.745955e-83
43,97,1.771267e-81
43,98,2.249256e-81
43,99,2.037408e-81
43,100,1.273537e-81
43,101,7.567040e-82
43,102,4.000221e-82
43,103,2.941878e-82
43,104,2.188868e-82
43,105,1.306619e-82
43,106,5.685627e-83
43,107,3.577317e-83
43,108,0.000000e+00
43,109,1.391906e-82
43,110,1.291164e-81
43,111,1.188494e-81
43,112,7.061668e-82
43,113,4.093450e-82
43,114,2.777080e-82
43,115,1.978084e-82
43,116,1.268701e-82
43,117,9.758981e-83
43,118,4.606503e-83
43,119,2.782058e-83
43,120,0.000000e+00
43,121,0.000000e+00
43,122,1.157996e-82
43,123,3.386871e-82
43,124,2.651940e-82
43,125,1.683739e-82
43,126,1.252006e-82
43,127,1.057479e-82
43,128,5.522723e-83
43,129,4.297346e-83
43,130,2.947030e-83
43,131,1.780082e-83
43,132,0.000000e+00
43,133,0.000000e+00
43,134,0.000000e+00
43,135,0.000000e+00
43,136,2.066108e-83
43,137,2.785778e-83
43,138,4.159513e-83
43,139,3.309969e-83
43,140,2.310132e-83
43,141,1.853128e-83
43,142,1.172383e-83
43,143,6.966427e-84
43,144,0.000000e+00
43,145,0.000000e+00
43,146,0.000000e+00
43,147,0.000000e+00
43,148,0.000000e+00
43,149,1.412630e-85
43,150,2.019972e-84
43,151,2.331789e-84
43,152,1.537737e-84
43,153,1.283842e-84
43,154,9.956577e-85
43,155,9.096309e-85
44,0,8.310144e-83
44,1,4.270014e-83
44,2,9.087174e-83
44,3,7.664252e-83
44,4,3.690092e-83
44,5,1.300535e-83
44,6,1.811898e-83
44,7,1.076852e-83
44,8,9.027280e-84
44,9,7.924604e-84
44,10,4.883789e-84
44,11,2.718262e-84
44,12,2.926039e-82
44,13,3.556565e-82
44,14,4.119322e-82
44,15,3.152218e-82
44,16,1.773592e-82
44,17,1.166789e-82
44,18,6.841277e-83
44,19,4.631681e-83
44,20,3.007881e-83
44,21,2.267945e-83
44,22,1.229268e-83
44,23,4.551120e-84
44,24,1.078690e-81
44,25,1.036570e-81
44,26,1.150993e-81
44,27,8.532984e-82
44,28,4.834127e-82
44,29,2.828239e-82
44,30,1.613567e-82
44,31,1.294173e-82
44,32,8.840173e-83
44,33,4.643744e-83
44,34,2.500567e-83
44,35,1.047717e-83
44,36,1.771993e-81
44,37,1.769261e-81
44,38,1.875284e-81
44,39,1.580174e-81
44,40,9.580560e-82
44,41,4.601604e-82
44,42,2.737313e-82
44,43,1.933997e-82
44,44,2.233977e-82
44,45,8.278455e-83
44,46,4.756616e-83
44,47,1.912510e-83
44,48,2.360779e-81
44,49,2.429854e-81
44,50,2.579537e-81
44,51,1.760867e-81
44,52,1.085668e-81
44,53,5.987775e-82
44,54,3.722267e-82
44,55,2.641845e-82
44,56,2.020260e-82
44,57,1.106432e-82
44,58,6.615330e-83
44,59,2.508715e-83
44,60,2.515095e-81
44,61,2.775722e-81
44,62,2.804038e-81
44,63,2.206949e-81
44,64,1.196166e-81
44,65,6.801379e-82
44,66,3.944727e-82
44,67,3.215305e-82
44,68,1.682038e-82
44,69,1.247844e-82
44,70,7.783141e-83
44,71,3.075232e-83
44,72,2.895052e-81
44,73,3.060283e-81
44,74,2.828782e-81
44,75,2.211507e-81
44,76,1.112472e-81
44,77,6.443293e-82
44,78,4.143844e-82
44,79,2.797994e-82
44,80,1.742864e-82
44,81,1.085650e-82
44,82,7.194485e-83
44,83,2.808979e-83
44,84,1.412556e-81
44,85,2.468855e-81
44,86,2.309794e-81
44,87,1.594493e-81
44,88,8.650070e-82
44,89,4.892782e-82
44,90,3.441192e-82
44,91,2.517986e-82
44,92,1.634542e-82
44,93,9.535583e-83
44,94,5.829029e-83
44,95,2.391916e-83
44,96,4.855712e-83
44,97,1.144161e-81
44,98,1.369999e-81
44,99,9.103525e-82
44,100,5.254991e-82
44,101,3.299591e-82
44,102,2.133151e-82
44,103,1.738654e-82
44,104,1.374754e-82
44,105,8.111685e-83
44,106,4.409945e-83
44,107,2.025111e-83
44,108,0.000000e+00
44,109,6.324638e-83
44,110,6.243993e-82
44,111,4.259482e-82
44,112,2.469204e-82
44,113,1.469324e-82
44,114,1.334732e-82
44,115,1.101280e-82
44,116,7.237621e-83
44,117,5.844184e-83
44,118,3.162675e-83
44,119,1.433703e-83
44,120,0.000000e+00
44,121,0.000000e+00
44,122,4.159169e-83
44,123,9.678126e-83
44,124,7.143461e-83
44,125,5.418380e-83
44,126,4.910925e-83
44,127,4.136039e-83
44,128,3.017914e-83
44,129,2.378696e-83
44,130,1.641440e-83
44,131,6.499017e-84
44,132,0.000000e+00
44,133,0.000000e+00
44,134,0.000000e+00
44,135,0.000000e+00
44,136,5.398200e-84
44,137,7.729583e-84
44,138,1.241697e-83
44,139,1.149564e-83
44,140,6.471322e-84
44,141,5.787984e-84
44,142,4.115908e-84
44,143,1.397424e-84
44,144,0.000000e+00
44,145,0.000000e+00
44,146,0.000000e+00
44,147,0.000000e+00
44,148,0.000000e+00
44,149,-5.160039e-86
44,150,7.760149e-85
44,151,6.652061e-85
44,152,3.943651e-85
44,153,3.186137e-85
44,154,2.568791e-85
44,155,1.152392e-85
45,0,4.480391e-83
45,1,2.316265e-83
45,2,4.844644e-83
45,3,5.045425e-83
45,4,2.597370e-83
45,5,8.481708e-84
45,6,1.083734e-83
45,7,5.663449e-84
45,8,5.145531e-84
45,9,3.401828e-84
45,10,2.234430e-84
45,11,1.243306e-84
45,12,1.362398e-82
45,13,1.788368e-82
45,14,2.251556e-82
45,15,1.771282e-82
45,16,1.086749e-82
45,17,7.096517e-83
45,18,4.817123e-83
45,19,2.586837e-83
45,20,1.709835e-83
45,21,1.304148e-83
45,22,6.300352e-84
45,23,2.849635e-84
45,24,5.667899e-82
45,25,5.693573e-82
45,26,6.430141e-82
45,27,4.843746e-82
45,28,2.831492e-82
45,29,1.759879e-82
45,30,1.060672e-82
45,31,8.169375e-83
45,32,4.769951e-83
45,33,3.969081e-83
45,34,1.372000e-83
45,35,6.308999e-84
45,36,9.619673e-82
45,37,9.375229e-82
45,38,1.057259e-81
45,39,9.130443e-82
45,40,5.745766e-82
45,41,3.017822e-82
45,42,1.697418e-82
45,43,1.040442e-82
45,44,8.278455e-83
45,45,9.844415e-83
45,46,2.871539e-83
45,47,1.054386e-83
45,48,1.239462e-81
45,49,1.372972e-81
45,50,1.297900e-81
45,51,1.036053e-81
45,52,6.520181e-82
45,53,3.674660e-82
45,54,2.062767e-82
45,55,1.646959e-82
45,56,1.017866e-82
45,57,8.971149e-83
45,58,3.955297e-83
45,59,1.247909e-83
45,60,1.454848e-81
45,61,1.545423e-81
45,62,1.618114e-81
45,63,1.316418e-81
45,64,7.553825e-82
45,65,4.360966e-82
45,66,2.228324e-82
45,67,1.991211e-82
45,68,1.092706e-82
45,69,7.320625e-83
45,70,4.459078e-83
45,71,1.795615e-83
45,72,1.484507e-81
45,73,1.644607e-81
45,74,1.616130e-81
45,75,1.313743e-81
45,76,7.410547e-82
45,77,4.283832e-82
45,78,2.615769e-82
45,79,1.730004e-82
45,80,1.071450e-82
45,81,6.478991e-83
45,82,3.889598e-83
45,83,1.648473e-83
45,84,7.850208e-82
45,85,1.323115e-81
45,86,1.319806e-81
45,87,9.528393e-82
45,88,5.533289e-82
45,89,3.127818e-82
45,90,2.083964e-82
45,91,1.524891e-82
45,92,9.710372e-83
45,93,5.942812e-83
45,94,3.309199e-83
45,95,1.363059e-83
45,96,2.889021e-83
45,97,6.551711e-82
45,98,7.828965e-82
45,99,5.832740e-82
45,100,3.395365e-82
45,101,2.103360e-82
45,102,1.315465e-82
45,103,1.006452e-82
45,104,8.079337e-83
45,105,4.697025e-83
45,106,2.624075e-83
45,107,1.266037e-83
45,108,0.000000e+00
45,109,4.696090e-83
45,110,3.905971e-82
45,111,2.946170e-82
45,112,1.730688e-82
45,113,1.046427e-82
45,114,9.046678e-83
45,115,7.233120e-83
45,116,4.648943e-83
45,117,3.594486e-83
45,118,1.898393e-83
45,119,9.102646e-84
45,120,0.000000e+00
45,121,0.000000e+00
45,122,3.020915e-83
45,123,6.968755e-83
45,124,5.439383e-83
45,125,3.659172e-83
45,126,3.370757e-83
45,127,2.878316e-83
45,128,1.894430e-83
45,129,1.567074e-83
45,130,1.074849e-83
45,131,4.433881e-84
45,132,0.000000e+00
45,133,0.000000e+00
45,134,0.000000e+00
45,135,0.000000e+00
45,136,4.084752e-84
45,137,5.767193e-84
45,138,1.020129e-83
45,139,8.391365e-84
45,140,5.103483e-84
45,141,4.490945e-84
45,142,3.014610e-84
45,143,1.420906e-84
45,144,0.000000e+00
45,145,0.000000e+00
45,146,0.000000e+00
45,147,0.000000e+00
45,148,0.000000e+00
45,149,-5.754209e-86
45,150,5.268116e-85
45,151,4.641007e-85
45,152,3.255590e-85
45,153,2.686329e-85
45,154,2.487702e-85
45,155,1.900946e-85
46,0,4.241314e-83
46,1,2.343243e-83
46,2,4.439139e-83
46,3,2.861628e-83
46,4,6.014511e-84
46,5,3.395513e-84
46,6,4.824075e-84
46,7,3.299248e-84
46,8,3.352610e-84
46,9,2.494957e-84
46,10,2.125759e-84
46,11,7.675425e-85
46,12,1.698422e-82
46,13,1.718458e-82
46,14,1.876793e-82
46,15,1.116677e-82
46,16,4.697723e-83
46,17,3.632857e-83
46,18,2.070174e-83
46,19,1.562498e-83
46,20,1.216349e-83
46,21,8.226001e-84
46,22,3.502293e-84
46,23,9.758367e-85
46,24,6.012072e-82
46,25,4.851142e-82
46,26,4.979992e-82
46,27,3.135778e-82
46,28,1.444772e-82
46,29,7.719678e-83
46,30,4.817582e-83
46,31,4.682656e-83
46,32,2.931754e-83
46,33,1.939012e-83
46,34,1.220593e-83
46,35,3.276780e-84
46,36,9.516926e-82
46,37,8.343852e-82
46,38,8.028548e-82
46,39,5.746511e-82
46,40,2.794760e-82
46,41,1.194366e-82
46,42,7.568563e-83
46,43,5.676392e-83
46,44,4.756616e-83
46,45,2.871539e-83
46,46,3.022074e-83
46,47,6.752894e-84
46,48,1.231712e-81
46,49,1.053780e-81
46,50,1.078426e-81
46,51,5.965811e-82
46,52,2.948259e-82
46,53,1.177720e-82
46,54,1.002675e-82
46,55,9.377274e-83
46,56,6.514247e-83
46,57,3.809519e-83
46,58,3.187208e-83
46,59,6.793675e-84
46,60,1.273455e-81
46,61,1.200754e-81
46,62,1.155614e-81
46,63,6.924913e-82
46,64,3.214516e-82
46,65,1.379869e-82
46,66,8.856855e-83
46,67,9.928857e-83
46,68,5.696166e-83
46,69,4.497628e-83
46,70,2.702513e-83
46,71,7.377607e-84
46,72,1.372245e-81
46,73,1.289402e-81
46,74,1.056115e-81
46,75,6.352106e-82
46,76,1.997372e-82
46,77,1.552067e-82
46,78,9.827566e-83
46,79,8.094815e-83
46,80,5.623512e-83
46,81,3.942393e-83
46,82,2.282529e-83
46,83,6.695142e-84
46,84,6.329809e-82
46,85,1.011521e-81
46,86,8.506892e-82
46,87,4.142104e-82
46,88,1.458370e-82
46,89,8.063325e-83
46,90,8.118558e-83
46,91,7.672294e-83
46,92,5.362164e-83
46,93,3.320997e-83
46,94,2.198884e-83
46,95,6.349861e-84
46,96,1.755621e-83
46,97,3.724507e-82
46,98,4.147141e-82
46,99,1.386923e-82
46,100,5.553869e-83
46,101,4.370767e-83
46,102,5.153040e-83
46,103,4.800598e-83
46,104,3.818718e-83
46,105,2.278615e-83
46,106,1.617423e-83
46,107,4.837231e-84
46,108,0.000000e+00
46,109,9.296180e-84
46,110,1.210038e-82
46,111,5.641608e-84
46,112,-2.024721e-84
46,113,1.536846e-84
46,114,2.143522e-83
46,115,2.498546e-83
46,116,1.591410e-83
46,117,1.470230e-83
46,118,9.832935e-84
46,119,2.959195e-84
46,120,0.000000e+00
46,121,0.000000e+00
46,122,-2.403100e-84
46,123,-1.826070e-83
46,124,-1.727269e-83
46,125,-4.617427e-84
46,126,3.446676e-84
46,127,1.191546e-84
46,128,5.073152e-84
46,129,4.758565e-84
46,130,3.624386e-84
46,131,-1.765336e-85
46,132,0.000000e+00
46,133,0.000000e+00
46,134,0.000000e+00
46,135,0.000000e+00
46,136,-1.702284e-84
46,137,-1.719491e-84
46,138,-2.762153e-84
46,139,-7.644011e-85
46,140,-1.580032e-84
46,141,-1.081555e-84
46,142,-3.555534e-85
46,143,-7.959351e-85
46,144,0.000000e+00
46,145,0.000000e+00
46,146,0.000000e+00
46,147,0.000000e+00
46,148,0.000000e+00
46,149,-7.426658e-87
46,150,-6.648331e-86
46,151,-1.914685e-85
46,152,-1.386280e-85
46,153,-1.028574e-85
46,154,-1.079922e-85
46,155,-1.515584e-85
47,0,1.047911e-83
47,1,6.056486e-84
47,2,1.150914e-83
47,3,1.083948e-83
47,4,5.692179e-84
47,5,1.945529e-84
47,6,2.481496e-84
47,7,1.461989e-84
47,8,1.262278e-84
47,9,9.502134e-85
47,10,5.206109e-85
47,11,2.567720e-85
47,12,3.545785e-83
47,13,4.658963e-83
47,14,5.234471e-83
47,15,4.501000e-83
47,16,2.693076e-83
47,17,1.755678e-83
47,18,1.064029e-83
47,19,7.193066e-84
47,20,4.599899e-84
47,21,3.172832e-84
47,22,1.302170e-84
47,23,5.954849e-85
47,24,1.282903e-82
47,25,1.279924e-82
47,26,1.481943e-82
47,27,1.169724e-82
47,28,6.885023e-83
47,29,4.153380e-83
47,30,2.369451e-83
47,31,1.878464e-83
47,32,1.165978e-83
47,33,6.858329e-84
47,34,3.501233e-84
47,35,2.488389e-84
47,36,2.042353e-82
47,37,2.249517e-82
47,38,2.447146e-82
47,39,2.132947e-82
47,40,1.431204e-82
47,41,7.020456e-83
47,42,3.915519e-83
47,43,2.365685e-83
47,44,1.912510e-83
47,45,1.054386e-83
47,46,6.752894e-84
47,47,5.359265e-84
47,48,2.849358e-82
47,49,3.188136e-82
47,50,3.379285e-82
47,51,2.433989e-82
47,52,1.519937e-82
47,53,9.015482e-83
47,54,5.284006e-83
47,55,3.729874e-83
47,56,2.503465e-83
47,57,1.444102e-83
47,58,8.403839e-84
47,59,5.063489e-84
47,60,3.008486e-82
47,61,3.578554e-82
47,62,3.788172e-82
47,63,3.071234e-82
47,64,1.812736e-82
47,65,1.011266e-82
47,66,5.206898e-83
47,67,4.769603e-83
47,68,2.482110e-83
47,69,1.797241e-83
47,70,1.002786e-83
47,71,4.847276e-84
47,72,3.712654e-82
47,73,3.948621e-82
47,74,3.721100e-82
47,75,3.102946e-82
47,76,1.613304e-82
47,77,9.719216e-83
47,78,6.203197e-83
47,79,3.923207e-83
47,80,2.370449e-83
47,81,1.585509e-83
47,82,9.763225e-84
47,83,3.684667e-84
47,84,1.769691e-82
47,85,3.095981e-82
47,86,3.056630e-82
47,87,2.214695e-82
47,88,1.294023e-82
47,89,7.320294e-83
47,90,5.006244e-83
47,91,3.561552e-83
47,92,2.186141e-83
47,93,1.315714e-83
47,94,7.756375e-84
47,95,3.200916e-84
47,96,7.764407e-84
47,97,1.520392e-82
47,98,1.941248e-82
47,99,1.404513e-82
47,100,8.126516e-83
47,101,5.006607e-83
47,102,2.983320e-83
47,103,2.337398e-83
47,104,1.907831e-83
47,105,1.100535e-83
47,106,6.206374e-84
47,107,3.114139e-84
47,108,0.000000e+00
47,109,1.024284e-83
47,110,9.958279e-83
47,111,7.603215e-83
47,112,4.412192e-83
47,113,2.537727e-83
47,114,1.981810e-83
47,115,1.651791e-83
47,116,1.051895e-83
47,117,8.670020e-84
47,118,4.477891e-84
47,119,2.227651e-84
47,120,0.000000e+00
47,121,0.000000e+00
47,122,7.946026e-84
47,123,1.891185e-83
47,124,1.432612e-83
47,125,9.728275e-84
47,126,8.117354e-84
47,127,6.969716e-84
47,128,4.846132e-84
47,129,3.685894e-84
47,130,2.647657e-84
47,131,1.108013e-84
47,132,0.000000e+00
47,133,0.000000e+00
47,134,0.000000e+00
47,135,0.000000e+00
47,136,1.264984e-84
47,137,1.724718e-84
47,138,2.507766e-84
47,139,2.277841e-84
47,140,1.286598e-84
47,141,1.310975e-84
47,142,8.125945e-85
47,143,3.603213e-85
47,144,0.000000e+00
47,145,0.000000e+00
47,146,0.000000e+00
47,147,0.000000e+00
47,148,0.000000e+00
47,149,-1.571012e-86
47,150,1.263409e-85
47,151,1.230472e-85
47,152,8.011728e-86
47,153,6.416025e-86
47,154,6.437944e-86
47,155,4.083180e-86
48,0,3.284577e-81
48,1,1.825325e-81
48,2,3.445292e-81
48,3,1.225086e-81
48,4,-5.348130e-82
48,5,-3.247944e-84
48,6,1.185103e-82
48,7,1.169589e-82
48,8,1.582623e-82
48,9,1.757083e-82
48,10,1.654417e-82
48,11,4.209301e-83
48,12,1.491137e-80
48,13,1.290253e-80
48,14,1.335981e-80
48,15,5.457926e-81
48,16,6.224877e-82
48,17,1.091163e-81
48,18,4.933188e-83
48,19,5.248639e-82
48,20,6.055730e-82
48,21,4.283284e-82
48,22,2.205957e-82
48,23,2.872300e-83
48,24,4.946063e-80
48,25,3.520262e-80
48,26,3.282859e-80
48,27,1.550154e-80
48,28,3.701286e-81
48,29,8.558814e-82
48,30,7.602743e-82
48,31,1.886994e-81
48,32,1.261152e-81
48,33,9.509282e-82
48,34,5.502790e-82
48,35,1.604326e-82
48,36,7.445702e-80
48,37,5.898620e-80
48,38,5.236514e-80
48,39,2.820127e-80
48,40,6.745403e-81
48,41,1.023977e-82
48,42,8.636050e-82
48,43,1.890170e-81
48,44,2.360779e-81
48,45,1.239462e-81
48,46,1.231712e-81
48,47,2.849358e-82
48,48,1.181408e-79
48,49,7.133647e-80
48,50,7.026920e-80
48,51,2.626079e-80
48,52,6.130617e-81
48,53,-2.838028e-81
48,54,1.553156e-81
48,55,4.378153e-81
48,56,3.268641e-81
48,57,1.977641e-81
48,58,1.644885e-81
48,59,1.342282e-82
48,60,9.782867e-80
48,61,8.125905e-80
48,62,7.258680e-80
48,63,2.552462e-80
48,64,4.225757e-81
48,65,-2.778702e-81
48,66,-5.317727e-82
48,67,3.128130e-81
48,68,1.897810e-81
48,69,2.121349e-81
48,70,1.503538e-81
48,71,1.265437e-82
48,72,1.043423e-79
48,73,8.823332e-80
48,74,5.686692e-80
48,75,2.054830e-80
48,76,-9.058875e-81
48,77,-7.346374e-82
48,78,1.820178e-82
48,79,2.342253e-81
48,80,1.990423e-81
48,81,1.704575e-81
48,82,1.011684e-81
48,83,3.893503e-83
48,84,4.672771e-80
48,85,6.804946e-80
48,86,4.671125e-80
48,87,7.106482e-81
48,88,-7.711766e-81
48,89,-5.006714e-81
48,90,-2.044145e-82
48,91,2.402062e-81
48,92,2.236728e-81
48,93,1.421048e-81
48,94,1.132103e-81
48,95,1.383746e-82
48,96,6.847241e-82
48,97,1.839253e-80
48,98,1.510264e-80
48,99,-1.044578e-80
48,100,-9.143115e-81
48,101,-4.818159e-81
48,102,4.757986e-83
48,103,1.260422e-81
48,104,9.556903e-82
48,105,6.896692e-82
48,106,7.541160e-82
48,107,-5.230063e-85
48,108,0.000000e+00
48,109,-8.553999e-82
48,110,-3.699250e-81
48,111,-1.357111e-80
48,112,-8.988725e-81
48,113,-5.078421e-81
48,114,-1.483477e-81
48,115,-2.838790e-82
48,116,-1.908972e-82
48,117,4.918533e-83
48,118,3.368743e-82
48,119,-8.657387e-83
48,120,0.000000e+00
48,121,0.000000e+00
48,122,-1.737690e-81
48,123,-5.675868e-81
48,124,-4.930691e-81
48,125,-2.459935e-81
48,126,-1.293156e-81
48,127,-1.196958e-81
48,128,-2.524703e-82
48,129,-2.041578e-82
48,130,-8.568515e-83
48,131,-2.525552e-82
48,132,0.000000e+00
48,133,0.000000e+00
48,134,0.000000e+00
48,135,0.000000e+00
48,136,-4.547380e-82
48,137,-5.159302e-82
48,138,-8.319089e-82
48,139,-5.347808e-82
48,140,-4.394613e-82
48,141,-3.852027e-82
48,142,-2.025053e-82
48,143,-1.749227e-82
48,144,0.000000e+00
48,145,0.000000e+00
48,146,0.000000e+00
48,147,0.000000e+00
48,148,0.000000e+00
48,149,1.258787e-84
48,150,-3.330852e-83
48,151,-4.605153e-83
48,152,-3.347839e-83
48,153,-2.609276e-83
48,154,-2.552578e-83
48,155,-2.750197e-83
49,0,2.445859e-81
49,1,1.362856e-81
49,2,2.583223e-81
49,3,1.488261e-81
49,4,2.377474e-82
49,5,1.654942e-82
49,6,2.506015e-82
49,7,1.607248e-82
49,8,1.661333e-82
49,9,1.506706e-82
49,10,1.213095e-82
49,11,4.339832e-83
49,12,9.905497e-81
49,13,9.829927e-81
49,14,1.065396e-80
49,15,6.125367e-81
49,16,2.380208e-81
49,17,1.789242e-81
49,18,8.818948e-82
49,19,7.657608e-82
49,20,6.223181e-82
49,21,4.632656e-82
49,22,2.308505e-82
49,23,6.077269e-83
49,24,3.371856e-80
49,25,2.676692e-80
49,26,2.726293e-80
49,27,1.637661e-80
49,28,7.163160e-81
49,29,3.468785e-81
49,30,2.138671e-81
49,31,2.285012e-81
49,32,1.427712e-81
49,33,9.600945e-82
49,34,5.087719e-82
49,35,1.777655e-82
49,36,5.230778e-80
49,37,4.570111e-80
49,38,4.331634e-80
49,39,3.026209e-80
49,40,1.363535e-80
49,41,5.186718e-81
49,42,3.406612e-81
49,43,2.779697e-81
49,44,2.429854e-81
49,45,1.372972e-81
49,46,1.053780e-81
49,47,3.188136e-82
49,48,7.133647e-80
49,49,7.140869e-80
49,50,6.017885e-80
49,51,3.219185e-80
49,52,1.567975e-80
49,53,5.440220e-81
49,54,4.832550e-81
49,55,4.946455e-81
49,56,3.365201e-81
49,57,2.066448e-81
49,58,1.458854e-81
49,59,3.170042e-82
49,60,7.195320e-80
49,61,6.815878e-80
49,62,6.421441e-80
49,63,3.701380e-80
49,64,1.607242e-80
49,65,6.552902e-81
49,66,4.015973e-81
49,67,4.897595e-81
49,68,2.829402e-81
49,69,2.340930e-81
49,70,1.518564e-81
49,71,3.737508e-82
49,72,7.908552e-80
49,73,7.287159e-80
49,74,5.798653e-80
49,75,3.464416e-80
49,76,9.481097e-81
49,77,7.136623e-81
49,78,4.633911e-81
49,79,3.995970e-81
49,80,2.805016e-81
49,81,1.974474e-81
49,82,1.227958e-81
49,83,3.288809e-82
49,84,3.737562e-80
49,85,5.946395e-80
49,86,4.851027e-80
49,87,2.250969e-80
49,88,7.237652e-81
49,89,3.483562e-81
49,90,3.736631e-81
49,91,3.838754e-81
49,92,2.741673e-81
49,93,1.681184e-81
49,94,1.134355e-81
49,95,3.168589e-82
49,96,9.270596e-82
49,97,2.182485e-80
49,98,2.304578e-80
49,99,6.391869e-81
49,100,2.020775e-81
49,101,1.444662e-81
49,102,2.211112e-81
49,103,2.344181e-81
49,104,1.838805e-81
49,105,1.133566e-81
49,106,7.956100e-82
49,107,2.170287e-82
49,108,0.000000e+00
49,109,4.835807e-82
49,110,6.191350e-81
49,111,-5.871348e-82
49,112,-9.445213e-82
49,113,-6.185714e-82
49,114,6.882709e-82
49,115,9.906071e-82
49,116,6.398393e-82
49,117,6.209746e-82
49,118,4.642838e-82
49,119,1.128253e-82
49,120,0.000000e+00
49,121,0.000000e+00
49,122,-2.502643e-82
49,123,-1.339920e-81
49,124,-1.316971e-81
49,125,-5.287171e-82
49,126,-7.628765e-83
49,127,-1.345469e-82
49,128,1.644029e-82
49,129,1.380976e-82
49,130,1.268004e-82
49,131,-5.211395e-83
49,132,0.000000e+00
49,133,0.000000e+00
49,134,0.000000e+00
49,135,0.000000e+00
49,136,-1.296748e-82
49,137,-1.453929e-82
49,138,-2.429276e-82
49,139,-1.201243e-82
49,140,-1.340207e-82
49,141,-1.118536e-82
49,142,-5.132982e-83
49,143,-6.261102e-83
49,144,0.000000e+00
49,145,0.000000e+00
49,146,0.000000e+00
49,147,0.000000e+00
49,148,0.000000e+00
49,149,-8.190535e-86
49,150,-7.485632e-84
49,151,-1.446704e-83
49,152,-1.127881e-83
49,153,-8.725795e-84
49,154,-9.229744e-84
49,155,-1.115711e-83
50,0,2.477430e-81
50,1,1.373702e-81
50,2,2.640444e-81
50,3,1.675329e-81
50,4,3.406997e-82
50,5,1.530773e-82
50,6,2.403781e-82
50,7,1.534322e-82
50,8,1.808703e-82
50,9,1.512950e-82
50,10,1.240975e-82
50,11,4.679941e-83
50,12,1.003506e-80
50,13,1.024781e-80
50,14,1.099489e-80
50,15,6.599439e-81
50,16,2.786038e-81
50,17,2.112356e-81
50,18,1.074030e-81
50,19,8.850297e-82
50,20,6.578988e-82
50,21,4.895378e-82
50,22,2.398952e-82
50,23,5.800679e-83
50,24,3.359219e-80
50,25,2.685922e-80
50,26,2.778102e-80
50,27,1.788515e-80
50,28,8.071008e-81
50,29,4.170054e-81
50,30,2.257283e-81
50,31,2.268418e-81
50,32,1.545807e-81
50,33,9.904679e-82
50,34,5.379770e-82
50,35,1.684521e-82
50,36,5.324214e-80
50,37,4.733667e-80
50,38,4.481081e-80
50,39,3.179618e-80
50,40,1.563090e-80
50,41,5.992147e-81
50,42,3.919502e-81
50,43,2.885303e-81
50,44,2.579537e-81
50,45,1.297900e-81
50,46,1.078426e-81
50,47,3.379285e-82
50,48,7.026920e-80
50,49,6.017885e-80
50,50,7.641785e-80
50,51,3.478078e-80
50,52,1.731876e-80
50,53,6.839311e-81
50,54,5.807551e-81
50,55,4.885635e-81
50,56,3.437141e-81
50,57,2.037129e-81
50,58,1.491870e-81
50,59,4.072602e-82
50,60,7.190267e-80
50,61,6.852451e-80
50,62,6.650148e-80
50,63,4.050221e-80
50,64,1.816433e-80
50,65,7.453580e-81
50,66,4.959449e-81
50,67,5.437784e-81
50,68,2.935237e-81
50,69,2.558105e-81
50,70,1.549471e-81
50,71,4.418437e-82
50,72,7.978883e-80
50,73,7.598602e-80
50,74,6.213745e-80
50,75,3.666886e-80
50,76,1.071998e-80
50,77,8.040526e-81
50,78,5.074426e-81
50,79,4.158389e-81
50,80,2.959587e-81
50,81,2.097528e-81
50,82,1.333559e-81
50,83,3.895062e-82
50,84,3.718988e-80
50,85,6.077520e-80
50,86,5.124066e-80
50,87,2.536483e-80
50,88,8.674891e-81
50,89,4.501434e-81
50,90,4.472880e-81
50,91,4.100836e-81
50,92,2.803346e-81
50,93,1.678157e-81
50,94,1.195819e-81
50,95,3.567363e-82
50,96,1.083841e-81
50,97,2.251027e-80
50,98,2.452527e-80
50,99,8.121194e-81
50,100,2.961735e-81
50,101,1.873778e-81
50,102,2.377978e-81
50,103,2.459187e-81
50,104,1.915726e-81
50,105,1.135384e-81
50,106,8.115958e-82
50,107,2.296330e-82
50,108,0.000000e+00
50,109,7.234583e-82
50,110,7.748934e-81
50,111,5.701524e-82
50,112,-1.604083e-82
50,113,-2.899208e-82
50,114,7.748919e-82
50,115,1.025215e-81
50,116,6.728082e-82
50,117,6.555584e-82
50,118,4.742550e-82
50,119,1.307990e-82
50,120,0.000000e+00
50,121,0.000000e+00
50,122,-1.121149e-82
50,123,-1.211520e-81
50,124,-1.150546e-81
50,125,-4.582714e-82
50,126,-7.304427e-83
50,127,-1.874288e-82
50,128,1.323167e-82
50,129,1.470854e-82
50,130,1.300636e-82
50,131,-4.656025e-83
50,132,0.000000e+00
50,133,0.000000e+00
50,134,0.000000e+00
50,135,0.000000e+00
50,136,-9.647430e-83
50,137,-1.469281e-82
50,138,-2.270192e-82
50,139,-1.270051e-82
50,140,-1.596862e-82
50,141,-1.108766e-82
50,142,-5.534783e-83
50,143,-6.534714e-83
50,144,0.000000e+00
50,145,0.000000e+00
50,146,0.000000e+00
50,147,0.000000e+00
50,148,0.000000e+00
50,149,-1.827661e-84
50,150,-4.399739e-84
50,151,-1.460049e-83
50,152,-1.236113e-83
50,153,-1.046783e-83
50,154,-1.021102e-83
50,155,-1.361540e-83
51,0,9.839622e-82
51,1,5.114096e-82
51,2,1.116051e-81
51,3,1.260346e-81
51,4,8.149713e-82
51,5,2.783820e-82
51,6,2.896409e-82
51,7,1.543849e-82
51,8,1.165268e-82
51,9,8.672706e-83
51,10,5.446240e-83
51,11,3.417018e-83
51,12,2.909875e-81
51,13,4.287312e-81
51,14,5.378320e-81
51,15,4.927758e-81
51,16,3.261800e-81
51,17,1.927804e-81
51,18,1.281476e-81
51,19,7.279848e-82
51,20,4.606817e-82
51,21,3.298141e-82
51,22,1.632406e-82
51,23,6.752298e-83
51,24,1.115345e-80
51,25,1.247533e-80
51,26,1.467045e-80
51,27,1.232213e-80
51,28,8.049522e-81
51,29,4.755973e-81
51,30,2.704534e-81
51,31,1.901479e-81
51,32,1.100287e-81
51,33,6.470563e-82
51,34,3.163436e-82
51,35,1.368334e-82
51,36,1.991975e-80
51,37,2.111768e-80
51,38,2.396044e-80
51,39,2.344538e-80
51,40,1.518378e-80
51,41,7.989914e-81
51,42,4.477427e-81
51,43,2.681853e-81
51,44,1.760867e-81
51,45,1.036053e-81
51,46,5.965811e-82
51,47,2.433989e-82
51,48,2.626079e-80
51,49,3.219185e-80
51,50,3.478078e-80
51,51,3.412810e-80
51,52,1.952321e-80
51,53,1.051981e-80
51,54,6.043653e-81
51,55,4.003037e-81
51,56,2.477654e-81
51,57,1.467880e-81
51,58,8.703481e-82
51,59,3.594788e-82
51,60,3.064818e-80
51,61,3.698707e-80
51,62,3.884697e-80
51,63,3.670082e-80
51,64,2.156917e-80
51,65,1.211933e-80
51,66,6.593816e-81
51,67,4.820446e-81
51,68,2.635095e-81
51,69,1.816969e-81
51,70,1.074166e-81
51,71,4.658938e-82
51,72,3.431649e-80
51,73,3.962852e-80
51,74,4.197543e-80
51,75,3.575546e-80
51,76,2.160733e-80
51,77,1.142113e-80
51,78,6.806806e-81
51,79,4.171853e-81
51,80,2.573489e-81
51,81,1.547042e-81
51,82,1.031764e-81
51,83,4.530320e-82
51,84,1.822044e-80
51,85,3.425744e-80
51,86,3.544120e-80
51,87,2.859247e-80
51,88,1.738750e-80
51,89,9.311050e-81
51,90,5.797416e-81
51,91,3.818938e-81
51,92,2.283301e-81
51,93,1.330054e-81
51,94,7.907312e-82
51,95,3.582546e-82
51,96,7.245227e-82
51,97,1.774640e-80
51,98,2.253697e-80
51,99,1.802734e-80
51,100,1.056476e-80
51,101,6.038337e-81
51,102,3.319807e-81
51,103,2.421795e-81
51,104,1.854687e-81
51,105,1.087556e-81
51,106,5.708666e-82
51,107,3.009070e-82
51,108,0.000000e+00
51,109,1.364812e-81
51,110,1.258166e-80
51,111,1.013328e-80
51,112,5.780167e-81
51,113,3.081750e-81
51,114,2.148985e-81
51,115,1.599589e-81
51,116,9.808289e-82
51,117,8.305763e-82
51,118,4.002026e-82
51,119,2.255832e-82
51,120,0.000000e+00
51,121,0.000000e+00
51,122,9.599465e-82
51,123,2.561113e-81
51,124,1.874852e-81
51,125,1.110329e-81
51,126,8.557920e-82
51,127,6.602822e-82
51,128,3.722422e-82
51,129,3.235263e-82
51,130,2.298038e-82
51,131,1.176242e-82
51,132,0.000000e+00
51,133,0.000000e+00
51,134,0.000000e+00
51,135,0.000000e+00
51,136,1.705134e-82
51,137,1.679981e-82
51,138,2.521693e-82
51,139,2.057207e-82
51,140,1.199916e-82
51,141,1.076931e-82
51,142,7.080051e-83
51,143,3.669486e-83
51,144,0.000000e+00
51,145,0.000000e+00
51,146,0.000000e+00
51,147,0.000000e+00
51,148,0.000000e+00
51,149,-1.043668e-85
51,150,1.462664e-83
51,151,1.338594e-83
51,152,8.699217e-84
51,153,6.918389e-84
51,154,5.375923e-84
51,155,4.296604e-84
52,0,3.053921e-82
52,1,1.378707e-82
52,2,4.119603e-82
52,3,8.287183e-82
52,4,7.526118e-82
52,5,2.337043e-82
52,6,2.218976e-82
52,7,1.078221e-82
52,8,6.942073e-83
52,9,4.933054e-83
52,10,2.152775e-83
52,11,2.402064e-83
52,12,1.644476e-82
52,13,1.518450e-81
52,14,2.439954e-81
52,15,3.223353e-81
52,16,2.577300e-81
52,17,1.443170e-81
52,18,1.022695e-81
52,19,5.246897e-82
52,20,2.810016e-82
52,21,2.053208e-82
52,22,1.064149e-82
52,23,5.433657e-83
52,24,1.699849e-81
52,25,4.946860e-81
52,26,7.128991e-81
52,27,7.762483e-81
52,28,6.039825e-81
52,29,3.805034e-81
52,30,2.138237e-81
52,31,1.302572e-81
52,32,7.012922e-82
52,33,3.852462e-82
52,34,1.766303e-82
52,35,9.082820e-83
52,36,5.066345e-81
52,37,8.604571e-81
52,38,1.169965e-80
52,39,1.488071e-80
52,40,1.182163e-80
52,41,6.253292e-81
52,42,3.572199e-81
52,43,2.026696e-81
52,44,1.085668e-81
52,45,6.520181e-82
52,46,2.948259e-82
52,47,1.519937e-82
52,48,6.130617e-81
52,49,1.567975e-80
52,50,1.731876e-80
52,51,1.952321e-80
52,52,1.805098e-80
52,53,9.511707e-81
52,54,4.588608e-81
52,55,2.665558e-81
52,56,1.528759e-81
52,57,9.127565e-82
52,58,4.663765e-82
52,59,2.778502e-82
52,60,1.004209e-80
52,61,1.782991e-80
52,62,2.103187e-80
52,63,2.536147e-80
52,64,1.716120e-80
52,65,1.068980e-80
52,66,5.441847e-81
52,67,3.422224e-81
52,68,1.888634e-81
52,69,1.159096e-81
52,70,6.708342e-82
52,71,3.566497e-82
52,72,1.201705e-80
52,73,1.913677e-80
52,74,2.600050e-80
52,75,2.679639e-80
52,76,1.937847e-80
52,77,9.326163e-81
52,78,5.469570e-81
52,79,3.025696e-81
52,80,1.792271e-81
52,81,9.863241e-82
52,82,6.862748e-82
52,83,3.642824e-82
52,84,7.842724e-81
52,85,1.772064e-80
52,86,2.173569e-80
52,87,2.235342e-80
52,88,1.543597e-80
52,89,8.364156e-81
52,90,4.726525e-81
52,91,2.741188e-81
52,92,1.497085e-81
52,93,8.602354e-82
52,94,4.662460e-82
52,95,2.736587e-82
52,96,4.745908e-82
52,97,1.182219e-80
52,98,1.627125e-80
52,99,1.642019e-80
52,100,1.012406e-80
52,101,5.699868e-81
52,102,2.708170e-81
52,103,1.832507e-81
52,104,1.370181e-81
52,105,7.929254e-82
52,106,3.460848e-82
52,107,2.478290e-82
52,108,0.000000e+00
52,109,1.248193e-81
52,110,1.087989e-80
52,111,1.042768e-80
52,112,6.100013e-81
52,113,3.300476e-81
52,114,1.982025e-81
52,115,1.346859e-81
52,116,8.227848e-82
52,117,6.563502e-82
52,118,2.757801e-82
52,119,1.963130e-82
52,120,0.000000e+00
52,121,0.000000e+00
52,122,1.044696e-81
52,123,2.959983e-81
52,124,2.295724e-81
52,125,1.294223e-81
52,126,8.923295e-82
52,127,7.299930e-82
52,128,3.447595e-82
52,129,2.864262e-82
52,130,1.997295e-82
52,131,1.330476e-82
52,132,0.000000e+00
52,133,0.000000e+00
52,134,0.000000e+00
52,135,0.000000e+00
52,136,2.023406e-82
52,137,2.162250e-82
52,138,3.330164e-82
52,139,2.478655e-82
52,140,1.659922e-82
52,141,1.435696e-82
52,142,8.695796e-83
52,143,5.609437e-83
52,144,0.000000e+00
52,145,0.000000e+00
52,146,0.000000e+00
52,147,0.000000e+00
52,148,0.000000e+00
52,149,-3.741104e-85
52,150,1.699012e-83
52,151,1.816726e-83
52,152,1.203573e-83
52,153,9.486055e-84
52,154,7.932672e-84
52,155,7.325798e-84
53,0,-1.772600e-83
53,1,-4.278844e-83
53,2,6.691153e-84
53,3,4.567461e-82
53,4,5.133387e-82
53,5,1.415887e-82
53,6,1.478911e-82
53,7,6.751371e-83
53,8,3.742457e-83
53,9,2.380249e-83
53,10,1.933445e-84
53,11,1.307570e-83
53,12,-9.447591e-82
53,13,1.051660e-82
53,14,5.999850e-82
53,15,1.677682e-81
53,16,1.638297e-81
53,17,8.639349e-82
53,18,6.707744e-82
53,19,3.019770e-82
53,20,1.400486e-82
53,21,9.873575e-83
53,22,5.549713e-83
53,23,3.367799e-83
53,24,-2.312135e-81
53,25,8.408046e-82
53,26,2.423226e-81
53,27,4.009173e-81
53,28,3.611558e-81
53,29,2.392795e-81
53,30,1.332855e-81
53,31,7.429356e-82
53,32,3.900531e-82
53,33,1.954249e-82
53,34,7.750033e-83
53,35,4.971432e-83
53,36,-2.338945e-81
53,37,1.223863e-81
53,38,4.152766e-81
53,39,7.422058e-81
53,40,7.243979e-81
53,41,4.459967e-81
53,42,2.234932e-81
53,43,1.162168e-81
53,44,5.987775e-82
53,45,3.674660e-82
53,46,1.177720e-82
53,47,9.015482e-83
53,48,-2.838028e-81
53,49,5.440220e-81
53,50,6.839311e-81
53,51,1.051981e-80
53,52,9.511707e-81
53,53,7.902245e-81
53,54,3.335684e-81
53,55,1.433804e-81
53,56,7.986056e-82
53,57,4.812642e-82
53,58,2.110140e-82
53,59,1.803889e-82
53,60,-1.049055e-82
53,61,6.259365e-81
53,62,9.024787e-81
53,63,1.503634e-80
53,64,1.058027e-80
53,65,7.436070e-81
53,66,3.903748e-81
53,67,2.142415e-81
53,68,1.090803e-81
53,69,6.518894e-82
53,70,3.515304e-82
53,71,2.417935e-82
53,72,1.080412e-81
53,73,6.750922e-81
53,74,1.278334e-80
53,75,1.642503e-80
53,76,1.332915e-80
53,77,6.328280e-81
53,78,3.679889e-81
53,79,1.904389e-81
53,80,1.075139e-81
53,81,5.623364e-82
53,82,3.888003e-82
53,83,2.395447e-82
53,84,2.082898e-81
53,85,6.868325e-81
53,86,1.096987e-80
53,87,1.403742e-80
53,88,1.069100e-80
53,89,5.974497e-81
53,90,3.202252e-81
53,91,1.662103e-81
53,92,8.714999e-82
53,93,4.839996e-82
53,94,2.328077e-82
53,95,1.721378e-82
53,96,2.911919e-82
53,97,6.634341e-81
53,98,9.695087e-81
53,99,1.161621e-80
53,100,7.346621e-81
53,101,4.171984e-81
53,102,1.833317e-81
53,103,1.171113e-81
53,104,8.884676e-82
53,105,4.932905e-82
53,106,1.820867e-82
53,107,1.679910e-82
53,108,0.000000e+00
53,109,8.658521e-82
53,110,7.446977e-81
53,111,7.852569e-81
53,112,4.644934e-81
53,113,2.577046e-81
53,114,1.493454e-81
53,115,9.482939e-82
53,116,5.992153e-82
53,117,4.474357e-82
53,118,1.700436e-82
53,119,1.403667e-82
53,120,0.000000e+00
53,121,0.000000e+00
53,122,8.241964e-82
53,123,2.353117e-81
53,124,1.868055e-81
53,125,1.060668e-81
53,126,7.187491e-82
53,127,6.031616e-82
53,128,2.679214e-82
53,129,2.200811e-82
53,130,1.436528e-82
53,131,1.081172e-82
53,132,0.000000e+00
53,133,0.000000e+00
53,134,0.000000e+00
53,135,0.000000e+00
53,136,1.638005e-82
53,137,1.891707e-82
53,138,2.980649e-82
53,139,2.122452e-82
53,140,1.475821e-82
53,141,1.276134e-82
53,142,7.557955e-83
53,143,5.013006e-83
53,144,0.000000e+00
53,145,0.000000e+00
53,146,0.000000e+00
53,147,0.000000e+00
53,148,0.000000e+00
53,149,-5.289460e-85
53,150,1.479785e-83
53,151,1.650519e-83
53,152,1.093576e-83
53,153,8.481418e-84
53,154,7.677086e-84
53,155,7.223394e-84
54,0,9.571790e-83
54,1,3.781562e-83
54,2,1.041439e-82
54,3,2.488424e-82
54,4,2.316866e-82
54,5,7.403625e-83
54,6,7.739571e-83
54,7,3.994265e-83
54,8,2.473153e-83
54,9,1.739062e-83
54,10,7.173055e-84
54,11,8.035628e-84
54,12,4.441383e-83
54,13,4.963553e-82
54,14,6.950965e-82
54,15,1.003499e-81
54,16,8.163795e-82
54,17,4.573421e-82
54,18,3.515148e-82
54,19,1.855366e-82
54,20,9.449938e-83
54,21,6.733128e-83
54,22,3.693302e-83
54,23,1.758691e-83
54,24,4.195457e-82
54,25,1.460485e-81
54,26,2.165776e-81
54,27,2.474014e-81
54,28,1.932651e-81
54,29,1.198557e-81
54,30,6.887080e-82
54,31,4.193238e-82
54,32,2.544427e-82
54,33,1.328502e-82
54,34,5.970895e-83
54,35,2.910144e-83
54,36,1.284652e-81
54,37,2.557542e-81
54,38,3.579726e-81
54,39,4.571620e-81
54,40,3.569570e-81
54,41,2.166949e-81
54,42,1.338566e-81
54,43,6.547977e-82
54,44,3.722267e-82
54,45,2.062767e-82
54,46,1.002675e-82
54,47,5.284006e-83
54,48,1.553156e-81
54,49,4.832550e-81
54,50,5.807551e-81
54,51,6.043653e-81
54,52,4.588608e-81
54,53,3.335684e-81
54,54,2.444265e-81
54,55,9.522546e-82
54,56,4.768080e-82
54,57,2.950412e-82
54,58,1.640576e-82
54,59,1.012881e-82
54,60,2.816513e-81
54,61,5.446111e-81
54,62,6.394797e-81
54,63,8.141579e-81
54,64,5.300462e-81
54,65,3.368977e-81
54,66,2.130611e-81
54,67,1.225956e-81
54,68,6.071633e-82
54,69,3.990390e-82
54,70,2.195750e-82
54,71,1.209630e-82
54,72,3.776630e-81
54,73,5.808116e-81
54,74,8.121115e-81
54,75,8.427379e-81
54,76,6.272710e-81
54,77,3.081923e-81
54,78,1.844674e-81
54,79,9.748700e-82
54,80,6.043910e-82
54,81,3.380679e-82
54,82,2.345248e-82
54,83,1.258808e-82
54,84,2.271982e-81
54,85,5.322137e-81
54,86,6.650171e-81
54,87,7.068610e-81
54,88,4.988468e-81
54,89,2.830792e-81
54,90,1.628333e-81
54,91,9.109831e-82
54,92,5.047233e-82
54,93,2.843239e-82
54,94,1.564153e-82
54,95,9.323360e-83
54,96,1.451928e-82
54,97,3.663677e-81
54,98,5.042755e-81
54,99,5.253309e-81
54,100,3.282569e-81
54,101,1.929821e-81
54,102,9.370255e-82
54,103,6.410469e-82
54,104,4.865868e-82
54,105,2.766835e-82
54,106,1.156994e-82
54,107,8.499304e-83
54,108,0.000000e+00
54,109,3.795652e-82
54,110,3.378309e-81
54,111,3.338325e-81
54,112,2.023795e-81
54,113,1.140961e-81
54,114,7.019856e-82
54,115,4.699791e-82
54,116,3.006614e-82
54,117,2.343399e-82
54,118,9.637365e-83
54,119,6.871568e-83
54,120,0.000000e+00
54,121,0.000000e+00
54,122,3.418766e-82
54,123,9.671773e-82
54,124,7.761911e-82
54,125,4.649823e-82
54,126,3.303812e-82
54,127,2.696357e-82
54,128,1.292329e-82
54,129,1.066410e-82
54,130,7.026640e-83
54,131,4.765416e-83
54,132,0.000000e+00
54,133,0.000000e+00
54,134,0.000000e+00
54,135,0.000000e+00
54,136,6.768222e-83
54,137,8.180427e-83
54,138,1.234046e-82
54,139,9.409388e-83
54,140,6.307064e-83
54,141,5.518737e-83
54,142,3.300348e-83
54,143,2.090001e-83
54,144,0.000000e+00
54,145,0.000000e+00
54,146,0.000000e+00
54,147,0.000000e+00
54,148,0.000000e+00
54,149,1.280931e-85
54,150,5.855998e-84
54,151,6.688972e-84
54,152,4.518531e-84
54,153,3.598050e-84
54,154,3.054327e-84
54,155,2.772476e-84
55,0,1.521429e-82
55,1,7.383578e-83
55,2,1.703363e-82
55,3,1.613007e-82
55,4,1.001079e-82
55,5,3.915811e-83
55,6,4.877571e-83
55,7,2.529485e-83
55,8,1.732339e-83
55,9,1.643646e-83
55,10,9.521555e-84
55,11,6.023406e-84
55,12,4.791535e-82
55,13,6.384646e-82
55,14,8.037839e-82
55,15,6.904938e-82
55,16,4.398566e-82
55,17,2.629624e-82
55,18,1.701939e-82
55,19,1.076124e-82
55,20,7.083738e-83
55,21,4.729170e-83
55,22,2.695832e-83
55,23,1.112394e-83
55,24,1.828499e-81
55,25,1.960758e-81
55,26,2.222122e-81
55,27,1.735510e-81
55,28,1.096026e-81
55,29,6.294107e-82
55,30,3.786210e-82
55,31,2.914351e-82
55,32,1.635893e-82
55,33,1.007928e-82
55,34,4.838083e-83
55,35,2.282636e-83
55,36,3.092119e-81
55,37,3.188370e-81
55,38,3.636699e-81
55,39,3.315032e-81
55,40,2.082412e-81
55,41,1.070326e-81
55,42,6.811807e-82
55,43,4.725960e-82
55,44,2.641845e-82
55,45,1.646959e-82
55,46,9.377274e-83
55,47,3.729874e-83
55,48,4.378153e-81
55,49,4.946455e-81
55,50,4.885635e-81
55,51,4.003037e-81
55,52,2.665558e-81
55,53,1.433804e-81
55,54,9.522546e-82
55,55,9.781362e-82
55,56,3.924592e-82
55,57,2.337664e-82
55,58,1.388581e-82
55,59,5.202135e-83
55,60,4.793338e-81
55,61,5.643066e-81
55,62,5.836923e-81
55,63,5.087738e-81
55,64,2.878174e-81
55,65,1.749195e-81
55,66,9.072298e-82
55,67,7.860656e-82
55,68,4.008304e-82
55,69,2.638320e-82
55,70,1.729293e-82
55,71,6.838886e-83
55,72,5.402675e-81
55,73,6.043574e-81
55,74,5.961980e-81
55,75,5.198868e-81
55,76,2.981117e-81
55,77,1.605873e-81
55,78,9.792761e-82
55,79,5.988090e-82
55,80,3.774570e-82
55,81,2.241280e-82
55,82,1.534175e-82
55,83,6.493659e-83
55,84,2.711794e-81
55,85,4.973930e-81
55,86,4.928957e-81
55,87,3.819783e-81
55,88,2.296385e-81
55,89,1.256376e-81
55,90,8.148869e-82
55,91,5.595833e-82
55,92,3.413613e-82
55,93,2.023000e-82
55,94,1.174250e-82
55,95,5.239219e-83
55,96,1.020941e-82
55,97,2.477937e-81
55,98,3.047359e-81
55,99,2.318803e-81
55,100,1.379456e-81
55,101,8.468396e-82
55,102,4.756756e-82
55,103,3.805865e-82
55,104,2.886769e-82
55,105,1.739594e-82
55,106,8.811128e-83
55,107,4.475675e-83
55,108,0.000000e+00
55,109,1.478102e-82
55,110,1.549609e-81
55,111,1.221144e-81
55,112,6.834279e-82
55,113,4.015180e-82
55,114,3.204225e-82
55,115,2.346129e-82
55,116,1.515758e-82
55,117,1.243715e-82
55,118,6.299549e-83
55,119,3.312726e-83
55,120,0.000000e+00
55,121,0.000000e+00
55,122,1.088508e-82
55,123,2.972230e-82
55,124,2.250601e-82
55,125,1.530494e-82
55,126,1.275860e-82
55,127,1.053048e-82
55,128,6.349075e-83
55,129,4.865750e-83
55,130,3.508338e-83
55,131,1.637118e-83
55,132,0.000000e+00
55,133,0.000000e+00
55,134,0.000000e+00
55,135,0.000000e+00
55,136,1.687248e-83
55,137,2.077709e-83
55,138,3.579422e-83
55,139,3.073751e-83
55,140,1.896836e-83
55,141,1.474756e-83
55,142,1.047105e-83
55,143,4.929730e-84
55,144,0.000000e+00
55,145,0.000000e+00
55,146,0.000000e+00
55,147,0.000000e+00
55,148,0.000000e+00
55,149,-4.295604e-86
55,150,2.081115e-84
55,151,2.033226e-84
55,152,1.250950e-84
55,153,1.080411e-84
55,154,7.880009e-85
55,155,6.482160e-85
56,0,1.150390e-82
56,1,6.295931e-83
56,2,1.302565e-82
56,3,1.106669e-82
56,4,5.464281e-83
56,5,2.083102e-83
56,6,2.250935e-83
56,7,1.388668e-83
56,8,1.250889e-83
56,9,9.266890e-84
56,10,6.474831e-84
56,11,3.304327e-84
56,12,3.945809e-82
56,13,4.758765e-82
56,14,5.723424e-82
56,15,4.336691e-82
56,16,2.476790e-82
56,17,1.663906e-82
56,18,1.010496e-82
56,19,6.857701e-83
56,20,4.803624e-83
56,21,3.490570e-83
56,22,1.595231e-83
56,23,6.375395e-84
56,24,1.443472e-81
56,25,1.380250e-81
56,26,1.533943e-81
56,27,1.126811e-81
56,28,6.280713e-82
56,29,3.772637e-82
56,30,2.251082e-82
56,31,1.728402e-82
56,32,1.021145e-82
56,33,6.696710e-83
56,34,3.410560e-83
56,35,1.400386e-83
56,36,2.423130e-81
56,37,2.369229e-81
56,38,2.497387e-81
56,39,2.112492e-81
56,40,1.260088e-81
56,41,6.190288e-82
56,42,3.561800e-82
56,43,2.495841e-82
56,44,2.020260e-82
56,45,1.017866e-82
56,46,6.514247e-83
56,47,2.503465e-83
56,48,3.268641e-81
56,49,3.365201e-81
56,50,3.437141e-81
56,51,2.477654e-81
56,52,1.528759e-81
56,53,7.986056e-82
56,54,4.768080e-82
56,55,3.924592e-82
56,56,3.660702e-82
56,57,1.545733e-82
56,58,9.036850e-83
56,59,3.181594e-83
56,60,3.563634e-81
56,61,3.827590e-81
56,62,3.956769e-81
56,63,3.058337e-81
56,64,1.717116e-81
56,65,9.552447e-82
56,66,5.211611e-82
56,67,4.292156e-82
56,68,2.892063e-82
56,69,1.905300e-82
56,70,1.075022e-82
56,71,4.196534e-83
56,72,3.908192e-81
56,73,4.142477e-81
56,74,3.888858e-81
56,75,3.005475e-81
56,76,1.568891e-81
56,77,9.223881e-82
56,78,5.857641e-82
56,79,3.866766e-82
56,80,2.314878e-82
56,81,1.515387e-82
56,82,9.790446e-83
56,83,3.782270e-83
56,84,1.866838e-81
56,85,3.261558e-81
56,86,3.111514e-81
56,87,2.148578e-81
56,88,1.168057e-81
56,89,6.496732e-82
56,90,4.675053e-82
56,91,3.530548e-82
56,92,2.220050e-82
56,93,1.297781e-82
56,94,7.958999e-83
56,95,3.193543e-83
56,96,6.179601e-83
56,97,1.434611e-81
56,98,1.708955e-81
56,99,1.134566e-81
56,100,6.691432e-82
56,101,4.190941e-82
56,102,2.790847e-82
56,103,2.197389e-82
56,104,1.735450e-82
56,105,1.030192e-82
56,106,5.876823e-83
56,107,2.570553e-83
56,108,0.000000e+00
56,109,8.982642e-83
56,110,7.926745e-82
56,111,5.346395e-82
56,112,3.277528e-82
56,113,1.954269e-82
56,114,1.712960e-82
56,115,1.473305e-82
56,116,9.260914e-83
56,117,7.752201e-83
56,118,4.069424e-83
56,119,1.826810e-83
56,120,0.000000e+00
56,121,0.000000e+00
56,122,4.977592e-83
56,123,1.214072e-82
56,124,8.466120e-83
56,125,6.363677e-83
56,126,6.134868e-83
56,127,5.052108e-83
56,128,3.831285e-83
56,129,3.020901e-83
56,130,2.145485e-83
56,131,8.159153e-84
56,132,0.000000e+00
56,133,0.000000e+00
56,134,0.000000e+00
56,135,0.000000e+00
56,136,7.604363e-84
56,137,9.304437e-84
56,138,1.375413e-83
56,139,1.467900e-83
56,140,8.034664e-84
56,141,7.383386e-84
56,142,5.288738e-84
56,143,1.969437e-84
56,144,0.000000e+00
56,145,0.000000e+00
56,146,0.000000e+00
56,147,0.000000e+00
56,148,0.000000e+00
56,149,9.358146e-86
56,150,8.579193e-85
56,151,6.151947e-85
56,152,4.737828e-85
56,153,4.444557e-85
56,154,3.742830e-85
56,155,2.030409e-85
57,0,7.101238e-83
57,1,3.872742e-83
57,2,7.671450e-83
57,3,6.881532e-83
57,4,3.161988e-83
57,5,1.025574e-83
57,6,1.456860e-83
57,7,7.847939e-84
57,8,7.482002e-84
57,9,5.740570e-84
57,10,4.002938e-84
57,11,2.012326e-84
57,12,2.418784e-82
57,13,2.892219e-82
57,14,3.455360e-82
57,15,2.582453e-82
57,16,1.475950e-82
57,17,9.660493e-83
57,18,6.393909e-83
57,19,3.954900e-83
57,20,2.707258e-83
57,21,2.031898e-83
57,22,9.947245e-84
57,23,3.968100e-84
57,24,8.892316e-82
57,25,8.526582e-82
57,26,9.353777e-82
57,27,6.761646e-82
57,28,3.796752e-82
57,29,2.284985e-82
57,30,1.364827e-82
57,31,1.138213e-82
57,32,6.220208e-83
57,33,4.061892e-83
57,34,2.011765e-83
57,35,8.696787e-84
57,36,1.501634e-81
57,37,1.431619e-81
57,38,1.514210e-81
57,39,1.283092e-81
57,40,7.525232e-82
57,41,3.851624e-82
57,42,2.240300e-82
57,43,1.442892e-82
57,44,1.106432e-82
57,45,8.971149e-83
57,46,3.809519e-83
57,47,1.444102e-83
57,48,1.977641e-81
57,49,2.066448e-81
57,50,2.037129e-81
57,51,1.467880e-81
57,52,9.127565e-82
57,53,4.812642e-82
57,54,2.950412e-82
57,55,2.337664e-82
57,56,1.545733e-82
57,57,1.608283e-82
57,58,5.807128e-83
57,59,1.872432e-83
57,60,2.244257e-81
57,61,2.341225e-81
57,62,2.378394e-81
57,63,1.858204e-81
57,64,9.937687e-82
57,65,5.715063e-82
57,66,3.056159e-82
57,67,2.714252e-82
57,68,1.472775e-82
57,69,1.348684e-82
57,70,6.891163e-83
57,71,2.399502e-83
57,72,2.316894e-81
57,73,2.489208e-81
57,74,2.385959e-81
57,75,1.804691e-81
57,76,9.475497e-82
57,77,5.462031e-82
57,78,3.426805e-82
57,79,2.313550e-82
57,80,1.467845e-82
57,81,8.981013e-83
57,82,5.679247e-83
57,83,2.204337e-83
57,84,1.145375e-81
57,85,1.956217e-81
57,86,1.890857e-81
57,87,1.275016e-81
57,88,6.873578e-82
57,89,3.875193e-82
57,90,2.707721e-82
57,91,2.055443e-82
57,92,1.323216e-82
57,93,7.780515e-83
57,94,4.541660e-83
57,95,1.828881e-83
57,96,4.142448e-83
57,97,8.702905e-82
57,98,1.021142e-81
57,99,6.892217e-82
57,100,3.838331e-82
57,101,2.484202e-82
57,102,1.572757e-82
57,103,1.315985e-82
57,104,1.062941e-82
57,105,6.330331e-83
57,106,3.550619e-83
57,107,1.607362e-83
57,108,0.000000e+00
57,109,5.239038e-83
57,110,4.668079e-82
57,111,3.175637e-82
57,112,1.803598e-82
57,113,1.096296e-82
57,114,1.070140e-82
57,115,8.717984e-83
57,116,5.788883e-83
57,117,4.592771e-83
57,118,2.518637e-83
57,119,1.134250e-83
57,120,0.000000e+00
57,121,0.000000e+00
57,122,2.915495e-83
57,123,5.783289e-83
57,124,4.863337e-83
57,125,3.616520e-83
57,126,3.691344e-83
57,127,3.104488e-83
57,128,2.280636e-83
57,129,1.860340e-83
57,130,1.327144e-83
57,131,4.393252e-84
57,132,0.000000e+00
57,133,0.000000e+00
57,134,0.000000e+00
57,135,0.000000e+00
57,136,2.721775e-84
57,137,4.942072e-84
57,138,9.758352e-84
57,139,8.024724e-84
57,140,4.607217e-84
57,141,4.505068e-84
57,142,3.044251e-84
57,143,1.065980e-84
57,144,0.000000e+00
57,145,0.000000e+00
57,146,0.000000e+00
57,147,0.000000e+00
57,148,0.000000e+00
57,149,-5.138601e-86
57,150,6.875182e-85
57,151,4.112562e-85
57,152,2.549430e-85
57,153,2.162983e-85
57,154,2.001501e-85
57,155,1.062193e-85
58,0,5.749994e-83
58,1,3.140713e-83
58,2,5.778233e-83
58,3,3.898168e-83
58,4,1.236124e-83
58,5,5.115978e-84
58,6,7.601600e-84
58,7,5.529580e-84
58,8,4.935629e-84
58,9,4.148663e-84
58,10,3.151114e-84
58,11,1.338601e-84
58,12,2.182074e-82
58,13,2.254216e-82
58,14,2.492010e-82
58,15,1.579422e-82
58,16,7.397924e-83
58,17,5.141728e-83
58,18,3.108069e-83
58,19,2.205244e-83
58,20,1.663620e-83
58,21,1.213365e-83
58,22,5.847300e-84
58,23,1.941173e-84
58,24,7.713744e-82
58,25,6.533268e-82
58,26,6.705117e-82
58,27,4.306761e-82
58,28,2.119509e-82
58,29,1.123406e-82
58,30,7.152124e-83
58,31,6.692383e-83
58,32,4.120303e-83
58,33,2.364121e-83
58,34,1.238300e-83
58,35,4.620759e-84
58,36,1.218819e-81
58,37,1.078358e-81
58,38,1.054577e-81
58,39,7.939468e-82
58,40,4.096076e-82
58,41,1.809927e-82
58,42,1.210317e-82
58,43,8.787314e-83
58,44,6.615330e-83
58,45,3.955297e-83
58,46,3.187208e-83
58,47,8.403839e-84
58,48,1.644885e-81
58,49,1.458854e-81
58,50,1.491870e-81
58,51,8.703481e-82
58,52,4.663765e-82
58,53,2.110140e-82
58,54,1.640576e-82
58,55,1.388581e-82
58,56,9.036850e-83
58,57,5.807128e-83
58,58,5.457975e-83
58,59,1.047168e-83
58,60,1.727320e-81
58,61,1.687457e-81
58,62,1.617444e-81
58,63,1.028676e-81
58,64,4.927914e-82
58,65,2.447093e-82
58,66,1.594996e-82
58,67,1.483823e-82
58,68,8.190975e-83
58,69,6.498496e-83
58,70,4.795282e-83
58,71,1.164530e-83
58,72,1.851743e-81
58,73,1.798973e-81
58,74,1.518344e-81
58,75,9.990701e-82
58,76,3.876338e-82
58,77,2.559619e-82
58,78,1.648008e-82
58,79,1.254754e-82
58,80,8.566106e-83
58,81,5.500696e-83
58,82,3.387705e-83
58,83,1.134373e-83
58,84,8.679367e-82
58,85,1.430217e-81
58,86,1.223441e-81
58,87,6.779991e-82
58,88,2.838960e-82
58,89,1.566027e-82
58,90,1.296767e-82
58,91,1.124735e-82
58,92,7.876493e-83
58,93,4.739701e-83
58,94,2.971602e-83
58,95,9.486997e-84
58,96,2.674719e-83
58,97,5.417216e-82
58,98,6.345748e-82
58,99,2.720204e-82
58,100,1.287905e-82
58,101,9.070915e-83
58,102,7.966365e-83
58,103,7.377560e-83
58,104,5.749637e-83
58,105,3.434767e-83
58,106,2.185777e-83
58,107,7.430821e-84
58,108,0.000000e+00
58,109,1.506055e-83
58,110,2.070168e-82
58,111,6.231828e-83
58,112,2.543237e-83
58,113,1.901761e-83
58,114,3.951350e-83
58,115,3.841644e-83
58,116,2.597974e-83
58,117,2.262340e-83
58,118,1.444212e-83
58,119,5.040303e-84
58,120,0.000000e+00
58,121,0.000000e+00
58,122,1.968819e-84
58,123,-7.516205e-84
58,124,-1.164013e-83
58,125,8.157848e-85
58,126,1.121224e-83
58,127,6.703533e-84
58,128,9.243102e-84
58,129,7.921233e-84
58,130,5.544544e-84
58,131,5.681347e-85
58,132,0.000000e+00
58,133,0.000000e+00
58,134,0.000000e+00
58,135,0.000000e+00
58,136,-2.219882e-84
58,137,-2.064035e-85
58,138,-1.069447e-84
58,139,4.442051e-85
58,140,-6.280366e-85
58,141,-4.929769e-85
58,142,1.793916e-85
58,143,-7.256077e-85
58,144,0.000000e+00
58,145,0.000000e+00
58,146,0.000000e+00
58,147,0.000000e+00
58,148,0.000000e+00
58,149,2.895231e-86
58,150,7.989260e-86
58,151,-5.990586e-86
58,152,-8.598700e-86
58,153,-7.168620e-86
58,154,-8.086969e-86
58,155,-9.584153e-86
59,0,7.586539e-84
59,1,3.555777e-84
59,2,8.362561e-84
59,3,1.584856e-83
59,4,1.249335e-83
59,5,3.242744e-84
59,6,4.024923e-84
59,7,2.087026e-84
59,8,1.676257e-84
59,9,1.293998e-84
59,10,5.935285e-85
59,11,5.495145e-85
59,12,1.092906e-83
59,13,3.849416e-83
59,14,4.984568e-83
59,15,6.072174e-83
59,16,4.643538e-83
59,17,2.721126e-83
59,18,1.951382e-83
59,19,1.165282e-83
59,20,5.844775e-84
59,21,4.166050e-84
59,22,2.192951e-84
59,23,9.749280e-85
59,24,4.653394e-83
59,25,1.047362e-82
59,26,1.454153e-82
59,27,1.588904e-82
59,28,1.154375e-82
59,29,7.381226e-83
59,30,3.965845e-83
59,31,2.518814e-83
59,32,1.614621e-83
59,33,8.644882e-84
59,34,3.930026e-84
59,35,1.913431e-84
59,36,1.088977e-82
59,37,1.977076e-82
59,38,2.422535e-82
59,39,2.905844e-82
59,40,2.205312e-82
59,41,1.180018e-82
59,42,7.379217e-83
59,43,4.198101e-83
59,44,2.508715e-83
59,45,1.247909e-83
59,46,6.793675e-84
59,47,5.063489e-84
59,48,1.342282e-82
59,49,3.170042e-82
59,50,4.072602e-82
59,51,3.594788e-82
59,52,2.778502e-82
59,53,1.803889e-82
59,54,1.012881e-82
59,55,5.202135e-83
59,56,3.181594e-83
59,57,1.872432e-83
59,58,1.047168e-83
59,59,1.093244e-83
59,60,1.967114e-82
59,61,3.633787e-82
59,62,4.044919e-82
59,63,5.004025e-82
59,64,3.099096e-82
59,65,1.993017e-82
59,66,1.175496e-82
59,67,7.307936e-83
59,68,3.932226e-83
59,69,2.631956e-83
59,70,1.350770e-83
59,71,1.026717e-83
59,72,2.857791e-82
59,73,4.160498e-82
59,74,5.339430e-82
59,75,5.131142e-82
59,76,3.573829e-82
59,77,1.791513e-82
59,78,1.095159e-82
59,79,6.206126e-83
59,80,3.872688e-83
59,81,2.224132e-83
59,82,1.443537e-83
59,83,8.289240e-84
59,84,1.616548e-82
59,85,3.538843e-82
59,86,4.138280e-82
59,87,4.155652e-82
59,88,2.802004e-82
59,89,1.604727e-82
59,90,9.599771e-83
59,91,5.572510e-83
59,92,3.183978e-83
59,93,1.830673e-83
59,94,1.027601e-83
59,95,5.721334e-84
59,96,1.066524e-83
59,97,2.263284e-82
59,98,2.938997e-82
59,99,2.972599e-82
59,100,1.849585e-82
59,101,1.104152e-82
59,102,5.453578e-83
59,103,3.940662e-83
59,104,3.126047e-83
59,105,1.752613e-83
59,106,7.691558e-84
59,107,5.318745e-84
59,108,0.000000e+00
59,109,2.255080e-83
59,110,1.900430e-82
59,111,1.834628e-82
59,112,1.105058e-82
59,113,6.386371e-83
59,114,4.091928e-83
59,115,2.911658e-83
59,116,1.974380e-83
59,117,1.481759e-83
59,118,6.597099e-84
59,119,4.408882e-84
59,120,0.000000e+00
59,121,0.000000e+00
59,122,1.902764e-83
59,123,5.166666e-83
59,124,4.321045e-83
59,125,2.613497e-83
59,126,1.823513e-83
59,127,1.595830e-83
59,128,8.639626e-84
59,129,7.159024e-84
59,130,4.678890e-84
59,131,2.984795e-84
59,132,0.000000e+00
59,133,0.000000e+00
59,134,0.000000e+00
59,135,0.000000e+00
59,136,3.715564e-84
59,137,4.478145e-84
59,138,7.339405e-84
59,139,5.446454e-84
59,140,3.613042e-84
59,141,3.387161e-84
59,142,2.050784e-84
59,143,1.269638e-84
59,144,0.000000e+00
59,145,0.000000e+00
59,146,0.000000e+00
59,147,0.000000e+00
59,148,0.000000e+00
59,149,-2.528157e-86
59,150,3.712007e-85
59,151,3.961246e-85
59,152,2.555531e-85
59,153,2.021244e-85
59,154,1.902736e-85
59,155,1.473891e-85
60,0,3.216791e-81
60,1,1.788773e-81
60,2,3.333339e-81
60,3,1.515573e-81
60,4,-2.601817e-82
60,5,3.450300e-83
60,6,1.503617e-82
60,7,1.306367e-82
60,8,1.760808e-82
60,9,1.587536e-82
60,10,1.573030e-82
60,11,3.941143e-83
60,12,1.405819e-80
60,13,1.263309e-80
60,14,1.322652e-80
60,15,6.032090e-81
60,16,1.371593e-81
60,17,1.464620e-81
60,18,4.879470e-82
60,19,6.397293e-82
60,20,6.654513e-82
60,21,4.915224e-82
60,22,2.266652e-82
60,23,3.971073e-83
60,24,4.773154e-80
60,25,3.498348e-80
60,26,3.345120e-80
60,27,1.689142e-80
60,28,5.128344e-81
60,29,1.948808e-81
60,30,1.356258e-81
60,31,2.191269e-81
60,32,1.448974e-81
60,33,1.027210e-81
60,34,5.801480e-82
60,35,1.726276e-82
60,36,7.369978e-80
60,37,5.900555e-80
60,38,5.290699e-80
60,39,3.116265e-80
60,40,9.759108e-81
60,41,2.311159e-81
60,42,1.907646e-81
60,43,2.296900e-81
60,44,2.515095e-81
60,45,1.454848e-81
60,46,1.273455e-81
60,47,3.008486e-82
60,48,9.782867e-80
60,49,7.195320e-80
60,50,7.190267e-80
60,51,3.064818e-80
60,52,1.004209e-80
60,53,-1.049055e-82
60,54,2.816513e-81
60,55,4.793338e-81
60,56,3.563634e-81
60,57,2.244257e-81
60,58,1.727320e-81
60,59,1.967114e-82
60,60,1.214623e-79
60,61,8.283641e-80
60,62,7.559143e-80
60,63,3.181530e-80
60,64,9.137010e-81
60,65,4.822211e-82
60,66,1.077028e-81
60,67,4.021950e-81
60,68,2.414863e-81
60,69,2.416776e-81
60,70,1.626713e-81
60,71,2.183346e-82
60,72,1.018032e-79
60,73,8.782705e-80
60,74,6.197626e-80
60,75,2.632249e-80
60,76,-2.651351e-81
60,77,2.313178e-81
60,78,1.910366e-81
60,79,3.162262e-81
60,80,2.519691e-81
60,81,1.952593e-81
60,82,1.186558e-81
60,83,1.539758e-82
60,84,4.571296e-80
60,85,6.916923e-80
60,86,5.121640e-80
60,87,1.339508e-80
60,88,-2.840363e-81
60,89,-2.131120e-81
60,90,1.277317e-81
60,91,3.157317e-81
60,92,2.648597e-81
60,93,1.645077e-81
60,94,1.243259e-81
60,95,2.114677e-82
60,96,7.976190e-82
60,97,2.014148e-80
60,98,1.819169e-80
60,99,-5.490788e-81
60,100,-6.096497e-81
60,101,-3.003025e-81
60,102,8.813722e-82
60,103,1.661532e-81
60,104,1.312465e-81
60,105,8.822529e-82
60,106,8.374481e-82
60,107,7.817292e-83
60,108,0.000000e+00
60,109,-2.903248e-82
60,110,-7.363717e-82
60,111,-1.020535e-80
60,112,-6.784643e-81
60,113,-3.848460e-81
60,114,-7.236361e-82
60,115,1.877992e-82
60,116,1.167042e-82
60,117,2.727694e-82
60,118,4.168216e-82
60,119,-1.803735e-83
60,120,0.000000e+00
60,121,0.000000e+00
60,122,-1.338866e-81
60,123,-4.677654e-81
60,124,-4.105948e-81
60,125,-2.046915e-81
60,126,-9.578226e-82
60,127,-9.632167e-82
60,128,-1.585941e-82
60,129,-9.438875e-83
60,130,-2.102020e-83
60,131,-2.002425e-82
60,132,0.000000e+00
60,133,0.000000e+00
60,134,0.000000e+00
60,135,0.000000e+00
60,136,-3.857635e-82
60,137,-4.267652e-82
60,138,-6.754922e-82
60,139,-4.427270e-82
60,140,-3.793245e-82
60,141,-3.213747e-82
60,142,-1.671641e-82
60,143,-1.487246e-82
60,144,0.000000e+00
60,145,0.000000e+00
60,146,0.000000e+00
60,147,0.000000e+00
60,148,0.000000e+00
60,149,1.362187e-84
60,150,-2.490099e-83
60,151,-3.844548e-83
60,152,-2.791398e-83
60,153,-2.246633e-83
60,154,-2.194109e-83
60,155,-2.298568e-83
61,0,2.781580e-81
61,1,1.533538e-81
61,2,2.911180e-81
61,3,1.702016e-81
61,4,2.646066e-82
61,5,1.679395e-82
61,6,2.862763e-82
61,7,1.887628e-82
61,8,1.857504e-82
61,9,1.747413e-82
61,10,1.399565e-82
61,11,5.159209e-83
61,12,1.119523e-80
61,13,1.107158e-80
61,14,1.207294e-80
61,15,6.898995e-81
61,16,2.733143e-81
61,17,2.002446e-81
61,18,9.623705e-82
61,19,8.469111e-82
61,20,7.012352e-82
61,21,5.019427e-82
61,22,2.613653e-82
61,23,6.856078e-83
61,24,3.840023e-80
61,25,3.100777e-80
61,26,3.111784e-80
61,27,1.861847e-80
61,28,8.080563e-81
61,29,3.908449e-81
61,30,2.411200e-81
61,31,2.600695e-81
61,32,1.616141e-81
61,33,1.053848e-81
61,34,5.684851e-82
61,35,1.991387e-82
61,36,6.004413e-80
61,37,5.160909e-80
61,38,4.973315e-80
61,39,3.443272e-80
61,40,1.565165e-80
61,41,5.989048e-81
61,42,3.895537e-81
61,43,3.170321e-81
61,44,2.775722e-81
61,45,1.545423e-81
61,46,1.200754e-81
61,47,3.578554e-82
61,48,8.125905e-80
61,49,6.815878e-80
61,50,6.852451e-80
61,51,3.698707e-80
61,52,1.782991e-80
61,53,6.259365e-81
61,54,5.446111e-81
61,55,5.643066e-81
61,56,3.827590e-81
61,57,2.341225e-81
61,58,1.687457e-81
61,59,3.633787e-82
61,60,8.283641e-80
61,61,9.235464e-80
61,62,7.377600e-80
61,63,4.248066e-80
61,64,1.834292e-80
61,65,7.480099e-81
61,66,4.716323e-81
61,67,5.606988e-81
61,68,3.123361e-81
61,69,2.695648e-81
61,70,1.752836e-81
61,71,4.354883e-82
61,72,8.960365e-80
61,73,8.551001e-80
61,74,6.611277e-80
61,75,3.971898e-80
61,76,1.089244e-80
61,77,8.157199e-81
61,78,5.169303e-81
61,79,4.580268e-81
61,80,3.252499e-81
61,81,2.217656e-81
61,82,1.401077e-81
61,83,3.807098e-82
61,84,4.284668e-80
61,85,6.732317e-80
61,86,5.497222e-80
61,87,2.577027e-80
61,88,8.233135e-81
61,89,3.890698e-81
61,90,4.244444e-81
61,91,4.334299e-81
61,92,3.134735e-81
61,93,1.892322e-81
61,94,1.296736e-81
61,95,3.628368e-82
61,96,1.127074e-81
61,97,2.496981e-80
61,98,2.648007e-80
61,99,7.105160e-81
61,100,2.245759e-81
61,101,1.658081e-81
61,102,2.481884e-81
61,103,2.678037e-81
61,104,2.087847e-81
61,105,1.290455e-81
61,106,9.086329e-82
61,107,2.367997e-82
61,108,0.000000e+00
61,109,5.040505e-82
61,110,7.174840e-81
61,111,-7.348964e-82
61,112,-1.294768e-81
61,113,-7.644038e-82
61,114,8.014677e-82
61,115,1.079616e-81
61,116,7.374029e-82
61,117,7.081439e-82
61,118,5.402778e-82
61,119,1.346311e-82
61,120,0.000000e+00
61,121,0.000000e+00
61,122,-3.273687e-82
61,123,-1.575708e-81
61,124,-1.588263e-81
61,125,-6.566448e-82
61,126,-9.221060e-83
61,127,-1.901429e-82
61,128,1.840284e-82
61,129,1.621012e-82
61,130,1.408062e-82
61,131,-5.708623e-83
61,132,0.000000e+00
61,133,0.000000e+00
61,134,0.000000e+00
61,135,0.000000e+00
61,136,-1.601087e-82
61,137,-1.844318e-82
61,138,-2.926493e-82
61,139,-1.580340e-82
61,140,-1.669885e-82
61,141,-1.384012e-82
61,142,-6.185968e-83
61,143,-7.463869e-83
61,144,0.000000e+00
61,145,0.000000e+00
61,146,0.000000e+00
61,147,0.000000e+00
61,148,0.000000e+00
61,149,-2.087659e-85
61,150,-6.838991e-84
61,151,-1.606664e-83
61,152,-1.330564e-83
61,153,-1.043389e-83
61,154,-1.067464e-83
61,155,-1.265463e-83
62,0,2.498280e-81
62,1,1.383344e-81
62,2,2.684383e-81
62,3,1.813364e-81
62,4,5.501309e-82
62,5,2.498414e-82
62,6,3.209569e-82
62,7,1.989895e-82
62,8,1.915804e-82
62,9,1.597974e-82
62,10,1.262063e-82
62,11,4.967352e-83
62,12,9.667284e-81
62,13,1.009756e-80
62,14,1.132837e-80
62,15,7.242678e-81
62,16,3.402612e-81
62,17,2.349585e-81
62,18,1.272170e-81
62,19,9.331578e-82
62,20,7.268426e-82
62,21,5.325426e-82
62,22,2.559411e-82
62,23,7.776790e-83
62,24,3.364996e-80
62,25,2.828106e-80
62,26,2.953655e-80
62,27,1.908165e-80
62,28,9.252237e-81
62,29,4.887950e-81
62,30,2.913838e-81
62,31,2.722993e-81
62,32,1.657970e-81
62,33,1.073607e-81
62,34,5.594698e-82
62,35,2.056701e-82
62,36,5.359029e-80
62,37,4.761904e-80
62,38,4.707563e-80
62,39,3.530917e-80
62,40,1.830332e-80
62,41,7.877833e-81
62,42,4.620554e-81
62,43,3.343842e-81
62,44,2.804038e-81
62,45,1.618114e-81
62,46,1.155614e-81
62,47,3.788172e-82
62,48,7.258680e-80
62,49,6.421441e-80
62,50,6.650148e-80
62,51,3.884697e-80
62,52,2.103187e-80
62,53,9.024787e-81
62,54,6.394797e-81
62,55,5.836923e-81
62,56,3.956769e-81
62,57,2.378394e-81
62,58,1.617444e-81
62,59,4.044919e-82
62,60,7.559143e-80
62,61,7.377600e-80
62,62,8.310161e-80
62,63,4.654743e-80
62,64,2.272547e-80
62,65,1.063329e-80
62,66,5.931269e-81
62,67,6.266367e-81
62,68,3.459447e-81
62,69,2.782087e-81
62,70,1.748575e-81
62,71,5.160382e-82
62,72,8.201412e-80
62,73,7.878770e-80
62,74,6.771901e-80
62,75,4.424845e-80
62,76,1.629607e-80
62,77,1.089200e-80
62,78,6.816125e-81
62,79,5.178305e-81
62,80,3.424448e-81
62,81,2.329118e-81
62,82,1.467392e-81
62,83,4.531073e-82
62,84,3.895880e-80
62,85,6.395519e-80
62,86,5.498655e-80
62,87,2.980421e-80
62,88,1.266571e-80
62,89,6.492773e-81
62,90,5.444932e-81
62,91,4.800686e-81
62,92,3.260346e-81
62,93,1.963623e-81
62,94,1.286456e-81
62,95,4.037367e-82
62,96,1.091695e-81
62,97,2.513789e-80
62,98,2.837740e-80
62,99,1.232253e-80
62,100,5.684224e-81
62,101,3.438690e-81
62,102,3.144099e-81
62,103,2.860947e-81
62,104,2.242879e-81
62,105,1.363325e-81
62,106,9.091361e-82
62,107,2.942408e-82
62,108,0.000000e+00
62,109,9.667842e-82
62,110,1.030632e-80
62,111,3.373826e-81
62,112,1.421390e-81
62,113,6.366946e-82
62,114,1.393636e-81
62,115,1.458030e-81
62,116,8.996795e-82
62,117,8.541862e-82
62,118,5.521638e-82
62,119,1.795585e-82
62,120,0.000000e+00
62,121,0.000000e+00
62,122,1.530347e-82
62,123,-2.065436e-82
62,124,-4.854708e-82
62,125,-8.570792e-83
62,126,2.463492e-82
62,127,1.024850e-82
62,128,2.746256e-82
62,129,2.392251e-82
62,130,1.947907e-82
62,131,-3.056584e-84
62,132,0.000000e+00
62,133,0.000000e+00
62,134,0.000000e+00
62,135,0.000000e+00
62,136,-5.305886e-83
62,137,-7.105627e-83
62,138,-1.258568e-82
62,139,-3.752356e-83
62,140,-8.161712e-83
62,141,-5.901088e-83
62,142,-2.082315e-83
62,143,-4.306724e-83
62,144,0.000000e+00
62,145,0.000000e+00
62,146,0.000000e+00
62,147,0.000000e+00
62,148,0.000000e+00
62,149,5.933496e-86
62,150,-5.078656e-85
62,151,-8.720006e-84
62,152,-7.240190e-84
62,153,-5.682249e-84
62,154,-5.892570e-84
62,155,-7.845220e-84
63,0,1.041579e-81
63,1,5.266243e-82
63,2,1.212142e-81
63,3,1.621268e-81
63,4,1.156044e-81
63,5,3.592612e-82
63,6,3.893433e-82
63,7,1.917380e-82
63,8,1.450347e-82
63,9,1.082717e-82
63,10,5.796154e-83
63,11,4.432287e-83
63,12,2.460403e-81
63,13,4.593752e-81
63,14,6.073356e-81
63,15,6.148378e-81
63,16,4.356785e-81
63,17,2.529535e-81
63,18,1.729367e-81
63,19,9.552085e-82
63,20,5.629158e-82
63,21,4.136043e-82
63,22,2.111737e-82
63,23,9.277929e-83
63,24,1.016107e-80
63,25,1.360967e-80
63,26,1.699925e-80
63,27,1.554443e-80
63,28,1.063598e-80
63,29,6.437279e-81
63,30,3.597230e-81
63,31,2.445749e-81
63,32,1.384227e-81
63,33,8.062072e-82
63,34,3.853749e-82
63,35,1.746571e-82
63,36,1.944489e-80
63,37,2.339768e-80
63,38,2.761151e-80
63,39,2.883338e-80
63,40,2.058354e-80
63,41,1.087478e-80
63,42,6.110848e-81
63,43,3.568403e-81
63,44,2.206949e-81
63,45,1.316418e-81
63,46,6.924913e-82
63,47,3.071234e-82
63,48,2.552462e-80
63,49,3.701380e-80
63,50,4.050221e-80
63,51,3.670082e-80
63,52,2.536147e-80
63,53,1.503634e-80
63,54,8.141579e-81
63,55,5.087738e-81
63,56,3.058337e-81
63,57,1.858204e-81
63,58,1.028676e-81
63,59,5.004025e-82
63,60,3.181530e-80
63,61,4.248066e-80
63,62,4.654743e-80
63,63,5.439720e-80
63,64,2.914005e-80
63,65,1.704789e-80
63,66,9.211417e-81
63,67,6.421372e-81
63,68,3.475279e-81
63,69,2.309519e-81
63,70,1.350125e-81
63,71,6.411682e-82
63,72,3.660448e-80
63,73,4.629208e-80
63,74,5.185130e-80
63,75,4.905974e-80
63,76,3.132614e-80
63,77,1.565976e-80
63,78,9.287476e-81
63,79,5.517880e-81
63,80,3.372713e-81
63,81,1.968984e-81
63,82,1.313971e-81
63,83,6.281262e-82
63,84,2.061465e-80
63,85,4.050510e-80
63,86,4.405520e-80
63,87,3.821454e-80
63,88,2.428310e-80
63,89,1.318743e-80
63,90,7.981052e-81
63,91,5.008779e-81
63,92,2.909763e-81
63,93,1.699990e-81
63,94,9.710921e-82
63,95,4.873899e-82
63,96,1.000331e-81
63,97,2.295158e-80
63,98,2.944194e-80
63,99,2.593347e-80
63,100,1.548198e-80
63,101,8.828073e-81
63,102,4.519641e-81
63,103,3.281813e-81
63,104,2.519453e-81
63,105,1.458645e-81
63,106,7.111372e-82
63,107,4.241632e-82
63,108,0.000000e+00
63,109,1.995731e-81
63,110,1.765787e-80
63,111,1.530548e-80
63,112,8.799792e-81
63,113,4.776263e-81
63,114,3.154131e-81
63,115,2.251970e-81
63,116,1.425784e-81
63,117,1.141677e-81
63,118,5.305697e-82
63,119,3.259958e-82
63,120,0.000000e+00
63,121,0.000000e+00
63,122,1.507398e-81
63,123,4.025847e-81
63,124,3.105380e-81
63,125,1.808264e-81
63,126,1.316940e-81
63,127,1.069504e-81
63,128,5.664057e-82
63,129,4.790670e-82
63,130,3.355508e-82
63,131,1.891373e-82
63,132,0.000000e+00
63,133,0.000000e+00
63,134,0.000000e+00
63,135,0.000000e+00
63,136,2.755364e-82
63,137,2.826096e-82
63,138,4.543419e-82
63,139,3.468250e-82
63,140,2.148244e-82
63,141,1.923901e-82
63,142,1.199102e-82
63,143,7.065978e-83
63,144,0.000000e+00
63,145,0.000000e+00
63,146,0.000000e+00
63,147,0.000000e+00
63,148,0.000000e+00
63,149,-1.679234e-84
63,150,2.478345e-83
63,151,2.411154e-83
63,152,1.548450e-83
63,153,1.223496e-83
63,154,1.025026e-83
63,155,8.306043e-84
64,0,2.756054e-82
64,1,1.308757e-82
64,2,3.733982e-82
64,3,9.778629e-82
64,4,9.003939e-82
64,5,2.698612e-82
64,6,2.474172e-82
64,7,1.221908e-82
64,8,8.075533e-83
64,9,4.358884e-83
64,10,1.566014e-83
64,11,2.229865e-83
64,12,-2.437081e-82
64,13,1.395865e-81
64,14,2.390504e-81
64,15,3.524587e-81
64,16,2.970170e-81
64,17,1.650065e-81
64,18,1.219565e-81
64,19,5.827554e-82
64,20,3.140349e-82
64,21,2.334505e-82
64,22,1.092081e-82
64,23,5.819419e-83
64,24,5.656777e-82
64,25,4.579216e-81
64,26,7.294528e-81
64,27,8.673971e-81
64,28,6.831717e-81
64,29,4.368948e-81
64,30,2.426891e-81
64,31,1.422401e-81
64,32,7.828514e-82
64,33,4.268976e-82
64,34,1.894029e-82
64,35,9.684230e-83
64,36,3.412200e-81
64,37,8.021603e-81
64,38,1.217705e-80
64,39,1.584890e-80
64,40,1.340352e-80
64,41,7.631898e-81
64,42,4.024976e-81
64,43,2.101440e-81
64,44,1.196166e-81
64,45,7.553825e-82
64,46,3.214516e-82
64,47,1.812736e-82
64,48,4.225757e-81
64,49,1.607242e-80
64,50,1.816433e-80
64,51,2.156917e-80
64,52,1.716120e-80
64,53,1.058027e-80
64,54,5.300462e-81
64,55,2.878174e-81
64,56,1.717116e-81
64,57,9.937687e-82
64,58,4.927914e-82
64,59,3.099096e-82
64,60,9.137010e-81
64,61,1.834292e-80
64,62,2.272547e-80
64,63,2.914005e-80
64,64,2.329762e-80
64,65,1.251922e-80
64,66,6.163075e-81
64,67,4.063285e-81
64,68,2.118825e-81
64,69,1.312954e-81
64,70,7.161849e-82
64,71,4.240374e-82
64,72,1.129956e-80
64,73,1.951066e-80
64,74,2.792003e-80
64,75,2.960387e-80
64,76,2.310445e-80
64,77,1.150396e-80
64,78,6.468448e-81
64,79,3.529650e-81
64,80,2.010994e-81
64,81,1.136341e-81
64,82,7.607243e-82
64,83,4.153806e-82
64,84,7.745235e-81
64,85,1.780966e-80
64,86,2.363693e-80
64,87,2.521518e-80
64,88,1.780103e-80
64,89,9.705898e-81
64,90,5.465696e-81
64,91,3.132818e-81
64,92,1.702275e-81
64,93,9.702609e-82
64,94,5.112760e-82
64,95,3.057745e-82
64,96,5.513123e-82
64,97,1.287756e-80
64,98,1.816024e-80
64,99,1.929455e-80
64,100,1.193013e-80
64,101,6.696866e-81
64,102,3.165103e-81
64,103,2.010572e-81
64,104,1.551783e-81
64,105,8.701826e-82
64,106,3.858771e-82
64,107,2.831791e-82
64,108,0.000000e+00
64,109,1.506726e-81
64,110,1.276558e-80
64,111,1.248604e-80
64,112,7.424705e-81
64,113,4.034791e-81
64,114,2.363268e-81
64,115,1.609238e-81
64,116,9.667637e-82
64,117,7.713142e-82
64,118,3.091032e-82
64,119,2.292649e-82
64,120,0.000000e+00
64,121,0.000000e+00
64,122,1.284346e-81
64,123,3.616663e-81
64,124,2.809598e-81
64,125,1.561565e-81
64,126,1.081466e-81
64,127,8.837758e-82
64,128,4.116194e-82
64,129,3.540053e-82
64,130,2.383815e-82
64,131,1.616470e-82
64,132,0.000000e+00
64,133,0.000000e+00
64,134,0.000000e+00
64,135,0.000000e+00
64,136,2.527682e-82
64,137,2.682301e-82
64,138,4.119639e-82
64,139,3.046345e-82
64,140,2.036462e-82
64,141,1.867257e-82
64,142,1.098478e-82
64,143,7.061017e-83
64,144,0.000000e+00
64,145,0.000000e+00
64,146,0.000000e+00
64,147,0.000000e+00
64,148,0.000000e+00
64,149,-3.375680e-85
64,150,1.986616e-83
64,151,2.127945e-83
64,152,1.472296e-83
64,153,1.158783e-83
64,154,1.059303e-83
64,155,9.654980e-84
65,0,-1.316448e-83
65,1,-4.312302e-83
65,2,3.035170e-83
65,3,5.060239e-82
65,4,5.860751e-82
65,5,1.685533e-82
65,6,1.680135e-82
65,7,7.735585e-83
65,8,4.252445e-83
65,9,2.726730e-83
65,10,3.199987e-84
65,11,1.509612e-83
65,12,-1.058907e-81
65,13,1.185965e-82
65,14,7.229172e-82
65,15,1.927941e-81
65,16,1.862038e-81
65,17,9.783648e-82
65,18,7.519733e-82
65,19,3.471809e-82
65,20,1.680260e-82
65,21,1.178314e-82
65,22,6.452503e-83
65,23,3.992588e-83
65,24,-2.470966e-81
65,25,1.129953e-81
65,26,2.895531e-81
65,27,4.590115e-81
65,28,4.177440e-81
65,29,2.755588e-81
65,30,1.556451e-81
65,31,8.662457e-82
65,32,4.440626e-82
65,33,2.262178e-82
65,34,9.015203e-83
65,35,5.960764e-83
65,36,-2.198761e-81
65,37,1.583722e-81
65,38,4.974003e-81
65,39,8.708370e-81
65,40,8.044535e-81
65,41,4.818403e-81
65,42,2.661547e-81
65,43,1.392446e-81
65,44,6.801379e-82
65,45,4.360966e-82
65,46,1.379869e-82
65,47,1.011266e-82
65,48,-2.778702e-81
65,49,6.552902e-81
65,50,7.453580e-81
65,51,1.211933e-80
65,52,1.068980e-80
65,53,7.436070e-81
65,54,3.368977e-81
65,55,1.749195e-81
65,56,9.552447e-82
65,57,5.715063e-82
65,58,2.447093e-82
65,59,1.993017e-82
65,60,4.822211e-82
65,61,7.480099e-81
65,62,1.063329e-80
65,63,1.704789e-80
65,64,1.251922e-80
65,65,9.984305e-81
65,66,4.537591e-81
65,67,2.409440e-81
65,68,1.295558e-81
65,69,7.461999e-82
65,70,4.126946e-82
65,71,2.720170e-82
65,72,1.448750e-81
65,73,7.900079e-81
65,74,1.473186e-80
65,75,1.873996e-80
65,76,1.510254e-80
65,77,7.641560e-81
65,78,4.565899e-81
65,79,2.199543e-81
65,80,1.240270e-81
65,81,6.414524e-82
65,82,4.475203e-82
65,83,2.718939e-82
65,84,2.347903e-81
65,85,7.832305e-81
65,86,1.242378e-80
65,87,1.594825e-80
65,88,1.209366e-80
65,89,6.625688e-81
65,90,3.529025e-81
65,91,1.887735e-81
65,92,1.000659e-81
65,93,5.662379e-82
65,94,2.675515e-82
65,95,1.961973e-82
65,96,3.051987e-82
65,97,7.423305e-81
65,98,1.075725e-80
65,99,1.293887e-80
65,100,8.263376e-81
65,101,4.709336e-81
65,102,2.078748e-81
65,103,1.317086e-81
65,104,1.000970e-81
65,105,5.708342e-82
65,106,2.096073e-82
65,107,1.915350e-82
65,108,0.000000e+00
65,109,9.746728e-82
65,110,8.242001e-81
65,111,8.719827e-81
65,112,5.207750e-81
65,113,2.893695e-81
65,114,1.675839e-81
65,115,1.070298e-81
65,116,6.691982e-82
65,117,5.081013e-82
65,118,1.916087e-82
65,119,1.579201e-82
65,120,0.000000e+00
65,121,0.000000e+00
65,122,9.159666e-82
65,123,2.648085e-81
65,124,2.090860e-81
65,125,1.188177e-81
65,126,8.099916e-82
65,127,6.814026e-82
65,128,3.031267e-82
65,129,2.426427e-82
65,130,1.621711e-82
65,131,1.229107e-82
65,132,0.000000e+00
65,133,0.000000e+00
65,134,0.000000e+00
65,135,0.000000e+00
65,136,1.834539e-82
65,137,2.116779e-82
65,138,3.315604e-82
65,139,2.409471e-82
65,140,1.686291e-82
65,141,1.429324e-82
65,142,8.530933e-83
65,143,5.764431e-83
65,144,0.000000e+00
65,145,0.000000e+00
65,146,0.000000e+00
65,147,0.000000e+00
65,148,0.000000e+00
65,149,-2.675631e-85
65,150,1.601081e-83
65,151,1.825666e-83
65,152,1.231873e-83
65,153,9.751527e-84
65,154,8.692817e-84
65,155,8.539605e-84
66,0,3.365440e-83
66,1,-5.577415e-84
66,2,3.446508e-83
66,3,2.684771e-82
66,4,2.902518e-82
66,5,8.875207e-83
66,6,9.106311e-83
66,7,4.629542e-83
66,8,2.431882e-83
66,9,1.795819e-83
66,10,4.473076e-84
66,11,9.222398e-84
66,12,-3.654125e-82
66,13,2.150161e-82
66,14,5.053501e-82
66,15,1.020695e-81
66,16,9.420164e-82
66,17,4.981802e-82
66,18,3.992287e-82
66,19,1.977625e-82
66,20,9.527717e-83
66,21,6.429191e-83
66,22,4.040094e-83
66,23,2.171534e-83
66,24,-7.189187e-82
66,25,9.865248e-82
66,26,1.794221e-81
66,27,2.588850e-81
66,28,2.258105e-81
66,29,1.443314e-81
66,30,8.424150e-82
66,31,4.676452e-82
66,32,2.675972e-82
66,33,1.290873e-82
66,34,5.686609e-83
66,35,3.153919e-83
66,36,-3.097931e-82
66,37,1.506610e-81
66,38,3.023758e-81
66,39,4.835509e-81
66,40,4.115635e-81
66,41,2.393856e-81
66,42,1.448896e-81
66,43,8.085313e-82
66,44,3.944727e-82
66,45,2.228324e-82
66,46,8.856855e-83
66,47,5.206898e-83
66,48,-5.317727e-82
66,49,4.015973e-81
66,50,4.959449e-81
66,51,6.593816e-81
66,52,5.441847e-81
66,53,3.903748e-81
66,54,2.130611e-81
66,55,9.072298e-82
66,56,5.211611e-82
66,57,3.056159e-82
66,58,1.594996e-82
66,59,1.175496e-82
66,60,1.077028e-81
66,61,4.716323e-81
66,62,5.931269e-81
66,63,9.211417e-81
66,64,6.163075e-81
66,65,4.537591e-81
66,66,3.317789e-81
66,67,1.371268e-81
66,68,6.910833e-82
66,69,4.326221e-82
66,70,2.347815e-82
66,71,1.454173e-82
66,72,1.999267e-81
66,73,5.022941e-81
66,74,8.382860e-81
66,75,9.923315e-81
66,76,7.962619e-81
66,77,3.703565e-81
66,78,2.442371e-81
66,79,1.283100e-81
66,80,6.992737e-82
66,81,3.620612e-82
66,82,2.546938e-82
66,83,1.543902e-82
66,84,1.724427e-81
66,85,4.900466e-81
66,86,6.860039e-81
66,87,8.479830e-81
66,88,6.297156e-81
66,89,3.514332e-81
66,90,1.913072e-81
66,91,9.992371e-82
66,92,5.652286e-82
66,93,3.139380e-82
66,94,1.604057e-82
66,95,1.110786e-82
66,96,1.387384e-82
66,97,4.144489e-81
66,98,5.749526e-81
66,99,6.604648e-81
66,100,4.252922e-81
66,101,2.470944e-81
66,102,1.165684e-81
66,103,7.525427e-82
66,104,5.623829e-82
66,105,3.209009e-82
66,106,1.185958e-82
66,107,9.999893e-83
66,108,0.000000e+00
66,109,4.797112e-82
66,110,4.196306e-81
66,111,4.371120e-81
66,112,2.646671e-81
66,113,1.519016e-81
66,114,9.027602e-82
66,115,5.860364e-82
66,116,3.787767e-82
66,117,2.844636e-82
66,118,1.118146e-82
66,119,8.663739e-83
66,120,0.000000e+00
66,121,0.000000e+00
66,122,4.435723e-82
66,123,1.341952e-81
66,124,1.065431e-81
66,125,6.282576e-82
66,126,4.377593e-82
66,127,3.654986e-82
66,128,1.679352e-82
66,129,1.393600e-82
66,130,8.907008e-83
66,131,6.688394e-83
66,132,0.000000e+00
66,133,0.000000e+00
66,134,0.000000e+00
66,135,0.000000e+00
66,136,9.393210e-83
66,137,1.101920e-82
66,138,1.692058e-82
66,139,1.273788e-82
66,140,8.983524e-83
66,141,7.533984e-83
66,142,4.587940e-83
66,143,3.047696e-83
66,144,0.000000e+00
66,145,0.000000e+00
66,146,0.000000e+00
66,147,0.000000e+00
66,148,0.000000e+00
66,149,3.360876e-85
66,150,8.022290e-84
66,151,9.655211e-84
66,152,6.590477e-84
66,153,5.342120e-84
66,154,4.559644e-84
66,155,4.321600e-84
67,0,1.368743e-82
67,1,6.853871e-83
67,2,1.530971e-82
67,3,2.266881e-82
67,4,1.664735e-82
67,5,4.655311e-83
67,6,5.403322e-83
67,7,2.767056e-83
67,8,2.274851e-83
67,9,1.477705e-83
67,10,6.958476e-84
67,11,5.854225e-84
67,12,2.706759e-82
67,13,5.693425e-82
67,14,7.733879e-82
67,15,8.074149e-82
67,16,5.941864e-82
67,17,3.605152e-82
67,18,2.543086e-82
67,19,1.358262e-82
67,20,8.077483e-83
67,21,6.136714e-83
67,22,2.985353e-83
67,23,1.327518e-83
67,24,1.190292e-81
67,25,1.697212e-81
67,26,2.195009e-81
67,27,2.075214e-81
67,28,1.410766e-81
67,29,9.054683e-82
67,30,5.154640e-82
67,31,3.547901e-82
67,32,2.038079e-82
67,33,1.179655e-82
67,34,5.424866e-83
67,35,2.459885e-83
67,36,2.232247e-81
67,37,2.930761e-81
67,38,3.615050e-81
67,39,3.834019e-81
67,40,2.889306e-81
67,41,1.516988e-81
67,42,8.297480e-82
67,43,4.643935e-82
67,44,3.215305e-82
67,45,1.991211e-82
67,46,9.928857e-83
67,47,4.769603e-83
67,48,3.128130e-81
67,49,4.897595e-81
67,50,5.437784e-81
67,51,4.820446e-81
67,52,3.422224e-81
67,53,2.142415e-81
67,54,1.225956e-81
67,55,7.860656e-82
67,56,4.292156e-82
67,57,2.714252e-82
67,58,1.483823e-82
67,59,7.307936e-83
67,60,4.021950e-81
67,61,5.606988e-81
67,62,6.266367e-81
67,63,6.421372e-81
67,64,4.063285e-81
67,65,2.409440e-81
67,66,1.371268e-81
67,67,1.379156e-81
67,68,5.052574e-82
67,69,3.395079e-82
67,70,1.957505e-82
67,71,9.744118e-83
67,72,4.685879e-81
67,73,6.119642e-81
67,74,6.958268e-81
67,75,6.611955e-81
67,76,4.282571e-81
67,77,2.314358e-81
67,78,1.359038e-81
67,79,9.263005e-82
67,80,4.986923e-82
67,81,2.861257e-82
67,82,1.874736e-82
67,83,9.017147e-83
67,84,2.583224e-81
67,85,4.973493e-81
67,86,5.688164e-81
67,87,5.113183e-81
67,88,3.355651e-81
67,89,1.912266e-81
67,90,1.157443e-81
67,91,7.026285e-82
67,92,4.066081e-82
67,93,2.404789e-82
67,94,1.361176e-82
67,95,6.925807e-83
67,96,1.564214e-82
67,97,2.917109e-81
67,98,3.838771e-81
67,99,3.575718e-81
67,100,2.161462e-81
67,101,1.281429e-81
67,102,6.643889e-82
67,103,4.821919e-82
67,104,3.737226e-82
67,105,2.075733e-82
67,106,1.025167e-82
67,107,6.335636e-83
67,108,0.000000e+00
67,109,2.770821e-82
67,110,2.348047e-81
67,111,2.110905e-81
67,112,1.262737e-81
67,113,7.189048e-82
67,114,4.833188e-82
67,115,3.502969e-82
67,116,2.250727e-82
67,117,1.721755e-82
67,118,7.864710e-83
67,119,4.860409e-83
67,120,0.000000e+00
67,121,0.000000e+00
67,122,2.219449e-82
67,123,5.628465e-82
67,124,4.504577e-82
67,125,2.716583e-82
67,126,2.089586e-82
67,127,1.729565e-82
67,128,9.488137e-83
67,129,7.833046e-83
67,130,5.270718e-83
67,131,2.883077e-83
67,132,0.000000e+00
67,133,0.000000e+00
67,134,0.000000e+00
67,135,0.000000e+00
67,136,3.840509e-83
67,137,4.521567e-83
67,138,7.538138e-83
67,139,5.720036e-83
67,140,3.590553e-83
67,141,3.397032e-83
67,142,2.009539e-83
67,143,1.161409e-83
67,144,0.000000e+00
67,145,0.000000e+00
67,146,0.000000e+00
67,147,0.000000e+00
67,148,0.000000e+00
67,149,-3.743118e-85
67,150,3.876654e-84
67,151,3.725374e-84
67,152,2.419628e-84
67,153,1.875481e-84
67,154,1.845215e-84
67,155,1.466620e-84
68,0,7.700527e-83
68,1,4.149671e-83
68,2,9.489309e-83
68,3,1.180292e-82
68,4,8.495896e-83
68,5,2.754069e-83
68,6,2.629291e-83
68,7,1.447452e-83
68,8,1.249206e-83
68,9,7.899481e-84
68,10,4.626212e-84
68,11,3.272370e-84
68,12,1.890142e-82
68,13,3.454921e-82
68,14,4.588266e-82
68,15,4.507692e-82
68,16,3.018177e-82
68,17,1.904331e-82
68,18,1.357869e-82
68,19,7.886484e-83
68,20,4.830175e-83
68,21,3.804633e-83
68,22,1.655706e-83
68,23,7.722149e-84
68,24,7.779129e-82
68,25,9.948559e-82
68,26,1.253449e-81
68,27,1.134899e-81
68,28,7.593275e-82
68,29,4.809453e-82
68,30,2.861443e-82
68,31,1.924653e-82
68,32,1.144989e-82
68,33,7.092338e-83
68,34,3.300896e-83
68,35,1.461703e-83
68,36,1.521364e-81
68,37,1.807217e-81
68,38,2.109599e-81
68,39,2.152360e-81
68,40,1.473583e-81
68,41,7.880336e-82
68,42,4.664122e-82
68,43,2.722576e-82
68,44,1.682038e-82
68,45,1.092706e-82
68,46,5.696166e-83
68,47,2.482110e-83
68,48,1.897810e-81
68,49,2.829402e-81
68,50,2.935237e-81
68,51,2.635095e-81
68,52,1.888634e-81
68,53,1.090803e-81
68,54,6.071633e-82
68,55,4.008304e-82
68,56,2.892063e-82
68,57,1.472775e-82
68,58,8.190975e-83
68,59,3.932226e-83
68,60,2.414863e-81
68,61,3.123361e-81
68,62,3.459447e-81
68,63,3.475279e-81
68,64,2.118825e-81
68,65,1.295558e-81
68,66,6.910833e-82
68,67,5.052574e-82
68,68,4.081673e-82
68,69,1.916942e-82
68,70,1.063248e-82
68,71,4.964203e-83
68,72,2.703608e-81
68,73,3.385736e-81
68,74,3.939155e-81
68,75,3.447412e-81
68,76,2.299591e-81
68,77,1.208573e-81
68,78,7.502416e-82
68,79,4.297079e-82
68,80,3.114493e-82
68,81,1.719759e-82
68,82,1.045759e-82
68,83,4.977970e-83
68,84,1.451805e-81
68,85,2.828819e-81
68,86,3.093714e-81
68,87,2.717426e-81
68,88,1.734890e-81
68,89,9.856313e-82
68,90,6.227805e-82
68,91,4.022379e-82
68,92,2.282310e-82
68,93,1.404113e-82
68,94,7.821634e-83
68,95,3.939324e-83
68,96,6.173692e-83
68,97,1.534584e-81
68,98,1.960262e-81
68,99,1.785905e-81
68,100,1.105971e-81
68,101,6.646631e-82
68,102,3.701143e-82
68,103,2.645754e-82
68,104,2.092252e-82
68,105,1.182938e-82
68,106,5.890773e-83
68,107,3.522799e-83
68,108,0.000000e+00
68,109,1.441421e-82
68,110,1.156631e-81
68,111,1.040551e-81
68,112,6.605573e-82
68,113,3.788977e-82
68,114,2.602032e-82
68,115,2.043836e-82
68,116,1.290254e-82
68,117,1.003832e-82
68,118,4.551145e-83
68,119,2.634140e-83
68,120,0.000000e+00
68,121,0.000000e+00
68,122,1.111883e-82
68,123,2.941481e-82
68,124,2.374613e-82
68,125,1.456813e-82
68,126,1.110811e-82
68,127,9.682969e-83
68,128,5.578640e-83
68,129,4.472447e-83
68,130,3.055889e-83
68,131,1.643074e-83
68,132,0.000000e+00
68,133,0.000000e+00
68,134,0.000000e+00
68,135,0.000000e+00
68,136,2.093478e-83
68,137,2.528863e-83
68,138,3.802053e-83
68,139,3.244705e-83
68,140,2.173405e-83
68,141,1.949882e-83
68,142,1.164168e-83
68,143,6.776022e-84
68,144,0.000000e+00
68,145,0.000000e+00
68,146,0.000000e+00
68,147,0.000000e+00
68,148,0.000000e+00
68,149,-4.225525e-86
68,150,1.695501e-84
68,151,1.831962e-84
68,152,1.412051e-84
68,153,1.207621e-84
68,154,1.031562e-84
68,155,8.113809e-85
69,0,8.121699e-83
69,1,4.400571e-83
69,2,9.017830e-83
69,3,8.731903e-83
69,4,4.639374e-83
69,5,1.423737e-83
69,6,1.712560e-83
69,7,1.023982e-83
69,8,9.435548e-84
69,9,6.685134e-84
69,10,4.484731e-84
69,11,2.505476e-84
69,12,2.639371e-82
69,13,3.383190e-82
69,14,4.000149e-82
69,15,3.179397e-82
69,16,1.935032e-82
69,17,1.241341e-82
69,18,8.224896e-83
69,19,5.254862e-83
69,20,3.491451e-83
69,21,2.679349e-83
69,22,1.236944e-83
69,23,4.835826e-84
69,24,9.381477e-82
69,25,9.480868e-82
69,26,1.069137e-81
69,27,8.419707e-82
69,28,4.859032e-82
69,29,2.971268e-82
69,30,1.748839e-82
69,31,1.310593e-82
69,32,7.953248e-83
69,33,4.832896e-83
69,34,2.436906e-83
69,35,9.726983e-84
69,36,1.596619e-81
69,37,1.633101e-81
69,38,1.718862e-81
69,39,1.539034e-81
69,40,9.735500e-82
69,41,4.937927e-82
69,42,2.956788e-82
69,43,1.813557e-82
69,44,1.247844e-82
69,45,7.320625e-83
69,46,4.497628e-83
69,47,1.797241e-83
69,48,2.121349e-81
69,49,2.340930e-81
69,50,2.558105e-81
69,51,1.816969e-81
69,52,1.159096e-81
69,53,6.518894e-82
69,54,3.990390e-82
69,55,2.638320e-82
69,56,1.905300e-82
69,57,1.348684e-82
69,58,6.498496e-83
69,59,2.631956e-83
69,60,2.416776e-81
69,61,2.695648e-81
69,62,2.782087e-81
69,63,2.309519e-81
69,64,1.312954e-81
69,65,7.461999e-82
69,66,4.326221e-82
69,67,3.395079e-82
69,68,1.916942e-82
69,69,2.251198e-82
69,70,7.931152e-83
69,71,3.256877e-83
69,72,2.658915e-81
69,73,2.904271e-81
69,74,2.874978e-81
69,75,2.263941e-81
69,76,1.267909e-81
69,77,7.167593e-82
69,78,4.570949e-82
69,79,2.960741e-82
69,80,1.776769e-82
69,81,1.478786e-82
69,82,7.591872e-83
69,83,2.999320e-83
69,84,1.287992e-81
69,85,2.256797e-81
69,86,2.266538e-81
69,87,1.669878e-81
69,88,9.462572e-82
69,89,5.368233e-82
69,90,3.674944e-82
69,91,2.593389e-82
69,92,1.607429e-82
69,93,9.167662e-83
69,94,5.636449e-83
69,95,2.384585e-83
69,96,5.035557e-83
69,97,1.067432e-81
69,98,1.279863e-81
69,99,9.527052e-82
69,100,5.617387e-82
69,101,3.480005e-82
69,102,2.131496e-82
69,103,1.681708e-82
69,104,1.346802e-82
69,105,7.627071e-83
69,106,4.071541e-83
69,107,2.011194e-83
69,108,0.000000e+00
69,109,7.507031e-83
69,110,6.330337e-82
69,111,4.834223e-82
69,112,2.982708e-82
69,113,1.739382e-82
69,114,1.397584e-82
69,115,1.132359e-82
69,116,7.611059e-83
69,117,6.058810e-83
69,118,3.092364e-83
69,119,1.532060e-83
69,120,0.000000e+00
69,121,0.000000e+00
69,122,4.722889e-83
69,123,1.095661e-82
69,124,8.648681e-83
69,125,5.988597e-83
69,126,5.439837e-83
69,127,4.382089e-83
69,128,3.073606e-83
69,129,2.574237e-83
69,130,1.724821e-83
69,131,7.377074e-84
69,132,0.000000e+00
69,133,0.000000e+00
69,134,0.000000e+00
69,135,0.000000e+00
69,136,6.946255e-84
69,137,9.305290e-84
69,138,1.433016e-83
69,139,1.247926e-83
69,140,7.752625e-84
69,141,8.465326e-84
69,142,5.144544e-84
69,143,2.299151e-84
69,144,0.000000e+00
69,145,0.000000e+00
69,146,0.000000e+00
69,147,0.000000e+00
69,148,0.000000e+00
69,149,9.722651e-86
69,150,8.723256e-85
69,151,5.811711e-85
69,152,4.124497e-85
69,153,3.628451e-85
69,154,4.086820e-85
69,155,2.708004e-85
70,0,5.372430e-83
70,1,2.817238e-83
70,2,5.739241e-83
70,3,4.773657e-83
70,4,2.320437e-83
70,5,7.952000e-84
70,6,1.089442e-83
70,7,6.293710e-84
70,8,5.342316e-84
70,9,4.722481e-84
70,10,2.906130e-84
70,11,1.628622e-84
70,12,1.833349e-82
70,13,2.123751e-82
70,14,2.560196e-82
70,15,1.894125e-82
70,16,1.071061e-82
70,17,6.939596e-83
70,18,4.188480e-83
70,19,2.825620e-83
70,20,1.965984e-83
70,21,1.453465e-83
70,22,7.867929e-84
70,23,2.995201e-84
70,24,6.645588e-82
70,25,6.373552e-82
70,26,6.930957e-82
70,27,4.993693e-82
70,28,2.790635e-82
70,29,1.625577e-82
70,30,9.842055e-83
70,31,8.248662e-83
70,32,4.700428e-83
70,33,2.808641e-83
70,34,1.380610e-83
70,35,6.104901e-84
70,36,1.085926e-81
70,37,1.050382e-81
70,38,1.106430e-81
70,39,9.382422e-82
70,40,5.516944e-82
70,41,2.670379e-82
70,42,1.671171e-82
70,43,1.131716e-82
70,44,7.783141e-83
70,45,4.459078e-83
70,46,2.702513e-83
70,47,1.002786e-83
70,48,1.503538e-81
70,49,1.518564e-81
70,50,1.549471e-81
70,51,1.074166e-81
70,52,6.708342e-82
70,53,3.515304e-82
70,54,2.195750e-82
70,55,1.729293e-82
70,56,1.075022e-82
70,57,6.891163e-83
70,58,4.795282e-83
70,59,1.350770e-83
70,60,1.626713e-81
70,61,1.752836e-81
70,62,1.748575e-81
70,63,1.350125e-81
70,64,7.161849e-82
70,65,4.126946e-82
70,66,2.347815e-82
70,67,1.957505e-82
70,68,1.063248e-82
70,69,7.931152e-83
70,70,6.595517e-83
70,71,1.780054e-83
70,72,1.775224e-81
70,73,1.895324e-81
70,74,1.746527e-81
70,75,1.364992e-81
70,76,6.867706e-82
70,77,3.916883e-82
70,78,2.461313e-82
70,79,1.669413e-82
70,80,1.080326e-82
70,81,6.335043e-83
70,82,4.923785e-83
70,83,1.706967e-83
70,84,8.716145e-82
70,85,1.504737e-81
70,86,1.408401e-81
70,87,9.634276e-82
70,88,5.145506e-82
70,89,2.823177e-82
70,90,1.965148e-82
70,91,1.470161e-82
70,92,9.516648e-83
70,93,5.563770e-83
70,94,3.319259e-83
70,95,1.339043e-83
70,96,3.204329e-83
70,97,6.829859e-82
70,98,8.026882e-82
70,99,5.178111e-82
70,100,2.921808e-82
70,101,1.825087e-82
70,102,1.151600e-82
70,103,9.937430e-83
70,104,7.696699e-83
70,105,4.604729e-83
70,106,2.464563e-83
70,107,1.095194e-83
70,108,0.000000e+00
70,109,3.758125e-83
70,110,3.577317e-82
70,111,2.342107e-82
70,112,1.281442e-82
70,113,7.722387e-83
70,114,7.360708e-83
70,115,5.907548e-83
70,116,3.970715e-83
70,117,3.215348e-83
70,118,1.810034e-83
70,119,8.180371e-84
70,120,0.000000e+00
70,121,0.000000e+00
70,122,2.103539e-83
70,123,4.609781e-83
70,124,3.212459e-83
70,125,2.546548e-83
70,126,2.640704e-83
70,127,2.109143e-83
70,128,1.595938e-83
70,129,1.258680e-83
70,130,9.046269e-84
70,131,3.232761e-84
70,132,0.000000e+00
70,133,0.000000e+00
70,134,0.000000e+00
70,135,0.000000e+00
70,136,1.816879e-84
70,137,3.349203e-84
70,138,5.914583e-84
70,139,5.314808e-84
70,140,2.953632e-84
70,141,2.675898e-84
70,142,2.041098e-84
70,143,6.618520e-85
70,144,0.000000e+00
70,145,0.000000e+00
70,146,0.000000e+00
70,147,0.000000e+00
70,148,0.000000e+00
70,149,-1.265936e-86
70,150,4.211407e-85
70,151,3.029441e-85
70,152,1.603532e-85
70,153,1.377225e-85
70,154,1.178838e-85
70,155,6.995003e-86
71,0,7.219407e-84
71,1,2.739285e-84
71,2,8.878364e-84
71,3,2.130765e-83
71,4,1.745541e-83
71,5,4.665706e-84
71,6,5.709057e-84
71,7,2.646683e-84
71,8,1.915751e-84
71,9,1.393982e-84
71,10,4.404781e-85
71,11,6.529016e-85
71,12,-1.858894e-84
71,13,3.510637e-83
71,14,5.499800e-83
71,15,7.345001e-83
71,16,6.135448e-83
71,17,3.440075e-83
71,18,2.502993e-83
71,19,1.345308e-83
71,20,7.479469e-84
71,21,5.035506e-84
71,22,2.909197e-84
71,23,1.365496e-84
71,24,2.149523e-83
71,25,1.129163e-82
71,26,1.681043e-82
71,27,1.908008e-82
71,28,1.417813e-82
71,29,9.357451e-83
71,30,5.214634e-83
71,31,3.254736e-83
71,32,1.871032e-83
71,33,1.039831e-83
71,34,4.450896e-84
71,35,2.187660e-84
71,36,7.714425e-83
71,37,1.911396e-82
71,38,2.837859e-82
71,39,3.512342e-82
71,40,2.901329e-82
71,41,1.632371e-82
71,42,8.969378e-83
71,43,4.900323e-83
71,44,3.075232e-83
71,45,1.795615e-83
71,46,7.377607e-84
71,47,4.847276e-84
71,48,1.265437e-82
71,49,3.737508e-82
71,50,4.418437e-82
71,51,4.658938e-82
71,52,3.566497e-82
71,53,2.417935e-82
71,54,1.209630e-82
71,55,6.838886e-83
71,56,4.196534e-83
71,57,2.399502e-83
71,58,1.164530e-83
71,59,1.026717e-83
71,60,2.183346e-82
71,61,4.354883e-82
71,62,5.160382e-82
71,63,6.411682e-82
71,64,4.240374e-82
71,65,2.720170e-82
71,66,1.454173e-82
71,67,9.744118e-83
71,68,4.964203e-83
71,69,3.256877e-83
71,70,1.780054e-83
71,71,1.546767e-83
71,72,3.026636e-82
71,73,4.866822e-82
71,74,6.243657e-82
71,75,6.758603e-82
71,76,4.793765e-82
71,77,2.449650e-82
71,78,1.465685e-82
71,79,8.374745e-83
71,80,4.940455e-83
71,81,2.723871e-83
71,82,1.767154e-83
71,83,1.246126e-83
71,84,1.840146e-82
71,85,3.975264e-82
71,86,5.095631e-82
71,87,5.333780e-82
71,88,3.773740e-82
71,89,2.127724e-82
71,90,1.248080e-82
71,91,7.182962e-83
71,92,4.093225e-83
71,93,2.328183e-83
71,94,1.194808e-83
71,95,7.655539e-84
71,96,1.337051e-83
71,97,2.876985e-82
71,98,3.688355e-82
71,99,3.970643e-82
71,100,2.500231e-82
71,101,1.470699e-82
71,102,7.083967e-83
71,103,4.935066e-83
71,104,3.929232e-83
71,105,2.216527e-83
71,106,9.632444e-84
71,107,6.527569e-84
71,108,0.000000e+00
71,109,3.135581e-83
71,110,2.552005e-82
71,111,2.522847e-82
71,112,1.515079e-82
71,113,8.737832e-83
71,114,5.576691e-83
71,115,3.788842e-83
71,116,2.541232e-83
71,117,1.913691e-83
71,118,8.295364e-84
71,119,5.743903e-84
71,120,0.000000e+00
71,121,0.000000e+00
71,122,2.640996e-83
71,123,7.314758e-83
71,124,5.929525e-83
71,125,3.509601e-83
71,126,2.488005e-83
71,127,2.153050e-83
71,128,1.124044e-83
71,129,9.369795e-84
71,130,6.136288e-84
71,131,4.081751e-84
71,132,0.000000e+00
71,133,0.000000e+00
71,134,0.000000e+00
71,135,0.000000e+00
71,136,5.352801e-84
71,137,5.601602e-84
71,138,9.747861e-84
71,139,7.254406e-84
71,140,4.927922e-84
71,141,4.599550e-84
71,142,2.809045e-84
71,143,1.808266e-84
71,144,0.000000e+00
71,145,0.000000e+00
71,146,0.000000e+00
71,147,0.000000e+00
71,148,0.000000e+00
71,149,-2.906137e-86
71,150,4.980557e-85
71,151,5.174507e-85
71,152,3.479254e-85
71,153,2.834764e-85
71,154,2.836317e-85
71,155,2.383746e-85
72,0,3.461080e-81
72,1,1.934257e-81
72,2,3.623400e-81
72,3,1.572294e-81
72,4,-2.708732e-82
72,5,7.200812e-83
72,6,2.048441e-82
72,7,1.691702e-82
72,8,1.904873e-82
72,9,2.000906e-82
72,10,1.749792e-82
72,11,5.285091e-83
72,12,1.517714e-80
72,13,1.385912e-80
72,14,1.443271e-80
72,15,6.804866e-81
72,16,1.613150e-81
72,17,1.613951e-81
72,18,4.505058e-82
72,19,7.675675e-82
72,20,7.204696e-82
72,21,5.055643e-82
72,22,2.686585e-82
72,23,4.787331e-83
72,24,5.045995e-80
72,25,3.740694e-80
72,26,3.594781e-80
72,27,1.903932e-80
72,28,6.251699e-81
72,29,2.334473e-81
72,30,1.559624e-81
72,31,2.376828e-81
72,32,1.607962e-81
72,33,1.127617e-81
72,34,6.331776e-82
72,35,1.969811e-82
72,36,7.702438e-80
72,37,6.382799e-80
72,38,5.772664e-80
72,39,3.439814e-80
72,40,1.169998e-80
72,41,2.636527e-81
72,42,2.384583e-81
72,43,2.682103e-81
72,44,2.895052e-81
72,45,1.484507e-81
72,46,1.372245e-81
72,47,3.712654e-82
72,48,1.043423e-79
72,49,7.908552e-80
72,50,7.978883e-80
72,51,3.431649e-80
72,52,1.201705e-80
72,53,1.080412e-81
72,54,3.776630e-81
72,55,5.402675e-81
72,56,3.908192e-81
72,57,2.316894e-81
72,58,1.851743e-81
72,59,2.857791e-82
72,60,1.018032e-79
72,61,8.960365e-80
72,62,8.201412e-80
72,63,3.660448e-80
72,64,1.129956e-80
72,65,1.448750e-81
72,66,1.999267e-81
72,67,4.685879e-81
72,68,2.703608e-81
72,69,2.658915e-81
72,70,1.775224e-81
72,71,3.026636e-82
72,72,1.457056e-79
72,73,9.850262e-80
72,74,6.867137e-80
72,75,3.234837e-80
72,76,-1.177307e-81
72,77,3.161365e-81
72,78,2.484684e-81
72,79,3.659572e-81
72,80,2.842758e-81
72,81,2.184684e-81
72,82,1.331322e-81
72,83,2.159982e-82
72,84,5.072767e-80
72,85,7.638324e-80
72,86,5.657897e-80
72,87,1.695597e-80
72,88,-1.007481e-81
72,89,-1.361145e-81
72,90,2.008012e-81
72,91,3.663584e-81
72,92,2.972776e-81
72,93,1.824813e-81
72,94,1.362078e-81
72,95,2.762048e-82
72,96,8.915770e-82
72,97,2.381539e-80
72,98,2.273208e-80
72,99,-3.310071e-81
72,100,-4.715598e-81
72,101,-2.196296e-81
72,102,1.302861e-81
72,103,2.166875e-81
72,104,1.713812e-81
72,105,1.099232e-81
72,106,9.356529e-82
72,107,1.216062e-82
72,108,0.000000e+00
72,109,-3.794304e-82
72,110,9.463006e-82
72,111,-9.171001e-81
72,112,-6.385269e-81
72,113,-3.582336e-81
72,114,-5.707818e-82
72,115,3.598788e-82
72,116,2.706108e-82
72,117,4.015908e-82
72,118,4.870279e-82
72,119,1.595338e-83
72,120,0.000000e+00
72,121,0.000000e+00
72,122,-1.271020e-81
72,123,-4.364727e-81
72,124,-3.876873e-81
72,125,-1.825588e-81
72,126,-8.684648e-82
72,127,-8.333446e-82
72,128,-3.882126e-83
72,129,-2.788301e-83
72,130,2.183045e-83
72,131,-1.824748e-82
72,132,0.000000e+00
72,133,0.000000e+00
72,134,0.000000e+00
72,135,0.000000e+00
72,136,-3.599824e-82
72,137,-4.089494e-82
72,138,-6.710081e-82
72,139,-4.009083e-82
72,140,-3.538238e-82
72,141,-2.996365e-82
72,142,-1.530989e-82
72,143,-1.452081e-82
72,144,0.000000e+00
72,145,0.000000e+00
72,146,0.000000e+00
72,147,0.000000e+00
72,148,0.000000e+00
72,149,4.657604e-85
72,150,-2.709785e-83
72,151,-3.691184e-83
72,152,-2.751942e-83
72,153,-2.141168e-83
72,154,-2.140512e-83
72,155,-2.429512e-83
73,0,3.017367e-81
73,1,1.655583e-81
73,2,3.186551e-81
73,3,1.817138e-81
73,4,2.582212e-82
73,5,1.583251e-82
73,6,2.907164e-82
73,7,1.937162e-82
73,8,2.039905e-82
73,9,1.971064e-82
73,10,1.512768e-82
73,11,5.868889e-83
73,12,1.213260e-80
73,13,1.202806e-80
73,14,1.316377e-80
73,15,7.418613e-81
73,16,2.846668e-81
73,17,2.175210e-81
73,18,9.675643e-82
73,19,9.178420e-82
73,20,7.429788e-82
73,21,5.341958e-82
73,22,2.860022e-82
73,23,7.443204e-83
73,24,4.157716e-80
73,25,3.344163e-80
73,26,3.376130e-80
73,27,2.033760e-80
73,28,8.705053e-81
73,29,4.225930e-81
73,30,2.533251e-81
73,31,2.778227e-81
73,32,1.745646e-81
73,33,1.148475e-81
73,34,6.228534e-82
73,35,2.158238e-82
73,36,6.494703e-80
73,37,5.700219e-80
73,38,5.422445e-80
73,39,3.737861e-80
73,40,1.698642e-80
73,41,6.142074e-81
73,42,4.185796e-81
73,43,3.421979e-81
73,44,3.060283e-81
73,45,1.644607e-81
73,46,1.289402e-81
73,47,3.948621e-82
73,48,8.823332e-80
73,49,7.287159e-80
73,50,7.598602e-80
73,51,3.962852e-80
73,52,1.913677e-80
73,53,6.750922e-81
73,54,5.808116e-81
73,55,6.043574e-81
73,56,4.142477e-81
73,57,2.489208e-81
73,58,1.798973e-81
73,59,4.160498e-82
73,60,8.782705e-80
73,61,8.551001e-80
73,62,7.878770e-80
73,63,4.629208e-80
73,64,1.951066e-80
73,65,7.900079e-81
73,66,5.022941e-81
73,67,6.119642e-81
73,68,3.385736e-81
73,69,2.904271e-81
73,70,1.895324e-81
73,71,4.866822e-82
73,72,9.850262e-80
73,73,1.116090e-79
73,74,7.266498e-80
73,75,4.385819e-80
73,76,1.135898e-80
73,77,8.697144e-81
73,78,5.455582e-81
73,79,4.902033e-81
73,80,3.494718e-81
73,81,2.420852e-81
73,82,1.516242e-81
73,83,4.172722e-82
73,84,4.622649e-80
73,85,7.517918e-80
73,86,6.003334e-80
73,87,2.790043e-80
73,88,8.792707e-81
73,89,4.138058e-81
73,90,4.630089e-81
73,91,4.736751e-81
73,92,3.391426e-81
73,93,2.062753e-81
73,94,1.409985e-81
73,95,4.067036e-82
73,96,1.334347e-81
73,97,2.727425e-80
73,98,2.872284e-80
73,99,7.824157e-81
73,100,2.612114e-81
73,101,1.794823e-81
73,102,2.703620e-81
73,103,2.983064e-81
73,104,2.321836e-81
73,105,1.402254e-81
73,106,9.863235e-82
73,107,2.632335e-82
73,108,0.000000e+00
73,109,5.759937e-82
73,110,7.942509e-81
73,111,-9.941733e-82
73,112,-1.539859e-81
73,113,-8.959070e-82
73,114,7.840574e-82
73,115,1.157170e-81
73,116,7.944256e-82
73,117,7.537686e-82
73,118,5.846608e-82
73,119,1.448084e-82
73,120,0.000000e+00
73,121,0.000000e+00
73,122,-3.105245e-82
73,123,-1.709920e-81
73,124,-1.749228e-81
73,125,-7.165517e-82
73,126,-1.489749e-82
73,127,-2.059102e-82
73,128,2.061323e-82
73,129,1.762166e-82
73,130,1.541261e-82
73,131,-6.264430e-83
73,132,0.000000e+00
73,133,0.000000e+00
73,134,0.000000e+00
73,135,0.000000e+00
73,136,-1.666084e-82
73,137,-2.089325e-82
73,138,-3.206550e-82
73,139,-1.680290e-82
73,140,-1.837994e-82
73,141,-1.561687e-82
73,142,-6.995263e-83
73,143,-8.242780e-83
73,144,0.000000e+00
73,145,0.000000e+00
73,146,0.000000e+00
73,147,0.000000e+00
73,148,0.000000e+00
73,149,-2.088255e-84
73,150,-7.836394e-84
73,151,-1.717279e-83
73,152,-1.459115e-83
73,153,-1.131972e-83
73,154,-1.218909e-83
73,155,-1.512009e-83
74,0,2.096059e-81
74,1,1.152033e-81
74,2,2.301793e-81
74,3,1.957540e-81
74,4,9.079872e-82
74,5,3.093900e-82
74,6,3.614195e-82
74,7,2.021670e-82
74,8,1.970456e-82
74,9,1.510681e-82
74,10,1.088614e-82
74,11,5.465790e-83
74,12,7.356632e-81
74,13,8.698004e-81
74,14,1.018655e-80
74,15,7.546487e-81
74,16,4.156291e-81
74,17,2.727686e-81
74,18,1.676727e-81
74,19,1.085857e-81
74,20,7.156366e-82
74,21,5.526774e-82
74,22,2.673369e-82
74,23,9.433625e-83
74,24,2.612400e-80
74,25,2.432057e-80
74,26,2.688477e-80
74,27,1.982689e-80
74,28,1.111561e-80
74,29,6.313455e-81
74,30,3.540435e-81
74,31,2.867171e-81
74,32,1.747897e-81
74,33,1.085198e-81
74,34,5.549758e-82
74,35,2.089891e-82
74,36,4.382092e-80
74,37,4.272531e-80
74,38,4.357283e-80
74,39,3.695308e-80
74,40,2.127397e-80
74,41,9.911121e-81
74,42,6.067415e-81
74,43,3.958031e-81
74,44,2.828782e-81
74,45,1.616130e-81
74,46,1.056115e-81
74,47,3.721100e-82
74,48,5.686692e-80
74,49,5.798653e-80
74,50,6.213745e-80
74,51,4.197543e-80
74,52,2.600050e-80
74,53,1.278334e-80
74,54,8.121115e-81
74,55,5.961980e-81
74,56,3.888858e-81
74,57,2.385959e-81
74,58,1.518344e-81
74,59,5.339430e-82
74,60,6.197626e-80
74,61,6.611277e-80
74,62,6.771901e-80
74,63,5.185130e-80
74,64,2.792003e-80
74,65,1.473186e-80
74,66,8.382860e-81
74,67,6.958268e-81
74,68,3.939155e-81
74,69,2.874978e-81
74,70,1.746527e-81
74,71,6.243657e-82
74,72,6.867137e-80
74,73,7.266498e-80
74,74,8.261658e-80
74,75,5.116026e-80
74,76,2.549529e-80
74,77,1.441159e-80
74,78,8.661420e-81
74,79,5.788784e-81
74,80,3.808786e-81
74,81,2.447809e-81
74,82,1.573623e-81
74,83,6.138857e-82
74,84,3.506768e-80
74,85,6.054172e-80
74,86,5.730542e-80
74,87,3.816944e-80
74,88,1.963118e-80
74,89,1.065627e-80
74,90,7.417554e-81
74,91,5.494602e-81
74,92,3.455369e-81
74,93,2.076155e-81
74,94,1.303949e-81
74,95,5.113369e-82
74,96,1.273773e-81
74,97,2.771009e-80
74,98,3.239951e-80
74,99,2.029884e-80
74,100,1.105762e-80
74,101,6.528290e-81
74,102,4.198069e-81
74,103,3.485661e-81
74,104,2.711818e-81
74,105,1.577349e-81
74,106,9.218449e-82
74,107,4.040030e-82
74,108,0.000000e+00
74,109,1.694873e-81
74,110,1.537074e-80
74,111,9.698532e-81
74,112,5.214409e-81
74,113,2.742096e-81
74,114,2.449735e-81
74,115,2.069201e-81
74,116,1.317406e-81
74,117,1.103234e-81
74,118,6.132431e-82
74,119,2.793646e-82
74,120,0.000000e+00
74,121,0.000000e+00
74,122,8.830328e-82
74,123,1.815557e-81
74,124,1.282179e-81
74,125,8.501839e-82
74,126,7.737347e-82
74,127,5.912697e-82
74,128,4.594024e-82
74,129,3.998443e-82
74,130,2.950227e-82
74,131,9.183611e-83
74,132,0.000000e+00
74,133,0.000000e+00
74,134,0.000000e+00
74,135,0.000000e+00
74,136,1.075086e-82
74,137,1.097040e-82
74,138,1.706310e-82
74,139,1.485687e-82
74,140,5.475767e-83
74,141,5.716122e-83
74,142,4.517218e-83
74,143,7.537895e-84
74,144,0.000000e+00
74,145,0.000000e+00
74,146,0.000000e+00
74,147,0.000000e+00
74,148,0.000000e+00
74,149,-2.205045e-84
74,150,1.313577e-83
74,151,7.919379e-84
74,152,3.421299e-84
74,153,2.394882e-84
74,154,6.724828e-85
74,155,-2.468430e-84
75,0,8.766806e-82
75,1,4.051131e-82
75,2,9.998301e-82
75,3,1.558377e-81
75,4,1.250682e-81
75,5,3.797958e-82
75,6,4.250386e-82
75,7,2.097058e-82
75,8,1.400034e-82
75,9,1.157909e-82
75,10,4.786538e-83
75,11,4.755237e-83
75,12,1.384398e-81
75,13,3.712393e-81
75,14,5.354151e-81
75,15,5.987582e-81
75,16,4.536791e-81
75,17,2.544269e-81
75,18,1.718198e-81
75,19,9.179014e-82
75,20,5.209167e-82
75,21,3.704432e-82
75,22,2.152135e-82
75,23,1.009095e-82
75,24,7.230952e-81
75,25,1.221541e-80
75,26,1.576088e-80
75,27,1.525610e-80
75,28,1.096623e-80
75,29,6.654970e-81
75,30,3.757317e-81
75,31,2.511013e-81
75,32,1.357551e-81
75,33,7.565993e-82
75,34,3.489335e-82
75,35,1.786874e-82
75,36,1.408326e-80
75,37,1.975670e-80
75,38,2.599287e-80
75,39,2.872714e-80
75,40,2.151073e-80
75,41,1.141740e-80
75,42,6.475765e-81
75,43,3.725764e-81
75,44,2.211507e-81
75,45,1.313743e-81
75,46,6.352106e-82
75,47,3.102946e-82
75,48,2.054830e-80
75,49,3.464416e-80
75,50,3.666886e-80
75,51,3.575546e-80
75,52,2.679639e-80
75,53,1.642503e-80
75,54,8.427379e-81
75,55,5.198868e-81
75,56,3.005475e-81
75,57,1.804691e-81
75,58,9.990701e-82
75,59,5.131142e-82
75,60,2.632249e-80
75,61,3.971898e-80
75,62,4.424845e-80
75,63,4.905974e-80
75,64,2.960387e-80
75,65,1.873996e-80
75,66,9.923315e-81
75,67,6.611955e-81
75,68,3.447412e-81
75,69,2.263941e-81
75,70,1.364992e-81
75,71,6.758603e-82
75,72,3.234837e-80
75,73,4.385819e-80
75,74,5.116026e-80
75,75,5.920024e-80
75,76,3.443623e-80
75,77,1.690366e-80
75,78,9.990833e-81
75,79,5.786033e-81
75,80,3.462679e-81
75,81,1.936265e-81
75,82,1.304253e-81
75,83,6.593860e-82
75,84,1.949494e-80
75,85,3.950964e-80
75,86,4.323291e-80
75,87,4.135984e-80
75,88,2.727098e-80
75,89,1.444899e-80
75,90,8.445179e-81
75,91,5.143195e-81
75,92,2.965455e-81
75,93,1.714855e-81
75,94,9.356025e-82
75,95,5.096293e-82
75,96,1.110165e-81
75,97,2.448675e-80
75,98,3.173860e-80
75,99,2.893875e-80
75,100,1.747626e-80
75,101,9.884893e-81
75,102,4.872400e-81
75,103,3.552518e-81
75,104,2.681685e-81
75,105,1.541039e-81
75,106,6.980546e-82
75,107,4.562808e-82
75,108,0.000000e+00
75,109,2.151791e-81
75,110,1.956958e-80
75,111,1.771239e-80
75,112,1.000951e-80
75,113,5.470864e-81
75,114,3.506695e-81
75,115,2.415154e-81
75,116,1.557507e-81
75,117,1.208181e-81
75,118,5.508434e-82
75,119,3.580879e-82
75,120,0.000000e+00
75,121,0.000000e+00
75,122,1.770012e-81
75,123,4.905374e-81
75,124,3.699763e-81
75,125,2.162367e-81
75,126,1.554486e-81
75,127,1.274600e-81
75,128,6.582563e-82
75,129,5.286606e-82
75,130,3.643378e-82
75,131,2.242612e-82
75,132,0.000000e+00
75,133,0.000000e+00
75,134,0.000000e+00
75,135,0.000000e+00
75,136,3.216821e-82
75,137,3.541603e-82
75,138,5.603339e-82
75,139,4.220005e-82
75,140,2.745076e-82
75,141,2.289881e-82
75,142,1.460815e-82
75,143,8.882920e-83
75,144,0.000000e+00
75,145,0.000000e+00
75,146,0.000000e+00
75,147,0.000000e+00
75,148,0.000000e+00
75,149,-1.688717e-84
75,150,2.917666e-83
75,151,3.201143e-83
75,152,1.991332e-83
75,153,1.577647e-83
75,154,1.318423e-83
75,155,1.188028e-83
76,0,-1.345297e-82
76,1,-1.261924e-82
76,2,-5.431920e-83
76,3,9.356772e-82
76,4,1.131617e-81
76,5,3.249391e-82
76,6,2.967872e-82
76,7,1.389214e-82
76,8,6.900741e-83
76,9,4.035776e-83
76,10,-5.972803e-85
76,11,2.607248e-83
76,12,-2.473625e-81
76,13,-2.497364e-82
76,14,9.436410e-82
76,15,3.367581e-81
76,16,3.424255e-81
76,17,1.743877e-81
76,18,1.384991e-81
76,19,6.097803e-82
76,20,2.736336e-82
76,21,2.025564e-82
76,22,1.107208e-82
76,23,7.373307e-83
76,24,-6.277028e-81
76,25,9.960118e-82
76,26,4.206430e-81
76,27,8.148464e-81
76,28,7.766254e-81
76,29,5.078243e-81
76,30,2.864955e-81
76,31,1.507386e-81
76,32,7.583249e-82
76,33,3.685666e-82
76,34,1.432793e-82
76,35,1.016295e-82
76,36,-6.513184e-81
76,37,9.796793e-82
76,38,7.398539e-81
76,39,1.555519e-80
76,40,1.492802e-80
76,41,8.954821e-81
76,42,4.915013e-81
76,43,2.534166e-81
76,44,1.112472e-81
76,45,7.410547e-82
76,46,1.997372e-82
76,47,1.613304e-82
76,48,-9.058875e-81
76,49,9.481097e-81
76,50,1.071998e-80
76,51,2.160733e-80
76,52,1.937847e-80
76,53,1.332915e-80
76,54,6.272710e-81
76,55,2.981117e-81
76,56,1.568891e-81
76,57,9.475497e-82
76,58,3.876338e-82
76,59,3.573829e-82
76,60,-2.651351e-81
76,61,1.089244e-80
76,62,1.629607e-80
76,63,3.132614e-80
76,64,2.310445e-80
76,65,1.510254e-80
76,66,7.962619e-81
76,67,4.282571e-81
76,68,2.299591e-81
76,69,1.267909e-81
76,70,6.867706e-82
76,71,4.793765e-82
76,72,-1.177307e-81
76,73,1.135898e-80
76,74,2.549529e-80
76,75,3.443623e-80
76,76,3.318910e-80
76,77,1.385953e-80
76,78,7.775889e-81
76,79,3.993165e-81
76,80,2.214866e-81
76,81,1.095418e-81
76,82,7.701125e-82
76,83,5.032518e-82
76,84,3.459387e-81
76,85,1.318656e-80
76,86,2.222997e-80
76,87,2.985225e-80
76,88,2.344164e-80
76,89,1.281835e-80
76,90,6.579648e-81
76,91,3.417069e-81
76,92,1.779090e-81
76,93,9.924686e-82
76,94,4.555648e-82
76,95,3.599590e-82
76,96,5.250521e-82
76,97,1.401294e-80
76,98,2.043540e-80
76,99,2.512763e-80
76,100,1.601572e-80
76,101,8.926444e-81
76,102,3.871967e-81
76,103,2.419896e-81
76,104,1.818946e-81
76,105,1.026514e-81
76,106,3.560569e-82
76,107,3.519499e-82
76,108,0.000000e+00
76,109,1.891909e-81
76,110,1.587085e-80
76,111,1.718099e-80
76,112,1.021554e-80
76,113,5.649523e-81
76,114,3.156933e-81
76,115,1.995722e-81
76,116,1.259929e-81
76,117,9.356847e-82
76,118,3.439106e-82
76,119,2.969693e-82
76,120,0.000000e+00
76,121,0.000000e+00
76,122,1.779277e-81
76,123,5.300359e-81
76,124,4.160245e-81
76,125,2.320036e-81
76,126,1.555469e-81
76,127,1.312621e-81
76,128,5.674609e-82
76,129,4.677346e-82
76,130,3.040534e-82
76,131,2.404094e-82
76,132,0.000000e+00
76,133,0.000000e+00
76,134,0.000000e+00
76,135,0.000000e+00
76,136,3.645329e-82
76,137,4.177246e-82
76,138,6.352422e-82
76,139,4.600421e-82
76,140,3.325189e-82
76,141,2.807272e-82
76,142,1.674636e-82
76,143,1.150087e-82
76,144,0.000000e+00
76,145,0.000000e+00
76,146,0.000000e+00
76,147,0.000000e+00
76,148,0.000000e+00
76,149,8.710122e-85
76,150,2.978564e-83
76,151,3.517562e-83
76,152,2.419193e-83
76,153,1.937378e-83
76,154,1.718028e-83
76,155,1.689580e-83
77,0,6.503916e-83
77,1,1.412670e-83
77,2,9.917143e-83
77,3,5.227341e-82
77,4,5.395758e-82
77,5,1.550444e-82
77,6,1.444571e-82
77,7,7.081367e-83
77,8,4.415341e-83
77,9,2.268195e-83
77,10,4.173696e-84
77,11,1.236841e-83
77,12,-6.795894e-82
77,13,3.360447e-82
77,14,9.302440e-82
77,15,1.809476e-81
77,16,1.675788e-81
77,17,9.241950e-82
77,18,7.120236e-82
77,19,3.197983e-82
77,20,1.604320e-82
77,21,1.239848e-82
77,22,5.969019e-83
77,23,3.494744e-83
77,24,-1.203521e-81
77,25,1.648381e-81
77,26,3.213360e-81
77,27,4.513154e-81
77,28,3.833710e-81
77,29,2.528216e-81
77,30,1.434612e-81
77,31,8.205840e-82
77,32,4.319809e-82
77,33,2.246948e-82
77,34,9.531151e-83
77,35,5.420108e-83
77,36,-4.627573e-82
77,37,2.634641e-81
77,38,5.452203e-81
77,39,8.445574e-81
77,40,7.632142e-81
77,41,4.465695e-81
77,42,2.422674e-81
77,43,1.241485e-81
77,44,6.443293e-82
77,45,4.283832e-82
77,46,1.552067e-82
77,47,9.719216e-83
77,48,-7.346374e-82
77,49,7.136623e-81
77,50,8.040526e-81
77,51,1.142113e-80
77,52,9.326163e-81
77,53,6.328280e-81
77,54,3.081923e-81
77,55,1.605873e-81
77,56,9.223881e-82
77,57,5.462031e-82
77,58,2.559619e-82
77,59,1.791513e-82
77,60,2.313178e-81
77,61,8.157199e-81
77,62,1.089200e-80
77,63,1.565976e-80
77,64,1.150396e-80
77,65,7.641560e-81
77,66,3.703565e-81
77,67,2.314358e-81
77,68,1.208573e-81
77,69,7.167593e-82
77,70,3.916883e-82
77,71,2.449650e-82
77,72,3.161365e-81
77,73,8.697144e-81
77,74,1.441159e-80
77,75,1.690366e-80
77,76,1.385953e-80
77,77,8.350727e-81
77,78,4.184782e-81
77,79,2.020945e-81
77,80,1.159275e-81
77,81,6.275109e-82
77,82,4.166912e-82
77,83,2.465388e-82
77,84,3.219248e-81
77,85,8.385608e-81
77,86,1.228319e-80
77,87,1.455967e-80
77,88,1.063802e-80
77,89,6.124550e-81
77,90,3.405397e-81
77,91,1.772131e-81
77,92,9.550942e-82
77,93,5.488527e-82
77,94,2.717765e-82
77,95,1.793614e-82
77,96,3.350967e-82
77,97,7.068067e-81
77,98,1.022609e-80
77,99,1.164410e-80
77,100,7.355205e-81
77,101,4.137088e-81
77,102,1.872618e-81
77,103,1.191129e-81
77,104,9.206205e-82
77,105,5.071886e-82
77,106,2.086439e-82
77,107,1.718551e-82
77,108,0.000000e+00
77,109,8.934779e-82
77,110,7.495206e-81
77,111,7.684126e-81
77,112,4.592619e-81
77,113,2.567130e-81
77,114,1.491578e-81
77,115,9.803631e-82
77,116,6.053567e-82
77,117,4.575906e-82
77,118,1.799870e-82
77,119,1.410303e-82
77,120,0.000000e+00
77,121,0.000000e+00
77,122,8.065400e-82
77,123,2.292054e-81
77,124,1.793253e-81
77,125,1.017721e-81
77,126,7.127153e-82
77,127,5.869427e-82
77,128,2.646431e-82
77,129,2.224253e-82
77,130,1.460872e-82
77,131,1.048190e-82
77,132,0.000000e+00
77,133,0.000000e+00
77,134,0.000000e+00
77,135,0.000000e+00
77,136,1.594856e-82
77,137,1.841711e-82
77,138,2.816056e-82
77,139,2.070351e-82
77,140,1.413325e-82
77,141,1.220495e-82
77,142,7.289342e-83
77,143,4.839567e-83
77,144,0.000000e+00
77,145,0.000000e+00
77,146,0.000000e+00
77,147,0.000000e+00
77,148,0.000000e+00
77,149,-1.521482e-85
77,150,1.356299e-83
77,151,1.510391e-83
77,152,1.032061e-83
77,153,8.127589e-84
77,154,7.363284e-84
77,155,7.102118e-84
78,0,5.068404e-83
78,1,1.840644e-83
78,2,8.246469e-83
78,3,2.956148e-82
78,4,3.068992e-82
78,5,9.098366e-83
78,6,8.683907e-83
78,7,4.448127e-83
78,8,2.810984e-83
78,9,1.626636e-83
78,10,4.558932e-84
78,11,8.247749e-84
78,12,-2.923123e-82
78,13,2.960619e-82
78,14,6.040964e-82
78,15,1.109233e-81
78,16,9.816558e-82
78,17,5.504317e-82
78,18,4.133653e-82
78,19,2.026777e-82
78,20,1.037840e-82
78,21,7.990677e-83
78,22,3.692259e-83
78,23,2.211008e-83
78,24,-4.792158e-82
78,25,1.125760e-81
78,26,2.029401e-81
78,27,2.677911e-81
78,28,2.236675e-81
78,29,1.485764e-81
78,30,8.543334e-82
78,31,4.913064e-82
78,32,2.668493e-82
78,33,1.455714e-82
78,34,5.954172e-83
78,35,3.497927e-83
78,36,6.782345e-83
78,37,1.837220e-81
78,38,3.439296e-81
78,39,5.023582e-81
78,40,4.428822e-81
78,41,2.599865e-81
78,42,1.459210e-81
78,43,7.731179e-82
78,44,4.143844e-82
78,45,2.615769e-82
78,46,9.827566e-83
78,47,6.203197e-83
78,48,1.820178e-82
78,49,4.633911e-81
78,50,5.074426e-81
78,51,6.806806e-81
78,52,5.469570e-81
78,53,3.679889e-81
78,54,1.844674e-81
78,55,9.792761e-82
78,56,5.857641e-82
78,57,3.426805e-82
78,58,1.648008e-82
78,59,1.095159e-82
78,60,1.910366e-81
78,61,5.169303e-81
78,62,6.816125e-81
78,63,9.287476e-81
78,64,6.468448e-81
78,65,4.565899e-81
78,66,2.442371e-81
78,67,1.359038e-81
78,68,7.502416e-82
78,69,4.570949e-82
78,70,2.461313e-82
78,71,1.465685e-82
78,72,2.484684e-81
78,73,5.455582e-81
78,74,8.661420e-81
78,75,9.990833e-81
78,76,7.775889e-81
78,77,4.184782e-81
78,78,3.266588e-81
78,79,1.339530e-81
78,80,6.917178e-82
78,81,3.941056e-82
78,82,2.620796e-82
78,83,1.448432e-82
78,84,1.989837e-81
78,85,5.077466e-81
78,86,7.220289e-81
78,87,8.431792e-81
78,88,6.189387e-81
78,89,3.444168e-81
78,90,2.058635e-81
78,91,1.138983e-81
78,92,5.825949e-82
78,93,3.393773e-82
78,94,1.695207e-82
78,95,1.082460e-82
78,96,1.574772e-82
78,97,4.090941e-81
78,98,5.849720e-81
78,99,6.660880e-81
78,100,4.241543e-81
78,101,2.453373e-81
78,102,1.144418e-81
78,103,7.141304e-82
78,104,5.617939e-82
78,105,3.230149e-82
78,106,1.305436e-82
78,107,1.057871e-82
78,108,0.000000e+00
78,109,5.088207e-82
78,110,4.202923e-81
78,111,4.392848e-81
78,112,2.673829e-81
78,113,1.503119e-81
78,114,9.029133e-82
78,115,6.108065e-82
78,116,3.729489e-82
78,117,2.840581e-82
78,118,1.129324e-82
78,119,8.329325e-83
78,120,0.000000e+00
78,121,0.000000e+00
78,122,4.674967e-82
78,123,1.329535e-81
78,124,1.047931e-81
78,125,6.111480e-82
78,126,4.283797e-82
78,127,3.637353e-82
78,128,1.711486e-82
78,129,1.346612e-82
78,130,8.898811e-83
78,131,6.258565e-83
78,132,0.000000e+00
78,133,0.000000e+00
78,134,0.000000e+00
78,135,0.000000e+00
78,136,9.032911e-83
78,137,1.158536e-82
78,138,1.710796e-82
78,139,1.262617e-82
78,140,8.873093e-83
78,141,7.633031e-83
78,142,4.496281e-83
78,143,2.892579e-83
78,144,0.000000e+00
78,145,0.000000e+00
78,146,0.000000e+00
78,147,0.000000e+00
78,148,0.000000e+00
78,149,2.898418e-85
78,150,7.998001e-84
78,151,9.069856e-84
78,152,6.286242e-84
78,153,4.969218e-84
78,154,4.515536e-84
78,155,4.248124e-84
79,0,9.860567e-83
79,1,4.657977e-83
79,2,1.152207e-82
79,3,1.846785e-82
79,4,1.483458e-82
79,5,4.627325e-83
79,6,4.973826e-83
79,7,2.683518e-83
79,8,1.872037e-83
79,9,1.298728e-83
79,10,6.035447e-84
79,11,5.401388e-84
79,12,1.548616e-82
79,13,4.245577e-82
79,14,6.086571e-82
79,15,6.844888e-82
79,16,5.205433e-82
79,17,3.034024e-82
79,18,2.172999e-82
79,19,1.170702e-82
79,20,6.922766e-83
79,21,5.115807e-83
79,22,2.512388e-83
79,23,1.257690e-83
79,24,8.074165e-82
79,25,1.378957e-81
79,26,1.782236e-81
79,27,1.739198e-81
79,28,1.243453e-81
79,29,7.939745e-82
79,30,4.716369e-82
79,31,3.068978e-82
79,32,1.714643e-82
79,33,9.869100e-83
79,34,4.413669e-83
79,35,2.231399e-83
79,36,1.633130e-81
79,37,2.228895e-81
79,38,2.952051e-81
79,39,3.234690e-81
79,40,2.469322e-81
79,41,1.375084e-81
79,42,7.834711e-82
79,43,4.527903e-82
79,44,2.797994e-82
79,45,1.730004e-82
79,46,8.094815e-83
79,47,3.923207e-83
79,48,2.342253e-81
79,49,3.995970e-81
79,50,4.158389e-81
79,51,4.171853e-81
79,52,3.025696e-81
79,53,1.904389e-81
79,54,9.748700e-82
79,55,5.988090e-82
79,56,3.866766e-82
79,57,2.313550e-82
79,58,1.254754e-82
79,59,6.206126e-83
79,60,3.162262e-81
79,61,4.580268e-81
79,62,5.178305e-81
79,63,5.517880e-81
79,64,3.529650e-81
79,65,2.199543e-81
79,66,1.283100e-81
79,67,9.263005e-82
79,68,4.297079e-82
79,69,2.960741e-82
79,70,1.669413e-82
79,71,8.374745e-83
79,72,3.659572e-81
79,73,4.902033e-81
79,74,5.788784e-81
79,75,5.786033e-81
79,76,3.993165e-81
79,77,2.020945e-81
79,78,1.339530e-81
79,79,1.079569e-81
79,80,4.363057e-82
79,81,2.479262e-82
79,82,1.636682e-82
79,83,8.026772e-83
79,84,2.116347e-81
79,85,4.186980e-81
79,86,4.821605e-81
79,87,4.593698e-81
79,88,3.120874e-81
79,89,1.743898e-81
79,90,1.017644e-81
79,91,6.897256e-82
79,92,3.830345e-82
79,93,2.124607e-82
79,94,1.180524e-82
79,95,6.230115e-83
79,96,1.055579e-82
79,97,2.584558e-81
79,98,3.390216e-81
79,99,3.273290e-81
79,100,2.045795e-81
79,101,1.218453e-81
79,102,6.309044e-82
79,103,4.238775e-82
79,104,3.262522e-82
79,105,1.908691e-82
79,106,8.917035e-83
79,107,5.703122e-83
79,108,0.000000e+00
79,109,2.422755e-82
79,110,2.096197e-81
79,111,1.992152e-81
79,112,1.199209e-81
79,113,6.924918e-82
79,114,4.630185e-82
79,115,3.307886e-82
79,116,2.085971e-82
79,117,1.592886e-82
79,118,7.175202e-83
79,119,4.468081e-83
79,120,0.000000e+00
79,121,0.000000e+00
79,122,2.037003e-82
79,123,5.740882e-82
79,124,4.459468e-82
79,125,2.717413e-82
79,126,2.051890e-82
79,127,1.738879e-82
79,128,9.277221e-83
79,129,7.370818e-83
79,130,4.831073e-83
79,131,2.943761e-83
79,132,0.000000e+00
79,133,0.000000e+00
79,134,0.000000e+00
79,135,0.000000e+00
79,136,3.751130e-83
79,137,4.814689e-83
79,138,7.318923e-83
79,139,5.661246e-83
79,140,3.891257e-83
79,141,3.372559e-83
79,142,2.059529e-83
79,143,1.226481e-83
79,144,0.000000e+00
79,145,0.000000e+00
79,146,0.000000e+00
79,147,0.000000e+00
79,148,0.000000e+00
79,149,1.605026e-85
79,150,3.574702e-84
79,151,3.881003e-84
79,152,2.671233e-84
79,153,2.173869e-84
79,154,2.014809e-84
79,155,1.865365e-84
80,0,8.282212e-83
80,1,4.158361e-83
80,2,8.462134e-83
80,3,1.140098e-82
80,4,7.668007e-83
80,5,2.371793e-83
80,6,2.881041e-83
80,7,1.624728e-83
80,8,1.185812e-83
80,9,8.709577e-84
80,10,4.528291e-84
80,11,3.394698e-84
80,12,1.924189e-82
80,13,3.411930e-82
80,14,4.363749e-82
80,15,4.224015e-82
80,16,2.930238e-82
80,17,1.693430e-82
80,18,1.254114e-82
80,19,7.219715e-83
80,20,4.431060e-83
80,21,3.174511e-83
80,22,1.687188e-83
80,23,7.326303e-84
80,24,8.103956e-82
80,25,1.062592e-81
80,26,1.271262e-81
80,27,1.103143e-81
80,28,7.333472e-82
80,29,4.473846e-82
80,30,2.705974e-82
80,31,1.920956e-82
80,32,1.143476e-82
80,33,6.354681e-83
80,34,3.048146e-83
80,35,1.372655e-83
80,36,1.512659e-81
80,37,1.744975e-81
80,38,2.051216e-81
80,39,2.075048e-81
80,40,1.426571e-81
80,41,7.741841e-82
80,42,4.601498e-82
80,43,2.753132e-82
80,44,1.742864e-82
80,45,1.071450e-82
80,46,5.623512e-83
80,47,2.370449e-83
80,48,1.990423e-81
80,49,2.805016e-81
80,50,2.959587e-81
80,51,2.573489e-81
80,52,1.792271e-81
80,53,1.075139e-81
80,54,6.043910e-82
80,55,3.774570e-82
80,56,2.314878e-82
80,57,1.467845e-82
80,58,8.566106e-83
80,59,3.872688e-83
80,60,2.519691e-81
80,61,3.252499e-81
80,62,3.424448e-81
80,63,3.372713e-81
80,64,2.010994e-81
80,65,1.240270e-81
80,66,6.992737e-82
80,67,4.986923e-82
80,68,3.114493e-82
80,69,1.776769e-82
80,70,1.080326e-82
80,71,4.940455e-83
80,72,2.842758e-81
80,73,3.494718e-81
80,74,3.808786e-81
80,75,3.462679e-81
80,76,2.214866e-81
80,77,1.159275e-81
80,78,6.917178e-82
80,79,4.363057e-82
80,80,3.839437e-82
80,81,1.591524e-82
80,82,1.032440e-82
80,83,4.985671e-83
80,84,1.558022e-81
80,85,2.997011e-81
80,86,3.138421e-81
80,87,2.709962e-81
80,88,1.717889e-81
80,89,9.618228e-82
80,90,6.001180e-82
80,91,3.757915e-82
80,92,2.599738e-82
80,93,1.424059e-82
80,94,7.782542e-83
80,95,3.872502e-83
80,96,7.725478e-83
80,97,1.615027e-81
80,98,2.032501e-81
80,99,1.749568e-81
80,100,1.074036e-81
80,101,6.584487e-82
80,102,3.606389e-82
80,103,2.682256e-82
80,104,2.028156e-82
80,105,1.159726e-82
80,106,5.847724e-83
80,107,3.334235e-83
80,108,0.000000e+00
80,109,1.301021e-82
80,110,1.142216e-81
80,111,9.972174e-82
80,112,5.928895e-82
80,113,3.558775e-82
80,114,2.590303e-82
80,115,1.907349e-82
80,116,1.298986e-82
80,117,9.840052e-83
80,118,4.653730e-83
80,119,2.690459e-83
80,120,0.000000e+00
80,121,0.000000e+00
80,122,9.885430e-83
80,123,2.762711e-82
80,124,2.154749e-82
80,125,1.357502e-82
80,126,1.115020e-82
80,127,9.227077e-83
80,128,5.540985e-83
80,129,4.544884e-83
80,130,2.920961e-83
80,131,1.627273e-83
80,132,0.000000e+00
80,133,0.000000e+00
80,134,0.000000e+00
80,135,0.000000e+00
80,136,1.817777e-83
80,137,2.214918e-83
80,138,3.660771e-83
80,139,2.999031e-83
80,140,1.987910e-83
80,141,1.726345e-83
80,142,1.120963e-83
80,143,6.425644e-84
80,144,0.000000e+00
80,145,0.000000e+00
80,146,0.000000e+00
80,147,0.000000e+00
80,148,0.000000e+00
80,149,7.118700e-87
80,150,1.985799e-84
80,151,2.064337e-84
80,152,1.402629e-84
80,153,1.163819e-84
80,154,9.959464e-85
80,155,8.866102e-85
81,0,6.463451e-83
81,1,3.562911e-83
81,2,7.151843e-83
81,3,7.239257e-83
81,4,4.009905e-83
81,5,1.300447e-83
81,6,1.454069e-83
81,7,8.795023e-84
81,8,8.201381e-84
81,9,5.310020e-84
81,10,3.453197e-84
81,11,1.864160e-84
81,12,2.023029e-82
81,13,2.764124e-82
81,14,3.259621e-82
81,15,2.698840e-82
81,16,1.603839e-82
81,17,1.054055e-82
81,18,7.259146e-83
81,19,4.367125e-83
81,20,2.871335e-83
81,21,2.272940e-83
81,22,9.694503e-84
81,23,3.858164e-84
81,24,7.574755e-82
81,25,7.671974e-82
81,26,8.907461e-82
81,27,7.022967e-82
81,28,4.180573e-82
81,29,2.530905e-82
81,30,1.500646e-82
81,31,1.121606e-82
81,32,7.103390e-83
81,33,4.370542e-83
81,34,2.114128e-83
81,35,8.411585e-84
81,36,1.298768e-81
81,37,1.354743e-81
81,38,1.459508e-81
81,39,1.294659e-81
81,40,8.320169e-82
81,41,4.235384e-82
81,42,2.522351e-82
81,43,1.522847e-82
81,44,1.085650e-82
81,45,6.478991e-83
81,46,3.942393e-83
81,47,1.585509e-83
81,48,1.704575e-81
81,49,1.974474e-81
81,50,2.097528e-81
81,51,1.547042e-81
81,52,9.863241e-82
81,53,5.623364e-82
81,54,3.380679e-82
81,55,2.241280e-82
81,56,1.515387e-82
81,57,8.981013e-83
81,58,5.500696e-83
81,59,2.224132e-83
81,60,1.952593e-81
81,61,2.217656e-81
81,62,2.329118e-81
81,63,1.968984e-81
81,64,1.136341e-81
81,65,6.414524e-82
81,66,3.620612e-82
81,67,2.861257e-82
81,68,1.719759e-82
81,69,1.478786e-82
81,70,6.335043e-83
81,71,2.723871e-83
81,72,2.184684e-81
81,73,2.420852e-81
81,74,2.447809e-81
81,75,1.936265e-81
81,76,1.095418e-81
81,77,6.275109e-82
81,78,3.941056e-82
81,79,2.479262e-82
81,80,1.591524e-82
81,81,1.539242e-82
81,82,6.443252e-83
81,83,2.636451e-83
81,84,1.119031e-81
81,85,2.021562e-81
81,86,1.991481e-81
81,87,1.480885e-81
81,88,8.511285e-82
81,89,4.872608e-82
81,90,3.303117e-82
81,91,2.308094e-82
81,92,1.402665e-82
81,93,1.067714e-82
81,94,5.293660e-83
81,95,2.154815e-83
81,96,4.565689e-83
81,97,9.455786e-82
81,98,1.183335e-81
81,99,8.812654e-82
81,100,5.161688e-82
81,101,3.187258e-82
81,102,1.985815e-82
81,103,1.503711e-82
81,104,1.204768e-82
81,105,6.452791e-83
81,106,3.606169e-83
81,107,1.844281e-83
81,108,0.000000e+00
81,109,6.863781e-83
81,110,6.009863e-82
81,111,4.566573e-82
81,112,2.792197e-82
81,113,1.632568e-82
81,114,1.289507e-82
81,115,1.078614e-82
81,116,7.031831e-83
81,117,5.511343e-83
81,118,2.672031e-83
81,119,1.347596e-83
81,120,0.000000e+00
81,121,0.000000e+00
81,122,4.760404e-83
81,123,1.129595e-82
81,124,8.771069e-83
81,125,5.862179e-83
81,126,5.107827e-83
81,127,4.301210e-83
81,128,2.902520e-83
81,129,2.411002e-83
81,130,1.605563e-83
81,131,6.968371e-84
81,132,0.000000e+00
81,133,0.000000e+00
81,134,0.000000e+00
81,135,0.000000e+00
81,136,7.565235e-84
81,137,1.029827e-83
81,138,1.553789e-83
81,139,1.392804e-83
81,140,8.372509e-84
81,141,7.727473e-84
81,142,4.975989e-84
81,143,2.300825e-84
81,144,0.000000e+00
81,145,0.000000e+00
81,146,0.000000e+00
81,147,0.000000e+00
81,148,0.000000e+00
81,149,-5.903231e-86
81,150,7.932888e-85
81,151,7.656056e-85
81,152,5.498136e-85
81,153,4.514661e-85
81,154,4.005797e-85
81,155,2.759110e-85
82,0,3.772347e-83
82,1,1.977440e-83
82,2,4.246353e-83
82,3,4.503689e-83
82,4,2.752608e-83
82,5,9.103286e-84
82,6,1.042334e-83
82,7,6.076315e-84
82,8,4.893884e-84
82,9,3.591564e-84
82,10,2.286433e-84
82,11,1.406937e-84
82,12,1.168956e-82
82,13,1.676957e-82
82,14,2.004454e-82
82,15,1.790728e-82
82,16,1.117643e-82
82,17,6.935166e-83
82,18,4.746783e-83
82,19,2.924129e-83
82,20,1.871361e-83
82,21,1.363252e-83
82,22,6.514608e-84
82,23,2.690700e-84
82,24,4.355287e-82
82,25,4.771193e-82
82,26,5.624683e-82
82,27,4.530314e-82
82,28,2.835602e-82
82,29,1.708231e-82
82,30,1.009277e-82
82,31,7.264786e-83
82,32,4.497232e-83
82,33,2.643274e-83
82,34,1.280788e-83
82,35,5.552532e-84
82,36,7.864244e-82
82,37,8.305160e-82
82,38,9.120667e-82
82,39,8.545576e-82
82,40,5.544839e-82
82,41,2.886053e-82
82,42,1.721531e-82
82,43,1.054342e-82
82,44,7.194485e-83
82,45,3.889598e-83
82,46,2.282529e-83
82,47,9.763225e-84
82,48,1.011684e-81
82,49,1.227958e-81
82,50,1.333559e-81
82,51,1.031764e-81
82,52,6.862748e-82
82,53,3.888003e-82
82,54,2.345248e-82
82,55,1.534175e-82
82,56,9.790446e-83
82,57,5.679247e-83
82,58,3.387705e-83
82,59,1.443537e-83
82,60,1.186558e-81
82,61,1.401077e-81
82,62,1.467392e-81
82,63,1.313971e-81
82,64,7.607243e-82
82,65,4.475203e-82
82,66,2.546938e-82
82,67,1.874736e-82
82,68,1.045759e-82
82,69,7.591872e-83
82,70,4.923785e-83
82,71,1.767154e-83
82,72,1.331322e-81
82,73,1.516242e-81
82,74,1.573623e-81
82,75,1.304253e-81
82,76,7.701125e-82
82,77,4.166912e-82
82,78,2.620796e-82
82,79,1.636682e-82
82,80,1.032440e-82
82,81,6.443252e-83
82,82,5.665448e-83
82,83,1.805595e-83
82,84,6.891856e-82
82,85,1.305630e-81
82,86,1.306552e-81
82,87,1.020810e-81
82,88,6.043054e-82
82,89,3.422615e-82
82,90,2.238781e-82
82,91,1.512066e-82
82,92,9.428750e-83
82,93,5.283704e-83
82,94,3.705110e-83
82,95,1.468538e-83
82,96,2.714716e-83
82,97,6.274182e-82
82,98,7.982611e-82
82,99,6.188368e-82
82,100,3.673640e-82
82,101,2.255805e-82
82,102,1.320182e-82
82,103,1.001096e-82
82,104,7.913782e-83
82,105,4.618841e-83
82,106,2.278341e-83
82,107,1.210858e-83
82,108,0.000000e+00
82,109,4.606826e-83
82,110,4.141460e-82
82,111,3.309710e-82
82,112,1.979669e-82
82,113,1.142688e-82
82,114,8.811114e-83
82,115,6.882102e-83
82,116,4.460698e-83
82,117,3.660063e-83
82,118,1.774872e-83
82,119,9.190821e-84
82,120,0.000000e+00
82,121,0.000000e+00
82,122,3.305735e-83
82,123,8.531917e-83
82,124,6.481403e-83
82,125,4.211446e-83
82,126,3.516010e-83
82,127,2.847218e-83
82,128,1.831219e-83
82,129,1.507099e-83
82,130,1.040444e-83
82,131,5.116057e-84
82,132,0.000000e+00
82,133,0.000000e+00
82,134,0.000000e+00
82,135,0.000000e+00
82,136,5.611793e-84
82,137,6.858117e-84
82,138,1.069569e-83
82,139,9.034807e-84
82,140,5.622013e-84
82,141,5.050336e-84
82,142,3.390083e-84
82,143,1.649818e-84
82,144,0.000000e+00
82,145,0.000000e+00
82,146,0.000000e+00
82,147,0.000000e+00
82,148,0.000000e+00
82,149,-1.438900e-86
82,150,6.081157e-85
82,151,5.885952e-85
82,152,3.960999e-85
82,153,3.203567e-85
82,154,2.665401e-85
82,155,2.051352e-85
83,0,5.575573e-84
83,1,2.175251e-84
83,2,5.816593e-84
83,3,1.995520e-83
83,4,1.874373e-83
83,5,5.323067e-84
83,6,5.667919e-84
83,7,2.939419e-84
83,8,1.892205e-84
83,9,1.185921e-84
83,10,3.854482e-85
83,11,6.130309e-85
83,12,-1.150767e-83
83,13,2.743336e-83
83,14,4.590539e-83
83,15,7.158283e-83
83,16,6.033953e-83
83,17,3.233814e-83
83,18,2.694432e-83
83,19,1.346074e-83
83,20,6.952099e-84
83,21,5.229540e-84
83,22,2.845597e-84
83,23,1.409376e-84
83,24,-8.859094e-84
83,25,9.323692e-83
83,26,1.489222e-82
83,27,1.828545e-82
83,28,1.472321e-82
83,29,9.301091e-83
83,30,5.422814e-83
83,31,3.222021e-83
83,32,1.903964e-83
83,33,9.759682e-84
83,34,4.354167e-84
83,35,2.164727e-84
83,36,4.718233e-83
83,37,1.608789e-82
83,38,2.459091e-82
83,39,3.430384e-82
83,40,2.816510e-82
83,41,1.631805e-82
83,42,9.496398e-83
83,43,5.223431e-83
83,44,2.808979e-83
83,45,1.648473e-83
83,46,6.695142e-84
83,47,3.684667e-84
83,48,3.893503e-83
83,49,3.288809e-82
83,50,3.895062e-82
83,51,4.530320e-82
83,52,3.642824e-82
83,53,2.395447e-82
83,54,1.258808e-82
83,55,6.493659e-83
83,56,3.782270e-83
83,57,2.204337e-83
83,58,1.134373e-83
83,59,8.289240e-84
83,60,1.539758e-82
83,61,3.807098e-82
83,62,4.531073e-82
83,63,6.281262e-82
83,64,4.153806e-82
83,65,2.718939e-82
83,66,1.543902e-82
83,67,9.017147e-83
83,68,4.977970e-83
83,69,2.999320e-83
83,70,1.706967e-83
83,71,1.246126e-83
83,72,2.159982e-82
83,73,4.172722e-82
83,74,6.138857e-82
83,75,6.593860e-82
83,76,5.032518e-82
83,77,2.465388e-82
83,78,1.448432e-82
83,79,8.026772e-83
83,80,4.985671e-83
83,81,2.636451e-83
83,82,1.805595e-83
83,83,1.463350e-83
83,84,1.610400e-82
83,85,3.928340e-82
83,86,5.036161e-82
83,87,5.570987e-82
83,88,3.958472e-82
83,89,2.220913e-82
83,90,1.280173e-82
83,91,7.174591e-83
83,92,4.080200e-83
83,93,2.329754e-83
83,94,1.174806e-83
83,95,9.619577e-84
83,96,1.414544e-83
83,97,2.832298e-82
83,98,3.892925e-82
83,99,4.205235e-82
83,100,2.647404e-82
83,101,1.562847e-82
83,102,7.473119e-83
83,103,5.064627e-83
83,104,4.003736e-83
83,105,2.241636e-83
83,106,9.346953e-84
83,107,6.658404e-84
83,108,0.000000e+00
83,109,3.166077e-83
83,110,2.670682e-82
83,111,2.673050e-82
83,112,1.616929e-82
83,113,9.392551e-83
83,114,5.790326e-83
83,115,3.969209e-83
83,116,2.653730e-83
83,117,2.030008e-83
83,118,8.437577e-84
83,119,5.884298e-84
83,120,0.000000e+00
83,121,0.000000e+00
83,122,2.800177e-83
83,123,7.990319e-83
83,124,6.457105e-83
83,125,3.771608e-83
83,126,2.748826e-83
83,127,2.295131e-83
83,128,1.167418e-83
83,129,9.994321e-84
83,130,6.434048e-84
83,131,4.409195e-84
83,132,0.000000e+00
83,133,0.000000e+00
83,134,0.000000e+00
83,135,0.000000e+00
83,136,5.598761e-84
83,137,6.362536e-84
83,138,1.044318e-83
83,139,7.975672e-84
83,140,5.524453e-84
83,141,4.983839e-84
83,142,3.021927e-84
83,143,1.974869e-84
83,144,0.000000e+00
83,145,0.000000e+00
83,146,0.000000e+00
83,147,0.000000e+00
83,148,0.000000e+00
83,149,-1.839084e-86
83,150,5.175123e-85
83,151,5.803554e-85
83,152,3.982245e-85
83,153,3.226288e-85
83,154,2.919141e-85
83,155,2.697668e-85
84,0,1.570965e-81
84,1,8.650545e-82
84,2,1.635353e-81
84,3,9.173235e-82
84,4,3.551250e-83
84,5,5.934267e-83
84,6,1.302039e-82
84,7,8.871497e-83
84,8,9.262076e-83
84,9,9.218983e-83
84,10,7.170878e-83
84,11,2.388762e-83
84,12,6.499190e-81
84,13,6.245498e-81
84,14,6.736131e-81
84,15,3.461090e-81
84,16,1.113213e-81
84,17,9.305782e-82
84,18,3.908646e-82
84,19,3.816887e-82
84,20,3.276384e-82
84,21,2.481690e-82
84,22,1.334933e-82
84,23,2.971787e-83
84,24,2.214127e-80
84,25,1.719588e-80
84,26,1.688588e-80
84,27,9.634555e-81
84,28,3.773842e-81
84,29,1.639512e-81
84,30,1.025041e-81
84,31,1.257985e-81
84,32,7.898184e-82
84,33,5.471332e-82
84,34,3.005559e-82
84,35,1.000816e-82
84,36,3.436280e-80
84,37,2.898060e-80
84,38,2.727170e-80
84,39,1.744030e-80
84,40,7.023108e-81
84,41,2.147622e-81
84,42,1.608786e-81
84,43,1.477329e-81
84,44,1.412556e-81
84,45,7.850208e-82
84,46,6.329809e-82
84,47,1.769691e-82
84,48,4.672771e-80
84,49,3.737562e-80
84,50,3.718988e-80
84,51,1.822044e-80
84,52,7.842724e-81
84,53,2.082898e-81
84,54,2.271982e-81
84,55,2.711794e-81
84,56,1.866838e-81
84,57,1.145375e-81
84,58,8.679367e-82
84,59,1.616548e-82
84,60,4.571296e-80
84,61,4.284668e-80
84,62,3.895880e-80
84,63,2.061465e-80
84,64,7.745235e-81
84,65,2.347903e-81
84,66,1.724427e-81
84,67,2.583224e-81
84,68,1.451805e-81
84,69,1.287992e-81
84,70,8.716145e-82
84,71,1.840146e-82
84,72,5.072767e-80
84,73,4.622649e-80
84,74,3.506768e-80
84,75,1.949494e-80
84,76,3.459387e-81
84,77,3.219248e-81
84,78,1.989837e-81
84,79,2.116347e-81
84,80,1.558022e-81
84,81,1.119031e-81
84,82,6.891856e-82
84,83,1.610400e-82
84,84,3.903181e-80
84,85,4.046938e-80
84,86,3.177850e-80
84,87,1.353304e-80
84,88,3.550645e-81
84,89,1.517655e-81
84,90,2.015942e-81
84,91,2.289456e-81
84,92,1.686454e-81
84,93,1.018441e-81
84,94,7.186414e-82
84,95,1.869534e-82
84,96,7.895663e-82
84,97,1.465424e-80
84,98,1.533207e-80
84,99,3.296277e-81
84,100,6.737031e-82
84,101,5.372078e-82
84,102,1.368180e-81
84,103,1.475650e-81
84,104,1.131784e-81
84,105,6.730217e-82
84,106,5.010083e-82
84,107,1.170611e-82
84,108,0.000000e+00
84,109,1.913780e-82
84,110,3.139686e-81
84,111,-1.400314e-81
84,112,-1.515944e-81
84,113,-8.139354e-82
84,114,2.504628e-82
84,115,5.010328e-82
84,116,3.369621e-82
84,117,2.963752e-82
84,118,2.883072e-82
84,119,5.190004e-83
84,120,0.000000e+00
84,121,0.000000e+00
84,122,-3.134200e-82
84,123,-1.172303e-81
84,124,-1.186849e-81
84,125,-5.420778e-82
84,126,-1.985511e-82
84,127,-2.151229e-82
84,128,4.991244e-83
84,129,4.911875e-83
84,130,4.509377e-83
84,131,-5.599178e-83
84,132,0.000000e+00
84,133,0.000000e+00
84,134,0.000000e+00
84,135,0.000000e+00
84,136,-1.144060e-82
84,137,-1.230327e-82
84,138,-2.126417e-82
84,139,-1.378886e-82
84,140,-1.260399e-82
84,141,-1.126164e-82
84,142,-5.399198e-83
84,143,-5.508778e-83
84,144,0.000000e+00
84,145,0.000000e+00
84,146,0.000000e+00
84,147,0.000000e+00
84,148,0.000000e+00
84,149,-2.237349e-85
84,150,-6.689609e-84
84,151,-9.684078e-84
84,152,-8.933191e-84
84,153,-7.658983e-84
84,154,-8.282052e-84
84,155,-9.547672e-84
85,0,2.302391e-81
85,1,1.251126e-81
85,2,2.439592e-81
85,3,1.551973e-81
85,4,3.421053e-82
85,5,1.759494e-82
85,6,2.751884e-82
85,7,1.750894e-82
85,8,1.619434e-82
85,9,1.547818e-82
85,10,1.146578e-82
85,11,4.633690e-83
85,12,9.055932e-81
85,13,9.422782e-81
85,14,1.035723e-80
85,15,6.307282e-81
85,16,2.643101e-81
85,17,1.892053e-81
85,18,9.456592e-82
85,19,7.611701e-82
85,20,5.733099e-82
85,21,4.164059e-82
85,22,2.216028e-82
85,23,6.192749e-83
85,24,3.164361e-80
85,25,2.639392e-80
85,26,2.709999e-80
85,27,1.677112e-80
85,28,7.947182e-81
85,29,3.861167e-81
85,30,2.269072e-81
85,31,2.282680e-81
85,32,1.418360e-81
85,33,9.117005e-82
85,34,4.894306e-82
85,35,1.782519e-82
85,36,5.071794e-80
85,37,4.474436e-80
85,38,4.361032e-80
85,39,3.119004e-80
85,40,1.485346e-80
85,41,5.760712e-81
85,42,3.883995e-81
85,43,2.944261e-81
85,44,2.468855e-81
85,45,1.323115e-81
85,46,1.011521e-81
85,47,3.095981e-82
85,48,6.804946e-80
85,49,5.946395e-80
85,50,6.077520e-80
85,51,3.425744e-80
85,52,1.772064e-80
85,53,6.868325e-81
85,54,5.322137e-81
85,55,4.973930e-81
85,56,3.261558e-81
85,57,1.956217e-81
85,58,1.430217e-81
85,59,3.538843e-82
85,60,6.916923e-80
85,61,6.732317e-80
85,62,6.395519e-80
85,63,4.050510e-80
85,64,1.780966e-80
85,65,7.832305e-81
85,66,4.900466e-81
85,67,4.973493e-81
85,68,2.828819e-81
85,69,2.256797e-81
85,70,1.504737e-81
85,71,3.975264e-82
85,72,7.638324e-80
85,73,7.517918e-80
85,74,6.054172e-80
85,75,3.950964e-80
85,76,1.318656e-80
85,77,8.385608e-81
85,78,5.077466e-81
85,79,4.186980e-81
85,80,2.997011e-81
85,81,2.021562e-81
85,82,1.305630e-81
85,83,3.928340e-82
85,84,4.046938e-80
85,85,8.031641e-80
85,86,5.549897e-80
85,87,2.949172e-80
85,88,1.195702e-80
85,89,5.908138e-81
85,90,4.980934e-81
85,91,4.457335e-81
85,92,3.101416e-81
85,93,1.856907e-81
85,94,1.254232e-81
85,95,3.986250e-82
85,96,1.108530e-81
85,97,2.674264e-80
85,98,2.973536e-80
85,99,1.153182e-80
85,100,5.280501e-81
85,101,3.270110e-81
85,102,3.104795e-81
85,103,2.930229e-81
85,104,2.199302e-81
85,105,1.325795e-81
85,106,8.697046e-82
85,107,2.777378e-82
85,108,0.000000e+00
85,109,6.626206e-82
85,110,9.214458e-81
85,111,2.406597e-81
85,112,2.379436e-82
85,113,1.009631e-82
85,114,1.170589e-81
85,115,1.255079e-81
85,116,8.142836e-82
85,117,7.080360e-82
85,118,5.271282e-82
85,119,1.566502e-82
85,120,0.000000e+00
85,121,0.000000e+00
85,122,1.110310e-83
85,123,-4.046262e-82
85,124,-7.650824e-82
85,125,-2.411976e-82
85,126,8.075396e-83
85,127,-1.945628e-83
85,128,2.098301e-82
85,129,1.722618e-82
85,130,1.419861e-82
85,131,-2.274127e-83
85,132,0.000000e+00
85,133,0.000000e+00
85,134,0.000000e+00
85,135,0.000000e+00
85,136,-8.439634e-83
85,137,-8.737558e-83
85,138,-1.444005e-82
85,139,-7.760166e-83
85,140,-1.097609e-82
85,141,-1.222238e-82
85,142,-4.383946e-83
85,143,-5.878270e-83
85,144,0.000000e+00
85,145,0.000000e+00
85,146,0.000000e+00
85,147,0.000000e+00
85,148,0.000000e+00
85,149,-2.615835e-84
85,150,-1.159791e-84
85,151,-3.254219e-84
85,152,-5.865746e-84
85,153,-5.607281e-84
85,154,-8.864403e-84
85,155,-1.055961e-83
86,0,1.690972e-81
86,1,9.104680e-82
86,2,1.852782e-81
86,3,1.668842e-81
86,4,7.863723e-82
86,5,2.725429e-82
86,6,3.324059e-82
86,7,1.827519e-82
86,8,1.540545e-82
86,9,1.239347e-82
86,10,8.334783e-83
86,11,4.267102e-83
86,12,5.834542e-81
86,13,7.087359e-81
86,14,8.286439e-81
86,15,6.287751e-81
86,16,3.559591e-81
86,17,2.255223e-81
86,18,1.395422e-81
86,19,8.487313e-82
86,20,5.593868e-82
86,21,4.238108e-82
86,22,2.118968e-82
86,23,7.452799e-83
86,24,2.106762e-80
86,25,2.003836e-80
86,26,2.216101e-80
86,27,1.627451e-80
86,28,9.355596e-81
86,29,5.200182e-81
86,30,2.934376e-81
86,31,2.355937e-81
86,32,1.381678e-81
86,33,8.516720e-82
86,34,4.324127e-82
86,35,1.719785e-82
86,36,3.547928e-80
86,37,3.420886e-80
86,38,3.592242e-80
86,39,3.023785e-80
86,40,1.798801e-80
86,41,8.476253e-81
86,42,4.958773e-81
86,43,3.161035e-81
86,44,2.309794e-81
86,45,1.319806e-81
86,46,8.506892e-82
86,47,3.056630e-82
86,48,4.671125e-80
86,49,4.851027e-80
86,50,5.124066e-80
86,51,3.544120e-80
86,52,2.173569e-80
86,53,1.096987e-80
86,54,6.650171e-81
86,55,4.928957e-81
86,56,3.111514e-81
86,57,1.890857e-81
86,58,1.223441e-81
86,59,4.138280e-82
86,60,5.121640e-80
86,61,5.497222e-80
86,62,5.498655e-80
86,63,4.405520e-80
86,64,2.363693e-80
86,65,1.242378e-80
86,66,6.860039e-81
86,67,5.688164e-81
86,68,3.093714e-81
86,69,2.266538e-81
86,70,1.408401e-81
86,71,5.095631e-82
86,72,5.657897e-80
86,73,6.003334e-80
86,74,5.730542e-80
86,75,4.323291e-80
86,76,2.222997e-80
86,77,1.228319e-80
86,78,7.220289e-81
86,79,4.821605e-81
86,80,3.138421e-81
86,81,1.991481e-81
86,82,1.306552e-81
86,83,5.036161e-82
86,84,3.177850e-80
86,85,5.549897e-80
86,86,5.882976e-80
86,87,3.501609e-80
86,88,1.854595e-80
86,89,9.876534e-81
86,90,6.658612e-81
86,91,4.837964e-81
86,92,3.034897e-81
86,93,1.788807e-81
86,94,1.134526e-81
86,95,4.423541e-82
86,96,1.188944e-81
86,97,2.524788e-80
86,98,3.111794e-80
86,99,1.957924e-80
86,100,1.052270e-80
86,101,6.138141e-81
86,102,3.895743e-81
86,103,3.144677e-81
86,104,2.370692e-81
86,105,1.381154e-81
86,106,8.032892e-82
86,107,3.541252e-82
86,108,0.000000e+00
86,109,1.492252e-81
86,110,1.409626e-80
86,111,9.049303e-81
86,112,4.574098e-81
86,113,2.441461e-81
86,114,2.148504e-81
86,115,1.739701e-81
86,116,1.101467e-81
86,117,9.031643e-82
86,118,5.268776e-82
86,119,2.384933e-82
86,120,0.000000e+00
86,121,0.000000e+00
86,122,8.219225e-82
86,123,1.867168e-81
86,124,1.131055e-81
86,125,7.423131e-82
86,126,6.920307e-82
86,127,4.738304e-82
86,128,3.554303e-82
86,129,3.118448e-82
86,130,2.289994e-82
86,131,7.314129e-83
86,132,0.000000e+00
86,133,0.000000e+00
86,134,0.000000e+00
86,135,0.000000e+00
86,136,9.525777e-83
86,137,8.941556e-83
86,138,1.329179e-82
86,139,1.121698e-82
86,140,3.642509e-83
86,141,2.488241e-83
86,142,3.060138e-83
86,143,1.321203e-85
86,144,0.000000e+00
86,145,0.000000e+00
86,146,0.000000e+00
86,147,0.000000e+00
86,148,0.000000e+00
86,149,-1.887101e-84
86,150,1.072298e-83
86,151,8.693434e-84
86,152,3.790678e-84
86,153,2.198025e-84
86,154,-2.106495e-85
86,155,-1.835911e-84
87,0,4.209639e-82
87,1,1.733624e-82
87,2,5.246927e-82
87,3,1.260206e-81
87,4,1.145270e-81
87,5,3.373029e-82
87,6,3.376577e-82
87,7,1.669633e-82
87,8,1.029864e-82
87,9,7.157214e-83
87,10,2.373930e-83
87,11,3.345129e-83
87,12,-2.049666e-82
87,13,2.026035e-81
87,14,3.299691e-81
87,15,4.646017e-81
87,16,3.829229e-81
87,17,2.096923e-81
87,18,1.522470e-81
87,19,7.390060e-82
87,20,3.770581e-82
87,21,2.820782e-82
87,22,1.507402e-82
87,23,7.852789e-83
87,24,1.506542e-81
87,25,6.969757e-81
87,26,1.023245e-80
87,27,1.154604e-80
87,28,9.119487e-81
87,29,5.633645e-81
87,30,3.136738e-81
87,31,1.887049e-81
87,32,1.024125e-81
87,33,5.410128e-82
87,34,2.429123e-82
87,35,1.302362e-82
87,36,5.760470e-81
87,37,1.146244e-80
87,38,1.704337e-80
87,39,2.174272e-80
87,40,1.750385e-80
87,41,9.658844e-81
87,42,5.445910e-81
87,43,2.953703e-81
87,44,1.594493e-81
87,45,9.528393e-82
87,46,4.142104e-82
87,47,2.214695e-82
87,48,7.106482e-81
87,49,2.250969e-80
87,50,2.536483e-80
87,51,2.859247e-80
87,52,2.235342e-80
87,53,1.403742e-80
87,54,7.068610e-81
87,55,3.819783e-81
87,56,2.148578e-81
87,57,1.275016e-81
87,58,6.779991e-82
87,59,4.155652e-82
87,60,1.339508e-80
87,61,2.577027e-80
87,62,2.980421e-80
87,63,3.821454e-80
87,64,2.521518e-80
87,65,1.594825e-80
87,66,8.479830e-81
87,67,5.113183e-81
87,68,2.717426e-81
87,69,1.669878e-81
87,70,9.634276e-82
87,71,5.333780e-82
87,72,1.695597e-80
87,73,2.790043e-80
87,74,3.816944e-80
87,75,4.135984e-80
87,76,2.985225e-80
87,77,1.455967e-80
87,78,8.431792e-81
87,79,4.593698e-81
87,80,2.709962e-81
87,81,1.480885e-81
87,82,1.020810e-81
87,83,5.570987e-82
87,84,1.353304e-80
87,85,2.949172e-80
87,86,3.501609e-80
87,87,3.976557e-80
87,88,2.488848e-80
87,89,1.322195e-80
87,90,7.501496e-81
87,91,4.300708e-81
87,92,2.381010e-81
87,93,1.354160e-81
87,94,7.329235e-82
87,95,4.318357e-82
87,96,8.559336e-82
87,97,1.996260e-80
87,98,2.680171e-80
87,99,2.665229e-80
87,100,1.638413e-80
87,101,9.079570e-81
87,102,4.354265e-81
87,103,2.961650e-81
87,104,2.201745e-81
87,105,1.247919e-81
87,106,5.365959e-82
87,107,3.924790e-82
87,108,0.000000e+00
87,109,2.005414e-81
87,110,1.750746e-80
87,111,1.664663e-80
87,112,9.381282e-81
87,113,5.144058e-81
87,114,3.127845e-81
87,115,2.086534e-81
87,116,1.316913e-81
87,117,1.002252e-81
87,118,4.336388e-82
87,119,3.076112e-82
87,120,0.000000e+00
87,121,0.000000e+00
87,122,1.687687e-81
87,123,4.823028e-81
87,124,3.631132e-81
87,125,2.037163e-81
87,126,1.410642e-81
87,127,1.150386e-81
87,128,5.364410e-82
87,129,4.467781e-82
87,130,3.004815e-82
87,131,2.083302e-82
87,132,0.000000e+00
87,133,0.000000e+00
87,134,0.000000e+00
87,135,0.000000e+00
87,136,3.219290e-82
87,137,3.584836e-82
87,138,5.400378e-82
87,139,3.851282e-82
87,140,2.637523e-82
87,141,2.142702e-82
87,142,1.351982e-82
87,143,8.673324e-83
87,144,0.000000e+00
87,145,0.000000e+00
87,146,0.000000e+00
87,147,0.000000e+00
87,148,0.000000e+00
87,149,-7.594452e-85
87,150,2.706322e-83
87,151,3.134216e-83
87,152,2.009757e-83
87,153,1.580465e-83
87,154,1.277802e-83
87,155,1.199780e-83
88,0,-1.243374e-82
88,1,-1.170984e-82
88,2,-7.309100e-83
88,3,7.431005e-82
88,4,8.936603e-82
88,5,2.607117e-82
88,6,2.459404e-82
88,7,1.132498e-82
88,8,5.227619e-83
88,9,3.109596e-83
88,10,-4.120659e-84
88,11,1.899345e-83
88,12,-2.033911e-81
88,13,-2.140936e-82
88,14,6.494920e-82
88,15,2.659298e-81
88,16,2.733569e-81
88,17,1.384323e-81
88,18,1.098786e-81
88,19,4.735956e-82
88,20,2.008663e-82
88,21,1.467063e-82
88,22,8.510923e-83
88,23,5.550174e-83
88,24,-5.261722e-81
88,25,5.329524e-82
88,26,3.133009e-81
88,27,6.341202e-81
88,28,6.177418e-81
88,29,3.994415e-81
88,30,2.221267e-81
88,31,1.148987e-81
88,32,5.800872e-82
88,33,2.771190e-82
88,34,1.046028e-82
88,35,7.729304e-83
88,36,-5.812683e-81
88,37,3.195212e-82
88,38,5.634021e-81
88,39,1.200069e-80
88,40,1.182807e-80
88,41,7.072960e-81
88,42,3.850291e-81
88,43,1.926574e-81
88,44,8.650070e-82
88,45,5.533289e-82
88,46,1.458370e-82
88,47,1.294023e-82
88,48,-7.711766e-81
88,49,7.237652e-81
88,50,8.674891e-81
88,51,1.738750e-80
88,52,1.543597e-80
88,53,1.069100e-80
88,54,4.988468e-81
88,55,2.296385e-81
88,56,1.168057e-81
88,57,6.873578e-82
88,58,2.838960e-82
88,59,2.802004e-82
88,60,-2.840363e-81
88,61,8.233135e-81
88,62,1.266571e-80
88,63,2.428310e-80
88,64,1.780103e-80
88,65,1.209366e-80
88,66,6.297156e-81
88,67,3.355651e-81
88,68,1.734890e-81
88,69,9.462572e-82
88,70,5.145506e-82
88,71,3.773740e-82
88,72,-1.007481e-81
88,73,8.792707e-81
88,74,1.963118e-80
88,75,2.727098e-80
88,76,2.344164e-80
88,77,1.063802e-80
88,78,6.189387e-81
88,79,3.120874e-81
88,80,1.717889e-81
88,81,8.511285e-82
88,82,6.043054e-82
88,83,3.958472e-82
88,84,3.550645e-81
88,85,1.195702e-80
88,86,1.854595e-80
88,87,2.488848e-80
88,88,2.095695e-80
88,89,1.056751e-80
88,90,5.362313e-81
88,91,2.793137e-81
88,92,1.439059e-81
88,93,7.936028e-82
88,94,3.712567e-82
88,95,2.905840e-82
88,96,4.782931e-82
88,97,1.201516e-80
88,98,1.744859e-80
88,99,2.053505e-80
88,100,1.320306e-80
88,101,7.395894e-81
88,102,3.179592e-81
88,103,1.972353e-81
88,104,1.478491e-81
88,105,8.270478e-82
88,106,2.883941e-82
88,107,2.846267e-82
88,108,0.000000e+00
88,109,1.546044e-81
88,110,1.313118e-80
88,111,1.404219e-80
88,112,8.153528e-81
88,113,4.448959e-81
88,114,2.481428e-81
88,115,1.574361e-81
88,116,9.895873e-82
88,117,7.312372e-82
88,118,2.733073e-82
88,119,2.361964e-82
88,120,0.000000e+00
88,121,0.000000e+00
88,122,1.443741e-81
88,123,4.299422e-81
88,124,3.335709e-81
88,125,1.857780e-81
88,126,1.230333e-81
88,127,1.025892e-81
88,128,4.385926e-82
88,129,3.583015e-82
88,130,2.337622e-82
88,131,1.876217e-82
88,132,0.000000e+00
88,133,0.000000e+00
88,134,0.000000e+00
88,135,0.000000e+00
88,136,2.923144e-82
88,137,3.339125e-82
88,138,5.074209e-82
88,139,3.613148e-82
88,140,2.573651e-82
88,141,2.147261e-82
88,142,1.295355e-82
88,143,8.874883e-83
88,144,0.000000e+00
88,145,0.000000e+00
88,146,0.000000e+00
88,147,0.000000e+00
88,148,0.000000e+00
88,149,9.163391e-86
88,150,2.327836e-83
88,151,2.884711e-83
88,152,1.928755e-83
88,153,1.521890e-83
88,154,1.325717e-83
88,155,1.299882e-83
89,0,-9.373315e-83
89,1,-7.971427e-83
89,2,-6.911866e-83
89,3,4.010365e-82
89,4,4.952681e-82
89,5,1.389001e-82
89,6,1.340231e-82
89,7,6.174868e-83
89,8,3.144858e-83
89,9,1.609579e-83
89,10,-2.925488e-84
89,11,1.016668e-83
89,12,-1.216497e-81
89,13,-1.956134e-82
89,14,2.556963e-82
89,15,1.425101e-81
89,16,1.480742e-81
89,17,7.702170e-82
89,18,6.297895e-82
89,19,2.693544e-82
89,20,1.141898e-82
89,21,8.579798e-83
89,22,4.509903e-83
89,23,3.044373e-83
89,24,-3.242557e-81
89,25,-1.632982e-83
89,26,1.476650e-81
89,27,3.354699e-81
89,28,3.328105e-81
89,29,2.218431e-81
89,30,1.235527e-81
89,31,6.319268e-82
89,32,3.294296e-82
89,33,1.607875e-82
89,34,5.908786e-83
89,35,4.251485e-83
89,36,-3.617179e-81
89,37,-1.713259e-82
89,38,2.704962e-81
89,39,6.360575e-81
89,40,6.455494e-81
89,41,3.937960e-81
89,42,2.156334e-81
89,43,1.063711e-81
89,44,4.892782e-82
89,45,3.127818e-82
89,46,8.063325e-83
89,47,7.320294e-83
89,48,-5.006714e-81
89,49,3.483562e-81
89,50,4.501434e-81
89,51,9.311050e-81
89,52,8.364156e-81
89,53,5.974497e-81
89,54,2.830792e-81
89,55,1.256376e-81
89,56,6.496732e-82
89,57,3.875193e-82
89,58,1.566027e-82
89,59,1.604727e-82
89,60,-2.131120e-81
89,61,3.890698e-81
89,62,6.492773e-81
89,63,1.318743e-80
89,64,9.705898e-81
89,65,6.625688e-81
89,66,3.514332e-81
89,67,1.912266e-81
89,68,9.856313e-82
89,69,5.368233e-82
89,70,2.823177e-82
89,71,2.127724e-82
89,72,-1.361145e-81
89,73,4.138058e-81
89,74,1.065627e-80
89,75,1.444899e-80
89,76,1.281835e-80
89,77,6.124550e-81
89,78,3.444168e-81
89,79,1.743898e-81
89,80,9.618228e-82
89,81,4.872608e-82
89,82,3.422615e-82
89,83,2.220913e-82
89,84,1.517655e-81
89,85,5.908138e-81
89,86,9.876534e-81
89,87,1.322195e-80
89,88,1.056751e-80
89,89,6.733078e-81
89,90,3.242118e-81
89,91,1.530584e-81
89,92,8.105423e-82
89,93,4.455812e-82
89,94,2.089232e-82
89,95,1.634349e-82
89,96,2.373811e-82
89,97,6.204156e-81
89,98,9.250917e-81
89,99,1.134824e-80
89,100,7.144919e-81
89,101,4.143085e-81
89,102,1.865545e-81
89,103,1.100300e-81
89,104,8.332356e-82
89,105,4.665127e-82
89,106,1.631147e-82
89,107,1.624012e-82
89,108,0.000000e+00
89,109,8.468396e-82
89,110,7.068786e-81
89,111,7.703185e-81
89,112,4.569295e-81
89,113,2.531175e-81
89,114,1.416565e-81
89,115,9.063590e-82
89,116,5.696686e-82
89,117,4.169585e-82
89,118,1.550874e-82
89,119,1.331226e-82
89,120,0.000000e+00
89,121,0.000000e+00
89,122,8.088902e-82
89,123,2.367649e-81
89,124,1.872069e-81
89,125,1.055274e-81
89,126,7.023773e-82
89,127,5.908577e-82
89,128,2.546001e-82
89,129,2.076331e-82
89,130,1.339410e-82
89,131,1.065933e-82
89,132,0.000000e+00
89,133,0.000000e+00
89,134,0.000000e+00
89,135,0.000000e+00
89,136,1.630236e-82
89,137,1.939046e-82
89,138,2.986252e-82
89,139,2.103462e-82
89,140,1.486665e-82
89,141,1.251576e-82
89,142,7.448857e-83
89,143,5.040677e-83
89,144,0.000000e+00
89,145,0.000000e+00
89,146,0.000000e+00
89,147,0.000000e+00
89,148,0.000000e+00
89,149,-2.768307e-85
89,150,1.372266e-83
89,151,1.671993e-83
89,152,1.122214e-83
89,153,8.705664e-84
89,154,7.692581e-84
89,155,7.356974e-84
90,0,3.483259e-83
90,1,5.718217e-84
90,2,5.646326e-83
90,3,2.593319e-82
90,4,2.570099e-82
90,5,7.561558e-83
90,6,7.468208e-83
90,7,3.671099e-83
90,8,2.268709e-83
90,9,1.292283e-83
90,10,2.983683e-84
90,11,6.587148e-84
90,12,-2.740854e-82
90,13,2.504096e-82
90,14,5.033639e-82
90,15,9.237712e-82
90,16,8.188263e-82
90,17,4.568423e-82
90,18,3.586841e-82
90,19,1.708237e-82
90,20,8.454593e-83
90,21,6.331428e-83
90,22,3.117509e-83
90,23,1.735814e-83
90,24,-5.091750e-82
90,25,8.728470e-82
90,26,1.660789e-81
90,27,2.261079e-81
90,28,1.908189e-81
90,29,1.250974e-81
90,30,7.104357e-82
90,31,4.023678e-82
90,32,2.248822e-82
90,33,1.190799e-82
90,34,5.113941e-83
90,35,2.785279e-83
90,36,1.452707e-83
90,37,1.555323e-81
90,38,2.861608e-81
90,39,4.238520e-81
90,40,3.724349e-81
90,41,2.178521e-81
90,42,1.225060e-81
90,43,6.368309e-82
90,44,3.441192e-82
90,45,2.083964e-82
90,46,8.118558e-83
90,47,5.006244e-83
90,48,-2.044145e-82
90,49,3.736631e-81
90,50,4.472880e-81
90,51,5.797416e-81
90,52,4.726525e-81
90,53,3.202252e-81
90,54,1.628333e-81
90,55,8.148869e-82
90,56,4.675053e-82
90,57,2.707721e-82
90,58,1.296767e-82
90,59,9.599771e-83
90,60,1.277317e-81
90,61,4.244444e-81
90,62,5.444932e-81
90,63,7.981052e-81
90,64,5.465696e-81
90,65,3.529025e-81
90,66,1.913072e-81
90,67,1.157443e-81
90,68,6.227805e-82
90,69,3.674944e-82
90,70,1.965148e-82
90,71,1.248080e-82
90,72,2.008012e-81
90,73,4.630089e-81
90,74,7.417554e-81
90,75,8.445179e-81
90,76,6.579648e-81
90,77,3.405397e-81
90,78,2.058635e-81
90,79,1.017644e-81
90,80,6.001180e-82
90,81,3.303117e-82
90,82,2.238781e-82
90,83,1.280173e-82
90,84,2.015942e-81
90,85,4.980934e-81
90,86,6.658612e-81
90,87,7.501496e-81
90,88,5.362313e-81
90,89,3.242118e-81
90,90,2.261313e-81
90,91,1.018633e-81
90,92,5.124163e-82
90,93,2.954954e-82
90,94,1.541524e-82
90,95,9.767509e-83
90,96,1.646587e-82
90,97,3.773437e-81
90,98,5.352884e-81
90,99,5.862859e-81
90,100,3.691187e-81
90,101,2.110232e-81
90,102,1.062211e-81
90,103,6.835766e-82
90,104,4.922944e-82
90,105,2.805564e-82
90,106,1.170301e-82
90,107,9.116677e-83
90,108,0.000000e+00
90,109,4.402016e-82
90,110,3.716176e-81
90,111,3.790550e-81
90,112,2.271122e-81
90,113,1.292040e-81
90,114,7.636541e-82
90,115,4.998202e-82
90,116,3.207113e-82
90,117,2.426333e-82
90,118,9.928943e-83
90,119,7.329283e-83
90,120,0.000000e+00
90,121,0.000000e+00
90,122,3.953455e-82
90,123,1.132127e-81
90,124,8.926679e-82
90,125,5.184821e-82
90,126,3.616197e-82
90,127,2.980999e-82
90,128,1.386507e-82
90,129,1.158574e-82
90,130,7.514828e-83
90,131,5.336377e-83
90,132,0.000000e+00
90,133,0.000000e+00
90,134,0.000000e+00
90,135,0.000000e+00
90,136,7.924775e-83
90,137,9.165332e-83
90,138,1.417689e-82
90,139,1.043674e-82
90,140,7.090698e-83
90,141,6.119954e-83
90,142,3.674642e-83
90,143,2.370773e-83
90,144,0.000000e+00
90,145,0.000000e+00
90,146,0.000000e+00
90,147,0.000000e+00
90,148,0.000000e+00
90,149,-1.736044e-85
90,150,6.642036e-84
90,151,7.810737e-84
90,152,5.325336e-84
90,153,4.161789e-84
90,154,3.602552e-84
90,155,3.245320e-84
91,0,1.001882e-82
91,1,5.135982e-83
91,2,1.195484e-82
91,3,1.742363e-82
91,4,1.299323e-82
91,5,4.135859e-83
91,6,4.181552e-83
91,7,2.306985e-83
91,8,1.736902e-83
91,9,1.097357e-83
91,10,5.657841e-84
91,11,4.496850e-84
91,12,2.092425e-82
91,13,4.522451e-82
91,14,6.078570e-82
91,15,6.434847e-82
91,16,4.604362e-82
91,17,2.814849e-82
91,18,2.006946e-82
91,19,1.099855e-82
91,20,6.350366e-83
91,21,4.844316e-83
91,22,2.214431e-83
91,23,1.046385e-83
91,24,9.291428e-82
91,25,1.341070e-81
91,26,1.726407e-81
91,27,1.615075e-81
91,28,1.124596e-81
91,29,7.094954e-82
91,30,4.142819e-82
91,31,2.731934e-82
91,32,1.575280e-82
91,33,9.241923e-83
91,34,4.300931e-83
91,35,1.987358e-83
91,36,1.889511e-81
91,37,2.345485e-81
91,38,2.872823e-81
91,39,3.024348e-81
91,40,2.208431e-81
91,41,1.204797e-81
91,42,6.979632e-82
91,43,3.973049e-82
91,44,2.517986e-82
91,45,1.524891e-82
91,46,7.672294e-83
91,47,3.561552e-83
91,48,2.402062e-81
91,49,3.838754e-81
91,50,4.100836e-81
91,51,3.818938e-81
91,52,2.741188e-81
91,53,1.662103e-81
91,54,9.109831e-82
91,55,5.595833e-82
91,56,3.530548e-82
91,57,2.055443e-82
91,58,1.124735e-82
91,59,5.572510e-83
91,60,3.157317e-81
91,61,4.334299e-81
91,62,4.800686e-81
91,63,5.008779e-81
91,64,3.132818e-81
91,65,1.887735e-81
91,66,9.992371e-82
91,67,7.026285e-82
91,68,4.022379e-82
91,69,2.593389e-82
91,70,1.470161e-82
91,71,7.182962e-83
91,72,3.663584e-81
91,73,4.736751e-81
91,74,5.494602e-81
91,75,5.143195e-81
91,76,3.417069e-81
91,77,1.772131e-81
91,78,1.138983e-81
91,79,6.897256e-82
91,80,3.757915e-82
91,81,2.308094e-82
91,82,1.512066e-82
91,83,7.174591e-83
91,84,2.289456e-81
91,85,4.457335e-81
91,86,4.837964e-81
91,87,4.300708e-81
91,88,2.793137e-81
91,89,1.530584e-81
91,90,1.018633e-81
91,91,8.401470e-82
91,92,3.596190e-82
91,93,2.043949e-82
91,94,1.174076e-82
91,95,5.861058e-83
91,96,1.163801e-82
91,97,2.487668e-81
91,98,3.289802e-81
91,99,2.938597e-81
91,100,1.806403e-81
91,101,1.071781e-81
91,102,5.629374e-82
91,103,4.219940e-82
91,104,3.119708e-82
91,105,1.706675e-82
91,106,8.736460e-83
91,107,5.221433e-83
91,108,0.000000e+00
91,109,2.227847e-82
91,110,1.883327e-81
91,111,1.704666e-81
91,112,1.011886e-81
91,113,5.858406e-82
91,114,3.925218e-82
91,115,2.818190e-82
91,116,1.731443e-82
91,117,1.358379e-82
91,118,6.519149e-83
91,119,3.885504e-83
91,120,0.000000e+00
91,121,0.000000e+00
91,122,1.734490e-82
91,123,4.745460e-82
91,124,3.628365e-82
91,125,2.200883e-82
91,126,1.677926e-82
91,127,1.377153e-82
91,128,7.389989e-83
91,129,6.004714e-83
91,130,4.106129e-83
91,131,2.336222e-83
91,132,0.000000e+00
91,133,0.000000e+00
91,134,0.000000e+00
91,135,0.000000e+00
91,136,3.116789e-83
91,137,3.808880e-83
91,138,5.772231e-83
91,139,4.490019e-83
91,140,2.885534e-83
91,141,2.471923e-83
91,142,1.571092e-83
91,143,8.924278e-84
91,144,0.000000e+00
91,145,0.000000e+00
91,146,0.000000e+00
91,147,0.000000e+00
91,148,0.000000e+00
91,149,-1.083794e-85
91,150,2.752137e-84
91,151,3.126712e-84
91,152,2.106471e-84
91,153,1.649144e-84
91,154,1.376446e-84
91,155,1.141260e-84
92,0,8.329478e-83
92,1,4.347621e-83
92,2,9.044516e-83
92,3,1.009448e-82
92,4,6.143129e-83
92,5,2.034308e-83
92,6,2.416609e-83
92,7,1.458800e-83
92,8,1.106291e-83
92,9,8.035484e-84
92,10,4.596961e-84
92,11,2.908411e-84
92,12,2.368418e-82
92,13,3.557963e-82
92,14,4.332421e-82
92,15,3.855191e-82
92,16,2.434057e-82
92,17,1.484068e-82
92,18,1.040740e-82
92,19,6.235168e-83
92,20,3.997431e-83
92,21,2.884785e-83
92,22,1.385876e-83
92,23,6.041406e-84
92,24,9.390852e-82
92,25,1.062329e-81
92,26,1.230292e-81
92,27,9.845332e-82
92,28,6.207486e-82
92,29,3.714053e-82
92,30,2.271643e-82
92,31,1.645469e-82
92,32,9.945248e-83
92,33,5.876861e-83
92,34,2.812574e-83
92,35,1.254537e-83
92,36,1.687261e-81
92,37,1.770942e-81
92,38,2.008542e-81
92,39,1.848061e-81
92,40,1.213155e-81
92,41,6.407244e-82
92,42,3.823643e-82
92,43,2.356128e-82
92,44,1.634542e-82
92,45,9.710372e-83
92,46,5.362164e-83
92,47,2.186141e-83
92,48,2.236728e-81
92,49,2.741673e-81
92,50,2.803346e-81
92,51,2.283301e-81
92,52,1.497085e-81
92,53,8.714999e-82
92,54,5.047233e-82
92,55,3.413613e-82
92,56,2.220050e-82
92,57,1.323216e-82
92,58,7.876493e-83
92,59,3.183978e-83
92,60,2.648597e-81
92,61,3.134735e-81
92,62,3.260346e-81
92,63,2.909763e-81
92,64,1.702275e-81
92,65,1.000659e-81
92,66,5.652286e-82
92,67,4.066081e-82
92,68,2.282310e-82
92,69,1.607429e-82
92,70,9.516648e-83
92,71,4.093225e-83
92,72,2.972776e-81
92,73,3.391426e-81
92,74,3.455369e-81
92,75,2.965455e-81
92,76,1.779090e-81
92,77,9.550942e-82
92,78,5.825949e-82
92,79,3.830345e-82
92,80,2.599738e-82
92,81,1.402665e-82
92,82,9.428750e-83
92,83,4.080200e-83
92,84,1.686454e-81
92,85,3.101416e-81
92,86,3.034897e-81
92,87,2.381010e-81
92,88,1.439059e-81
92,89,8.105423e-82
92,90,5.124163e-82
92,91,3.596190e-82
92,92,2.940036e-82
92,93,1.332679e-82
92,94,7.625355e-83
92,95,3.444041e-83
92,96,6.387219e-83
92,97,1.515615e-81
92,98,1.900597e-81
92,99,1.470761e-81
92,100,8.832287e-82
92,101,5.487464e-82
92,102,3.281794e-82
92,103,2.332509e-82
92,104,1.966809e-82
92,105,1.138796e-82
92,106,5.579293e-83
92,107,2.940986e-83
92,108,0.000000e+00
92,109,1.043286e-82
92,110,9.435656e-82
92,111,7.726958e-82
92,112,4.502002e-82
92,113,2.710706e-82
92,114,2.134184e-82
92,115,1.671369e-82
92,116,1.031054e-82
92,117,7.968861e-83
92,118,4.151540e-83
92,119,2.172010e-83
92,120,0.000000e+00
92,121,0.000000e+00
92,122,7.536879e-83
92,123,2.098970e-82
92,124,1.552578e-82
92,125,1.007480e-82
92,126,8.441508e-83
92,127,7.182718e-83
92,128,4.534313e-83
92,129,3.538463e-83
92,130,2.349135e-83
92,131,1.200593e-83
92,132,0.000000e+00
92,133,0.000000e+00
92,134,0.000000e+00
92,135,0.000000e+00
92,136,1.248536e-83
92,137,1.701604e-83
92,138,2.637442e-83
92,139,2.179367e-83
92,140,1.450222e-83
92,141,1.170024e-83
92,142,7.989646e-84
92,143,3.961455e-84
92,144,0.000000e+00
92,145,0.000000e+00
92,146,0.000000e+00
92,147,0.000000e+00
92,148,0.000000e+00
92,149,-1.467192e-88
92,150,1.353440e-84
92,151,1.543988e-84
92,152,1.038740e-84
92,153,8.464335e-85
92,154,6.859230e-85
92,155,5.890906e-85
93,0,5.252519e-83
93,1,2.826258e-83
93,2,5.806554e-83
93,3,5.989971e-83
93,4,3.434141e-83
93,5,1.171216e-83
93,6,1.328689e-83
93,7,7.977878e-84
93,8,6.706182e-84
93,9,4.667151e-84
93,10,2.788040e-84
93,11,1.640847e-84
93,12,1.542015e-82
93,13,2.209612e-82
93,14,2.687227e-82
93,15,2.270245e-82
93,16,1.369186e-82
93,17,8.760863e-83
93,18,5.980269e-83
93,19,3.615496e-83
93,20,2.371587e-83
93,21,1.820628e-83
93,22,8.285239e-84
93,23,3.505762e-84
93,24,6.158759e-82
93,25,6.534190e-82
93,26,7.535527e-82
93,27,5.844057e-82
93,28,3.578361e-82
93,29,2.135628e-82
93,30,1.308477e-82
93,31,9.853540e-83
93,32,5.976784e-83
93,33,3.639120e-83
93,34,1.754723e-83
93,35,7.573111e-84
93,36,1.075581e-81
93,37,1.112149e-81
93,38,1.237803e-81
93,39,1.102765e-81
93,40,7.010450e-82
93,41,3.605438e-82
93,42,2.186171e-82
93,43,1.367403e-82
93,44,9.535583e-83
93,45,5.942812e-83
93,46,3.320997e-83
93,47,1.315714e-83
93,48,1.421048e-81
93,49,1.681184e-81
93,50,1.678157e-81
93,51,1.330054e-81
93,52,8.602354e-82
93,53,4.839996e-82
93,54,2.843239e-82
93,55,2.023000e-82
93,56,1.297781e-82
93,57,7.780515e-83
93,58,4.739701e-83
93,59,1.830673e-83
93,60,1.645077e-81
93,61,1.892322e-81
93,62,1.963623e-81
93,63,1.699990e-81
93,64,9.702609e-82
93,65,5.662379e-82
93,66,3.139380e-82
93,67,2.404789e-82
93,68,1.404113e-82
93,69,9.167662e-83
93,70,5.563770e-83
93,71,2.328183e-83
93,72,1.824813e-81
93,73,2.062753e-81
93,74,2.076155e-81
93,75,1.714855e-81
93,76,9.924686e-82
93,77,5.488527e-82
93,78,3.393773e-82
93,79,2.124607e-82
93,80,1.424059e-82
93,81,1.067714e-82
93,82,5.283704e-83
93,83,2.329754e-83
93,84,1.018441e-81
93,85,1.856907e-81
93,86,1.788807e-81
93,87,1.354160e-81
93,88,7.936028e-82
93,89,4.455812e-82
93,90,2.954954e-82
93,91,2.043949e-82
93,92,1.332679e-82
93,93,1.180381e-82
93,94,4.588027e-83
93,95,1.968937e-83
93,96,4.037194e-83
93,97,8.812337e-82
93,98,1.093983e-81
93,99,8.104841e-82
93,100,4.819011e-82
93,101,2.983330e-82
93,102,1.843456e-82
93,103,1.389801e-82
93,104,1.057419e-82
93,105,7.046296e-83
93,106,3.457961e-83
93,107,1.677008e-83
93,108,0.000000e+00
93,109,6.040523e-83
93,110,5.337487e-82
93,111,4.149589e-82
93,112,2.419674e-82
93,113,1.461200e-82
93,114,1.178026e-82
93,115,9.678042e-83
93,116,6.269114e-83
93,117,4.593363e-83
93,118,2.383211e-83
93,119,1.200686e-83
93,120,0.000000e+00
93,121,0.000000e+00
93,122,4.157627e-83
93,123,1.090374e-82
93,124,7.995451e-83
93,125,5.322404e-83
93,126,4.634217e-83
93,127,3.970182e-83
93,128,2.638042e-83
93,129,2.072078e-83
93,130,1.359083e-83
93,131,6.393291e-84
93,132,0.000000e+00
93,133,0.000000e+00
93,134,0.000000e+00
93,135,0.000000e+00
93,136,6.609966e-84
93,137,9.194318e-84
93,138,1.423212e-83
93,139,1.245217e-83
93,140,7.858498e-84
93,141,6.262601e-84
93,142,4.404842e-84
93,143,2.139539e-84
93,144,0.000000e+00
93,145,0.000000e+00
93,146,0.000000e+00
93,147,0.000000e+00
93,148,0.000000e+00
93,149,-6.058238e-86
93,150,6.653501e-85
93,151,8.124161e-85
93,152,5.639456e-85
93,153,4.685130e-85
93,154,3.649276e-85
93,155,2.916218e-85
94,0,4.022584e-83
94,1,2.189006e-83
94,2,4.422851e-83
94,3,3.743980e-83
94,4,1.574046e-83
94,5,5.902994e-84
94,6,7.065101e-84
94,7,4.554009e-84
94,8,4.084305e-84
94,9,2.952801e-84
94,10,2.198710e-84
94,11,1.001043e-84
94,12,1.444414e-82
94,13,1.703162e-82
94,14,1.947171e-82
94,15,1.402300e-82
94,16,7.316561e-83
94,17,5.040576e-83
94,18,3.253355e-83
94,19,2.146618e-83
94,20,1.482095e-83
94,21,1.126816e-83
94,22,5.015073e-84
94,23,1.784566e-84
94,24,5.203580e-82
94,25,4.766376e-82
94,26,5.199511e-82
94,27,3.667505e-82
94,28,1.998765e-82
94,29,1.146723e-82
94,30,6.910298e-83
94,31,5.608676e-83
94,32,3.558121e-83
94,33,2.218102e-83
94,34,1.139039e-83
94,35,4.337930e-84
94,36,8.825932e-82
94,37,8.301732e-82
94,38,8.423732e-82
94,39,6.832017e-82
94,40,3.870218e-82
94,41,1.865865e-82
94,42,1.155391e-82
94,43,7.560804e-83
94,44,5.829029e-83
94,45,3.309199e-83
94,46,2.198884e-83
94,47,7.756375e-84
94,48,1.132103e-81
94,49,1.134355e-81
94,50,1.195819e-81
94,51,7.907312e-82
94,52,4.662460e-82
94,53,2.328077e-82
94,54,1.564153e-82
94,55,1.174250e-82
94,56,7.958999e-83
94,57,4.541660e-83
94,58,2.971602e-83
94,59,1.027601e-83
94,60,1.243259e-81
94,61,1.296736e-81
94,62,1.286456e-81
94,63,9.710921e-82
94,64,5.112760e-82
94,65,2.675515e-82
94,66,1.604057e-82
94,67,1.361176e-82
94,68,7.821634e-83
94,69,5.636449e-83
94,70,3.319259e-83
94,71,1.194808e-83
94,72,1.362078e-81
94,73,1.409985e-81
94,74,1.303949e-81
94,75,9.356025e-82
94,76,4.555648e-82
94,77,2.717765e-82
94,78,1.695207e-82
94,79,1.180524e-82
94,80,7.782542e-83
94,81,5.293660e-83
94,82,3.705110e-83
94,83,1.174806e-83
94,84,7.186414e-82
94,85,1.254232e-81
94,86,1.134526e-81
94,87,7.329235e-82
94,88,3.712567e-82
94,89,2.089232e-82
94,90,1.541524e-82
94,91,1.174076e-82
94,92,7.625355e-83
94,93,4.588027e-83
94,94,3.799345e-83
94,95,1.106828e-83
94,96,2.453284e-83
94,97,5.202707e-82
94,98,6.331312e-82
94,99,3.714296e-82
94,100,2.055663e-82
94,101,1.328669e-82
94,102,9.526581e-83
94,103,7.632345e-83
94,104,5.997483e-83
94,105,3.361885e-83
94,106,2.289907e-83
94,107,8.706628e-84
94,108,0.000000e+00
94,109,2.662798e-83
94,110,2.577346e-82
94,111,1.533475e-82
94,112,8.412784e-83
94,113,5.179400e-83
94,114,5.277899e-83
94,115,4.689981e-83
94,116,3.068930e-83
94,117,2.462873e-83
94,118,1.330996e-83
94,119,5.643277e-84
94,120,0.000000e+00
94,121,0.000000e+00
94,122,1.307395e-83
94,123,2.836057e-83
94,124,1.798562e-83
94,125,1.533300e-83
94,126,1.696367e-83
94,127,1.272516e-83
94,128,1.128194e-83
94,129,9.681760e-84
94,130,6.422971e-84
94,131,2.039715e-84
94,132,0.000000e+00
94,133,0.000000e+00
94,134,0.000000e+00
94,135,0.000000e+00
94,136,1.439403e-84
94,137,2.069930e-84
94,138,3.041263e-84
94,139,3.257476e-84
94,140,1.472571e-84
94,141,1.289179e-84
94,142,1.257318e-84
94,143,2.178185e-85
94,144,0.000000e+00
94,145,0.000000e+00
94,146,0.000000e+00
94,147,0.000000e+00
94,148,0.000000e+00
94,149,-1.753976e-86
94,150,2.269464e-85
94,151,1.837742e-85
94,152,1.150273e-85
94,153,9.602906e-86
94,154,5.193824e-86
94,155,-3.607226e-88
95,0,6.716299e-84
95,1,2.830473e-84
95,2,8.179582e-84
95,3,1.550937e-83
95,4,1.293388e-83
95,5,3.864504e-84
95,6,4.155478e-84
95,7,2.227848e-84
95,8,1.557180e-84
95,9,1.128244e-84
95,10,4.708079e-85
95,11,5.032059e-85
95,12,5.505746e-84
95,13,3.304824e-83
95,14,4.795781e-83
95,15,5.822074e-83
95,16,4.411220e-83
95,17,2.569851e-83
95,18,1.894791e-83
95,19,1.047188e-83
95,20,5.665361e-84
95,21,4.228586e-84
95,22,2.212094e-84
95,23,1.125849e-84
95,24,4.303694e-83
95,25,1.029237e-82
95,26,1.426379e-82
95,27,1.480733e-82
95,28,1.101512e-82
95,29,6.927906e-83
95,30,4.023864e-83
95,31,2.504971e-83
95,32,1.493303e-83
95,33,8.381328e-84
95,34,3.918968e-84
95,35,1.961570e-84
95,36,1.139110e-82
95,37,1.817451e-82
95,38,2.403741e-82
95,39,2.794936e-82
95,40,2.108927e-82
95,41,1.160663e-82
95,42,7.078545e-83
95,43,4.037821e-83
95,44,2.391916e-83
95,45,1.363059e-83
95,46,6.349861e-84
95,47,3.200916e-84
95,48,1.383746e-82
95,49,3.168589e-82
95,50,3.567363e-82
95,51,3.582546e-82
95,52,2.736587e-82
95,53,1.721378e-82
95,54,9.323360e-83
95,55,5.239219e-83
95,56,3.193543e-83
95,57,1.828881e-83
95,58,9.486997e-84
95,59,5.721334e-84
95,60,2.114677e-82
95,61,3.628368e-82
95,62,4.037367e-82
95,63,4.873899e-82
95,64,3.057745e-82
95,65,1.961973e-82
95,66,1.110786e-82
95,67,6.925807e-83
95,68,3.939324e-83
95,69,2.384585e-83
95,70,1.339043e-83
95,71,7.655539e-84
95,72,2.762048e-82
95,73,4.067036e-82
95,74,5.113369e-82
95,75,5.096293e-82
95,76,3.599590e-82
95,77,1.793614e-82
95,78,1.082460e-82
95,79,6.230115e-83
95,80,3.872502e-83
95,81,2.154815e-83
95,82,1.468538e-83
95,83,9.619577e-84
95,84,1.869534e-82
95,85,3.986250e-82
95,86,4.423541e-82
95,87,4.318357e-82
95,88,2.905840e-82
95,89,1.634349e-82
95,90,9.767509e-83
95,91,5.861058e-83
95,92,3.444041e-83
95,93,1.968937e-83
95,94,1.106828e-83
95,95,9.162745e-84
95,96,1.069630e-83
95,97,2.409937e-82
95,98,3.177585e-82
95,99,3.056381e-82
95,100,1.914355e-82
95,101,1.138746e-82
95,102,5.895210e-83
95,103,4.127481e-83
95,104,3.214554e-83
95,105,1.841935e-83
95,106,7.952161e-84
95,107,6.435919e-84
95,108,0.000000e+00
95,109,2.247548e-83
95,110,1.924821e-82
95,111,1.829718e-82
95,112,1.091481e-82
95,113,6.348640e-83
95,114,4.182938e-83
95,115,3.018961e-83
95,116,1.987398e-83
95,117,1.502195e-83
95,118,6.817438e-84
95,119,4.185161e-84
95,120,0.000000e+00
95,121,0.000000e+00
95,122,1.909865e-83
95,123,5.404049e-83
95,124,4.221971e-83
95,125,2.544830e-83
95,126,1.834425e-83
95,127,1.572284e-83
95,128,8.568361e-84
95,129,6.998357e-84
95,130,4.658206e-84
95,131,2.940771e-84
95,132,0.000000e+00
95,133,0.000000e+00
95,134,0.000000e+00
95,135,0.000000e+00
95,136,3.638148e-84
95,137,4.358693e-84
95,138,6.883180e-84
95,139,5.324784e-84
95,140,3.647171e-84
95,141,3.091631e-84
95,142,2.004592e-84
95,143,1.258682e-84
95,144,0.000000e+00
95,145,0.000000e+00
95,146,0.000000e+00
95,147,0.000000e+00
95,148,0.000000e+00
95,149,-2.262551e-86
95,150,3.224832e-85
95,151,3.972865e-85
95,152,2.677906e-85
95,153,2.183825e-85
95,154,1.849941e-85
95,155,1.628114e-85
96,0,4.124899e-83
96,1,2.512465e-83
96,2,3.656001e-83
96,3,4.356841e-83
96,4,2.504263e-83
96,5,3.273944e-84
96,6,6.790691e-84
96,7,4.154038e-84
96,8,4.738915e-84
96,9,2.068731e-84
96,10,1.026656e-84
96,11,9.193218e-85
96,12,8.641771e-83
96,13,1.307077e-82
96,14,1.482001e-82
96,15,1.260596e-82
96,16,8.883952e-83
96,17,4.967566e-83
96,18,3.868543e-83
96,19,1.953450e-83
96,20,9.642223e-84
96,21,1.030007e-83
96,22,5.233704e-84
96,23,1.467139e-84
96,24,3.056095e-82
96,25,3.794482e-82
96,26,4.659257e-82
96,27,3.653146e-82
96,28,2.142892e-82
96,29,1.224053e-82
96,30,5.999194e-83
96,31,6.093528e-83
96,32,3.266620e-83
96,33,1.620468e-83
96,34,8.645249e-84
96,35,2.805285e-84
96,36,4.939595e-82
96,37,6.431190e-82
96,38,6.508387e-82
96,39,6.655102e-82
96,40,4.913732e-82
96,41,2.409612e-82
96,42,1.281725e-82
96,43,5.745955e-83
96,44,4.855712e-83
96,45,2.889021e-83
96,46,1.755621e-83
96,47,7.764407e-84
96,48,6.847241e-82
96,49,9.270596e-82
96,50,1.083841e-81
96,51,7.245227e-82
96,52,4.745908e-82
96,53,2.911919e-82
96,54,1.451928e-82
96,55,1.020941e-82
96,56,6.179601e-83
96,57,4.142448e-83
96,58,2.674719e-83
96,59,1.066524e-83
96,60,7.976190e-82
96,61,1.127074e-81
96,62,1.091695e-81
96,63,1.000331e-81
96,64,5.513123e-82
96,65,3.051987e-82
96,66,1.387384e-82
96,67,1.564214e-82
96,68,6.173692e-83
96,69,5.035557e-83
96,70,3.204329e-83
96,71,1.337051e-83
96,72,8.915770e-82
96,73,1.334347e-81
96,74,1.273773e-81
96,75,1.110165e-81
96,76,5.250521e-82
96,77,3.350967e-82
96,78,1.574772e-82
96,79,1.055579e-82
96,80,7.725478e-83
96,81,4.565689e-83
96,82,2.714716e-83
96,83,1.414544e-83
96,84,7.895663e-82
96,85,1.108530e-81
96,86,1.188944e-81
96,87,8.559336e-82
96,88,4.782931e-82
96,89,2.373811e-82
96,90,1.646587e-82
96,91,1.163801e-82
96,92,6.387219e-83
96,93,4.037194e-83
96,94,2.453284e-83
96,95,1.069630e-83
96,96,4.109575e-82
96,97,7.413030e-82
96,98,7.703178e-82
96,99,5.788047e-82
96,100,3.043901e-82
96,101,1.837453e-82
96,102,6.402496e-83
96,103,8.256415e-83
96,104,6.516267e-83
96,105,2.919116e-83
96,106,1.954858e-83
96,107,9.896072e-84
96,108,0.000000e+00
96,109,2.513769e-83
96,110,3.347993e-82
96,111,2.403569e-82
96,112,1.075772e-82
96,113,6.203660e-83
96,114,4.631296e-83
96,115,2.739574e-83
96,116,2.986545e-83
96,117,2.206154e-83
96,118,1.186124e-83
96,119,7.940324e-84
96,120,0.000000e+00
96,121,0.000000e+00
96,122,3.593540e-83
96,123,3.037269e-83
96,124,2.236053e-83
96,125,1.355674e-83
96,126,2.291419e-83
96,127,9.844573e-84
96,128,1.104172e-83
96,129,1.022461e-83
96,130,6.656092e-84
96,131,1.704433e-84
96,132,0.000000e+00
96,133,0.000000e+00
96,134,0.000000e+00
96,135,0.000000e+00
96,136,1.174556e-84
96,137,-5.166052e-85
96,138,4.118942e-84
96,139,3.146165e-84
96,140,-1.199827e-86
96,141,1.999579e-84
96,142,1.056389e-84
96,143,3.653408e-85
96,144,0.000000e+00
96,145,0.000000e+00
96,146,0.000000e+00
96,147,0.000000e+00
96,148,0.000000e+00
96,149,-3.352267e-85
96,150,3.358927e-85
96,151,1.433321e-85
96,152,-4.480557e-86
96,153,-7.532420e-86
96,154,-6.260153e-88
96,155,-3.327461e-87
97,0,7.027389e-82
97,1,3.582708e-82
97,2,7.661528e-82
97,3,8.293142e-82
97,4,4.632806e-82
97,5,1.671016e-82
97,6,2.085502e-82
97,7,9.840954e-83
97,8,6.728079e-83
97,9,6.625151e-83
97,10,3.107378e-83
97,11,2.268462e-83
97,12,2.054700e-81
97,13,2.915659e-81
97,14,3.647399e-81
97,15,3.052594e-81
97,16,1.962981e-81
97,17,1.156352e-81
97,18,7.126900e-82
97,19,4.179752e-82
97,20,2.432415e-82
97,21,1.809193e-82
97,22,1.161106e-82
97,23,4.497264e-83
97,24,7.999004e-81
97,25,8.807329e-81
97,26,1.000493e-80
97,27,8.240531e-81
97,28,5.235522e-81
97,29,2.922214e-81
97,30,1.633536e-81
97,31,1.205534e-81
97,32,6.650563e-82
97,33,4.046151e-82
97,34,1.961417e-82
97,35,9.018990e-83
97,36,1.314474e-80
97,37,1.437839e-80
97,38,1.655420e-80
97,39,1.507207e-80
97,40,9.736384e-81
97,41,4.744880e-81
97,42,2.874088e-81
97,43,1.771267e-81
97,44,1.144161e-81
97,45,6.551711e-82
97,46,3.724507e-82
97,47,1.520392e-82
97,48,1.839253e-80
97,49,2.182485e-80
97,50,2.251027e-80
97,51,1.774640e-80
97,52,1.182219e-80
97,53,6.634341e-81
97,54,3.663677e-81
97,55,2.477937e-81
97,56,1.434611e-81
97,57,8.702905e-82
97,58,5.417216e-82
97,59,2.263284e-82
97,60,2.014148e-80
97,61,2.496981e-80
97,62,2.513789e-80
97,63,2.295158e-80
97,64,1.287756e-80
97,65,7.423305e-81
97,66,4.144489e-81
97,67,2.917109e-81
97,68,1.534584e-81
97,69,1.067432e-81
97,70,6.829859e-82
97,71,2.876985e-82
97,72,2.381539e-80
97,73,2.727425e-80
97,74,2.771009e-80
97,75,2.448675e-80
97,76,1.401294e-80
97,77,7.068067e-81
97,78,4.090941e-81
97,79,2.584558e-81
97,80,1.615027e-81
97,81,9.455786e-82
97,82,6.274182e-82
97,83,2.832298e-82
97,84,1.465424e-80
97,85,2.674264e-80
97,86,2.524788e-80
97,87,1.996260e-80
97,88,1.201516e-80
97,89,6.204156e-81
97,90,3.773437e-81
97,91,2.487668e-81
97,92,1.515615e-81
97,93,8.812337e-82
97,94,5.202707e-82
97,95,2.409937e-82
97,96,7.413030e-82
97,97,2.569183e-80
97,98,1.784661e-80
97,99,1.304232e-80
97,100,7.701746e-81
97,101,4.291082e-81
97,102,2.354604e-81
97,103,1.832639e-81
97,104,1.349490e-81
97,105,7.705246e-82
97,106,3.854815e-82
97,107,2.066775e-82
97,108,0.000000e+00
97,109,1.553534e-81
97,110,9.439382e-81
97,111,7.076140e-81
97,112,3.821774e-81
97,113,2.147404e-81
97,114,1.561968e-81
97,115,1.102816e-81
97,116,7.264418e-82
97,117,5.334535e-82
97,118,2.890875e-82
97,119,1.549906e-82
97,120,0.000000e+00
97,121,0.000000e+00
97,122,6.365618e-82
97,123,1.795147e-81
97,124,1.306383e-81
97,125,8.180700e-82
97,126,6.081759e-82
97,127,5.015823e-82
97,128,2.837209e-82
97,129,2.235468e-82
97,130,1.536076e-82
97,131,7.641473e-83
97,132,0.000000e+00
97,133,0.000000e+00
97,134,0.000000e+00
97,135,0.000000e+00
97,136,1.353476e-82
97,137,1.415179e-82
97,138,1.934301e-82
97,139,1.463137e-82
97,140,8.671150e-83
97,141,6.077470e-83
97,142,4.632378e-83
97,143,2.327766e-83
97,144,0.000000e+00
97,145,0.000000e+00
97,146,0.000000e+00
97,147,0.000000e+00
97,148,0.000000e+00
97,149,7.594511e-86
97,150,1.153562e-83
97,151,1.338098e-83
97,152,7.299356e-84
97,153,5.463181e-84
97,154,3.615174e-84
97,155,2.288215e-84
98,0,6.189326e-82
98,1,3.167751e-82
98,2,6.880304e-82
98,3,1.032277e-81
98,4,7.695857e-82
98,5,2.494670e-82
98,6,2.720630e-82
98,7,1.408558e-82
98,8,8.448828e-83
98,9,7.009223e-83
98,10,3.043580e-83
98,11,2.724800e-83
98,12,1.371584e-81
98,13,2.722454e-81
98,14,3.663430e-81
98,15,3.884359e-81
98,16,2.774412e-81
98,17,1.576602e-81
98,18,1.077457e-81
98,19,5.396350e-82
98,20,2.913733e-82
98,21,2.239231e-82
98,22,1.265951e-82
98,23,5.564467e-83
98,24,6.148039e-81
98,25,8.569109e-81
98,26,1.073261e-80
98,27,9.956633e-81
98,28,7.094070e-81
98,29,4.102201e-81
98,30,2.304513e-81
98,31,1.553527e-81
98,32,8.365656e-82
98,33,4.665765e-82
98,34,2.193530e-82
98,35,1.089900e-82
98,36,1.114065e-80
98,37,1.403841e-80
98,38,1.765074e-80
98,39,1.845767e-80
98,40,1.354369e-80
98,41,6.980138e-81
98,42,3.935716e-81
98,43,2.249256e-81
98,44,1.369999e-81
98,45,7.828965e-82
98,46,4.147141e-82
98,47,1.941248e-82
98,48,1.510264e-80
98,49,2.304578e-80
98,50,2.452527e-80
98,51,2.253697e-80
98,52,1.627125e-80
98,53,9.695087e-81
98,54,5.042755e-81
98,55,3.047359e-81
98,56,1.708955e-81
98,57,1.021142e-81
98,58,6.345748e-82
98,59,2.938997e-82
98,60,1.819169e-80
98,61,2.648007e-80
98,62,2.837740e-80
98,63,2.944194e-80
98,64,1.816024e-80
98,65,1.075725e-80
98,66,5.749526e-81
98,67,3.838771e-81
98,68,1.960262e-81
98,69,1.279863e-81
98,70,8.026882e-82
98,71,3.688355e-82
98,72,2.273208e-80
98,73,2.872284e-80
98,74,3.239951e-80
98,75,3.173860e-80
98,76,2.043540e-80
98,77,1.022609e-80
98,78,5.849720e-81
98,79,3.390216e-81
98,80,2.032501e-81
98,81,1.183335e-81
98,82,7.982611e-82
98,83,3.892925e-82
98,84,1.533207e-80
98,85,2.973536e-80
98,86,3.111794e-80
98,87,2.680171e-80
98,88,1.744859e-80
98,89,9.250917e-81
98,90,5.352884e-81
98,91,3.289802e-81
98,92,1.900597e-81
98,93,1.093983e-81
98,94,6.331312e-82
98,95,3.177585e-82
98,96,7.703178e-82
98,97,1.784661e-80
98,98,3.078575e-80
98,99,1.990922e-80
98,100,1.141842e-80
98,101,6.502772e-81
98,102,3.316039e-81
98,103,2.375436e-81
98,104,1.752508e-81
98,105,9.750216e-82
98,106,4.805765e-82
98,107,2.895751e-82
98,108,0.000000e+00
98,109,1.261304e-81
98,110,1.408358e-80
98,111,1.211796e-80
98,112,6.156979e-81
98,113,3.427029e-81
98,114,2.292305e-81
98,115,1.592909e-81
98,116,9.882229e-82
98,117,7.521677e-82
98,118,3.696478e-82
98,119,2.213118e-82
98,120,0.000000e+00
98,121,0.000000e+00
98,122,1.069269e-81
98,123,3.059606e-81
98,124,2.298593e-81
98,125,1.354318e-81
98,126,9.838458e-82
98,127,7.776496e-82
98,128,4.064889e-82
98,129,3.320938e-82
98,130,2.232019e-82
98,131,1.267424e-82
98,132,0.000000e+00
98,133,0.000000e+00
98,134,0.000000e+00
98,135,0.000000e+00
98,136,1.844361e-82
98,137,2.389542e-82
98,138,3.576199e-82
98,139,2.518408e-82
98,140,1.578947e-82
98,141,1.216548e-82
98,142,8.188063e-83
98,143,4.332950e-83
98,144,0.000000e+00
98,145,0.000000e+00
98,146,0.000000e+00
98,147,0.000000e+00
98,148,0.000000e+00
98,149,-1.479099e-84
98,150,1.801257e-83
98,151,2.246889e-83
98,152,1.360400e-83
98,153,9.419615e-84
98,154,6.692942e-84
98,155,5.895270e-84
99,0,-1.837101e-82
99,1,-1.413635e-82
99,2,-1.306341e-82
99,3,8.128933e-82
99,4,1.001512e-81
99,5,2.763780e-82
99,6,2.657679e-82
99,7,1.197295e-82
99,8,5.544402e-83
99,9,3.090175e-83
99,10,-8.340679e-84
99,11,1.975632e-83
99,12,-2.417201e-81
99,13,-4.339294e-82
99,14,5.159950e-82
99,15,2.825888e-81
99,16,2.943015e-81
99,17,1.488847e-81
99,18,1.203009e-81
99,19,4.889931e-82
99,20,1.921596e-82
99,21,1.549334e-82
99,22,8.636479e-83
99,23,5.829801e-83
99,24,-6.450328e-81
99,25,-1.566369e-83
99,26,2.973711e-81
99,27,6.835035e-81
99,28,6.766487e-81
99,29,4.383081e-81
99,30,2.401620e-81
99,31,1.235984e-81
99,32,6.030533e-82
99,33,2.909180e-82
99,34,1.053889e-82
99,35,8.078845e-83
99,36,-7.649832e-81
99,37,-4.248574e-82
99,38,5.410974e-81
99,39,1.278623e-80
99,40,1.308946e-80
99,41,7.792004e-81
99,42,4.148982e-81
99,43,2.037408e-81
99,44,9.103525e-82
99,45,5.832740e-82
99,46,1.386923e-82
99,47,1.404513e-82
99,48,-1.044578e-80
99,49,6.391869e-81
99,50,8.121194e-81
99,51,1.802734e-80
99,52,1.642019e-80
99,53,1.161621e-80
99,54,5.253309e-81
99,55,2.318803e-81
99,56,1.134566e-81
99,57,6.892217e-82
99,58,2.720204e-82
99,59,2.972599e-82
99,60,-5.490788e-81
99,61,7.105160e-81
99,62,1.232253e-80
99,63,2.593347e-80
99,64,1.929455e-80
99,65,1.293887e-80
99,66,6.604648e-81
99,67,3.575718e-81
99,68,1.785905e-81
99,69,9.527052e-82
99,70,5.178111e-82
99,71,3.970643e-82
99,72,-3.310071e-81
99,73,7.824157e-81
99,74,2.029884e-80
99,75,2.893875e-80
99,76,2.512763e-80
99,77,1.164410e-80
99,78,6.660880e-81
99,79,3.273290e-81
99,80,1.749568e-81
99,81,8.812654e-82
99,82,6.188368e-82
99,83,4.205235e-82
99,84,3.296277e-81
99,85,1.153182e-80
99,86,1.957924e-80
99,87,2.665229e-80
99,88,2.053505e-80
99,89,1.134824e-80
99,90,5.862859e-81
99,91,2.938597e-81
99,92,1.470761e-81
99,93,8.104841e-82
99,94,3.714296e-82
99,95,3.056381e-82
99,96,5.788047e-82
99,97,1.304232e-80
99,98,1.990922e-80
99,99,2.701953e-80
99,100,1.491122e-80
99,101,8.069345e-81
99,102,3.503100e-81
99,103,2.162100e-81
99,104,1.618642e-81
99,105,8.745256e-82
99,106,3.060494e-82
99,107,3.137562e-82
99,108,0.000000e+00
99,109,1.750876e-81
99,110,1.482137e-80
99,111,1.619507e-80
99,112,9.451032e-81
99,113,4.999920e-81
99,114,2.792740e-81
99,115,1.783677e-81
99,116,1.106487e-81
99,117,8.012606e-82
99,118,2.980647e-82
99,119,2.610589e-82
99,120,0.000000e+00
99,121,0.000000e+00
99,122,1.686580e-81
99,123,4.831212e-81
99,124,3.737657e-81
99,125,2.085677e-81
99,126,1.386883e-81
99,127,1.167702e-81
99,128,5.012285e-82
99,129,4.127689e-82
99,130,2.661935e-82
99,131,2.072840e-82
99,132,0.000000e+00
99,133,0.000000e+00
99,134,0.000000e+00
99,135,0.000000e+00
99,136,3.285305e-82
99,137,3.803521e-82
99,138,5.812928e-82
99,139,4.107501e-82
99,140,2.919037e-82
99,141,2.481837e-82
99,142,1.464349e-82
99,143,9.808373e-83
99,144,0.000000e+00
99,145,0.000000e+00
99,146,0.000000e+00
99,147,0.000000e+00
99,148,0.000000e+00
99,149,-7.204336e-85
99,150,2.798561e-83
99,151,3.301381e-83
99,152,2.208022e-83
99,153,1.679675e-83
99,154,1.483978e-83
99,155,1.430783e-83
100,0,-2.124604e-82
100,1,-1.504536e-82
100,2,-1.742806e-82
100,3,4.543109e-82
100,4,6.296480e-82
100,5,1.781211e-82
100,6,1.621821e-82
100,7,7.322353e-83
100,8,2.982867e-83
100,9,1.649070e-83
100,10,-8.452928e-84
100,11,1.224710e-83
100,12,-1.933350e-81
100,13,-6.524896e-82
100,14,-4.376740e-83
100,15,1.584034e-81
100,16,1.807005e-81
100,17,9.051702e-82
100,18,7.326985e-82
100,19,2.976325e-82
100,20,1.097605e-82
100,21,8.440334e-83
100,22,4.981157e-83
100,23,3.741024e-83
100,24,-5.349245e-81
100,25,-9.246999e-82
100,26,9.474812e-82
100,27,3.827683e-81
100,28,4.105137e-81
100,29,2.721863e-81
100,30,1.511205e-81
100,31,7.314377e-82
100,32,3.509481e-82
100,33,1.593621e-82
100,34,5.284305e-83
100,35,4.873432e-83
100,36,-6.811246e-81
100,37,-1.905196e-81
100,38,2.012165e-81
100,39,7.187891e-81
100,40,7.910158e-81
100,41,4.822721e-81
100,42,2.620030e-81
100,43,1.273537e-81
100,44,5.254991e-82
100,45,3.395365e-82
100,46,5.553869e-83
100,47,8.126516e-83
100,48,-9.143115e-81
100,49,2.020775e-81
100,50,2.961735e-81
100,51,1.056476e-80
100,52,1.012406e-80
100,53,7.346621e-81
100,54,3.282569e-81
100,55,1.379456e-81
100,56,6.691432e-82
100,57,3.838331e-82
100,58,1.287905e-82
100,59,1.849585e-82
100,60,-6.096497e-81
100,61,2.245759e-81
100,62,5.684224e-81
100,63,1.548198e-80
100,64,1.193013e-80
100,65,8.263376e-81
100,66,4.252922e-81
100,67,2.161462e-81
100,68,1.105971e-81
100,69,5.617387e-82
100,70,2.921808e-82
100,71,2.500231e-82
100,72,-4.715598e-81
100,73,2.612114e-81
100,74,1.105762e-80
100,75,1.747626e-80
100,76,1.601572e-80
100,77,7.355205e-81
100,78,4.241543e-81
100,79,2.045795e-81
100,80,1.074036e-81
100,81,5.161688e-82
100,82,3.673640e-82
100,83,2.647404e-82
100,84,6.737031e-82
100,85,5.280501e-81
100,86,1.052270e-80
100,87,1.638413e-80
100,88,1.320306e-80
100,89,7.144919e-81
100,90,3.691187e-81
100,91,1.806403e-81
100,92,8.832287e-82
100,93,4.819011e-82
100,94,2.055663e-82
100,95,1.914355e-82
100,96,3.043901e-82
100,97,7.701746e-81
100,98,1.141842e-80
100,99,1.491122e-80
100,100,1.105586e-80
100,101,5.429247e-81
100,102,2.181622e-81
100,103,1.345654e-81
100,104,9.984917e-82
100,105,5.413917e-82
100,106,1.722420e-82
100,107,1.966476e-82
100,108,0.000000e+00
100,109,1.099343e-81
100,110,9.350370e-81
100,111,1.016699e-80
100,112,6.148639e-81
100,113,3.471717e-81
100,114,1.813806e-81
100,115,1.120532e-81
100,116,7.116622e-82
100,117,5.097748e-82
100,118,1.819380e-82
100,119,1.665685e-82
100,120,0.000000e+00
100,121,0.000000e+00
100,122,1.089440e-81
100,123,3.238557e-81
100,124,2.494795e-81
100,125,1.365731e-81
100,126,9.059525e-82
100,127,7.809028e-82
100,128,3.309398e-82
100,129,2.671057e-82
100,130,1.708546e-82
100,131,1.406679e-82
100,132,0.000000e+00
100,133,0.000000e+00
100,134,0.000000e+00
100,135,0.000000e+00
100,136,2.239067e-82
100,137,2.591120e-82
100,138,3.847410e-82
100,139,2.747114e-82
100,140,2.024852e-82
100,141,1.673095e-82
100,142,9.962423e-83
100,143,6.819716e-83
100,144,0.000000e+00
100,145,0.000000e+00
100,146,0.000000e+00
100,147,0.000000e+00
100,148,0.000000e+00
100,149,1.669865e-85
100,150,1.799661e-83
100,151,2.212488e-83
100,152,1.500375e-83
100,153,1.188621e-83
100,154,1.037945e-83
100,155,1.003884e-83
101,0,-1.065230e-82
101,1,-7.513104e-83
101,2,-9.108123e-83
101,3,2.586381e-82
101,4,3.481378e-82
101,5,9.868087e-83
101,6,9.610186e-83
101,7,4.587460e-83
101,8,1.954873e-83
101,9,1.126610e-83
101,10,-3.236230e-84
101,11,7.492963e-84
101,12,-1.026238e-81
101,13,-3.029653e-82
101,14,1.015212e-83
101,15,9.106864e-82
101,16,1.013348e-81
101,17,5.049556e-82
101,18,4.272810e-82
101,19,1.830953e-82
101,20,7.171788e-83
101,21,5.339308e-83
101,22,3.063683e-83
101,23,2.198813e-83
101,24,-2.879615e-81
101,25,-3.621935e-82
101,26,6.614823e-82
101,27,2.179937e-81
101,28,2.305668e-81
101,29,1.538555e-81
101,30,8.757804e-82
101,31,4.415480e-82
101,32,2.187275e-82
101,33,1.023622e-82
101,34,3.563013e-83
101,35,2.988451e-83
101,36,-3.567986e-81
101,37,-8.430401e-82
101,38,1.292761e-81
101,39,4.122616e-81
101,40,4.437630e-81
101,41,2.769238e-81
101,42,1.522862e-81
101,43,7.567040e-82
101,44,3.299591e-82
101,45,2.103360e-82
101,46,4.370767e-83
101,47,5.006607e-83
101,48,-4.818159e-81
101,49,1.444662e-81
101,50,1.873778e-81
101,51,6.038337e-81
101,52,5.699868e-81
101,53,4.171984e-81
101,54,1.929821e-81
101,55,8.468396e-82
101,56,4.190941e-82
101,57,2.484202e-82
101,58,9.070915e-83
101,59,1.104152e-82
101,60,-3.003025e-81
101,61,1.658081e-81
101,62,3.438690e-81
101,63,8.828073e-81
101,64,6.696866e-81
101,65,4.709336e-81
101,66,2.470944e-81
101,67,1.281429e-81
101,68,6.646631e-82
101,69,3.480005e-82
101,70,1.825087e-82
101,71,1.470699e-82
101,72,-2.196296e-81
101,73,1.794823e-81
101,74,6.528290e-81
101,75,9.884893e-81
101,76,8.926444e-81
101,77,4.137088e-81
101,78,2.453373e-81
101,79,1.218453e-81
101,80,6.584487e-82
101,81,3.187258e-82
101,82,2.255805e-82
101,83,1.562847e-82
101,84,5.372078e-82
101,85,3.270110e-81
101,86,6.138141e-81
101,87,9.079570e-81
101,88,7.395894e-81
101,89,4.143085e-81
101,90,2.110232e-81
101,91,1.071781e-81
101,92,5.487464e-82
101,93,2.983330e-82
101,94,1.328669e-82
101,95,1.138746e-82
101,96,1.837453e-82
101,97,4.291082e-81
101,98,6.502772e-81
101,99,8.069345e-81
101,100,5.429247e-81
101,101,3.820054e-81
101,102,1.439429e-81
101,103,7.822689e-82
101,104,6.120014e-82
101,105,3.353634e-82
101,106,1.129122e-82
101,107,1.166676e-82
101,108,0.000000e+00
101,109,5.919124e-82
101,110,5.101078e-81
101,111,5.677239e-81
101,112,3.292464e-81
101,113,1.967348e-81
101,114,1.175337e-81
101,115,6.670964e-82
101,116,4.318450e-82
101,117,3.118881e-82
101,118,1.152569e-82
101,119,9.912322e-83
101,120,0.000000e+00
101,121,0.000000e+00
101,122,5.951947e-82
101,123,1.790426e-81
101,124,1.416989e-81
101,125,7.903242e-82
101,126,5.235901e-82
101,127,4.556635e-82
101,128,2.052316e-82
101,129,1.638133e-82
101,130,1.036342e-82
101,131,8.196905e-83
101,132,0.000000e+00
101,133,0.000000e+00
101,134,0.000000e+00
101,135,0.000000e+00
101,136,1.217267e-82
101,137,1.491061e-82
101,138,2.256774e-82
101,139,1.598594e-82
101,140,1.182096e-82
101,141,9.931886e-83
101,142,5.922019e-83
101,143,3.950774e-83
101,144,0.000000e+00
101,145,0.000000e+00
101,146,0.000000e+00
101,147,0.000000e+00
101,148,0.000000e+00
101,149,1.272693e-85
101,150,1.073295e-83
101,151,1.291455e-83
101,152,8.682387e-84
101,153,6.976956e-84
101,154,6.150795e-84
101,155,5.897751e-84
102,0,1.841296e-83
102,1,2.265934e-84
102,2,3.063913e-83
102,3,1.484997e-82
102,4,1.464052e-82
102,5,4.677780e-83
102,6,4.462532e-83
102,7,2.408039e-83
102,8,1.306509e-83
102,9,8.299845e-84
102,10,1.826887e-84
102,11,3.797157e-84
102,12,-1.527311e-82
102,13,1.420663e-82
102,14,2.980827e-82
102,15,5.255275e-82
102,16,4.579543e-82
102,17,2.609594e-82
102,18,2.039150e-82
102,19,9.809202e-83
102,20,4.889585e-83
102,21,3.637821e-83
102,22,1.807057e-83
102,23,1.059447e-83
102,24,-1.761182e-82
102,25,5.959798e-82
102,26,1.007186e-81
102,27,1.335843e-81
102,28,1.126792e-81
102,29,7.322672e-82
102,30,4.382395e-82
102,31,2.422985e-82
102,32,1.373073e-82
102,33,7.423403e-83
102,34,3.208056e-83
102,35,1.789802e-83
102,36,1.704442e-82
102,37,9.665974e-82
102,38,1.796269e-81
102,39,2.477349e-81
102,40,2.130071e-81
102,41,1.245727e-81
102,42,7.285233e-82
102,43,4.000221e-82
102,44,2.133151e-82
102,45,1.315465e-82
102,46,5.153040e-83
102,47,2.983320e-83
102,48,4.757986e-83
102,49,2.211112e-81
102,50,2.377978e-81
102,51,3.319807e-81
102,52,2.708170e-81
102,53,1.833317e-81
102,54,9.370255e-82
102,55,4.756756e-82
102,56,2.790847e-82
102,57,1.572757e-82
102,58,7.966365e-83
102,59,5.453578e-83
102,60,8.813722e-82
102,61,2.481884e-81
102,62,3.144099e-81
102,63,4.519641e-81
102,64,3.165103e-81
102,65,2.078748e-81
102,66,1.165684e-81
102,67,6.643889e-82
102,68,3.701143e-82
102,69,2.131496e-82
102,70,1.151600e-82
102,71,7.083967e-83
102,72,1.302861e-81
102,73,2.703620e-81
102,74,4.198069e-81
102,75,4.872400e-81
102,76,3.871967e-81
102,77,1.872618e-81
102,78,1.144418e-81
102,79,6.309044e-82
102,80,3.606389e-82
102,81,1.985815e-82
102,82,1.320182e-82
102,83,7.473119e-83
102,84,1.368180e-81
102,85,3.104795e-81
102,86,3.895743e-81
102,87,4.354265e-81
102,88,3.179592e-81
102,89,1.865545e-81
102,90,1.062211e-81
102,91,5.629374e-82
102,92,3.281794e-82
102,93,1.843456e-82
102,94,9.526581e-83
102,95,5.895210e-83
102,96,6.402496e-83
102,97,2.354604e-81
102,98,3.316039e-81
102,99,3.503100e-81
102,100,2.181622e-81
102,101,1.439429e-81
102,102,1.054886e-81
102,103,4.621814e-82
102,104,3.093666e-82
102,105,1.790003e-82
102,106,7.388084e-83
102,107,5.528692e-83
102,108,0.000000e+00
102,109,2.623661e-82
102,110,2.244360e-81
102,111,2.301493e-81
102,112,1.371659e-81
102,113,7.771792e-82
102,114,5.352839e-82
102,115,3.779575e-82
102,116,2.029657e-82
102,117,1.539437e-82
102,118,6.596318e-83
102,119,4.439462e-83
102,120,0.000000e+00
102,121,0.000000e+00
102,122,2.344647e-82
102,123,7.180253e-82
102,124,5.593404e-82
102,125,3.298708e-82
102,126,2.232083e-82
102,127,1.867923e-82
102,128,9.332706e-83
102,129,7.580265e-83
102,130,4.831888e-83
102,131,3.409712e-83
102,132,0.000000e+00
102,133,0.000000e+00
102,134,0.000000e+00
102,135,0.000000e+00
102,136,4.854058e-83
102,137,6.196810e-83
102,138,9.026683e-83
102,139,6.744095e-83
102,140,4.719259e-83
102,141,3.901000e-83
102,142,2.389018e-83
102,143,1.497030e-83
102,144,0.000000e+00
102,145,0.000000e+00
102,146,0.000000e+00
102,147,0.000000e+00
102,148,0.000000e+00
102,149,1.577523e-85
102,150,4.095328e-84
102,151,5.258174e-84
102,152,3.636078e-84
102,153,2.860154e-84
102,154,2.436637e-84
102,155,2.187375e-84
103,0,5.591402e-83
103,1,2.345389e-83
103,2,6.304985e-83
103,3,1.072239e-82
103,4,8.523586e-83
103,5,2.718835e-83
103,6,3.242017e-83
103,7,1.693253e-83
103,8,1.080223e-83
103,9,9.042497e-84
103,10,3.421949e-84
103,11,3.608321e-84
103,12,8.049861e-83
103,13,2.494523e-82
103,14,3.548173e-82
103,15,3.990093e-82
103,16,2.984287e-82
103,17,1.749451e-82
103,18,1.265767e-82
103,19,6.990556e-83
103,20,3.838317e-83
103,21,2.851858e-83
103,22,1.658061e-83
103,23,7.736870e-84
103,24,4.611817e-82
103,25,8.343407e-82
103,26,1.076604e-81
103,27,1.055255e-81
103,28,7.699433e-82
103,29,4.762186e-82
103,30,2.834005e-82
103,31,1.894174e-82
103,32,1.061614e-82
103,33,5.973594e-83
103,34,2.687603e-83
103,35,1.401585e-83
103,36,9.192976e-82
103,37,1.344254e-81
103,38,1.785295e-81
103,39,1.972367e-81
103,40,1.473264e-81
103,41,8.050089e-82
103,42,5.004719e-82
103,43,2.941878e-82
103,44,1.738654e-82
103,45,1.006452e-82
103,46,4.800598e-83
103,47,2.337398e-83
103,48,1.260422e-81
103,49,2.344181e-81
103,50,2.459187e-81
103,51,2.421795e-81
103,52,1.832507e-81
103,53,1.171113e-81
103,54,6.410469e-82
103,55,3.805865e-82
103,56,2.197389e-82
103,57,1.315985e-82
103,58,7.377560e-83
103,59,3.940662e-83
103,60,1.661532e-81
103,61,2.678037e-81
103,62,2.860947e-81
103,63,3.281813e-81
103,64,2.010572e-81
103,65,1.317086e-81
103,66,7.525427e-82
103,67,4.821919e-82
103,68,2.645754e-82
103,69,1.681708e-82
103,70,9.937430e-83
103,71,4.935066e-83
103,72,2.166875e-81
103,73,2.983064e-81
103,74,3.485661e-81
103,75,3.552518e-81
103,76,2.419896e-81
103,77,1.191129e-81
103,78,7.141304e-82
103,79,4.238775e-82
103,80,2.682256e-82
103,81,1.503711e-82
103,82,1.001096e-82
103,83,5.064627e-83
103,84,1.475650e-81
103,85,2.930229e-81
103,86,3.144677e-81
103,87,2.961650e-81
103,88,1.972353e-81
103,89,1.100300e-81
103,90,6.835766e-82
103,91,4.219940e-82
103,92,2.332509e-82
103,93,1.389801e-82
103,94,7.632345e-83
103,95,4.127481e-83
103,96,8.256415e-83
103,97,1.832639e-81
103,98,2.375436e-81
103,99,2.162100e-81
103,100,1.345654e-81
103,101,7.822689e-82
103,102,4.621814e-82
103,103,4.858252e-82
103,104,2.378271e-82
103,105,1.294507e-82
103,106,5.965046e-83
103,107,3.826967e-83
103,108,0.000000e+00
103,109,1.508997e-82
103,110,1.380003e-81
103,111,1.305262e-81
103,112,7.549426e-82
103,113,4.433594e-82
103,114,2.959975e-82
103,115,2.402557e-82
103,116,1.509318e-82
103,117,9.929633e-83
103,118,4.984838e-83
103,119,2.995615e-83
103,120,0.000000e+00
103,121,0.000000e+00
103,122,1.323804e-82
103,123,3.785263e-82
103,124,2.918562e-82
103,125,1.840299e-82
103,126,1.366744e-82
103,127,1.112695e-82
103,128,6.125212e-83
103,129,4.779514e-83
103,130,3.201438e-83
103,131,1.941917e-83
103,132,0.000000e+00
103,133,0.000000e+00
103,134,0.000000e+00
103,135,0.000000e+00
103,136,2.463028e-83
103,137,3.226876e-83
103,138,4.934347e-83
103,139,3.845767e-83
103,140,2.595937e-83
103,141,2.109391e-83
103,142,1.370141e-83
103,143,7.875496e-84
103,144,0.000000e+00
103,145,0.000000e+00
103,146,0.000000e+00
103,147,0.000000e+00
103,148,0.000000e+00
103,149,-2.530130e-86
103,150,2.380900e-84
103,151,2.938603e-84
103,152,1.903131e-84
103,153,1.533312e-84
103,154,1.280627e-84
103,155,1.097296e-84
104,0,4.503420e-83
104,1,2.201423e-83
104,2,4.763860e-83
104,3,8.436659e-83
104,4,6.391134e-83
104,5,1.825467e-83
104,6,2.362910e-83
104,7,1.307565e-83
104,8,8.807562e-84
104,9,6.741904e-84
104,10,2.499963e-84
104,11,2.624330e-84
104,12,7.163756e-83
104,13,2.077300e-82
104,14,2.726042e-82
104,15,3.092078e-82
104,16,2.241901e-82
104,17,1.265513e-82
104,18,9.850178e-83
104,19,5.489824e-83
104,20,3.085677e-83
104,21,2.326369e-83
104,22,1.265753e-83
104,23,5.850783e-84
104,24,3.480431e-82
104,25,6.401928e-82
104,26,8.319275e-82
104,27,8.065744e-82
104,28,5.777628e-82
104,29,3.546828e-82
104,30,2.123989e-82
104,31,1.440531e-82
104,32,8.507857e-83
104,33,4.881958e-83
104,34,2.181949e-83
104,35,1.086649e-83
104,36,7.082212e-82
104,37,1.059798e-81
104,38,1.377276e-81
104,39,1.500843e-81
104,40,1.122981e-81
104,41,6.168460e-82
104,42,3.701073e-82
104,43,2.188868e-82
104,44,1.374754e-82
104,45,8.079337e-83
104,46,3.818718e-83
104,47,1.907831e-83
104,48,9.556903e-82
104,49,1.838805e-81
104,50,1.915726e-81
104,51,1.854687e-81
104,52,1.370181e-81
104,53,8.884676e-82
104,54,4.865868e-82
104,55,2.886769e-82
104,56,1.735450e-82
104,57,1.062941e-82
104,58,5.749637e-83
104,59,3.126047e-83
104,60,1.312465e-81
104,61,2.087847e-81
104,62,2.242879e-81
104,63,2.519453e-81
104,64,1.551783e-81
104,65,1.000970e-81
104,66,5.623829e-82
104,67,3.737226e-82
104,68,2.092252e-82
104,69,1.346802e-82
104,70,7.696699e-83
104,71,3.929232e-83
104,72,1.713812e-81
104,73,2.321836e-81
104,74,2.711818e-81
104,75,2.681685e-81
104,76,1.818946e-81
104,77,9.206205e-82
104,78,5.617939e-82
104,79,3.262522e-82
104,80,2.028156e-82
104,81,1.204768e-82
104,82,7.913782e-83
104,83,4.003736e-83
104,84,1.131784e-81
104,85,2.199302e-81
104,86,2.370692e-81
104,87,2.201745e-81
104,88,1.478491e-81
104,89,8.332356e-82
104,90,4.922944e-82
104,91,3.119708e-82
104,92,1.966809e-82
104,93,1.057419e-82
104,94,5.997483e-83
104,95,3.214554e-83
104,96,6.516267e-83
104,97,1.349490e-81
104,98,1.752508e-81
104,99,1.618642e-81
104,100,9.984917e-82
104,101,6.120014e-82
104,102,3.093666e-82
104,103,2.378271e-82
104,104,2.598720e-82
104,105,1.057420e-82
104,106,4.751365e-83
104,107,3.053348e-83
104,108,0.000000e+00
104,109,1.150929e-82
104,110,1.015319e-81
104,111,9.669709e-82
104,112,5.681890e-82
104,113,3.429117e-82
104,114,2.402389e-82
104,115,1.677742e-82
104,116,1.319734e-82
104,117,9.069713e-83
104,118,3.951991e-83
104,119,2.435120e-83
104,120,0.000000e+00
104,121,0.000000e+00
104,122,1.019304e-82
104,123,2.851998e-82
104,124,2.280663e-82
104,125,1.399053e-82
104,126,1.081601e-82
104,127,9.402549e-83
104,128,5.166363e-83
104,129,4.146573e-83
104,130,2.661364e-83
104,131,1.589527e-83
104,132,0.000000e+00
104,133,0.000000e+00
104,134,0.000000e+00
104,135,0.000000e+00
104,136,1.807842e-83
104,137,2.457680e-83
104,138,3.911772e-83
104,139,3.062308e-83
104,140,2.161428e-83
104,141,1.833829e-83
104,142,1.177573e-83
104,143,6.641297e-84
104,144,0.000000e+00
104,145,0.000000e+00
104,146,0.000000e+00
104,147,0.000000e+00
104,148,0.000000e+00
104,149,-1.050277e-85
104,150,1.921674e-84
104,151,2.263530e-84
104,152,1.521529e-84
104,153,1.201664e-84
104,154,1.054573e-84
104,155,9.359504e-85
105,0,2.786449e-83
105,1,1.345968e-83
105,2,3.106028e-83
105,3,4.466848e-83
105,4,3.366749e-83
105,5,1.077568e-83
105,6,1.408756e-83
105,7,7.688668e-84
105,8,4.875585e-84
105,9,4.369426e-84
105,10,1.796432e-84
105,11,1.643831e-84
105,12,5.668678e-83
105,13,1.313003e-82
105,14,1.673739e-82
105,15,1.843784e-82
105,16,1.293238e-82
105,17,7.191019e-83
105,18,5.255087e-83
105,19,3.217708e-83
105,20,1.858635e-83
105,21,1.289968e-83
105,22,7.423653e-84
105,23,3.504183e-84
105,24,2.562522e-82
105,25,4.148556e-82
105,26,5.128418e-82
105,27,4.649342e-82
105,28,3.304926e-82
105,29,1.996092e-82
105,30,1.211956e-82
105,31,8.352075e-83
105,32,4.870106e-83
105,33,2.841406e-83
105,34,1.273712e-83
105,35,6.678006e-84
105,36,5.104974e-82
105,37,6.699932e-82
105,38,8.496807e-82
105,39,8.869808e-82
105,40,6.299858e-82
105,41,3.463751e-82
105,42,2.119301e-82
105,43,1.306619e-82
105,44,8.111685e-83
105,45,4.697025e-83
105,46,2.278615e-83
105,47,1.100535e-83
105,48,6.896692e-82
105,49,1.133566e-81
105,50,1.135384e-81
105,51,1.087556e-81
105,52,7.929254e-82
105,53,4.932905e-82
105,54,2.766835e-82
105,55,1.739594e-82
105,56,1.030192e-82
105,57,6.330331e-83
105,58,3.434767e-83
105,59,1.752613e-83
105,60,8.822529e-82
105,61,1.290455e-81
105,62,1.363325e-81
105,63,1.458645e-81
105,64,8.701826e-82
105,65,5.708342e-82
105,66,3.209009e-82
105,67,2.075733e-82
105,68,1.182938e-82
105,69,7.627071e-83
105,70,4.604729e-83
105,71,2.216527e-83
105,72,1.099232e-81
105,73,1.402254e-81
105,74,1.577349e-81
105,75,1.541039e-81
105,76,1.026514e-81
105,77,5.071886e-82
105,78,3.230149e-82
105,79,1.908691e-82
105,80,1.159726e-82
105,81,6.452791e-83
105,82,4.618841e-83
105,83,2.241636e-83
105,84,6.730217e-82
105,85,1.325795e-81
105,86,1.381154e-81
105,87,1.247919e-81
105,88,8.270478e-82
105,89,4.665127e-82
105,90,2.805564e-82
105,91,1.706675e-82
105,92,1.138796e-82
105,93,7.046296e-83
105,94,3.361885e-83
105,95,1.841935e-83
105,96,2.919116e-83
105,97,7.705246e-82
105,98,9.750216e-82
105,99,8.745256e-82
105,100,5.413917e-82
105,101,3.353634e-82
105,102,1.790003e-82
105,103,1.294507e-82
105,104,1.057420e-82
105,105,9.859872e-83
105,106,2.841028e-83
105,107,1.696556e-83
105,108,0.000000e+00
105,109,5.959002e-83
105,110,5.378701e-82
105,111,5.088029e-82
105,112,2.964786e-82
105,113,1.786821e-82
105,114,1.303456e-82
105,115,9.518846e-83
105,116,6.198679e-83
105,117,5.694824e-83
105,118,2.436620e-83
105,119,1.286208e-83
105,120,0.000000e+00
105,121,0.000000e+00
105,122,5.184931e-83
105,123,1.515928e-82
105,124,1.193200e-82
105,125,7.470293e-83
105,126,5.663436e-83
105,127,5.098259e-83
105,128,2.960164e-83
105,129,2.052456e-83
105,130,1.394166e-83
105,131,8.435614e-84
105,132,0.000000e+00
105,133,0.000000e+00
105,134,0.000000e+00
105,135,0.000000e+00
105,136,9.175781e-84
105,137,1.277581e-83
105,138,2.038687e-83
105,139,1.599633e-83
105,140,1.174250e-83
105,141,9.603891e-84
105,142,5.939399e-84
105,143,3.550131e-84
105,144,0.000000e+00
105,145,0.000000e+00
105,146,0.000000e+00
105,147,0.000000e+00
105,148,0.000000e+00
105,149,-1.254533e-86
105,150,9.594581e-85
105,151,1.194215e-84
105,152,8.023431e-85
105,153,6.661936e-85
105,154,5.572161e-85
105,155,5.048473e-85
106,0,2.695288e-83
106,1,1.499396e-83
106,2,2.951717e-83
106,3,2.712576e-83
106,4,1.228587e-83
106,5,4.462569e-84
106,6,5.784510e-84
106,7,3.565620e-84
106,8,2.945694e-84
106,9,2.176930e-84
106,10,1.482525e-84
106,11,7.362943e-85
106,12,9.601121e-83
106,13,1.168315e-82
106,14,1.345936e-82
106,15,1.026195e-82
106,16,5.528310e-83
106,17,3.613694e-83
106,18,2.485254e-83
106,19,1.583065e-83
106,20,1.093869e-83
106,21,8.227331e-84
106,22,3.768322e-84
106,23,1.401265e-84
106,24,3.459244e-82
106,25,3.327530e-82
106,26,3.700371e-82
106,27,2.672447e-82
106,28,1.511167e-82
106,29,8.707012e-83
106,30,5.360051e-83
106,31,4.361904e-83
106,32,2.671322e-83
106,33,1.671479e-83
106,34,8.331197e-84
106,35,3.421288e-84
106,36,5.878448e-82
106,37,5.746298e-82
106,38,6.000692e-82
106,39,5.009001e-82
106,40,2.978861e-82
106,41,1.496349e-82
106,42,8.748487e-83
106,43,5.685627e-83
106,44,4.409945e-83
106,45,2.624075e-83
106,46,1.617423e-83
106,47,6.206374e-84
106,48,7.541160e-82
106,49,7.956100e-82
106,50,8.115958e-82
106,51,5.708666e-82
106,52,3.460848e-82
106,53,1.820867e-82
106,54,1.156994e-82
106,55,8.811128e-83
106,56,5.876823e-83
106,57,3.550619e-83
106,58,2.185777e-83
106,59,7.691558e-84
106,60,8.374481e-82
106,61,9.086329e-82
106,62,9.091361e-82
106,63,7.111372e-82
106,64,3.858771e-82
106,65,2.096073e-82
106,66,1.185958e-82
106,67,1.025167e-82
106,68,5.890773e-83
106,69,4.071541e-83
106,70,2.464563e-83
106,71,9.632444e-84
106,72,9.356529e-82
106,73,9.863235e-82
106,74,9.218449e-82
106,75,6.980546e-82
106,76,3.560569e-82
106,77,2.086439e-82
106,78,1.305436e-82
106,79,8.917035e-83
106,80,5.847724e-83
106,81,3.606169e-83
106,82,2.278341e-83
106,83,9.346953e-84
106,84,5.010083e-82
106,85,8.697046e-82
106,86,8.032892e-82
106,87,5.365959e-82
106,88,2.883941e-82
106,89,1.631147e-82
106,90,1.170301e-82
106,91,8.736460e-83
106,92,5.579293e-83
106,93,3.457961e-83
106,94,2.289907e-83
106,95,7.952161e-84
106,96,1.954858e-83
106,97,3.854815e-82
106,98,4.805765e-82
106,99,3.060494e-82
106,100,1.722420e-82
106,101,1.129122e-82
106,102,7.388084e-83
106,103,5.965046e-83
106,104,4.751365e-83
106,105,2.841028e-83
106,106,2.380609e-83
106,107,7.185322e-84
106,108,0.000000e+00
106,109,2.146141e-83
106,110,2.102708e-82
106,111,1.438016e-82
106,112,7.955351e-83
106,113,5.038527e-83
106,114,4.736894e-83
106,115,4.018465e-83
106,116,2.704374e-83
106,117,2.026027e-83
106,118,1.432467e-83
106,119,5.352633e-84
106,120,0.000000e+00
106,121,0.000000e+00
106,122,1.356867e-83
106,123,3.242919e-83
106,124,2.369280e-83
106,125,1.709381e-83
106,126,1.715884e-83
106,127,1.392600e-83
106,128,1.135474e-83
106,129,9.066979e-84
106,130,5.516465e-84
106,131,2.136578e-84
106,132,0.000000e+00
106,133,0.000000e+00
106,134,0.000000e+00
106,135,0.000000e+00
106,136,1.759435e-84
106,137,2.543834e-84
106,138,4.074135e-84
106,139,3.888454e-84
106,140,2.340776e-84
106,141,2.322195e-84
106,142,1.546205e-84
106,143,4.980712e-85
106,144,0.000000e+00
106,145,0.000000e+00
106,146,0.000000e+00
106,147,0.000000e+00
106,148,0.000000e+00
106,149,-2.220752e-86
106,150,2.651508e-85
106,151,2.376014e-85
106,152,1.618908e-85
106,153,1.341306e-85
106,154,1.102718e-85
106,155,6.562131e-86
107,0,2.169940e-84
107,1,5.978448e-85
107,2,3.353409e-84
107,3,1.311721e-83
107,4,1.330749e-83
107,5,3.552342e-84
107,6,3.935044e-84
107,7,1.970263e-84
107,8,1.333084e-84
107,9,8.412451e-85
107,10,1.907052e-85
107,11,3.973396e-85
107,12,-1.349058e-83
107,13,1.512156e-83
107,14,2.730215e-83
107,15,4.966178e-83
107,16,4.182297e-83
107,17,2.325761e-83
107,18,1.826351e-83
107,19,9.056118e-84
107,20,4.610149e-84
107,21,3.710043e-84
107,22,1.798565e-84
107,23,1.039046e-84
107,24,-2.179060e-83
107,25,5.390949e-83
107,26,9.703993e-83
107,27,1.212925e-82
107,28,1.008524e-82
107,29,6.573034e-83
107,30,3.764129e-83
107,31,2.296618e-83
107,32,1.289497e-83
107,33,7.334806e-84
107,34,2.995860e-84
107,35,1.788496e-84
107,36,5.819229e-84
107,37,9.393623e-83
107,38,1.664651e-82
107,39,2.326566e-82
107,40,2.000146e-82
107,41,1.149680e-82
107,42,6.634343e-83
107,43,3.577317e-83
107,44,2.025111e-83
107,45,1.266037e-83
107,46,4.837231e-84
107,47,3.114139e-84
107,48,-5.230063e-85
107,49,2.170287e-82
107,50,2.296330e-82
107,51,3.009070e-82
107,52,2.478290e-82
107,53,1.679910e-82
107,54,8.499304e-83
107,55,4.475675e-83
107,56,2.570553e-83
107,57,1.607362e-83
107,58,7.430821e-84
107,59,5.318745e-84
107,60,7.817292e-83
107,61,2.367997e-82
107,62,2.942408e-82
107,63,4.241632e-82
107,64,2.831791e-82
107,65,1.915350e-82
107,66,9.999893e-83
107,67,6.335636e-83
107,68,3.522799e-83
107,69,2.011194e-83
107,70,1.095194e-83
107,71,6.527569e-84
107,72,1.216062e-82
107,73,2.632335e-82
107,74,4.040030e-82
107,75,4.562808e-82
107,76,3.519499e-82
107,77,1.718551e-82
107,78,1.057871e-82
107,79,5.703122e-83
107,80,3.334235e-83
107,81,1.844281e-83
107,82,1.210858e-83
107,83,6.658404e-84
107,84,1.170611e-82
107,85,2.777378e-82
107,86,3.541252e-82
107,87,3.924790e-82
107,88,2.846267e-82
107,89,1.624012e-82
107,90,9.116677e-83
107,91,5.221433e-83
107,92,2.940986e-83
107,93,1.677008e-83
107,94,8.706628e-84
107,95,6.435919e-84
107,96,9.896072e-84
107,97,2.066775e-82
107,98,2.895751e-82
107,99,3.137562e-82
107,100,1.966476e-82
107,101,1.166676e-82
107,102,5.528692e-83
107,103,3.826967e-83
107,104,3.053348e-83
107,105,1.696556e-83
107,106,7.185322e-84
107,107,8.526599e-84
107,108,0.000000e+00
107,109,2.300848e-83
107,110,1.909736e-82
107,111,1.991822e-82
107,112,1.193635e-82
107,113,6.798342e-83
107,114,4.317542e-83
107,115,3.015123e-83
107,116,2.000616e-83
107,117,1.463229e-83
107,118,5.984951e-84
107,119,5.397276e-84
107,120,0.000000e+00
107,121,0.000000e+00
107,122,2.200383e-83
107,123,6.068547e-83
107,124,4.852167e-83
107,125,2.825988e-83
107,126,2.013818e-83
107,127,1.777824e-83
107,128,9.236246e-84
107,129,7.235162e-84
107,130,4.762623e-84
107,131,2.968754e-84
107,132,0.000000e+00
107,133,0.000000e+00
107,134,0.000000e+00
107,135,0.000000e+00
107,136,4.037771e-84
107,137,5.314048e-84
107,138,8.246750e-84
107,139,6.152811e-84
107,140,4.423471e-84
107,141,3.804005e-84
107,142,2.351304e-84
107,143,1.418868e-84
107,144,0.000000e+00
107,145,0.000000e+00
107,146,0.000000e+00
107,147,0.000000e+00
107,148,0.000000e+00
107,149,-3.141807e-86
107,150,3.736492e-85
107,151,4.563554e-85
107,152,3.103643e-85
107,153,2.458588e-85
107,154,2.254466e-85
107,155,2.109697e-85
108,0,0.000000e+00
108,1,0.000000e+00
108,2,0.000000e+00
108,3,0.000000e+00
108,4,0.000000e+00
108,5,0.000000e+00
108,6,0.000000e+00
108,7,0.000000e+00
108,8,0.000000e+00
108,9,0.000000e+00
108,10,0.000000e+00
108,11,0.000000e+00
108,12,0.000000e+00
108,13,0.000000e+00
108,14,0.000000e+00
108,15,0.000000e+00
108,16,0.000000e+00
108,17,0.000000e+00
108,18,0.000000e+00
108,19,0.000000e+00
108,20,0.000000e+00
108,21,0.000000e+00
108,22,0.000000e+00
108,23,0.000000e+00
108,24,0.000000e+00
108,25,0.000000e+00
108,26,0.000000e+00
108,27,0.000000e+00
108,28,0.000000e+00
108,29,0.000000e+00
108,30,0.000000e+00
108,31,0.000000e+00
108,32,0.000000e+00
108,33,0.000000e+00
108,34,0.000000e+00
108,35,0.000000e+00
108,36,0.000000e+00
108,37,0.000000e+00
108,38,0.000000e+00
108,39,0.000000e+00
108,40,0.000000e+00
108,41,0.000000e+00
108,42,0.000000e+00
108,43,0.000000e+00
108,44,0.000000e+00
108,45,0.000000e+00
108,46,0.000000e+00
108,47,0.000000e+00
108,48,0.000000e+00
108,49,0.000000e+00
108,50,0.000000e+00
108,51,0.000000e+00
108,52,0.000000e+00
108,53,0.000000e+00
108,54,0.000000e+00
108,55,0.000000e+00
108,56,0.000000e+00
108,57,0.000000e+00
108,58,0.000000e+00
108,59,0.000000e+00
108,60,0.000000e+00
108,61,0.000000e+00
108,62,0.000000e+00
108,63,0.000000e+00
108,64,0.000000e+00
108,65,0.000000e+00
108,66,0.000000e+00
108,67,0.000000e+00
108,68,0.000000e+00
108,69,0.000000e+00
108,70,0.000000e+00
108,71,0.000000e+00
108,72,0.000000e+00
108,73,0.000000e+00
108,74,0.000000e+00
108,75,0.000000e+00
108,76,0.000000e+00
108,77,0.000000e+00
108,78,0.000000e+00
108,79,0.000000e+00
108,80,0.000000e+00
108,81,0.000000e+00
108,82,0.000000e+00
108,83,0.000000e+00
108,84,0.000000e+00
108,85,0.000000e+00
108,86,0.000000e+00
108,87,0.000000e+00
108,88,0.000000e+00
108,89,0.000000e+00
108,90,0.000000e+00
108,91,0.000000e+00
108,92,0.000000e+00
108,93,0.000000e+00
108,94,0.000000e+00
108,95,0.000000e+00
108,96,0.000000e+00
108,97,0.000000e+00
108,98,0.000000e+00
108,99,0.000000e+00
108,100,0.000000e+00
108,101,0.000000e+00
108,102,0.000000e+00
108,103,0.000000e+00
108,104,0.000000e+00
108,105,0.000000e+00
108,106,0.000000e+00
108,107,0.000000e+00
108,108,0.000000e+00
108,109,0.000000e+00
108,110,0.000000e+00
108,111,0.000000e+00
108,112,0.000000e+00
108,113,0.000000e+00
108,114,0.000000e+00
108,115,0.000000e+00
108,116,0.000000e+00
108,117,0.000000e+00
108,118,0.000000e+00
108,119,0.000000e+00
108,120,0.000000e+00
108,121,0.000000e+00
108,122,0.000000e+00
108,123,0.000000e+00
108,124,0.000000e+00
108,125,0.000000e+00
108,126,0.000000e+00
108,127,0.000000e+00
108,128,0.000000e+00
108,129,0.000000e+00
108,130,0.000000e+00
108,131,0.000000e+00
108,132,0.000000e+00
108,133,0.000000e+00
108,134,0.000000e+00
108,135,0.000000e+00
108,136,0.000000e+00
108,137,0.000000e+00
108,138,0.000000e+00
108,139,0.000000e+00
108,140,0.000000e+00
108,141,0.000000e+00
108,142,0.000000e+00
108,143,0.000000e+00
108,144,0.000000e+00
108,145,0.000000e+00
108,146,0.000000e+00
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,0.000000e+00
108,152,0.000000e+00
108,153,0.000000e+00
108,154,0.000000e+00
108,155,0.000000e+00
109,0,-9.727146e-84
109,1,-4.173906e-84
109,2,-3.170102e-84
109,3,7.724069e-83
109,4,7.700379e-83
109,5,2.011928e-83
109,6,1.633409e-83
109,7,5.534503e-84
109,8,4.215580e-84
109,9,3.240133e-85
109,10,-1.810743e-84
109,11,7.011523e-85
109,12,-1.819904e-82
109,13,-2.181003e-83
109,14,5.715435e-83
109,15,2.158660e-82
109,16,2.273431e-82
109,17,1.260957e-82
109,18,9.733434e-83
109,19,3.922440e-83
109,20,1.513805e-83
109,21,1.517771e-83
109,22,6.706309e-84
109,23,4.350101e-84
109,24,-4.825316e-82
109,25,-1.591181e-83
109,26,2.322965e-82
109,27,5.449219e-82
109,28,5.016370e-82
109,29,3.454573e-82
109,30,1.775880e-82
109,31,8.552438e-83
109,32,4.569675e-83
109,33,2.415044e-83
109,34,9.135974e-84
109,35,5.478225e-84
109,36,-5.274321e-82
109,37,3.208083e-83
109,38,4.343586e-82
109,39,9.982866e-82
109,40,9.929739e-82
109,41,5.828082e-82
109,42,3.070709e-82
109,43,1.391906e-82
109,44,6.324638e-83
109,45,4.696090e-83
109,46,9.296180e-84
109,47,1.024284e-83
109,48,-8.553999e-82
109,49,4.835807e-82
109,50,7.234583e-82
109,51,1.364812e-81
109,52,1.248193e-81
109,53,8.658521e-82
109,54,3.795652e-82
109,55,1.478102e-82
109,56,8.982642e-83
109,57,5.239038e-83
109,58,1.506055e-83
109,59,2.255080e-83
109,60,-2.903248e-82
109,61,5.040505e-82
109,62,9.667842e-82
109,63,1.995731e-81
109,64,1.506726e-81
109,65,9.746728e-82
109,66,4.797112e-82
109,67,2.770821e-82
109,68,1.441421e-82
109,69,7.507031e-83
109,70,3.758125e-83
109,71,3.135581e-83
109,72,-3.794304e-82
109,73,5.759937e-82
109,74,1.694873e-81
109,75,2.151791e-81
109,76,1.891909e-81
109,77,8.934779e-82
109,78,5.088207e-82
109,79,2.422755e-82
109,80,1.301021e-82
109,81,6.863781e-83
109,82,4.606826e-83
109,83,3.166077e-83
109,84,1.913780e-82
109,85,6.626206e-82
109,86,1.492252e-81
109,87,2.005414e-81
109,88,1.546044e-81
109,89,8.468396e-82
109,90,4.402016e-82
109,91,2.227847e-82
109,92,1.043286e-82
109,93,6.040523e-83
109,94,2.662798e-83
109,95,2.247548e-83
109,96,2.513769e-83
109,97,1.553534e-81
109,98,1.261304e-81
109,99,1.750876e-81
109,100,1.099343e-81
109,101,5.919124e-82
109,102,2.623661e-82
109,103,1.508997e-82
109,104,1.150929e-82
109,105,5.959002e-83
109,106,2.146141e-83
109,107,2.300848e-83
109,108,0.000000e+00
109,109,7.929376e-82
109,110,1.479366e-81
109,111,1.206858e-81
109,112,7.637863e-82
109,113,4.213367e-82
109,114,2.294197e-82
109,115,1.490395e-82
109,116,9.082413e-83
109,117,6.296286e-83
109,118,2.335591e-83
109,119,1.966751e-83
109,120,0.000000e+00
109,121,0.000000e+00
109,122,1.521015e-82
109,123,3.603882e-82
109,124,2.934803e-82
109,125,1.656412e-82
109,126,1.104547e-82
109,127,9.209593e-83
109,128,3.940383e-83
109,129,3.268849e-83
109,130,2.173632e-83
109,131,1.601470e-83
109,132,0.000000e+00
109,133,0.000000e+00
109,134,0.000000e+00
109,135,0.000000e+00
109,136,3.203551e-83
109,137,3.397877e-83
109,138,4.893848e-83
109,139,3.418942e-83
109,140,2.242056e-83
109,141,2.036463e-83
109,142,1.151595e-83
109,143,8.161230e-84
109,144,0.000000e+00
109,145,0.000000e+00
109,146,0.000000e+00
109,147,0.000000e+00
109,148,0.000000e+00
109,149,2.251609e-85
109,150,3.033151e-84
109,151,2.740410e-84
109,152,1.775999e-84
109,153,1.329958e-84
109,154,1.234351e-84
109,155,1.057417e-84
110,0,-3.620015e-83
110,1,-3.508549e-83
110,2,6.334246e-84
110,3,5.896009e-82
110,4,6.179955e-82
110,5,1.858135e-82
110,6,1.790762e-82
110,7,7.535177e-83
110,8,3.440969e-83
110,9,2.129306e-83
110,10,-1.706889e-84
110,11,1.233164e-83
110,12,-1.112059e-81
110,13,1.233879e-82
110,14,7.589991e-82
110,15,2.012249e-81
110,16,1.934766e-81
110,17,1.025407e-81
110,18,7.759549e-82
110,19,3.105735e-82
110,20,1.299641e-82
110,21,1.005227e-82
110,22,5.773597e-83
110,23,3.522478e-83
110,24,-2.604956e-81
110,25,9.943284e-82
110,26,2.916848e-81
110,27,4.938982e-81
110,28,4.538012e-81
110,29,2.875151e-81
110,30,1.540317e-81
110,31,8.244324e-82
110,32,4.114715e-82
110,33,2.026351e-82
110,34,8.055039e-83
110,35,5.443926e-83
110,36,-2.789902e-81
110,37,1.563156e-81
110,38,5.235813e-81
110,39,9.209773e-81
110,40,8.758894e-81
110,41,5.047303e-81
110,42,2.640175e-81
110,43,1.291164e-81
110,44,6.243993e-82
110,45,3.905971e-82
110,46,1.210038e-82
110,47,9.958279e-83
110,48,-3.699250e-81
110,49,6.191350e-81
110,50,7.748934e-81
110,51,1.258166e-80
110,52,1.087989e-80
110,53,7.446977e-81
110,54,3.378309e-81
110,55,1.549609e-81
110,56,7.926745e-82
110,57,4.668079e-82
110,58,2.070168e-82
110,59,1.900430e-82
110,60,-7.363717e-82
110,61,7.174840e-81
110,62,1.030632e-80
110,63,1.765787e-80
110,64,1.276558e-80
110,65,8.242001e-81
110,66,4.196306e-81
110,67,2.348047e-81
110,68,1.156631e-81
110,69,6.330337e-82
110,70,3.577317e-82
110,71,2.552005e-82
110,72,9.463006e-82
110,73,7.942509e-81
110,74,1.537074e-80
110,75,1.956958e-80
110,76,1.587085e-80
110,77,7.495206e-81
110,78,4.202923e-81
110,79,2.096197e-81
110,80,1.142216e-81
110,81,6.009863e-82
110,82,4.141460e-82
110,83,2.670682e-82
110,84,3.139686e-81
110,85,9.214458e-81
110,86,1.409626e-80
110,87,1.750746e-80
110,88,1.313118e-80
110,89,7.068786e-81
110,90,3.716176e-81
110,91,1.883327e-81
110,92,9.435656e-82
110,93,5.337487e-82
110,94,2.577346e-82
110,95,1.924821e-82
110,96,3.347993e-82
110,97,9.439382e-81
110,98,1.408358e-80
110,99,1.482137e-80
110,100,9.350370e-81
110,101,5.101078e-81
110,102,2.244360e-81
110,103,1.380003e-81
110,104,1.015319e-81
110,105,5.378701e-82
110,106,2.102708e-82
110,107,1.909736e-82
110,108,0.000000e+00
110,109,1.479366e-81
110,110,1.624512e-80
110,111,1.100380e-80
110,112,6.053372e-81
110,113,3.391730e-81
110,114,1.948821e-81
110,115,1.225893e-81
110,116,7.455778e-82
110,117,5.403845e-82
110,118,2.105556e-82
110,119,1.667546e-82
110,120,0.000000e+00
110,121,0.000000e+00
110,122,1.298703e-81
110,123,3.423180e-81
110,124,2.406373e-81
110,125,1.376577e-81
110,126,9.370687e-82
110,127,7.680559e-82
110,128,3.398309e-82
110,129,2.762637e-82
110,130,1.797036e-82
110,131,1.293476e-82
110,132,0.000000e+00
110,133,0.000000e+00
110,134,0.000000e+00
110,135,0.000000e+00
110,136,2.334632e-82
110,137,2.758427e-82
110,138,3.934689e-82
110,139,2.790202e-82
110,140,1.865202e-82
110,141,1.516430e-82
110,142,9.187390e-83
110,143,5.922099e-83
110,144,0.000000e+00
110,145,0.000000e+00
110,146,0.000000e+00
110,147,0.000000e+00
110,148,0.000000e+00
110,149,-2.400144e-85
110,150,2.382098e-83
110,151,2.426950e-83
110,152,1.546884e-83
110,153,1.147001e-83
110,154,9.448070e-84
110,155,8.356731e-84
111,0,-3.521311e-82
111,1,-2.061361e-82
111,2,-3.137398e-82
111,3,4.683547e-82
111,4,6.807231e-82
111,5,1.921989e-82
111,6,1.737647e-82
111,7,7.053262e-83
111,8,2.141870e-83
111,9,7.906513e-84
111,10,-1.615176e-83
111,11,9.865789e-84
111,12,-2.531611e-81
111,13,-1.112821e-81
111,14,-5.252924e-82
111,15,1.516994e-81
111,16,1.917136e-81
111,17,9.279622e-82
111,18,7.787349e-82
111,19,2.848699e-82
111,20,8.581424e-83
111,21,7.034891e-83
111,22,4.108894e-83
111,23,3.625233e-83
111,24,-7.530945e-81
111,25,-2.387906e-81
111,26,-3.361615e-82
111,27,3.446728e-81
111,28,4.205474e-81
111,29,2.832142e-81
111,30,1.519253e-81
111,31,6.712038e-82
111,32,2.994311e-82
111,33,1.241220e-82
111,34,2.913703e-83
111,35,4.351461e-83
111,36,-1.027154e-80
111,37,-4.345960e-81
111,38,2.875525e-83
111,39,6.440335e-81
111,40,8.112777e-81
111,41,5.121363e-81
111,42,2.625011e-81
111,43,1.188494e-81
111,44,4.259482e-82
111,45,2.946170e-82
111,46,5.641608e-84
111,47,7.603215e-83
111,48,-1.357111e-80
111,49,-5.871348e-82
111,50,5.701524e-82
111,51,1.013328e-80
111,52,1.042768e-80
111,53,7.852569e-81
111,54,3.338325e-81
111,55,1.221144e-81
111,56,5.346395e-82
111,57,3.175637e-82
111,58,6.231828e-83
111,59,1.834628e-82
111,60,-1.020535e-80
111,61,-7.348964e-82
111,62,3.373826e-81
111,63,1.530548e-80
111,64,1.248604e-80
111,65,8.719827e-81
111,66,4.371120e-81
111,67,2.110905e-81
111,68,1.040551e-81
111,69,4.834223e-82
111,70,2.342107e-82
111,71,2.522847e-82
111,72,-9.171001e-81
111,73,-9.941733e-82
111,74,9.698532e-81
111,75,1.771239e-80
111,76,1.718099e-80
111,77,7.684126e-81
111,78,4.392848e-81
111,79,1.992152e-81
111,80,9.972174e-82
111,81,4.566573e-82
111,82,3.309710e-82
111,83,2.673050e-82
111,84,-1.400314e-81
111,85,2.406597e-81
111,86,9.049303e-81
111,87,1.664663e-80
111,88,1.404219e-80
111,89,7.703185e-81
111,90,3.790550e-81
111,91,1.704666e-81
111,92,7.726958e-82
111,93,4.149589e-82
111,94,1.533475e-82
111,95,1.829718e-82
111,96,2.403569e-82
111,97,7.076140e-81
111,98,1.211796e-80
111,99,1.619507e-80
111,100,1.016699e-80
111,101,5.677239e-81
111,102,2.301493e-81
111,103,1.305262e-81
111,104,9.669709e-82
111,105,5.088029e-82
111,106,1.438016e-82
111,107,1.991822e-82
111,108,0.000000e+00
111,109,1.206858e-81
111,110,1.100380e-80
111,111,1.473268e-80
111,112,7.235050e-81
111,113,3.822080e-81
111,114,2.105241e-81
111,115,1.287959e-81
111,116,7.932443e-82
111,117,5.511312e-82
111,118,1.856697e-82
111,119,1.786695e-82
111,120,0.000000e+00
111,121,0.000000e+00
111,122,1.200421e-81
111,123,3.880236e-81
111,124,3.139077e-81
111,125,1.645335e-81
111,126,1.051960e-81
111,127,9.153421e-82
111,128,3.859619e-82
111,129,3.058561e-82
111,130,1.945135e-82
111,131,1.588252e-82
111,132,0.000000e+00
111,133,0.000000e+00
111,134,0.000000e+00
111,135,0.000000e+00
111,136,2.638554e-82
111,137,3.209872e-82
111,138,4.723573e-82
111,139,3.347723e-82
111,140,2.403064e-82
111,141,2.012888e-82
111,142,1.180430e-82
111,143,8.010403e-83
111,144,0.000000e+00
111,145,0.000000e+00
111,146,0.000000e+00
111,147,0.000000e+00
111,148,0.000000e+00
111,149,2.941439e-85
111,150,2.350237e-83
111,151,2.791465e-83
111,152,1.881282e-83
111,153,1.438335e-83
111,154,1.265818e-83
111,155,1.192912e-83
112,0,-2.367103e-82
112,1,-1.394991e-82
112,2,-2.089527e-82
112,3,2.622556e-82
112,4,4.106520e-82
112,5,1.158300e-82
112,6,9.435339e-83
112,7,3.948993e-83
112,8,1.384612e-83
112,9,1.230275e-84
112,10,-1.072089e-83
112,11,4.982341e-84
112,12,-1.613014e-81
112,13,-7.516276e-82
112,14,-4.189600e-82
112,15,8.483792e-82
112,16,1.108842e-81
112,17,5.488188e-82
112,18,4.774207e-82
112,19,1.764929e-82
112,20,5.755796e-83
112,21,4.910909e-83
112,22,2.301018e-83
112,23,2.167143e-83
112,24,-4.842948e-81
112,25,-1.774473e-81
112,26,-4.907331e-82
112,27,1.918195e-81
112,28,2.432149e-81
112,29,1.684377e-81
112,30,9.217710e-82
112,31,3.822364e-82
112,32,1.865701e-82
112,33,7.857094e-83
112,34,1.860980e-83
112,35,2.486305e-83
112,36,-6.540441e-81
112,37,-2.957078e-81
112,38,-3.959961e-82
112,39,3.583894e-81
112,40,4.705142e-81
112,41,3.013114e-81
112,42,1.577888e-81
112,43,7.061668e-82
112,44,2.469204e-82
112,45,1.730688e-82
112,46,-2.024721e-84
112,47,4.412192e-83
112,48,-8.988725e-81
112,49,-9.445213e-82
112,50,-1.604083e-82
112,51,5.780167e-81
112,52,6.100013e-81
112,53,4.644934e-81
112,54,2.023795e-81
112,55,6.834279e-82
112,56,3.277528e-82
112,57,1.803598e-82
112,58,2.543237e-83
112,59,1.105058e-82
112,60,-6.784643e-81
112,61,-1.294768e-81
112,62,1.421390e-81
112,63,8.799792e-81
112,64,7.424705e-81
112,65,5.207750e-81
112,66,2.646671e-81
112,67,1.262737e-81
112,68,6.605573e-82
112,69,2.982708e-82
112,70,1.281442e-82
112,71,1.515079e-82
112,72,-6.385269e-81
112,73,-1.539859e-81
112,74,5.214409e-81
112,75,1.000951e-80
112,76,1.021554e-80
112,77,4.592619e-81
112,78,2.673829e-81
112,79,1.199209e-81
112,80,5.928895e-82
112,81,2.792197e-82
112,82,1.979669e-82
112,83,1.616929e-82
112,84,-1.515944e-81
112,85,2.379436e-82
112,86,4.574098e-81
112,87,9.381282e-81
112,88,8.153528e-81
112,89,4.569295e-81
112,90,2.271122e-81
112,91,1.011886e-81
112,92,4.502002e-82
112,93,2.419674e-82
112,94,8.412784e-83
112,95,1.091481e-82
112,96,1.075772e-82
112,97,3.821774e-81
112,98,6.156979e-81
112,99,9.451032e-81
112,100,6.148639e-81
112,101,3.292464e-81
112,102,1.371659e-81
112,103,7.549426e-82
112,104,5.681890e-82
112,105,2.964786e-82
112,106,7.955351e-83
112,107,1.193635e-82
112,108,0.000000e+00
112,109,7.637863e-82
112,110,6.053372e-81
112,111,7.235050e-81
112,112,5.325988e-81
112,113,2.501497e-81
112,114,1.215372e-81
112,115,7.829035e-82
112,116,4.805010e-82
112,117,3.385145e-82
112,118,1.069511e-82
112,119,1.073063e-82
112,120,0.000000e+00
112,121,0.000000e+00
112,122,7.550115e-82
112,123,2.229278e-81
112,124,1.881280e-81
112,125,1.074829e-81
112,126,6.580430e-82
112,127,5.488953e-82
112,128,2.346658e-82
112,129,1.884833e-82
112,130,1.189530e-82
112,131,9.861864e-83
112,132,0.000000e+00
112,133,0.000000e+00
112,134,0.000000e+00
112,135,0.000000e+00
112,136,1.619828e-82
112,137,1.863600e-82
112,138,2.791336e-82
112,139,2.135941e-82
112,140,1.494491e-82
112,141,1.287791e-82
112,142,7.365861e-83
112,143,5.064514e-83
112,144,0.000000e+00
112,145,0.000000e+00
112,146,0.000000e+00
112,147,0.000000e+00
112,148,0.000000e+00
112,149,4.679094e-85
112,150,1.260823e-83
112,151,1.551097e-83
112,152,1.140076e-83
112,153,8.846518e-84
112,154,7.875050e-84
112,155,7.419504e-84
113,0,-1.337353e-82
113,1,-7.725726e-83
113,2,-1.265564e-82
113,3,1.424157e-82
113,4,2.196053e-82
113,5,6.336187e-83
113,6,5.489468e-83
113,7,2.381288e-83
113,8,7.924394e-84
113,9,1.409831e-84
113,10,-6.049510e-84
113,11,2.970071e-84
113,12,-9.051338e-82
113,13,-4.377276e-82
113,14,-2.542625e-82
113,15,4.352956e-82
113,16,5.928269e-82
113,17,2.903685e-82
113,18,2.652731e-82
113,19,1.006318e-82
113,20,3.318617e-83
113,21,2.697635e-83
113,22,1.444914e-83
113,23,1.261077e-83
113,24,-2.736879e-81
113,25,-9.991869e-82
113,26,-3.278459e-82
113,27,1.004283e-81
113,28,1.307044e-81
113,29,9.176903e-82
113,30,5.194117e-82
113,31,2.228449e-82
113,32,1.098636e-82
113,33,4.576481e-83
113,34,1.163573e-83
113,35,1.461611e-83
113,36,-3.739561e-81
113,37,-1.737805e-81
113,38,-3.166879e-82
113,39,1.870422e-81
113,40,2.517099e-81
113,41,1.660519e-81
113,42,8.902966e-82
113,43,4.093450e-82
113,44,1.469324e-82
113,45,1.046427e-82
113,46,1.536846e-84
113,47,2.537727e-83
113,48,-5.078421e-81
113,49,-6.185714e-82
113,50,-2.899208e-82
113,51,3.081750e-81
113,52,3.300476e-81
113,53,2.577046e-81
113,54,1.140961e-81
113,55,4.015180e-82
113,56,1.954269e-82
113,57,1.096296e-82
113,58,1.901761e-83
113,59,6.386371e-83
113,60,-3.848460e-81
113,61,-7.644038e-82
113,62,6.366946e-82
113,63,4.776263e-81
113,64,4.034791e-81
113,65,2.893695e-81
113,66,1.519016e-81
113,67,7.189048e-82
113,68,3.788977e-82
113,69,1.739382e-82
113,70,7.722387e-83
113,71,8.737832e-83
113,72,-3.582336e-81
113,73,-8.959070e-82
113,74,2.742096e-81
113,75,5.470864e-81
113,76,5.649523e-81
113,77,2.567130e-81
113,78,1.503119e-81
113,79,6.924918e-82
113,80,3.558775e-82
113,81,1.632568e-82
113,82,1.142688e-82
113,83,9.392551e-83
113,84,-8.139354e-82
113,85,1.009631e-82
113,86,2.441461e-81
113,87,5.144058e-81
113,88,4.448959e-81
113,89,2.531175e-81
113,90,1.292040e-81
113,91,5.858406e-82
113,92,2.710706e-82
113,93,1.461200e-82
113,94,5.179400e-83
113,95,6.348640e-83
113,96,6.203660e-83
113,97,2.147404e-81
113,98,3.427029e-81
113,99,4.999920e-81
113,100,3.471717e-81
113,101,1.967348e-81
113,102,7.771792e-82
113,103,4.433594e-82
113,104,3.429117e-82
113,105,1.786821e-82
113,106,5.038527e-83
113,107,6.798342e-83
113,108,0.000000e+00
113,109,4.213367e-82
113,110,3.391730e-81
113,111,3.822080e-81
113,112,2.501497e-81
113,113,1.882813e-81
113,114,8.401184e-82
113,115,4.486032e-82
113,116,2.937544e-82
113,117,2.041670e-82
113,118,6.785340e-83
113,119,6.316666e-83
113,120,0.000000e+00
113,121,0.000000e+00
113,122,4.183443e-82
113,123,1.260495e-81
113,124,1.001842e-81
113,125,6.158875e-82
113,126,4.367354e-82
113,127,3.281357e-82
113,128,1.445845e-82
113,129,1.163930e-82
113,130,7.155580e-83
113,131,5.784083e-83
113,132,0.000000e+00
113,133,0.000000e+00
113,134,0.000000e+00
113,135,0.000000e+00
113,136,9.220066e-83
113,137,1.088101e-82
113,138,1.618240e-82
113,139,1.181655e-82
113,140,8.757120e-83
113,141,7.580135e-83
113,142,4.372112e-83
113,143,2.969597e-83
113,144,0.000000e+00
113,145,0.000000e+00
113,146,0.000000e+00
113,147,0.000000e+00
113,148,0.000000e+00
113,149,3.877025e-85
113,150,7.602318e-84
113,151,9.194037e-84
113,152,6.678346e-84
113,153,5.294579e-84
113,154,4.702015e-84
113,155,4.380347e-84
114,0,-3.616140e-83
114,1,-2.524913e-83
114,2,-3.431751e-83
114,3,9.901012e-83
114,4,1.139497e-82
114,5,3.329892e-83
114,6,3.675946e-83
114,7,1.652696e-83
114,8,7.239018e-84
114,9,4.241498e-84
114,10,-9.519140e-85
114,11,2.581887e-84
114,12,-3.298663e-82
114,13,-8.274446e-83
114,14,2.504225e-83
114,15,3.161842e-82
114,16,3.402415e-82
114,17,1.769740e-82
114,18,1.561782e-82
114,19,6.480967e-83
114,20,2.865176e-83
114,21,2.082040e-83
114,22,1.191614e-83
114,23,8.162924e-84
114,24,-8.992502e-82
114,25,-5.863896e-83
114,26,2.939524e-82
114,27,7.726021e-82
114,28,7.902383e-82
114,29,5.395772e-82
114,30,3.145249e-82
114,31,1.674369e-82
114,32,8.758949e-83
114,33,4.421013e-83
114,34,1.545850e-83
114,35,1.201252e-83
114,36,-1.110821e-81
114,37,-2.065986e-82
114,38,5.812509e-82
114,39,1.469627e-81
114,40,1.534067e-81
114,41,9.843087e-82
114,42,5.429165e-82
114,43,2.777080e-82
114,44,1.334732e-82
114,45,9.046678e-83
114,46,2.143522e-83
114,47,1.981810e-83
114,48,-1.483477e-81
114,49,6.882709e-82
114,50,7.748919e-82
114,51,2.148985e-81
114,52,1.982025e-81
114,53,1.493454e-81
114,54,7.019856e-82
114,55,3.204225e-82
114,56,1.712960e-82
114,57,1.070140e-82
114,58,3.951350e-83
114,59,4.091928e-83
114,60,-7.236361e-82
114,61,8.014677e-82
114,62,1.393636e-81
114,63,3.154131e-81
114,64,2.363268e-81
114,65,1.675839e-81
114,66,9.027602e-82
114,67,4.833188e-82
114,68,2.602032e-82
114,69,1.397584e-82
114,70,7.360708e-83
114,71,5.576691e-83
114,72,-5.707818e-82
114,73,7.840574e-82
114,74,2.449735e-81
114,75,3.506695e-81
114,76,3.156933e-81
114,77,1.491578e-81
114,78,9.029133e-82
114,79,4.630185e-82
114,80,2.590303e-82
114,81,1.289507e-82
114,82,8.811114e-83
114,83,5.790326e-83
114,84,2.504628e-82
114,85,1.170589e-81
114,86,2.148504e-81
114,87,3.127845e-81
114,88,2.481428e-81
114,89,1.416565e-81
114,90,7.636541e-82
114,91,3.925218e-82
114,92,2.134184e-82
114,93,1.178026e-82
114,94,5.277899e-83
114,95,4.182938e-83
114,96,4.631296e-83
114,97,1.561968e-81
114,98,2.292305e-81
114,99,2.792740e-81
114,100,1.813806e-81
114,101,1.175337e-81
114,102,5.352839e-82
114,103,2.959975e-82
114,104,2.402389e-82
114,105,1.303456e-82
114,106,4.736894e-83
114,107,4.317542e-83
114,108,0.000000e+00
114,109,2.294197e-82
114,110,1.948821e-81
114,111,2.105241e-81
114,112,1.215372e-81
114,113,8.401184e-82
114,114,7.875273e-82
114,115,3.391748e-82
114,116,1.905412e-82
114,117,1.352255e-82
114,118,5.322161e-83
114,119,3.905457e-83
114,120,0.000000e+00
114,121,0.000000e+00
114,122,2.221819e-82
114,123,6.688577e-82
114,124,5.354701e-82
114,125,3.071836e-82
114,126,2.408428e-82
114,127,2.146227e-82
114,128,9.097654e-83
114,129,7.389990e-83
114,130,4.561567e-83
114,131,3.245336e-83
114,132,0.000000e+00
114,133,0.000000e+00
114,134,0.000000e+00
114,135,0.000000e+00
114,136,4.774124e-83
114,137,6.106864e-83
114,138,9.141861e-83
114,139,6.509291e-83
114,140,4.960228e-83
114,141,4.034140e-83
114,142,2.487917e-83
114,143,1.557787e-83
114,144,0.000000e+00
114,145,0.000000e+00
114,146,0.000000e+00
114,147,0.000000e+00
114,148,0.000000e+00
114,149,7.507362e-86
114,150,4.661205e-84
114,151,5.488667e-84
114,152,3.829826e-84
114,153,3.040777e-84
114,154,2.613263e-84
114,155,2.359855e-84
115,0,8.614891e-85
115,1,1.245368e-84
115,2,6.358929e-84
115,3,7.718549e-83
115,4,7.412755e-83
115,5,2.165808e-83
115,6,2.218281e-83
115,7,1.158464e-83
115,8,6.924273e-84
115,9,3.840292e-84
115,10,4.138908e-85
115,11,1.732743e-84
115,12,-1.121113e-82
115,13,5.008476e-83
115,14,1.234829e-82
115,15,2.575502e-82
115,16,2.216019e-82
115,17,1.266387e-82
115,18,1.063727e-82
115,19,4.978312e-83
115,20,2.569427e-83
115,21,2.086654e-83
115,22,9.071463e-84
115,23,5.634359e-84
115,24,-2.401245e-82
115,25,1.956066e-82
115,26,4.231193e-82
115,27,6.356709e-82
115,28,5.437871e-82
115,29,3.634782e-82
115,30,2.183538e-82
115,31,1.240783e-82
115,32,7.237763e-83
115,33,4.064416e-83
115,34,1.659021e-83
115,35,9.613641e-84
115,36,-1.696883e-82
115,37,3.528816e-82
115,38,7.787594e-82
115,39,1.185766e-81
115,40,1.061581e-81
115,41,6.374830e-82
115,42,3.610375e-82
115,43,1.978084e-82
115,44,1.101280e-82
115,45,7.233120e-83
115,46,2.498546e-83
115,47,1.651791e-83
115,48,-2.838790e-82
115,49,9.906071e-82
115,50,1.025215e-81
115,51,1.599589e-81
115,52,1.346859e-81
115,53,9.482939e-82
115,54,4.699791e-82
115,55,2.346129e-82
115,56,1.473305e-82
115,57,8.717984e-83
115,58,3.841644e-83
115,59,2.911658e-83
115,60,1.877992e-82
115,61,1.079616e-81
115,62,1.458030e-81
115,63,2.251970e-81
115,64,1.609238e-81
115,65,1.070298e-81
115,66,5.860364e-82
115,67,3.502969e-82
115,68,2.043836e-82
115,69,1.132359e-82
115,70,5.907548e-83
115,71,3.788842e-83
115,72,3.598788e-82
115,73,1.157170e-81
115,74,2.069201e-81
115,75,2.415154e-81
115,76,1.995722e-81
115,77,9.803631e-82
115,78,6.108065e-82
115,79,3.307886e-82
115,80,1.907349e-82
115,81,1.078614e-82
115,82,6.882102e-83
115,83,3.969209e-83
115,84,5.010328e-82
115,85,1.255079e-81
115,86,1.739701e-81
115,87,2.086534e-81
115,88,1.574361e-81
115,89,9.063590e-82
115,90,4.998202e-82
115,91,2.818190e-82
115,92,1.671369e-82
115,93,9.678042e-83
115,94,4.689981e-83
115,95,3.018961e-83
115,96,2.739574e-83
115,97,1.102816e-81
115,98,1.592909e-81
115,99,1.783677e-81
115,100,1.120532e-81
115,101,6.670964e-82
115,102,3.779575e-82
115,103,2.402557e-82
115,104,1.677742e-82
115,105,9.518846e-83
115,106,4.018465e-83
115,107,3.015123e-83
115,108,0.000000e+00
115,109,1.490395e-82
115,110,1.225893e-81
115,111,1.287959e-81
115,112,7.829035e-82
115,113,4.486032e-82
115,114,3.391748e-82
115,115,3.659755e-82
115,116,1.423447e-82
115,117,9.571166e-83
115,118,4.109083e-83
115,119,2.601284e-83
115,120,0.000000e+00
115,121,0.000000e+00
115,122,1.370040e-82
115,123,4.083558e-82
115,124,3.331714e-82
115,125,1.948339e-82
115,126,1.362396e-82
115,127,1.392121e-82
115,128,7.203100e-83
115,129,5.044221e-83
115,130,3.303577e-83
115,131,2.092693e-83
115,132,0.000000e+00
115,133,0.000000e+00
115,134,0.000000e+00
115,135,0.000000e+00
115,136,2.955316e-83
115,137,3.952408e-83
115,138,5.768495e-83
115,139,4.300368e-83
115,140,3.110879e-83
115,141,2.667428e-83
115,142,1.632064e-83
115,143,9.797273e-84
115,144,0.000000e+00
115,145,0.000000e+00
115,146,0.000000e+00
115,147,0.000000e+00
115,148,0.000000e+00
115,149,4.340006e-86
115,150,2.911862e-84
115,151,3.345624e-84
115,152,2.397341e-84
115,153,1.895021e-84
115,154,1.665784e-84
115,155,1.448020e-84
116,0,3.451080e-84
116,1,1.677256e-84
116,2,2.741085e-84
116,3,4.866845e-83
116,4,4.340959e-83
116,5,1.146787e-83
116,6,1.475184e-83
116,7,7.475396e-84
116,8,4.471194e-84
116,9,2.891055e-84
116,10,2.780317e-85
116,11,1.264636e-84
116,12,-6.925178e-83
116,13,3.567956e-83
116,14,7.358526e-83
116,15,1.518287e-82
116,16,1.347864e-82
116,17,7.033463e-83
116,18,6.354711e-83
116,19,3.075880e-83
116,20,1.589180e-83
116,21,1.276133e-83
116,22,6.719680e-84
116,23,3.752857e-84
116,24,-1.643591e-82
116,25,1.412597e-82
116,26,2.725823e-82
116,27,3.942594e-82
116,28,3.326385e-82
116,29,2.169197e-82
116,30,1.301032e-82
116,31,7.926677e-83
116,32,4.708574e-83
116,33,2.546333e-83
116,34,1.024005e-83
116,35,6.090108e-84
116,36,-1.574960e-82
116,37,2.071881e-82
116,38,4.695076e-82
116,39,7.289834e-82
116,40,6.530727e-82
116,41,3.959079e-82
116,42,2.301507e-82
116,43,1.268701e-82
116,44,7.237621e-83
116,45,4.648943e-83
116,46,1.591410e-83
116,47,1.051895e-83
116,48,-1.908972e-82
116,49,6.398393e-82
116,50,6.728082e-82
116,51,9.808289e-82
116,52,8.227848e-82
116,53,5.992153e-82
116,54,3.006614e-82
116,55,1.515758e-82
116,56,9.260914e-83
116,57,5.788883e-83
116,58,2.597974e-83
116,59,1.974380e-83
116,60,1.167042e-82
116,61,7.374029e-82
116,62,8.996795e-82
116,63,1.425784e-81
116,64,9.667637e-82
116,65,6.691982e-82
116,66,3.787767e-82
116,67,2.250727e-82
116,68,1.290254e-82
116,69,7.611059e-83
116,70,3.970715e-83
116,71,2.541232e-83
116,72,2.706108e-82
116,73,7.944256e-82
116,74,1.317406e-81
116,75,1.557507e-81
116,76,1.259929e-81
116,77,6.053567e-82
116,78,3.729489e-82
116,79,2.085971e-82
116,80,1.298986e-82
116,81,7.031831e-83
116,82,4.460698e-83
116,83,2.653730e-83
116,84,3.369621e-82
116,85,8.142836e-82
116,86,1.101467e-81
116,87,1.316913e-81
116,88,9.895873e-82
116,89,5.696686e-82
116,90,3.207113e-82
116,91,1.731443e-82
116,92,1.031054e-82
116,93,6.269114e-83
116,94,3.068930e-83
116,95,1.987398e-83
116,96,2.986545e-83
116,97,7.264418e-82
116,98,9.882229e-82
116,99,1.106487e-81
116,100,7.116622e-82
116,101,4.318450e-82
116,102,2.029657e-82
116,103,1.509318e-82
116,104,1.319734e-82
116,105,6.198679e-83
116,106,2.704374e-83
116,107,2.000616e-83
116,108,0.000000e+00
116,109,9.082413e-83
116,110,7.455778e-82
116,111,7.932443e-82
116,112,4.805010e-82
116,113,2.937544e-82
116,114,1.905412e-82
116,115,1.423447e-82
116,116,1.424059e-82
116,117,6.621326e-83
116,118,2.823953e-83
116,119,1.812417e-83
116,120,0.000000e+00
116,121,0.000000e+00
116,122,8.509449e-83
116,123,2.504257e-82
116,124,2.072289e-82
116,125,1.249913e-82
116,126,9.245136e-83
116,127,8.124779e-83
116,128,5.412179e-83
116,129,3.873357e-83
116,130,2.178335e-83
116,131,1.415338e-83
116,132,0.000000e+00
116,133,0.000000e+00
116,134,0.000000e+00
116,135,0.000000e+00
116,136,1.792490e-83
116,137,2.414836e-83
116,138,3.738092e-83
116,139,2.885478e-83
116,140,2.041576e-83
116,141,1.763884e-83
116,142,1.101726e-83
116,143,6.771787e-84
116,144,0.000000e+00
116,145,0.000000e+00
116,146,0.000000e+00
116,147,0.000000e+00
116,148,0.000000e+00
116,149,5.006815e-86
116,150,1.898832e-84
116,151,2.163222e-84
116,152,1.531760e-84
116,153,1.236182e-84
116,154,1.157072e-84
116,155,1.022569e-84
117,0,7.702796e-84
117,1,4.359919e-84
117,2,7.924624e-84
117,3,3.691754e-83
117,4,3.327032e-83
117,5,9.826773e-84
117,6,1.107951e-83
117,7,6.188628e-84
117,8,3.658778e-84
117,9,2.285203e-84
117,10,6.556248e-85
117,11,1.037937e-84
117,12,-2.279734e-83
117,13,5.233076e-83
117,14,8.016934e-83
117,15,1.341685e-82
117,16,1.082819e-82
117,17,5.561606e-83
117,18,5.001927e-83
117,19,2.513014e-83
117,20,1.418298e-83
117,21,1.047853e-83
117,22,5.184516e-84
117,23,2.773313e-84
117,24,-3.070482e-83
117,25,1.722331e-82
117,26,2.795219e-82
117,27,3.332725e-82
117,28,2.684339e-82
117,29,1.680075e-82
117,30,1.032234e-82
117,31,6.339094e-83
117,32,3.864707e-83
117,33,2.075110e-83
117,34,8.922581e-84
117,35,4.840646e-84
117,36,5.151250e-83
117,37,2.823465e-82
117,38,4.661237e-82
117,39,6.267221e-82
117,40,5.234557e-82
117,41,3.120704e-82
117,42,1.740020e-82
117,43,9.758981e-83
117,44,5.844184e-83
117,45,3.594486e-83
117,46,1.470230e-83
117,47,8.670020e-84
117,48,4.918533e-83
117,49,6.209746e-82
117,50,6.555584e-82
117,51,8.305763e-82
117,52,6.563502e-82
117,53,4.474357e-82
117,54,2.343399e-82
117,55,1.243715e-82
117,56,7.752201e-83
117,57,4.592771e-83
117,58,2.262340e-83
117,59,1.481759e-83
117,60,2.727694e-82
117,61,7.081439e-82
117,62,8.541862e-82
117,63,1.141677e-81
117,64,7.713142e-82
117,65,5.081013e-82
117,66,2.844636e-82
117,67,1.721755e-82
117,68,1.003832e-82
117,69,6.058810e-83
117,70,3.215348e-83
117,71,1.913691e-83
117,72,4.015908e-82
117,73,7.537686e-82
117,74,1.103234e-81
117,75,1.208181e-81
117,76,9.356847e-82
117,77,4.575906e-82
117,78,2.840581e-82
117,79,1.592886e-82
117,80,9.840052e-83
117,81,5.511343e-83
117,82,3.660063e-83
117,83,2.030008e-83
117,84,2.963752e-82
117,85,7.080360e-82
117,86,9.031643e-82
117,87,1.002252e-81
117,88,7.312372e-82
117,89,4.169585e-82
117,90,2.426333e-82
117,91,1.358379e-82
117,92,7.968861e-83
117,93,4.593363e-83
117,94,2.462873e-83
117,95,1.502195e-83
117,96,2.206154e-83
117,97,5.334535e-82
117,98,7.521677e-82
117,99,8.012606e-82
117,100,5.097748e-82
117,101,3.118881e-82
117,102,1.539437e-82
117,103,9.929633e-83
117,104,9.069713e-83
117,105,5.694824e-83
117,106,2.026027e-83
117,107,1.463229e-83
117,108,0.000000e+00
117,109,6.296286e-83
117,110,5.403845e-82
117,111,5.511312e-82
117,112,3.385145e-82
117,113,2.041670e-82
117,114,1.352255e-82
117,115,9.571166e-83
117,116,6.621326e-83
117,117,8.349800e-83
117,118,2.076732e-83
117,119,1.298929e-83
117,120,0.000000e+00
117,121,0.000000e+00
117,122,5.884097e-83
117,123,1.751106e-82
117,124,1.418261e-82
117,125,8.438149e-83
117,126,6.457877e-83
117,127,5.656716e-83
117,128,3.083928e-83
117,129,3.115446e-83
117,130,1.659765e-83
117,131,9.775479e-84
117,132,0.000000e+00
117,133,0.000000e+00
117,134,0.000000e+00
117,135,0.000000e+00
117,136,1.247238e-83
117,137,1.572905e-83
117,138,2.442507e-83
117,139,1.989489e-83
117,140,1.422667e-83
117,141,1.182248e-83
117,142,7.432977e-84
117,143,4.437661e-84
117,144,0.000000e+00
117,145,0.000000e+00
117,146,0.000000e+00
117,147,0.000000e+00
117,148,0.000000e+00
117,149,4.120239e-86
117,150,1.269138e-84
117,151,1.414655e-84
117,152,1.045963e-84
117,153,8.386348e-85
117,154,7.449896e-85
117,155,6.904101e-85
118,0,1.284404e-83
118,1,7.062841e-84
118,2,1.356168e-83
118,3,1.923480e-83
118,4,1.104953e-83
118,5,3.446991e-84
118,6,4.953756e-84
118,7,2.814807e-84
118,8,1.914913e-84
118,9,1.600938e-84
118,10,7.434056e-85
118,11,5.632194e-85
118,12,3.588711e-83
118,13,6.014716e-83
118,14,7.331152e-83
118,15,6.846221e-83
118,16,4.390255e-83
118,17,2.596320e-83
118,18,1.962378e-83
118,19,1.141329e-83
118,20,7.192068e-84
118,21,5.393561e-84
118,22,2.844787e-84
118,23,1.254695e-84
118,24,1.416707e-82
118,25,1.802091e-82
118,26,2.122775e-82
118,27,1.799183e-82
118,28,1.166210e-82
118,29,6.985191e-83
118,30,4.316622e-83
118,31,3.177153e-83
118,32,1.923511e-83
118,33,1.139511e-83
118,34,5.372485e-84
118,35,2.591556e-84
118,36,2.534503e-82
118,37,2.955055e-82
118,38,3.485106e-82
118,39,3.342372e-82
118,40,2.272211e-82
118,41,1.225479e-82
118,42,7.299519e-83
118,43,4.606503e-83
118,44,3.162675e-83
118,45,1.898393e-83
118,46,9.832935e-84
118,47,4.477891e-84
118,48,3.368743e-82
118,49,4.642838e-82
118,50,4.742550e-82
118,51,4.002026e-82
118,52,2.757801e-82
118,53,1.700436e-82
118,54,9.637365e-83
118,55,6.299549e-83
118,56,4.069424e-83
118,57,2.518637e-83
118,58,1.444212e-83
118,59,6.597099e-84
118,60,4.168216e-82
118,61,5.402778e-82
118,62,5.521638e-82
118,63,5.305697e-82
118,64,3.091032e-82
118,65,1.916087e-82
118,66,1.118146e-82
118,67,7.864710e-83
118,68,4.551145e-83
118,69,3.092364e-83
118,70,1.810034e-83
118,71,8.295364e-84
118,72,4.870279e-82
118,73,5.846608e-82
118,74,6.132431e-82
118,75,5.508434e-82
118,76,3.439106e-82
118,77,1.799870e-82
118,78,1.129324e-82
118,79,7.175202e-83
118,80,4.653730e-83
118,81,2.672031e-83
118,82,1.774872e-83
118,83,8.437577e-84
118,84,2.883072e-82
118,85,5.271282e-82
118,86,5.268776e-82
118,87,4.336388e-82
118,88,2.733073e-82
118,89,1.550874e-82
118,90,9.928943e-83
118,91,6.519149e-83
118,92,4.151540e-83
118,93,2.383211e-83
118,94,1.330996e-83
118,95,6.817438e-84
118,96,1.186124e-83
118,97,2.890875e-82
118,98,3.696478e-82
118,99,2.980647e-82
118,100,1.819380e-82
118,101,1.152569e-82
118,102,6.596318e-83
118,103,4.984838e-83
118,104,3.951991e-83
118,105,2.436620e-83
118,106,1.432467e-83
118,107,5.984951e-84
118,108,0.000000e+00
118,109,2.335591e-83
118,110,2.105556e-82
118,111,1.856697e-82
118,112,1.069511e-82
118,113,6.785340e-83
118,114,5.322161e-83
118,115,4.109083e-83
118,116,2.823953e-83
118,117,2.076732e-83
118,118,1.623778e-83
118,119,5.196618e-84
118,120,0.000000e+00
118,121,0.000000e+00
118,122,1.846844e-83
118,123,5.305790e-83
118,124,4.197526e-83
118,125,2.715079e-83
118,126,2.259623e-83
118,127,1.996093e-83
118,128,1.330139e-83
118,129,9.750195e-84
118,130,7.797532e-84
118,131,3.519391e-84
118,132,0.000000e+00
118,133,0.000000e+00
118,134,0.000000e+00
118,135,0.000000e+00
118,136,3.392057e-84
118,137,5.032721e-84
118,138,7.764791e-84
118,139,6.378579e-84
118,140,4.559500e-84
118,141,3.925184e-84
118,142,2.342667e-84
118,143,1.288649e-84
118,144,0.000000e+00
118,145,0.000000e+00
118,146,0.000000e+00
118,147,0.000000e+00
118,148,0.000000e+00
118,149,5.885937e-87
118,150,4.600700e-85
118,151,4.844443e-85
118,152,3.363617e-85
118,153,2.701872e-85
118,154,2.340426e-85
118,155,1.937352e-85
119,0,-7.067780e-85
119,1,-8.821483e-85
119,2,-8.590088e-85
119,3,1.015166e-83
119,4,1.087356e-83
119,5,2.922504e-84
119,6,3.375717e-84
119,7,1.644982e-84
119,8,8.804587e-85
119,9,5.407502e-85
119,10,1.353998e-86
119,11,3.023988e-85
119,12,-2.252828e-83
119,13,1.510400e-84
119,14,1.111013e-83
119,15,3.438785e-83
119,16,3.324054e-83
119,17,1.652295e-83
119,18,1.494749e-83
119,19,6.782289e-84
119,20,3.295177e-84
119,21,2.461318e-84
119,22,1.435884e-84
119,23,8.423617e-85
119,24,-5.899964e-83
119,25,1.795767e-83
119,26,5.174421e-83
119,27,8.704369e-83
119,28,7.937248e-83
119,29,5.132225e-83
119,30,3.008861e-83
119,31,1.723285e-83
119,32,9.643346e-84
119,33,4.841849e-84
119,34,1.989262e-84
119,35,1.286460e-84
119,36,-6.149580e-83
119,37,2.379428e-83
119,38,8.726584e-83
119,39,1.642426e-82
119,40,1.546436e-82
119,41,9.456344e-83
119,42,5.296733e-83
119,43,2.782058e-83
119,44,1.433703e-83
119,45,9.102646e-84
119,46,2.959195e-84
119,47,2.227651e-84
119,48,-8.657387e-83
119,49,1.128253e-82
119,50,1.307990e-82
119,51,2.255832e-82
119,52,1.963130e-82
119,53,1.403667e-82
119,54,6.871568e-83
119,55,3.312726e-83
119,56,1.826810e-83
119,57,1.134250e-83
119,58,5.040303e-84
119,59,4.408882e-84
119,60,-1.803735e-83
119,61,1.346311e-82
119,62,1.795585e-82
119,63,3.259958e-82
119,64,2.292649e-82
119,65,1.579201e-82
119,66,8.663739e-83
119,67,4.860409e-83
119,68,2.634140e-83
119,69,1.532060e-83
119,70,8.180371e-84
119,71,5.743903e-84
119,72,1.595338e-83
119,73,1.448084e-82
119,74,2.793646e-82
119,75,3.580879e-82
119,76,2.969693e-82
119,77,1.410303e-82
119,78,8.329325e-83
119,79,4.468081e-83
119,80,2.690459e-83
119,81,1.347596e-83
119,82,9.190821e-84
119,83,5.884298e-84
119,84,5.190004e-83
119,85,1.566502e-82
119,86,2.384933e-82
119,87,3.076112e-82
119,88,2.361964e-82
119,89,1.331226e-82
119,90,7.329283e-83
119,91,3.885504e-83
119,92,2.172010e-83
119,93,1.200686e-83
119,94,5.643277e-84
119,95,4.185161e-84
119,96,7.940324e-84
119,97,1.549906e-82
119,98,2.213118e-82
119,99,2.610589e-82
119,100,1.665685e-82
119,101,9.912322e-83
119,102,4.439462e-83
119,103,2.995615e-83
119,104,2.435120e-83
119,105,1.286208e-83
119,106,5.352633e-84
119,107,5.397276e-84
119,108,0.000000e+00
119,109,1.966751e-83
119,110,1.667546e-82
119,111,1.786695e-82
119,112,1.073063e-82
119,113,6.316666e-83
119,114,3.905457e-83
119,115,2.601284e-83
119,116,1.812417e-83
119,117,1.298929e-83
119,118,5.196618e-84
119,119,6.345902e-84
119,120,0.000000e+00
119,121,0.000000e+00
119,122,1.921803e-83
119,123,5.580282e-83
119,124,4.525584e-83
119,125,2.619661e-83
119,126,1.905382e-83
119,127,1.639039e-83
119,128,8.623966e-84
119,129,7.058294e-84
119,130,4.172847e-84
119,131,3.655717e-84
119,132,0.000000e+00
119,133,0.000000e+00
119,134,0.000000e+00
119,135,0.000000e+00
119,136,3.877266e-84
119,137,4.673763e-84
119,138,7.516030e-84
119,139,5.697119e-84
119,140,4.180169e-84
119,141,3.793277e-84
119,142,2.264536e-84
119,143,1.370268e-84
119,144,0.000000e+00
119,145,0.000000e+00
119,146,0.000000e+00
119,147,0.000000e+00
119,148,0.000000e+00
119,149,-5.232545e-87
119,150,3.772877e-85
119,151,4.293310e-85
119,152,3.004060e-85
119,153,2.437482e-85
119,154,2.300185e-85
119,155,2.099929e-85
120,0,0.000000e+00
120,1,0.000000e+00
120,2,0.000000e+00
120,3,0.000000e+00
120,4,0.000000e+00
120,5,0.000000e+00
120,6,0.000000e+00
120,7,0.000000e+00
120,8,0.000000e+00
120,9,0.000000e+00
120,10,0.000000e+00
120,11,0.000000e+00
120,12,0.000000e+00
120,13,0.000000e+00
120,14,0.000000e+00
120,15,0.000000e+00
120,16,0.000000e+00
120,17,0.000000e+00
120,18,0.000000e+00
120,19,0.000000e+00
120,20,0.000000e+00
120,21,0.000000e+00
120,22,0.000000e+00
120,23,0.000000e+00
120,24,0.000000e+00
120,25,0.000000e+00
120,26,0.000000e+00
120,27,0.000000e+00
120,28,0.000000e+00
120,29,0.000000e+00
120,30,0.000000e+00
120,31,0.000000e+00
120,32,0.000000e+00
120,33,0.000000e+00
120,34,0.000000e+00
120,35,0.000000e+00
120,36,0.000000e+00
120,37,0.000000e+00
120,38,0.000000e+00
120,39,0.000000e+00
120,40,0.000000e+00
120,41,0.000000e+00
120,42,0.000000e+00
120,43,0.000000e+00
120,44,0.000000e+00
120,45,0.000000e+00
120,46,0.000000e+00
120,47,0.000000e+00
120,48,0.000000e+00
120,49,0.000000e+00
120,50,0.000000e+00
120,51,0.000000e+00
120,52,0.000000e+00
120,53,0.000000e+00
120,54,0.000000e+00
120,55,0.000000e+00
120,56,0.000000e+00
120,57,0.000000e+00
120,58,0.000000e+00
120,59,0.000000e+00
120,60,0.000000e+00
120,61,0.000000e+00
120,62,0.000000e+00
120,63,0.000000e+00
120,64,0.000000e+00
120,65,0.000000e+00
120,66,0.000000e+00
120,67,0.000000e+00
120,68,0.000000e+00
120,69,0.000000e+00
120,70,0.000000e+00
120,71,0.000000e+00
120,72,0.000000e+00
120,73,0.000000e+00
120,74,0.000000e+00
120,75,0.000000e+00
120,76,0.000000e+00
120,77,0.000000e+00
120,78,0.000000e+00
120,79,0.000000e+00
120,80,0.000000e+00
120,81,0.000000e+00
120,82,0.000000e+00
120,83,0.000000e+00
120,84,0.000000e+00
120,85,0.000000e+00
120,86,0.000000e+00
120,87,0.000000e+00
120,88,0.000000e+00
120,89,0.000000e+00
120,90,0.000000e+00
120,91,0.000000e+00
120,92,0.000000e+00
120,93,0.000000e+00
120,94,0.000000e+00
120,95,0.000000e+00
120,96,0.000000e+00
120,97,0.000000e+00
120,98,0.000000e+00
120,99,0.000000e+00
120,100,0.000000e+00
120,101,0.000000e+00
120,102,0.000000e+00
120,103,0.000000e+00
120,104,0.000000e+00
120,105,0.000000e+00
120,106,0.000000e+00
120,107,0.000000e+00
120,108,0.000000e+00
120,109,0.000000e+00
120,110,0.000000e+00
120,111,0.000000e+00
120,112,0.000000e+00
120,113,0.000000e+00
120,114,0.000000e+00
120,115,0.000000e+00
120,116,0.000000e+00
120,117,0.000000e+00
120,118,0.000000e+00
120,119,0.000000e+00
120,120,0.000000e+00
120,121,0.000000e+00
120,122,0.000000e+00
120,123,0.000000e+00
120,124,0.000000e+00
120,125,0.000000e+00
120,126,0.000000e+00
120,127,0.000000e+00
120,128,0.000000e+00
120,129,0.000000e+00
120,130,0.000000e+00
120,131,0.000000e+00
120,132,0.000000e+00
120,133,0.000000e+00
120,134,0.000000e+00
120,135,0.000000e+00
120,136,0.000000e+00
120,137,0.000000e+00
120,138,0.000000e+00
120,139,0.000000e+00
120,140,0.000000e+00
120,141,0.000000e+00
120,142,0.000000e+00
120,143,0.000000e+00
120,144,0.000000e+00
120,145,0.000000e+00
120,146,0.000000e+00
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,0.000000e+00
120,152,0.000000e+00
120,153,0.000000e+00
120,154,0.000000e+00
120,155,0.000000e+00
121,0,0.000000e+00
121,1,0.000000e+00
121,2,0.000000e+00
121,3,0.000000e+00
121,4,0.000000e+00
121,5,0.000000e+00
121,6,0.000000e+00
121,7,0.000000e+00
121,8,0.000000e+00
121,9,0.000000e+00
121,10,0.000000e+00
121,11,0.000000e+00
121,12,0.000000e+00
121,13,0.000000e+00
121,14,0.000000e+00
121,15,0.000000e+00
121,16,0.000000e+00
121,17,0.000000e+00
121,18,0.000000e+00
121,19,0.000000e+00
121,20,0.000000e+00
121,21,0.000000e+00
121,22,0.000000e+00
121,23,0.000000e+00
121,24,0.000000e+00
121,25,0.000000e+00
121,26,0.000000e+00
121,27,0.000000e+00
121,28,0.000000e+00
121,29,0.000000e+00
121,30,0.000000e+00
121,31,0.000000e+00
121,32,0.000000e+00
121,33,0.000000e+00
121,34,0.000000e+00
121,35,0.000000e+00
121,36,0.000000e+00
121,37,0.000000e+00
121,38,0.000000e+00
121,39,0.000000e+00
121,40,0.000000e+00
121,41,0.000000e+00
121,42,0.000000e+00
121,43,0.000000e+00
121,44,0.000000e+00
121,45,0.000000e+00
121,46,0.000000e+00
121,47,0.000000e+00
121,48,0.000000e+00
121,49,0.000000e+00
121,50,0.000000e+00
121,51,0.000000e+00
121,52,0.000000e+00
121,53,0.000000e+00
121,54,0.000000e+00
121,55,0.000000e+00
121,56,0.000000e+00
121,57,0.000000e+00
121,58,0.000000e+00
121,59,0.000000e+00
121,60,0.000000e+00
121,61,0.000000e+00
121,62,0.000000e+00
121,63,0.000000e+00
121,64,0.000000e+00
121,65,0.000000e+00
121,66,0.000000e+00
121,67,0.000000e+00
121,68,0.000000e+00
121,69,0.000000e+00
121,70,0.000000e+00
121,71,0.000000e+00
121,72,0.000000e+00
121,73,0.000000e+00
121,74,0.000000e+00
121,75,0.000000e+00
121,76,0.000000e+00
121,77,0.000000e+00
121,78,0.000000e+00
121,79,0.000000e+00
121,80,0.000000e+00
121,81,0.000000e+00
121,82,0.000000e+00
121,83,0.000000e+00
121,84,0.000000e+00
121,85,0.000000e+00
121,86,0.000000e+00
121,87,0.000000e+00
121,88,0.000000e+00
121,89,0.000000e+00
121,90,0.000000e+00
121,91,0.000000e+00
121,92,0.000000e+00
121,93,0.000000e+00
121,94,0.000000e+00
121,95,0.000000e+00
121,96,0.000000e+00
121,97,0.000000e+00
121,98,0.000000e+00
121,99,0.000000e+00
121,100,0.000000e+00
121,101,0.000000e+00
121,102,0.000000e+00
121,103,0.000000e+00
121,104,0.000000e+00
121,105,0.000000e+00
121,106,0.000000e+00
121,107,0.000000e+00
121,108,0.000000e+00
121,109,0.000000e+00
121,110,0.000000e+00
121,111,0.000000e+00
121,112,0.000000e+00
121,113,0.000000e+00
121,114,0.000000e+00
121,115,0.000000e+00
121,116,0.000000e+00
121,117,0.000000e+00
121,118,0.000000e+00
121,119,0.000000e+00
121,120,0.000000e+00
121,121,0.000000e+00
121,122,0.000000e+00
121,123,0.000000e+00
121,124,0.000000e+00
121,125,0.000000e+00
121,126,0.000000e+00
121,127,0.000000e+00
121,128,0.000000e+00
121,129,0.000000e+00
121,130,0.000000e+00
121,131,0.000000e+00
121,132,0.000000e+00
121,133,0.000000e+00
121,134,0.000000e+00
121,135,0.000000e+00
121,136,0.000000e+00
121,137,0.000000e+00
121,138,0.000000e+00
121,139,0.000000e+00
121,140,0.000000e+00
121,141,0.000000e+00
121,142,0.000000e+00
121,143,0.000000e+00
121,144,0.000000e+00
121,145,0.000000e+00
121,146,0.000000e+00
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,0.000000e+00
121,152,0.000000e+00
121,153,0.000000e+00
121,154,0.000000e+00
121,155,0.000000e+00
122,0,-4.566206e-83
122,1,-2.712675e-83
122,2,-4.219711e-83
122,3,4.299659e-83
122,4,7.266776e-83
122,5,1.798531e-83
122,6,1.554873e-83
122,7,6.065153e-84
122,8,2.565211e-84
122,9,5.408808e-87
122,10,-2.423604e-84
122,11,7.886565e-85
122,12,-3.147989e-82
122,13,-1.551296e-82
122,14,-9.916662e-83
122,15,1.395543e-82
122,16,1.902543e-82
122,17,9.498850e-83
122,18,8.189581e-83
122,19,2.749721e-83
122,20,7.441899e-84
122,21,7.573311e-84
122,22,3.397440e-84
122,23,3.656403e-84
122,24,-9.273500e-82
122,25,-3.622257e-82
122,26,-1.146338e-82
122,27,3.152142e-82
122,28,4.150143e-82
122,29,2.917621e-82
122,30,1.541579e-82
122,31,6.582283e-83
122,32,3.116904e-83
122,33,1.272942e-83
122,34,2.210797e-84
122,35,4.185559e-84
122,36,-1.281291e-81
122,37,-6.002201e-82
122,38,-1.267789e-82
122,39,6.027369e-82
122,40,8.392301e-82
122,41,5.292791e-82
122,42,2.752282e-82
122,43,1.157996e-82
122,44,4.159169e-83
122,45,3.020915e-83
122,46,-2.403100e-84
122,47,7.946026e-84
122,48,-1.737690e-81
122,49,-2.502643e-82
122,50,-1.121149e-82
122,51,9.599465e-82
122,52,1.044696e-81
122,53,8.241964e-82
122,54,3.418766e-82
122,55,1.088508e-82
122,56,4.977592e-83
122,57,2.915495e-83
122,58,1.968819e-84
122,59,1.902764e-83
122,60,-1.338866e-81
122,61,-3.273687e-82
122,62,1.530347e-82
122,63,1.507398e-81
122,64,1.284346e-81
122,65,9.159666e-82
122,66,4.435723e-82
122,67,2.219449e-82
122,68,1.111883e-82
122,69,4.722889e-83
122,70,2.103539e-83
122,71,2.640996e-83
122,72,-1.271020e-81
122,73,-3.105245e-82
122,74,8.830328e-82
122,75,1.770012e-81
122,76,1.779277e-81
122,77,8.065400e-82
122,78,4.674967e-82
122,79,2.037003e-82
122,80,9.885430e-83
122,81,4.760404e-83
122,82,3.305735e-83
122,83,2.800177e-83
122,84,-3.134200e-82
122,85,1.110310e-83
122,86,8.219225e-82
122,87,1.687687e-81
122,88,1.443741e-81
122,89,8.088902e-82
122,90,3.953455e-82
122,91,1.734490e-82
122,92,7.536879e-83
122,93,4.157627e-83
122,94,1.307395e-83
122,95,1.909865e-83
122,96,3.593540e-83
122,97,6.365618e-82
122,98,1.069269e-81
122,99,1.686580e-81
122,100,1.089440e-81
122,101,5.951947e-82
122,102,2.344647e-82
122,103,1.323804e-82
122,104,1.019304e-82
122,105,5.184931e-83
122,106,1.356867e-83
122,107,2.200383e-83
122,108,0.000000e+00
122,109,1.521015e-82
122,110,1.298703e-81
122,111,1.200421e-81
122,112,7.550115e-82
122,113,4.183443e-82
122,114,2.221819e-82
122,115,1.370040e-82
122,116,8.509449e-83
122,117,5.884097e-83
122,118,1.846844e-83
122,119,1.921803e-83
122,120,0.000000e+00
122,121,0.000000e+00
122,122,3.569887e-82
122,123,4.936290e-82
122,124,3.073249e-82
122,125,1.762122e-82
122,126,1.163641e-82
122,127,9.922886e-83
122,128,4.207279e-83
122,129,3.316309e-83
122,130,2.094622e-83
122,131,1.739700e-83
122,132,0.000000e+00
122,133,0.000000e+00
122,134,0.000000e+00
122,135,0.000000e+00
122,136,4.097738e-83
122,137,3.533864e-83
122,138,5.230063e-83
122,139,3.782547e-83
122,140,2.674684e-83
122,141,2.278365e-83
122,142,1.294644e-83
122,143,8.925226e-84
122,144,0.000000e+00
122,145,0.000000e+00
122,146,0.000000e+00
122,147,0.000000e+00
122,148,0.000000e+00
122,149,-1.058748e-85
122,150,2.229334e-84
122,151,3.054596e-84
122,152,2.040746e-84
122,153,1.545029e-84
122,154,1.378000e-84
122,155,1.304260e-84
123,0,-1.657512e-82
123,1,-9.583969e-83
123,2,-1.578328e-82
123,3,1.006884e-82
123,4,2.056627e-82
123,5,5.811269e-83
123,6,4.680645e-83
123,7,2.088556e-83
123,8,3.566240e-84
123,9,-9.360062e-87
123,10,-7.396597e-84
123,11,2.489735e-84
123,12,-1.017254e-81
123,13,-5.665035e-82
123,14,-4.035070e-82
123,15,3.421776e-82
123,16,5.362215e-82
123,17,2.420155e-82
123,18,2.166391e-82
123,19,7.393635e-83
123,20,1.710871e-83
123,21,1.157684e-83
123,22,8.120228e-84
123,23,1.084914e-83
123,24,-3.059258e-81
123,25,-1.272024e-81
123,26,-6.408130e-82
123,27,7.350115e-82
123,28,1.165491e-81
123,29,8.055508e-82
123,30,4.506877e-82
123,31,1.683255e-82
123,32,7.478649e-83
123,33,2.238991e-83
123,34,-1.136025e-85
123,35,1.148444e-83
123,36,-4.309033e-81
123,37,-2.308251e-81
123,38,-8.223451e-82
123,39,1.418879e-81
123,40,2.243951e-81
123,41,1.475202e-81
123,42,7.692593e-82
123,43,3.386871e-82
123,44,9.678126e-83
123,45,6.968755e-83
123,46,-1.826070e-83
123,47,1.891185e-83
123,48,-5.675868e-81
123,49,-1.339920e-81
123,50,-1.211520e-81
123,51,2.561113e-81
123,52,2.959983e-81
123,53,2.353117e-81
123,54,9.671773e-82
123,55,2.972230e-82
123,56,1.214072e-82
123,57,5.783289e-83
123,58,-7.516205e-84
123,59,5.166666e-83
123,60,-4.677654e-81
123,61,-1.575708e-81
123,62,-2.065436e-82
123,63,4.025847e-81
123,64,3.616663e-81
123,65,2.648085e-81
123,66,1.341952e-81
123,67,5.628465e-82
123,68,2.941481e-82
123,69,1.095661e-82
123,70,4.609781e-83
123,71,7.314758e-83
123,72,-4.364727e-81
123,73,-1.709920e-81
123,74,1.815557e-81
123,75,4.905374e-81
123,76,5.300359e-81
123,77,2.292054e-81
123,78,1.329535e-81
123,79,5.740882e-82
123,80,2.762711e-82
123,81,1.129595e-82
123,82,8.531917e-83
123,83,7.990319e-83
123,84,-1.172303e-81
123,85,-4.046262e-82
123,86,1.867168e-81
123,87,4.823028e-81
123,88,4.299422e-81
123,89,2.367649e-81
123,90,1.132127e-81
123,91,4.745460e-82
123,92,2.098970e-82
123,93,1.090374e-82
123,94,2.836057e-83
123,95,5.404049e-83
123,96,3.037269e-83
123,97,1.795147e-81
123,98,3.059606e-81
123,99,4.831212e-81
123,100,3.238557e-81
123,101,1.790426e-81
123,102,7.180253e-82
123,103,3.785263e-82
123,104,2.851998e-82
123,105,1.515928e-82
123,106,3.242919e-83
123,107,6.068547e-83
123,108,0.000000e+00
123,109,3.603882e-82
123,110,3.423180e-81
123,111,3.880236e-81
123,112,2.229278e-81
123,113,1.260495e-81
123,114,6.688577e-82
123,115,4.083558e-82
123,116,2.504257e-82
123,117,1.751106e-82
123,118,5.305790e-83
123,119,5.580282e-83
123,120,0.000000e+00
123,121,0.000000e+00
123,122,4.936290e-82
123,123,1.823421e-81
123,124,1.098165e-81
123,125,5.382642e-82
123,126,3.515039e-82
123,127,3.105374e-82
123,128,1.302929e-82
123,129,1.010641e-82
123,130,6.244688e-83
123,131,5.493462e-83
123,132,0.000000e+00
123,133,0.000000e+00
123,134,0.000000e+00
123,135,0.000000e+00
123,136,1.272339e-82
123,137,1.179814e-82
123,138,1.555405e-82
123,139,1.146787e-82
123,140,8.586857e-83
123,141,7.002681e-83
123,142,4.138388e-83
123,143,2.832707e-83
123,144,0.000000e+00
123,145,0.000000e+00
123,146,0.000000e+00
123,147,0.000000e+00
123,148,0.000000e+00
123,149,5.483007e-85
123,150,7.705068e-84
123,151,9.302544e-84
123,152,6.671311e-84
123,153,5.167664e-84
123,154,4.502591e-84
123,155,4.371764e-84
124,0,-1.391173e-82
124,1,-7.881900e-83
124,2,-1.344438e-82
124,3,7.952047e-83
124,4,1.624442e-82
124,5,4.389192e-83
124,6,3.769647e-83
124,7,1.522646e-83
124,8,2.877479e-84
124,9,-4.137906e-85
124,10,-6.277029e-84
124,11,1.828349e-84
124,12,-8.388177e-82
124,13,-4.726505e-82
124,14,-3.544840e-82
124,15,2.532777e-82
124,16,4.154773e-82
124,17,1.850423e-82
124,18,1.783585e-82
124,19,6.227126e-83
124,20,1.365439e-83
124,21,1.077492e-83
124,22,6.751019e-84
124,23,8.541606e-84
124,24,-2.607261e-81
124,25,-1.159995e-81
124,26,-6.550180e-82
124,27,5.234607e-82
124,28,8.996584e-82
124,29,6.359519e-82
124,30,3.516866e-82
124,31,1.291465e-82
124,32,5.736121e-83
124,33,1.932632e-83
124,34,8.898910e-86
124,35,8.606753e-84
124,36,-3.673956e-81
124,37,-1.991666e-81
124,38,-8.612240e-82
124,39,1.004026e-81
124,40,1.719495e-81
124,41,1.166768e-81
124,42,6.066052e-82
124,43,2.651940e-82
124,44,7.143461e-83
124,45,5.439383e-83
124,46,-1.727269e-83
124,47,1.432612e-83
124,48,-4.930691e-81
124,49,-1.316971e-81
124,50,-1.150546e-81
124,51,1.874852e-81
124,52,2.295724e-81
124,53,1.868055e-81
124,54,7.761911e-82
124,55,2.250601e-82
124,56,8.466120e-83
124,57,4.863337e-83
124,58,-1.164013e-83
124,59,4.321045e-83
124,60,-4.105948e-81
124,61,-1.588263e-81
124,62,-4.854708e-82
124,63,3.105380e-81
124,64,2.809598e-81
124,65,2.090860e-81
124,66,1.065431e-81
124,67,4.504577e-82
124,68,2.374613e-82
124,69,8.648681e-83
124,70,3.212459e-83
124,71,5.929525e-83
124,72,-3.876873e-81
124,73,-1.749228e-81
124,74,1.282179e-81
124,75,3.699763e-81
124,76,4.160245e-81
124,77,1.793253e-81
124,78,1.047931e-81
124,79,4.459468e-82
124,80,2.154749e-82
124,81,8.771069e-83
124,82,6.481403e-83
124,83,6.457105e-83
124,84,-1.186849e-81
124,85,-7.650824e-82
124,86,1.131055e-81
124,87,3.631132e-81
124,88,3.335709e-81
124,89,1.872069e-81
124,90,8.926679e-82
124,91,3.628365e-82
124,92,1.552578e-82
124,93,7.995451e-83
124,94,1.798562e-83
124,95,4.221971e-83
124,96,2.236053e-83
124,97,1.306383e-81
124,98,2.298593e-81
124,99,3.737657e-81
124,100,2.494795e-81
124,101,1.416989e-81
124,102,5.593404e-82
124,103,2.918562e-82
124,104,2.280663e-82
124,105,1.193200e-82
124,106,2.369280e-83
124,107,4.852167e-83
124,108,0.000000e+00
124,109,2.934803e-82
124,110,2.406373e-81
124,111,3.139077e-81
124,112,1.881280e-81
124,113,1.001842e-81
124,114,5.354701e-82
124,115,3.331714e-82
124,116,2.072289e-82
124,117,1.418261e-82
124,118,4.197526e-83
124,119,4.525584e-83
124,120,0.000000e+00
124,121,0.000000e+00
124,122,3.073249e-82
124,123,1.098165e-81
124,124,1.115532e-81
124,125,5.109131e-82
124,126,2.817826e-82
124,127,2.531259e-82
124,128,1.085308e-82
124,129,8.492287e-83
124,130,5.194302e-83
124,131,4.456699e-83
124,132,0.000000e+00
124,133,0.000000e+00
124,134,0.000000e+00
124,135,0.000000e+00
124,136,8.520955e-83
124,137,1.056548e-82
124,138,1.433928e-82
124,139,9.458851e-83
124,140,7.033613e-83
124,141,5.977242e-83
124,142,3.419697e-83
124,143,2.358031e-83
124,144,0.000000e+00
124,145,0.000000e+00
124,146,0.000000e+00
124,147,0.000000e+00
124,148,0.000000e+00
124,149,2.033475e-85
124,150,6.730582e-84
124,151,7.918961e-84
124,152,5.343908e-84
124,153,4.160283e-84
124,154,3.738798e-84
124,155,3.501777e-84
125,0,-6.953036e-83
125,1,-4.100028e-83
125,2,-6.664577e-83
125,3,4.462207e-83
125,4,8.639328e-83
125,5,2.531024e-83
125,6,2.368631e-83
125,7,9.849003e-84
125,8,2.228779e-84
125,9,1.079742e-84
125,10,-2.811739e-84
125,11,1.335858e-84
125,12,-4.313869e-82
125,13,-2.290023e-82
125,14,-1.660314e-82
125,15,1.520269e-82
125,16,2.312175e-82
125,17,1.082824e-82
125,18,1.005417e-82
125,19,3.844831e-83
125,20,1.000351e-83
125,21,7.358193e-84
125,22,5.170772e-84
125,23,5.180110e-84
125,24,-1.316189e-81
125,25,-5.449835e-82
125,26,-2.778037e-82
125,27,3.338017e-82
125,28,5.159427e-82
125,29,3.626248e-82
125,30,2.061061e-82
125,31,8.310058e-83
125,32,3.917502e-83
125,33,1.552373e-83
125,34,2.478990e-84
125,35,6.017561e-84
125,36,-1.875744e-81
125,37,-9.623824e-82
125,38,-3.305776e-82
125,39,6.295244e-82
125,40,9.662389e-82
125,41,6.565235e-82
125,42,3.623575e-82
125,43,1.683739e-82
125,44,5.418380e-83
125,45,3.659172e-83
125,46,-4.617427e-84
125,47,9.728275e-84
125,48,-2.459935e-81
125,49,-5.287171e-82
125,50,-4.582714e-82
125,51,1.110329e-81
125,52,1.294223e-81
125,53,1.060668e-81
125,54,4.649823e-82
125,55,1.530494e-82
125,56,6.363677e-83
125,57,3.616520e-83
125,58,8.157848e-85
125,59,2.613497e-83
125,60,-2.046915e-81
125,61,-6.566448e-82
125,62,-8.570792e-83
125,63,1.808264e-81
125,64,1.561565e-81
125,65,1.188177e-81
125,66,6.282576e-82
125,67,2.716583e-82
125,68,1.456813e-82
125,69,5.988597e-83
125,70,2.546548e-83
125,71,3.509601e-83
125,72,-1.825588e-81
125,73,-7.165517e-82
125,74,8.501839e-82
125,75,2.162367e-81
125,76,2.320036e-81
125,77,1.017721e-81
125,78,6.111480e-82
125,79,2.717413e-82
125,80,1.357502e-82
125,81,5.862179e-83
125,82,4.211446e-83
125,83,3.771608e-83
125,84,-5.420778e-82
125,85,-2.411976e-82
125,86,7.423131e-82
125,87,2.037163e-81
125,88,1.857780e-81
125,89,1.055274e-81
125,90,5.184821e-82
125,91,2.200883e-82
125,92,1.007480e-82
125,93,5.322404e-83
125,94,1.533300e-83
125,95,2.544830e-83
125,96,1.355674e-83
125,97,8.180700e-82
125,98,1.354318e-81
125,99,2.085677e-81
125,100,1.365731e-81
125,101,7.903242e-82
125,102,3.298708e-82
125,103,1.840299e-82
125,104,1.399053e-82
125,105,7.470293e-83
125,106,1.709381e-83
125,107,2.825988e-83
125,108,0.000000e+00
125,109,1.656412e-82
125,110,1.376577e-81
125,111,1.645335e-81
125,112,1.074829e-81
125,113,6.158875e-82
125,114,3.071836e-82
125,115,1.948339e-82
125,116,1.249913e-82
125,117,8.438149e-83
125,118,2.715079e-83
125,119,2.619661e-83
125,120,0.000000e+00
125,121,0.000000e+00
125,122,1.762122e-82
125,123,5.382642e-82
125,124,5.109131e-82
125,125,4.026690e-82
125,126,2.120879e-82
125,127,1.442614e-82
125,128,6.484285e-83
125,129,4.963603e-83
125,130,3.047750e-83
125,131,2.523509e-83
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,4.070682e-83
125,137,5.907689e-83
125,138,9.146622e-83
125,139,5.812681e-83
125,140,4.007413e-83
125,141,3.348469e-83
125,142,1.952172e-83
125,143,1.319602e-83
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,1.175408e-85
125,150,3.588438e-84
125,151,4.395469e-84
125,152,3.157322e-84
125,153,2.464726e-84
125,154,2.137814e-84
125,155,1.966162e-84
126,0,-3.276865e-83
126,1,-1.948225e-83
126,2,-3.556509e-83
126,3,3.693089e-83
126,4,5.835888e-83
126,5,1.689890e-83
126,6,1.692984e-83
126,7,8.314036e-84
126,8,2.675235e-84
126,9,1.110807e-84
126,10,-1.329360e-84
126,11,1.041680e-84
126,12,-2.395640e-82
126,13,-1.116391e-82
126,14,-7.161128e-83
126,15,1.183947e-82
126,16,1.579966e-82
126,17,7.299546e-83
126,18,7.308603e-83
126,19,2.799723e-83
126,20,1.027256e-83
126,21,7.825932e-84
126,22,4.756763e-84
126,23,3.711846e-84
126,24,-7.068031e-82
126,25,-2.205660e-82
126,26,-4.909098e-83
126,27,2.804142e-82
126,28,3.612892e-82
126,29,2.466107e-82
126,30,1.495149e-82
126,31,7.116893e-83
126,32,3.638028e-83
126,33,1.480305e-83
126,34,3.995755e-84
126,35,4.737181e-84
126,36,-9.944999e-82
126,37,-4.555413e-82
126,38,-4.294043e-83
126,39,5.341424e-82
126,40,6.964182e-82
126,41,4.689797e-82
126,42,2.582677e-82
126,43,1.252006e-82
126,44,4.910925e-83
126,45,3.370757e-83
126,46,3.446676e-84
126,47,8.117354e-84
126,48,-1.293156e-81
126,49,-7.628765e-83
126,50,-7.304427e-83
126,51,8.557920e-82
126,52,8.923295e-82
126,53,7.187491e-82
126,54,3.303812e-82
126,55,1.275860e-82
126,56,6.134868e-83
126,57,3.691344e-83
126,58,1.121224e-83
126,59,1.823513e-83
126,60,-9.578226e-82
126,61,-9.221060e-83
126,62,2.463492e-82
126,63,1.316940e-81
126,64,1.081466e-81
126,65,8.099916e-82
126,66,4.377593e-82
126,67,2.089586e-82
126,68,1.110811e-82
126,69,5.439837e-83
126,70,2.640704e-83
126,71,2.488005e-83
126,72,-8.684648e-82
126,73,-1.489749e-82
126,74,7.737347e-82
126,75,1.554486e-81
126,76,1.555469e-81
126,77,7.127153e-82
126,78,4.283797e-82
126,79,2.051890e-82
126,80,1.115020e-82
126,81,5.107827e-83
126,82,3.516010e-83
126,83,2.748826e-83
126,84,-1.985511e-82
126,85,8.075396e-83
126,86,6.920307e-82
126,87,1.410642e-81
126,88,1.230333e-81
126,89,7.023773e-82
126,90,3.616197e-82
126,91,1.677926e-82
126,92,8.441508e-83
126,93,4.634217e-83
126,94,1.696367e-83
126,95,1.834425e-83
126,96,2.291419e-83
126,97,6.081759e-82
126,98,9.838458e-82
126,99,1.386883e-81
126,100,9.059525e-82
126,101,5.235901e-82
126,102,2.232083e-82
126,103,1.366744e-82
126,104,1.081601e-82
126,105,5.663436e-83
126,106,1.715884e-83
126,107,2.013818e-83
126,108,0.000000e+00
126,109,1.104547e-82
126,110,9.370687e-82
126,111,1.051960e-81
126,112,6.580430e-82
126,113,4.367354e-82
126,114,2.408428e-82
126,115,1.362396e-82
126,116,9.245136e-83
126,117,6.457877e-83
126,118,2.259623e-83
126,119,1.905382e-83
126,120,0.000000e+00
126,121,0.000000e+00
126,122,1.163641e-82
126,123,3.515039e-82
126,124,2.817826e-82
126,125,2.120879e-82
126,126,2.204524e-82
126,127,1.207141e-82
126,128,4.668289e-83
126,129,3.743084e-83
126,130,2.262587e-83
126,131,1.707156e-83
126,132,0.000000e+00
126,133,0.000000e+00
126,134,0.000000e+00
126,135,0.000000e+00
126,136,2.529372e-83
126,137,3.334911e-83
126,138,5.642806e-83
126,139,4.596504e-83
126,140,2.740064e-83
126,141,2.294032e-83
126,142,1.359079e-83
126,143,8.765062e-84
126,144,0.000000e+00
126,145,0.000000e+00
126,146,0.000000e+00
126,147,0.000000e+00
126,148,0.000000e+00
126,149,1.524750e-85
126,150,2.352917e-84
126,151,2.815442e-84
126,152,2.179962e-84
126,153,1.650378e-84
126,154,1.456162e-84
126,155,1.396277e-84
127,0,-3.256684e-83
127,1,-1.830456e-83
127,2,-3.325934e-83
127,3,2.625934e-83
127,4,4.716139e-83
127,5,1.335112e-83
127,6,1.398733e-83
127,7,6.572841e-84
127,8,2.118402e-84
127,9,1.358277e-84
127,10,-1.302021e-84
127,11,9.382523e-85
127,12,-2.218663e-82
127,13,-1.088732e-82
127,14,-7.420543e-83
127,15,9.138468e-83
127,16,1.256375e-82
127,17,5.698218e-83
127,18,5.632498e-83
127,19,2.332284e-83
127,20,7.945128e-84
127,21,6.005551e-84
127,22,3.910732e-84
127,23,3.360827e-84
127,24,-6.691935e-82
127,25,-2.366631e-82
127,26,-9.595409e-83
127,27,2.063884e-82
127,28,2.885948e-82
127,29,2.000562e-82
127,30,1.209784e-82
127,31,5.618001e-83
127,32,2.844154e-83
127,33,1.303528e-83
127,34,3.018749e-84
127,35,4.309737e-84
127,36,-9.662305e-82
127,37,-4.569200e-82
127,38,-9.587199e-83
127,39,3.936518e-82
127,40,5.524148e-82
127,41,3.744620e-82
127,42,2.105622e-82
127,43,1.057479e-82
127,44,4.136039e-83
127,45,2.878316e-83
127,46,1.191546e-84
127,47,6.969716e-84
127,48,-1.196958e-81
127,49,-1.345469e-82
127,50,-1.874288e-82
127,51,6.602822e-82
127,52,7.299930e-82
127,53,6.031616e-82
127,54,2.696357e-82
127,55,1.053048e-82
127,56,5.052108e-83
127,57,3.104488e-83
127,58,6.703533e-84
127,59,1.595830e-83
127,60,-9.632167e-82
127,61,-1.901429e-82
127,62,1.024850e-82
127,63,1.069504e-81
127,64,8.837758e-82
127,65,6.814026e-82
127,66,3.654986e-82
127,67,1.729565e-82
127,68,9.682969e-83
127,69,4.382089e-83
127,70,2.109143e-83
127,71,2.153050e-83
127,72,-8.333446e-82
127,73,-2.059102e-82
127,74,5.912697e-82
127,75,1.274600e-81
127,76,1.312621e-81
127,77,5.869427e-82
127,78,3.637353e-82
127,79,1.738879e-82
127,80,9.227077e-83
127,81,4.301210e-83
127,82,2.847218e-83
127,83,2.295131e-83
127,84,-2.151229e-82
127,85,-1.945628e-83
127,86,4.738304e-82
127,87,1.150386e-81
127,88,1.025892e-81
127,89,5.908577e-82
127,90,2.980999e-82
127,91,1.377153e-82
127,92,7.182718e-83
127,93,3.970182e-83
127,94,1.272516e-83
127,95,1.572284e-83
127,96,9.844573e-84
127,97,5.015823e-82
127,98,7.776496e-82
127,99,1.167702e-81
127,100,7.809028e-82
127,101,4.556635e-82
127,102,1.867923e-82
127,103,1.112695e-82
127,104,9.402549e-83
127,105,5.098259e-83
127,106,1.392600e-83
127,107,1.777824e-83
127,108,0.000000e+00
127,109,9.209593e-83
127,110,7.680559e-82
127,111,9.153421e-82
127,112,5.488953e-82
127,113,3.281357e-82
127,114,2.146227e-82
127,115,1.392121e-82
127,116,8.124779e-83
127,117,5.656716e-83
127,118,1.996093e-83
127,119,1.639039e-83
127,120,0.000000e+00
127,121,0.000000e+00
127,122,9.922886e-83
127,123,3.105374e-82
127,124,2.531259e-82
127,125,1.442614e-82
127,126,1.207141e-82
127,127,1.480878e-82
127,128,4.711398e-83
127,129,3.288481e-83
127,130,2.057381e-83
127,131,1.538569e-83
127,132,0.000000e+00
127,133,0.000000e+00
127,134,0.000000e+00
127,135,0.000000e+00
127,136,2.244970e-83
127,137,2.954062e-83
127,138,4.440480e-83
127,139,3.861745e-83
127,140,2.780866e-83
127,141,2.053098e-83
127,142,1.246667e-83
127,143,8.060761e-84
127,144,0.000000e+00
127,145,0.000000e+00
127,146,0.000000e+00
127,147,0.000000e+00
127,148,0.000000e+00
127,149,1.012386e-85
127,150,2.110819e-84
127,151,2.582824e-84
127,152,1.916853e-84
127,153,1.548524e-84
127,154,1.363036e-84
127,155,1.259650e-84
128,0,-4.565669e-84
128,1,-1.501191e-84
128,2,-4.886241e-84
128,3,1.640424e-83
128,4,1.920559e-83
128,5,5.280531e-84
128,6,6.507885e-84
128,7,3.619182e-84
128,8,1.779032e-84
128,9,1.333229e-84
128,10,-3.944194e-86
128,11,6.262549e-85
128,12,-5.482095e-83
128,13,-7.249147e-84
128,14,7.082292e-84
128,15,5.755027e-83
128,16,5.629027e-83
128,17,2.682329e-83
128,18,2.518747e-83
128,19,1.309703e-83
128,20,6.339571e-84
128,21,4.839204e-84
128,22,2.732040e-84
128,23,1.767758e-84
128,24,-1.658150e-82
128,25,1.466160e-84
128,26,6.020966e-83
128,27,1.410806e-82
128,28,1.369485e-82
128,29,9.042811e-83
128,30,5.671817e-83
128,31,3.315083e-83
128,32,1.923121e-83
128,33,1.007558e-83
128,34,3.554452e-84
128,35,2.755415e-84
128,36,-2.358959e-82
128,37,-2.014484e-83
128,38,1.121256e-82
128,39,2.655809e-82
128,40,2.731854e-82
128,41,1.715209e-82
128,42,9.977936e-83
128,43,5.522723e-83
128,44,3.017914e-83
128,45,1.894430e-83
128,46,5.073152e-84
128,47,4.846132e-84
128,48,-2.524703e-82
128,49,1.644029e-82
128,50,1.323167e-82
128,51,3.722422e-82
128,52,3.447595e-82
128,53,2.679214e-82
128,54,1.292329e-82
128,55,6.349075e-83
128,56,3.831285e-83
128,57,2.280636e-83
128,58,9.243102e-84
128,59,8.639626e-84
128,60,-1.585941e-82
128,61,1.840284e-82
128,62,2.746256e-82
128,63,5.664057e-82
128,64,4.116194e-82
128,65,3.031267e-82
128,66,1.679352e-82
128,67,9.488137e-83
128,68,5.578640e-83
128,69,3.073606e-83
128,70,1.595938e-83
128,71,1.124044e-83
128,72,-3.882126e-83
128,73,2.061323e-82
128,74,4.594024e-82
128,75,6.582563e-82
128,76,5.674609e-82
128,77,2.646431e-82
128,78,1.711486e-82
128,79,9.277221e-83
128,80,5.540985e-83
128,81,2.902520e-83
128,82,1.831219e-83
128,83,1.167418e-83
128,84,4.991244e-83
128,85,2.098301e-82
128,86,3.554303e-82
128,87,5.364410e-82
128,88,4.385926e-82
128,89,2.546001e-82
128,90,1.386507e-82
128,91,7.389989e-83
128,92,4.534313e-83
128,93,2.638042e-83
128,94,1.128194e-83
128,95,8.568361e-84
128,96,1.104172e-83
128,97,2.837209e-82
128,98,4.064889e-82
128,99,5.012285e-82
128,100,3.309398e-82
128,101,2.052316e-82
128,102,9.332706e-83
128,103,6.125212e-83
128,104,5.166363e-83
128,105,2.960164e-83
128,106,1.135474e-83
128,107,9.236246e-84
128,108,0.000000e+00
128,109,3.940383e-83
128,110,3.398309e-82
128,111,3.859619e-82
128,112,2.346658e-82
128,113,1.445845e-82
128,114,9.097654e-83
128,115,7.203100e-83
128,116,5.412179e-83
128,117,3.083928e-83
128,118,1.330139e-83
128,119,8.623966e-84
128,120,0.000000e+00
128,121,0.000000e+00
128,122,4.207279e-83
128,123,1.302929e-82
128,124,1.085308e-82
128,125,6.484285e-83
128,126,4.668289e-83
128,127,4.711398e-83
128,128,4.299097e-83
128,129,1.968308e-83
128,130,1.129431e-83
128,131,7.399774e-84
128,132,0.000000e+00
128,133,0.000000e+00
128,134,0.000000e+00
128,135,0.000000e+00
128,136,9.326174e-84
128,137,1.332360e-83
128,138,1.964592e-83
128,139,1.569673e-83
128,140,1.416969e-83
128,141,1.157672e-83
128,142,6.102170e-84
128,143,3.715434e-84
128,144,0.000000e+00
128,145,0.000000e+00
128,146,0.000000e+00
128,147,0.000000e+00
128,148,0.000000e+00
128,149,6.081294e-86
128,150,9.944680e-85
128,151,1.146380e-84
128,152,8.605543e-85
128,153,7.300833e-85
128,154,6.659965e-85
128,155,5.790258e-85
129,0,-2.882289e-84
129,1,-1.080821e-84
129,2,-4.123748e-84
129,3,1.644952e-83
129,4,1.679663e-83
129,5,4.231132e-84
129,6,4.971599e-84
129,7,2.829893e-84
129,8,1.452941e-84
129,9,7.495138e-85
129,10,-6.307256e-86
129,11,4.422629e-85
129,12,-4.142738e-83
129,13,-3.359271e-84
129,14,9.677028e-84
129,15,4.765669e-83
129,16,4.688936e-83
129,17,2.195828e-83
129,18,2.352887e-83
129,19,1.051468e-83
129,20,5.284009e-84
129,21,4.136652e-84
129,22,2.183770e-84
129,23,1.323520e-84
129,24,-1.209559e-82
129,25,7.010577e-84
129,26,5.837574e-83
129,27,1.269192e-82
129,28,1.173473e-82
129,29,7.693196e-83
129,30,4.789415e-83
129,31,2.688792e-83
129,32,1.634893e-83
129,33,8.276911e-84
129,34,3.294634e-84
129,35,2.006284e-84
129,36,-1.543008e-82
129,37,1.851815e-84
129,38,1.040079e-82
129,39,2.294408e-82
129,40,2.324884e-82
129,41,1.462422e-82
129,42,8.002525e-83
129,43,4.297346e-83
129,44,2.378696e-83
129,45,1.567074e-83
129,46,4.758565e-84
129,47,3.685894e-84
129,48,-2.041578e-82
129,49,1.380976e-82
129,50,1.470854e-82
129,51,3.235263e-82
129,52,2.864262e-82
129,53,2.200811e-82
129,54,1.066410e-82
129,55,4.865750e-83
129,56,3.020901e-83
129,57,1.860340e-83
129,58,7.921233e-84
129,59,7.159024e-84
129,60,-9.438875e-83
129,61,1.621012e-82
129,62,2.392251e-82
129,63,4.790670e-82
129,64,3.540053e-82
129,65,2.426427e-82
129,66,1.393600e-82
129,67,7.833046e-83
129,68,4.472447e-83
129,69,2.574237e-83
129,70,1.258680e-83
129,71,9.369795e-84
129,72,-2.788301e-83
129,73,1.762166e-82
129,74,3.998443e-82
129,75,5.286606e-82
129,76,4.677346e-82
129,77,2.224253e-82
129,78,1.346612e-82
129,79,7.370818e-83
129,80,4.544884e-83
129,81,2.411002e-83
129,82,1.507099e-83
129,83,9.994321e-84
129,84,4.911875e-83
129,85,1.722618e-82
129,86,3.118448e-82
129,87,4.467781e-82
129,88,3.583015e-82
129,89,2.076331e-82
129,90,1.158574e-82
129,91,6.004714e-83
129,92,3.538463e-83
129,93,2.072078e-83
129,94,9.681760e-84
129,95,6.998357e-84
129,96,1.022461e-83
129,97,2.235468e-82
129,98,3.320938e-82
129,99,4.127689e-82
129,100,2.671057e-82
129,101,1.638133e-82
129,102,7.580265e-83
129,103,4.779514e-83
129,104,4.146573e-83
129,105,2.052456e-83
129,106,9.066979e-84
129,107,7.235162e-84
129,108,0.000000e+00
129,109,3.268849e-83
129,110,2.762637e-82
129,111,3.058561e-82
129,112,1.884833e-82
129,113,1.163930e-82
129,114,7.389990e-83
129,115,5.044221e-83
129,116,3.873357e-83
129,117,3.115446e-83
129,118,9.750195e-84
129,119,7.058294e-84
129,120,0.000000e+00
129,121,0.000000e+00
129,122,3.316309e-83
129,123,1.010641e-82
129,124,8.492287e-83
129,125,4.963603e-83
129,126,3.743084e-83
129,127,3.288481e-83
129,128,1.968308e-83
129,129,2.736217e-83
129,130,9.140557e-84
129,131,5.805509e-84
129,132,0.000000e+00
129,133,0.000000e+00
129,134,0.000000e+00
129,135,0.000000e+00
129,136,7.315710e-84
129,137,9.505005e-84
129,138,1.487056e-83
129,139,1.170826e-83
129,140,8.686375e-84
129,141,1.001650e-83
129,142,5.228698e-84
129,143,2.854937e-84
129,144,0.000000e+00
129,145,0.000000e+00
129,146,0.000000e+00
129,147,0.000000e+00
129,148,0.000000e+00
129,149,3.589412e-86
129,150,7.716653e-85
129,151,8.510990e-85
129,152,6.271440e-85
129,153,5.101711e-85
129,154,5.143833e-85
129,155,4.499462e-85
130,0,-6.235455e-85
130,1,1.052210e-85
130,2,-2.529902e-85
130,3,1.104010e-83
130,4,1.113948e-83
130,5,3.030346e-84
130,6,3.400933e-84
130,7,1.764912e-84
130,8,9.930698e-85
130,9,6.013978e-85
130,10,2.924518e-86
130,11,3.091808e-85
130,12,-2.127477e-83
130,13,3.889681e-84
130,14,1.386357e-83
130,15,3.673143e-83
130,16,3.282306e-83
130,17,1.666922e-83
130,18,1.551067e-83
130,19,7.436903e-84
130,20,3.849905e-84
130,21,3.067644e-84
130,22,1.550316e-84
130,23,9.063301e-85
130,24,-5.832284e-83
130,25,1.958173e-83
130,26,5.493343e-83
130,27,9.218108e-83
130,28,8.130734e-83
130,29,5.301907e-83
130,30,3.229695e-83
130,31,1.890781e-83
130,32,1.093280e-83
130,33,5.963709e-84
130,34,2.450568e-84
130,35,1.487444e-84
130,36,-6.360832e-83
130,37,3.323348e-83
130,38,9.865916e-83
130,39,1.722449e-82
130,40,1.609351e-82
130,41,9.771368e-83
130,42,5.359028e-83
130,43,2.947030e-83
130,44,1.641440e-83
130,45,1.074849e-83
130,46,3.624386e-84
130,47,2.647657e-84
130,48,-8.568515e-83
130,49,1.268004e-82
130,50,1.300636e-82
130,51,2.298038e-82
130,52,1.997295e-82
130,53,1.436528e-82
130,54,7.026640e-83
130,55,3.508338e-83
130,56,2.145485e-83
130,57,1.327144e-83
130,58,5.544544e-84
130,59,4.678890e-84
130,60,-2.102020e-83
130,61,1.408062e-82
130,62,1.947907e-82
130,63,3.355508e-82
130,64,2.383815e-82
130,65,1.621711e-82
130,66,8.907008e-83
130,67,5.270718e-83
130,68,3.055889e-83
130,69,1.724821e-83
130,70,9.046269e-84
130,71,6.136288e-84
130,72,2.183045e-83
130,73,1.541261e-82
130,74,2.950227e-82
130,75,3.643378e-82
130,76,3.040534e-82
130,77,1.460872e-82
130,78,8.898811e-83
130,79,4.831073e-83
130,80,2.920961e-83
130,81,1.605563e-83
130,82,1.040444e-83
130,83,6.434048e-84
130,84,4.509377e-83
130,85,1.419861e-82
130,86,2.289994e-82
130,87,3.004815e-82
130,88,2.337622e-82
130,89,1.339410e-82
130,90,7.514828e-83
130,91,4.106129e-83
130,92,2.349135e-83
130,93,1.359083e-83
130,94,6.422971e-84
130,95,4.658206e-84
130,96,6.656092e-84
130,97,1.536076e-82
130,98,2.232019e-82
130,99,2.661935e-82
130,100,1.708546e-82
130,101,1.036342e-82
130,102,4.831888e-83
130,103,3.201438e-83
130,104,2.661364e-83
130,105,1.394166e-83
130,106,5.516465e-84
130,107,4.762623e-84
130,108,0.000000e+00
130,109,2.173632e-83
130,110,1.797036e-82
130,111,1.945135e-82
130,112,1.189530e-82
130,113,7.155580e-83
130,114,4.561567e-83
130,115,3.303577e-83
130,116,2.178335e-83
130,117,1.659765e-83
130,118,7.797532e-84
130,119,4.172847e-84
130,120,0.000000e+00
130,121,0.000000e+00
130,122,2.094622e-83
130,123,6.244688e-83
130,124,5.194302e-83
130,125,3.047750e-83
130,126,2.262587e-83
130,127,2.057381e-83
130,128,1.129431e-83
130,129,9.140557e-84
130,130,8.970351e-84
130,131,3.583718e-84
130,132,0.000000e+00
130,133,0.000000e+00
130,134,0.000000e+00
130,135,0.000000e+00
130,136,4.577753e-84
130,137,5.840930e-84
130,138,9.163061e-84
130,139,7.246533e-84
130,140,5.339969e-84
130,141,4.699718e-84
130,142,3.505197e-84
130,143,1.835153e-84
130,144,0.000000e+00
130,145,0.000000e+00
130,146,0.000000e+00
130,147,0.000000e+00
130,148,0.000000e+00
130,149,7.884823e-87
130,150,4.788464e-85
130,151,5.236022e-85
130,152,3.848097e-85
130,153,3.082759e-85
130,154,2.905286e-85
130,155,2.617023e-85
131,0,-7.247193e-84
131,1,-4.424187e-84
131,2,-7.428040e-84
131,3,4.366170e-84
131,4,8.770194e-84
131,5,2.305599e-84
131,6,2.164906e-84
131,7,1.050832e-84
131,8,2.938239e-85
131,9,1.230363e-85
131,10,-2.782868e-85
131,11,1.663620e-85
131,12,-4.552790e-83
131,13,-2.425053e-83
131,14,-1.755304e-83
131,15,1.466238e-83
131,16,2.274060e-83
131,17,9.619365e-84
131,18,1.000883e-83
131,19,3.912573e-84
131,20,1.373289e-84
131,21,8.523197e-85
131,22,6.071054e-85
131,23,5.966462e-85
131,24,-1.372025e-82
131,25,-5.250637e-83
131,26,-2.506510e-83
131,27,3.396444e-83
131,28,5.098149e-83
131,29,3.571860e-83
131,30,2.133380e-83
131,31,8.750231e-84
131,32,4.741164e-84
131,33,1.776903e-84
131,34,3.990923e-85
131,35,7.014318e-85
131,36,-1.886908e-82
131,37,-9.748253e-83
131,38,-3.240917e-83
131,39,6.570813e-83
131,40,9.861974e-83
131,41,6.734114e-83
131,42,3.700470e-83
131,43,1.780082e-83
131,44,6.499017e-84
131,45,4.433881e-84
131,46,-1.765336e-85
131,47,1.108013e-84
131,48,-2.525552e-82
131,49,-5.211395e-83
131,50,-4.656025e-83
131,51,1.176242e-82
131,52,1.330476e-82
131,53,1.081172e-82
131,54,4.765416e-83
131,55,1.637118e-83
131,56,8.159153e-84
131,57,4.393252e-84
131,58,5.681347e-85
131,59,2.984795e-84
131,60,-2.002425e-82
131,61,-5.708623e-83
131,62,-3.056584e-84
131,63,1.891373e-82
131,64,1.616470e-82
131,65,1.229107e-82
131,66,6.688394e-83
131,67,2.883077e-83
131,68,1.643074e-83
131,69,7.377074e-84
131,70,3.232761e-84
131,71,4.081751e-84
131,72,-1.824748e-82
131,73,-6.264430e-83
131,74,9.183611e-83
131,75,2.242612e-82
131,76,2.404094e-82
131,77,1.048190e-82
131,78,6.258565e-83
131,79,2.943761e-83
131,80,1.627273e-83
131,81,6.968371e-84
131,82,5.116057e-84
131,83,4.409195e-84
131,84,-5.599178e-83
131,85,-2.274127e-83
131,86,7.314129e-83
131,87,2.083302e-82
131,88,1.876217e-82
131,89,1.065933e-82
131,90,5.336377e-83
131,91,2.336222e-83
131,92,1.200593e-83
131,93,6.393291e-84
131,94,2.039715e-84
131,95,2.940771e-84
131,96,1.704433e-84
131,97,7.641473e-83
131,98,1.267424e-82
131,99,2.072840e-82
131,100,1.406679e-82
131,101,8.196905e-83
131,102,3.409712e-83
131,103,1.941917e-83
131,104,1.589527e-83
131,105,8.435614e-84
131,106,2.136578e-84
131,107,2.968754e-84
131,108,0.000000e+00
131,109,1.601470e-83
131,110,1.293476e-82
131,111,1.588252e-82
131,112,9.861864e-83
131,113,5.784083e-83
131,114,3.245336e-83
131,115,2.092693e-83
131,116,1.415338e-83
131,117,9.775479e-84
131,118,3.519391e-84
131,119,3.655717e-84
131,120,0.000000e+00
131,121,0.000000e+00
131,122,1.739700e-83
131,123,5.493462e-83
131,124,4.456699e-83
131,125,2.523509e-83
131,126,1.707156e-83
131,127,1.538569e-83
131,128,7.399774e-84
131,129,5.805509e-84
131,130,3.583718e-84
131,131,4.059539e-84
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,3.991471e-84
131,137,4.823482e-84
131,138,7.382660e-84
131,139,5.636963e-84
131,140,4.308999e-84
131,141,3.706111e-84
131,142,2.155777e-84
131,143,1.780587e-84
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,1.585022e-86
131,150,3.463833e-85
131,151,4.294774e-85
131,152,3.144264e-85
131,153,2.596144e-85
131,154,2.378421e-85
131,155,2.346335e-85
132,0,0.000000e+00
132,1,0.000000e+00
132,2,0.000000e+00
132,3,0.000000e+00
132,4,0.000000e+00
132,5,0.000000e+00
132,6,0.000000e+00
132,7,0.000000e+00
132,8,0.000000e+00
132,9,0.000000e+00
132,10,0.000000e+00
132,11,0.000000e+00
132,12,0.000000e+00
132,13,0.000000e+00
132,14,0.000000e+00
132,15,0.000000e+00
132,16,0.000000e+00
132,17,0.000000e+00
132,18,0.000000e+00
132,19,0.000000e+00
132,20,0.000000e+00
132,21,0.000000e+00
132,22,0.000000e+00
132,23,0.000000e+00
132,24,0.000000e+00
132,25,0.000000e+00
132,26,0.000000e+00
132,27,0.000000e+00
132,28,0.000000e+00
132,29,0.000000e+00
132,30,0.000000e+00
132,31,0.000000e+00
132,32,0.000000e+00
132,33,0.000000e+00
132,34,0.000000e+00
132,35,0.000000e+00
132,36,0.000000e+00
132,37,0.000000e+00
132,38,0.000000e+00
132,39,0.000000e+00
132,40,0.000000e+00
132,41,0.000000e+00
132,42,0.000000e+00
132,43,0.000000e+00
132,44,0.000000e+00
132,45,0.000000e+00
132,46,0.000000e+00
132,47,0.000000e+00
132,48,0.000000e+00
132,49,0.000000e+00
132,50,0.000000e+00
132,51,0.000000e+00
132,52,0.000000e+00
132,53,0.000000e+00
132,54,0.000000e+00
132,55,0.000000e+00
132,56,0.000000e+00
132,57,0.000000e+00
132,58,0.000000e+00
132,59,0.000000e+00
132,60,0.000000e+00
132,61,0.000000e+00
132,62,0.000000e+00
132,63,0.000000e+00
132,64,0.000000e+00
132,65,0.000000e+00
132,66,0.000000e+00
132,67,0.000000e+00
132,68,0.000000e+00
132,69,0.000000e+00
132,70,0.000000e+00
132,71,0.000000e+00
132,72,0.000000e+00
132,73,0.000000e+00
132,74,0.000000e+00
132,75,0.000000e+00
132,76,0.000000e+00
132,77,0.000000e+00
132,78,0.000000e+00
132,79,0.000000e+00
132,80,0.000000e+00
132,81,0.000000e+00
132,82,0.000000e+00
132,83,0.000000e+00
132,84,0.000000e+00
132,85,0.000000e+00
132,86,0.000000e+00
132,87,0.000000e+00
132,88,0.000000e+00
132,89,0.000000e+00
132,90,0.000000e+00
132,91,0.000000e+00
132,92,0.000000e+00
132,93,0.000000e+00
132,94,0.000000e+00
132,95,0.000000e+00
132,96,0.000000e+00
132,97,0.000000e+00
132,98,0.000000e+00
132,99,0.000000e+00
132,100,0.000000e+00
132,101,0.000000e+00
132,102,0.000000e+00
132,103,0.000000e+00
132,104,0.000000e+00
132,105,0.000000e+00
132,106,0.000000e+00
132,107,0.000000e+00
132,108,0.000000e+00
132,109,0.000000e+00
132,110,0.000000e+00
132,111,0.000000e+00
132,112,0.000000e+00
132,113,0.000000e+00
132,114,0.000000e+00
132,115,0.000000e+00
132,116,0.000000e+00
132,117,0.000000e+00
132,118,0.000000e+00
132,119,0.000000e+00
132,120,0.000000e+00
132,121,0.000000e+00
132,122,0.000000e+00
132,123,0.000000e+00
132,124,0.000000e+00
132,125,0.000000e+00
132,126,0.000000e+00
132,127,0.000000e+00
132,128,0.000000e+00
132,129,0.000000e+00
132,130,0.000000e+00
132,131,0.000000e+00
132,132,0.000000e+00
132,133,0.000000e+00
132,134,0.000000e+00
132,135,0.000000e+00
132,136,0.000000e+00
132,137,0.000000e+00
132,138,0.000000e+00
132,139,0.000000e+00
132,140,0.000000e+00
132,141,0.000000e+00
132,142,0.000000e+00
132,143,0.000000e+00
132,144,0.000000e+00
132,145,0.000000e+00
132,146,0.000000e+00
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,0.000000e+00
132,152,0.000000e+00
132,153,0.000000e+00
132,154,0.000000e+00
132,155,0.000000e+00
133,0,0.000000e+00
133,1,0.000000e+00
133,2,0.000000e+00
133,3,0.000000e+00
133,4,0.000000e+00
133,5,0.000000e+00
133,6,0.000000e+00
133,7,0.000000e+00
133,8,0.000000e+00
133,9,0.000000e+00
133,10,0.000000e+00
133,11,0.000000e+00
133,12,0.000000e+00
133,13,0.000000e+00
133,14,0.000000e+00
133,15,0.000000e+00
133,16,0.000000e+00
133,17,0.000000e+00
133,18,0.000000e+00
133,19,0.000000e+00
133,20,0.000000e+00
133,21,0.000000e+00
133,22,0.000000e+00
133,23,0.000000e+00
133,24,0.000000e+00
133,25,0.000000e+00
133,26,0.000000e+00
133,27,0.000000e+00
133,28,0.000000e+00
133,29,0.000000e+00
133,30,0.000000e+00
133,31,0.000000e+00
133,32,0.000000e+00
133,33,0.000000e+00
133,34,0.000000e+00
133,35,0.000000e+00
133,36,0.000000e+00
133,37,0.000000e+00
133,38,0.000000e+00
133,39,0.000000e+00
133,40,0.000000e+00
133,41,0.000000e+00
133,42,0.000000e+00
133,43,0.000000e+00
133,44,0.000000e+00
133,45,0.000000e+00
133,46,0.000000e+00
133,47,0.000000e+00
133,48,0.000000e+00
133,49,0.000000e+00
133,50,0.000000e+00
133,51,0.000000e+00
133,52,0.000000e+00
133,53,0.000000e+00
133,54,0.000000e+00
133,55,0.000000e+00
133,56,0.000000e+00
133,57,0.000000e+00
133,58,0.000000e+00
133,59,0.000000e+00
133,60,0.000000e+00
133,61,0.000000e+00
133,62,0.000000e+00
133,63,0.000000e+00
133,64,0.000000e+00
133,65,0.000000e+00
133,66,0.000000e+00
133,67,0.000000e+00
133,68,0.000000e+00
133,69,0.000000e+00
133,70,0.000000e+00
133,71,0.000000e+00
133,72,0.000000e+00
133,73,0.000000e+00
133,74,0.000000e+00
133,75,0.000000e+00
133,76,0.000000e+00
133,77,0.000000e+00
133,78,0.000000e+00
133,79,0.000000e+00
133,80,0.000000e+00
133,81,0.000000e+00
133,82,0.000000e+00
133,83,0.000000e+00
133,84,0.000000e+00
133,85,0.000000e+00
133,86,0.000000e+00
133,87,0.000000e+00
133,88,0.000000e+00
133,89,0.000000e+00
133,90,0.000000e+00
133,91,0.000000e+00
133,92,0.000000e+00
133,93,0.000000e+00
133,94,0.000000e+00
133,95,0.000000e+00
133,96,0.000000e+00
133,97,0.000000e+00
133,98,0.000000e+00
133,99,0.000000e+00
133,100,0.000000e+00
133,101,0.000000e+00
133,102,0.000000e+00
133,103,0.000000e+00
133,104,0.000000e+00
133,105,0.000000e+00
133,106,0.000000e+00
133,107,0.000000e+00
133,108,0.000000e+00
133,109,0.000000e+00
133,110,0.000000e+00
133,111,0.000000e+00
133,112,0.000000e+00
133,113,0.000000e+00
133,114,0.000000e+00
133,115,0.000000e+00
133,116,0.000000e+00
133,117,0.000000e+00
133,118,0.000000e+00
133,119,0.000000e+00
133,120,0.000000e+00
133,121,0.000000e+00
133,122,0.000000e+00
133,123,0.000000e+00
133,124,0.000000e+00
133,125,0.000000e+00
133,126,0.000000e+00
133,127,0.000000e+00
133,128,0.000000e+00
133,129,0.000000e+00
133,130,0.000000e+00
133,131,0.000000e+00
133,132,0.000000e+00
133,133,0.000000e+00
133,134,0.000000e+00
133,135,0.000000e+00
133,136,0.000000e+00
133,137,0.000000e+00
133,138,0.000000e+00
133,139,0.000000e+00
133,140,0.000000e+00
133,141,0.000000e+00
133,142,0.000000e+00
133,143,0.000000e+00
133,144,0.000000e+00
133,145,0.000000e+00
133,146,0.000000e+00
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,0.000000e+00
133,152,0.000000e+00
133,153,0.000000e+00
133,154,0.000000e+00
133,155,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
135,0,0.000000e+00
135,1,0.000000e+00
135,2,0.000000e+00
135,3,0.000000e+00
135,4,0.000000e+00
135,5,0.000000e+00
135,6,0.000000e+00
135,7,0.000000e+00
135,8,0.000000e+00
135,9,0.000000e+00
135,10,0.000000e+00
135,11,0.000000e+00
135,12,0.000000e+00
135,13,0.000000e+00
135,14,0.000000e+00
135,15,0.000000e+00
135,16,0.000000e+00
135,17,0.000000e+00
135,18,0.000000e+00
135,19,0.000000e+00
135,20,0.000000e+00
135,21,0.000000e+00
135,22,0.000000e+00
135,23,0.000000e+00
135,24,0.000000e+00
135,25,0.000000e+00
135,26,0.000000e+00
135,27,0.000000e+00
135,28,0.000000e+00
135,29,0.000000e+00
135,30,0.000000e+00
135,31,0.000000e+00
135,32,0.000000e+00
135,33,0.000000e+00
135,34,0.000000e+00
135,35,0.000000e+00
135,36,0.000000e+00
135,37,0.000000e+00
135,38,0.000000e+00
135,39,0.000000e+00
135,40,0.000000e+00
135,41,0.000000e+00
135,42,0.000000e+00
135,43,0.000000e+00
135,44,0.000000e+00
135,45,0.000000e+00
135,46,0.000000e+00
135,47,0.000000e+00
135,48,0.000000e+00
135,49,0.000000e+00
135,50,0.000000e+00
135,51,0.000000e+00
135,52,0.000000e+00
135,53,0.000000e+00
135,54,0.000000e+00
135,55,0.000000e+00
135,56,0.000000e+00
135,57,0.000000e+00
135,58,0.000000e+00
135,59,0.000000e+00
135,60,0.000000e+00
135,61,0.000000e+00
135,62,0.000000e+00
135,63,0.000000e+00
135,64,0.000000e+00
135,65,0.000000e+00
135,66,0.000000e+00
135,67,0.000000e+00
135,68,0.000000e+00
135,69,0.000000e+00
135,70,0.000000e+00
135,71,0.000000e+00
135,72,0.000000e+00
135,73,0.000000e+00
135,74,0.000000e+00
135,75,0.000000e+00
135,76,0.000000e+00
135,77,0.000000e+00
135,78,0.000000e+00
135,79,0.000000e+00
135,80,0.000000e+00
135,81,0.000000e+00
135,82,0.000000e+00
135,83,0.000000e+00
135,84,0.000000e+00
135,85,0.000000e+00
135,86,0.000000e+00
135,87,0.000000e+00
135,88,0.000000e+00
135,89,0.000000e+00
135,90,0.000000e+00
135,91,0.000000e+00
135,92,0.000000e+00
135,93,0.000000e+00
135,94,0.000000e+00
135,95,0.000000e+00
135,96,0.000000e+00
135,97,0.000000e+00
135,98,0.000000e+00
135,99,0.000000e+00
135,100,0.000000e+00
135,101,0.000000e+00
135,102,0.000000e+00
135,103,0.000000e+00
135,104,0.000000e+00
135,105,0.000000e+00
135,106,0.000000e+00
135,107,0.000000e+00
135,108,0.000000e+00
135,109,0.000000e+00
135,110,0.000000e+00
135,111,0.000000e+00
135,112,0.000000e+00
135,113,0.000000e+00
135,114,0.000000e+00
135,115,0.000000e+00
135,116,0.000000e+00
135,117,0.000000e+00
135,118,0.000000e+00
135,119,0.000000e+00
135,120,0.000000e+00
135,121,0.000000e+00
135,122,0.000000e+00
135,123,0.000000e+00
135,124,0.000000e+00
135,125,0.000000e+00
135,126,0.000000e+00
135,127,0.000000e+00
135,128,0.000000e+00
135,129,0.000000e+00
135,130,0.000000e+00
135,131,0.000000e+00
135,132,0.000000e+00
135,133,0.000000e+00
135,134,0.000000e+00
135,135,0.000000e+00
135,136,0.000000e+00
135,137,0.000000e+00
135,138,0.000000e+00
135,139,0.000000e+00
135,140,0.000000e+00
135,141,0.000000e+00
135,142,0.000000e+00
135,143,0.000000e+00
135,144,0.000000e+00
135,145,0.000000e+00
135,146,0.000000e+00
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,0.000000e+00
135,152,0.000000e+00
135,153,0.000000e+00
135,154,0.000000e+00
135,155,0.000000e+00
136,0,-1.319490e-83
136,1,-7.683392e-84
136,2,-1.208295e-83
136,3,7.213218e-84
136,4,1.412336e-83
136,5,3.997667e-84
136,6,2.967786e-84
136,7,1.007952e-84
136,8,1.449453e-85
136,9,-2.145755e-85
136,10,-6.098779e-85
136,11,1.035981e-85
136,12,-7.809614e-83
136,13,-4.407834e-83
136,14,-3.260597e-83
136,15,2.101446e-83
136,16,3.577145e-83
136,17,1.719882e-83
136,18,1.548774e-83
136,19,5.123014e-84
136,20,1.217876e-84
136,21,7.477313e-85
136,22,3.972596e-85
136,23,6.520288e-85
136,24,-2.361625e-82
136,25,-1.104532e-82
136,26,-6.295328e-83
136,27,4.594180e-83
136,28,7.806550e-83
136,29,5.642997e-83
136,30,3.041506e-83
136,31,9.958489e-84
136,32,4.918133e-84
136,33,1.473109e-84
136,34,2.138018e-86
136,35,6.796756e-85
136,36,-3.307570e-82
136,37,-1.777394e-82
136,38,-7.673821e-83
136,39,8.771225e-83
136,40,1.511078e-82
136,41,1.013562e-82
136,42,5.201431e-83
136,43,2.066108e-83
136,44,5.398200e-84
136,45,4.084752e-84
136,46,-1.702284e-84
136,47,1.264984e-84
136,48,-4.547380e-82
136,49,-1.296748e-82
136,50,-9.647430e-83
136,51,1.705134e-82
136,52,2.023406e-82
136,53,1.638005e-82
136,54,6.768222e-83
136,55,1.687248e-83
136,56,7.604363e-84
136,57,2.721775e-84
136,58,-2.219882e-84
136,59,3.715564e-84
136,60,-3.857635e-82
136,61,-1.601087e-82
136,62,-5.305886e-83
136,63,2.755364e-82
136,64,2.527682e-82
136,65,1.834539e-82
136,66,9.393210e-83
136,67,3.840509e-83
136,68,2.093478e-83
136,69,6.946255e-84
136,70,1.816879e-84
136,71,5.352801e-84
136,72,-3.599824e-82
136,73,-1.666084e-82
136,74,1.075086e-82
136,75,3.216821e-82
136,76,3.645329e-82
136,77,1.594856e-82
136,78,9.032911e-83
136,79,3.751130e-83
136,80,1.817777e-83
136,81,7.565235e-84
136,82,5.611793e-84
136,83,5.598761e-84
136,84,-1.144060e-82
136,85,-8.439634e-83
136,86,9.525777e-83
136,87,3.219290e-82
136,88,2.923144e-82
136,89,1.630236e-82
136,90,7.924775e-83
136,91,3.116789e-83
136,92,1.248536e-83
136,93,6.609966e-84
136,94,1.439403e-84
136,95,3.638148e-84
136,96,1.174556e-84
136,97,1.353476e-82
136,98,1.844361e-82
136,99,3.285305e-82
136,100,2.239067e-82
136,101,1.217267e-82
136,102,4.854058e-83
136,103,2.463028e-83
136,104,1.807842e-83
136,105,9.175781e-84
136,106,1.759435e-84
136,107,4.037771e-84
136,108,0.000000e+00
136,109,3.203551e-83
136,110,2.334632e-82
136,111,2.638554e-82
136,112,1.619828e-82
136,113,9.220066e-83
136,114,4.774124e-83
136,115,2.955316e-83
136,116,1.792490e-83
136,117,1.247238e-83
136,118,3.392057e-84
136,119,3.877266e-84
136,120,0.000000e+00
136,121,0.000000e+00
136,122,4.097738e-83
136,123,1.272339e-82
136,124,8.520955e-83
136,125,4.070682e-83
136,126,2.529372e-83
136,127,2.244970e-83
136,128,9.326174e-84
136,129,7.315710e-84
136,130,4.577753e-84
136,131,3.991471e-84
136,132,0.000000e+00
136,133,0.000000e+00
136,134,0.000000e+00
136,135,0.000000e+00
136,136,2.839311e-83
136,137,1.410916e-83
136,138,1.345494e-83
136,139,9.160975e-84
136,140,6.391084e-84
136,141,5.194256e-84
136,142,3.048401e-84
136,143,2.136306e-84
136,144,0.000000e+00
136,145,0.000000e+00
136,146,0.000000e+00
136,147,0.000000e+00
136,148,0.000000e+00
136,149,9.195053e-86
136,150,7.415277e-85
136,151,8.178460e-85
136,152,4.968646e-85
136,153,4.070511e-85
136,154,3.449116e-85
136,155,3.046420e-85
137,0,-1.480359e-83
137,1,-7.650527e-84
137,2,-1.485486e-83
137,3,6.474661e-84
137,4,1.593386e-83
137,5,4.431627e-84
137,6,3.579047e-84
137,7,1.750166e-84
137,8,4.423730e-85
137,9,-2.898344e-86
137,10,-6.180893e-85
137,11,1.582970e-85
137,12,-8.960691e-83
137,13,-5.074310e-83
137,14,-4.344471e-83
137,15,2.295996e-83
137,16,4.007163e-83
137,17,1.971545e-83
137,18,1.793588e-83
137,19,6.410975e-84
137,20,9.331664e-85
137,21,1.264268e-84
137,22,3.884915e-85
137,23,8.662458e-85
137,24,-2.726305e-82
137,25,-1.254224e-82
137,26,-7.723780e-83
137,27,4.315902e-83
137,28,8.601815e-83
137,29,6.360012e-83
137,30,3.576865e-83
137,31,1.276573e-83
137,32,6.385253e-84
137,33,2.221930e-84
137,34,-1.290929e-85
137,35,9.679277e-85
137,36,-3.963577e-82
137,37,-2.221630e-82
137,38,-1.068137e-82
137,39,8.188518e-83
137,40,1.646960e-82
137,41,1.152606e-82
137,42,6.528789e-83
137,43,2.785778e-83
137,44,7.729583e-84
137,45,5.767193e-84
137,46,-1.719491e-84
137,47,1.724718e-84
137,48,-5.159302e-82
137,49,-1.453929e-82
137,50,-1.469281e-82
137,51,1.679981e-82
137,52,2.162250e-82
137,53,1.891707e-82
137,54,8.180427e-83
137,55,2.077709e-83
137,56,9.304437e-84
137,57,4.942072e-84
137,58,-2.064035e-85
137,59,4.478145e-84
137,60,-4.267652e-82
137,61,-1.844318e-82
137,62,-7.105627e-83
137,63,2.826096e-82
137,64,2.682301e-82
137,65,2.116779e-82
137,66,1.101920e-82
137,67,4.521567e-83
137,68,2.528863e-83
137,69,9.305290e-84
137,70,3.349203e-84
137,71,5.601602e-84
137,72,-4.089494e-82
137,73,-2.089325e-82
137,74,1.097040e-82
137,75,3.541603e-82
137,76,4.177246e-82
137,77,1.841711e-82
137,78,1.158536e-82
137,79,4.814689e-83
137,80,2.214918e-83
137,81,1.029827e-83
137,82,6.858117e-84
137,83,6.362536e-84
137,84,-1.230327e-82
137,85,-8.737558e-83
137,86,8.941556e-83
137,87,3.584836e-82
137,88,3.339125e-82
137,89,1.939046e-82
137,90,9.165332e-83
137,91,3.808880e-83
137,92,1.701604e-83
137,93,9.194318e-84
137,94,2.069930e-84
137,95,4.358693e-84
137,96,-5.166052e-85
137,97,1.415179e-82
137,98,2.389542e-82
137,99,3.803521e-82
137,100,2.591120e-82
137,101,1.491061e-82
137,102,6.196810e-83
137,103,3.226876e-83
137,104,2.457680e-83
137,105,1.277581e-83
137,106,2.543834e-84
137,107,5.314048e-84
137,108,0.000000e+00
137,109,3.397877e-83
137,110,2.758427e-82
137,111,3.209872e-82
137,112,1.863600e-82
137,113,1.088101e-82
137,114,6.106864e-83
137,115,3.952408e-83
137,116,2.414836e-83
137,117,1.572905e-83
137,118,5.032721e-84
137,119,4.673763e-84
137,120,0.000000e+00
137,121,0.000000e+00
137,122,3.533864e-83
137,123,1.179814e-82
137,124,1.056548e-82
137,125,5.907689e-83
137,126,3.334911e-83
137,127,2.954062e-83
137,128,1.332360e-83
137,129,9.505005e-84
137,130,5.840930e-84
137,131,4.823482e-84
137,132,0.000000e+00
137,133,0.000000e+00
137,134,0.000000e+00
137,135,0.000000e+00
137,136,1.410916e-83
137,137,2.995168e-83
137,138,2.887395e-83
137,139,1.209541e-83
137,140,8.509936e-84
137,141,6.712745e-84
137,142,3.947546e-84
137,143,2.586075e-84
137,144,0.000000e+00
137,145,0.000000e+00
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,1.606984e-85
137,150,2.035008e-84
137,151,1.507361e-84
137,152,7.118466e-85
137,153,5.385900e-85
137,154,4.454871e-85
137,155,4.179548e-85
138,0,-2.315319e-83
138,1,-1.282068e-83
138,2,-2.453961e-83
138,3,1.075769e-83
138,4,2.387766e-83
138,5,5.577499e-84
138,6,6.046379e-84
138,7,2.297239e-84
138,8,6.910262e-85
138,9,3.672097e-86
138,10,-1.114720e-84
138,11,2.670537e-85
138,12,-1.448905e-82
138,13,-8.326848e-83
138,14,-7.043592e-83
138,15,3.161954e-83
138,16,6.120249e-83
138,17,2.791418e-83
138,18,2.799506e-83
138,19,9.723588e-84
138,20,1.500467e-84
138,21,1.523075e-84
138,22,8.969196e-85
138,23,1.361449e-84
138,24,-4.413091e-82
138,25,-2.008433e-82
138,26,-1.224063e-82
138,27,6.008118e-83
138,28,1.274309e-82
138,29,9.645867e-83
138,30,5.263594e-83
138,31,2.092833e-83
138,32,9.631756e-84
138,33,3.395788e-84
138,34,-8.733214e-86
138,35,1.445198e-84
138,36,-6.313268e-82
138,37,-3.565459e-82
138,38,-1.775856e-82
138,39,1.223558e-82
138,40,2.529094e-82
138,41,1.821643e-82
138,42,9.793072e-83
138,43,4.159513e-83
138,44,1.241697e-83
138,45,1.020129e-83
138,46,-2.762153e-84
138,47,2.507766e-84
138,48,-8.319089e-82
138,49,-2.429276e-82
138,50,-2.270192e-82
138,51,2.521693e-82
138,52,3.330164e-82
138,53,2.980649e-82
138,54,1.234046e-82
138,55,3.579422e-83
138,56,1.375413e-83
138,57,9.758352e-84
138,58,-1.069447e-84
138,59,7.339405e-84
138,60,-6.754922e-82
138,61,-2.926493e-82
138,62,-1.258568e-82
138,63,4.543419e-82
138,64,4.119639e-82
138,65,3.315604e-82
138,66,1.692058e-82
138,67,7.538138e-83
138,68,3.802053e-83
138,69,1.433016e-83
138,70,5.914583e-84
138,71,9.747861e-84
138,72,-6.710081e-82
138,73,-3.206550e-82
138,74,1.706310e-82
138,75,5.603339e-82
138,76,6.352422e-82
138,77,2.816056e-82
138,78,1.710796e-82
138,79,7.318923e-83
138,80,3.660771e-83
138,81,1.553789e-83
138,82,1.069569e-83
138,83,1.044318e-83
138,84,-2.126417e-82
138,85,-1.444005e-82
138,86,1.329179e-82
138,87,5.400378e-82
138,88,5.074209e-82
138,89,2.986252e-82
138,90,1.417689e-82
138,91,5.772231e-83
138,92,2.637442e-83
138,93,1.423212e-83
138,94,3.041263e-84
138,95,6.883180e-84
138,96,4.118942e-84
138,97,1.934301e-82
138,98,3.576199e-82
138,99,5.812928e-82
138,100,3.847410e-82
138,101,2.256774e-82
138,102,9.026683e-83
138,103,4.934347e-83
138,104,3.911772e-83
138,105,2.038687e-83
138,106,4.074135e-84
138,107,8.246750e-84
138,108,0.000000e+00
138,109,4.893848e-83
138,110,3.934689e-82
138,111,4.723573e-82
138,112,2.791336e-82
138,113,1.618240e-82
138,114,9.141861e-83
138,115,5.768495e-83
138,116,3.738092e-83
138,117,2.442507e-83
138,118,7.764791e-84
138,119,7.516030e-84
138,120,0.000000e+00
138,121,0.000000e+00
138,122,5.230063e-83
138,123,1.555405e-82
138,124,1.433928e-82
138,125,9.146622e-83
138,126,5.642806e-83
138,127,4.440480e-83
138,128,1.964592e-83
138,129,1.487056e-83
138,130,9.163061e-84
138,131,7.382660e-84
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,1.345494e-83
138,137,2.887395e-83
138,138,5.218624e-83
138,139,2.421301e-83
138,140,1.238709e-83
138,141,9.976483e-84
138,142,5.927338e-84
138,143,3.960983e-84
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,2.429946e-86
138,150,2.482162e-84
138,151,2.477983e-84
138,152,1.148111e-84
138,153,7.732539e-85
138,154,6.660886e-85
138,155,6.170782e-85
139,0,-1.490300e-83
139,1,-8.377070e-84
139,2,-1.564661e-83
139,3,7.330612e-84
139,4,1.679208e-83
139,5,4.759821e-84
139,6,4.410826e-84
139,7,1.968744e-84
139,8,6.291911e-85
139,9,1.576886e-85
139,10,-6.627930e-85
139,11,2.053748e-85
139,12,-9.575874e-83
139,13,-5.160438e-83
139,14,-4.192437e-83
139,15,2.619335e-83
139,16,4.274096e-83
139,17,1.992335e-83
139,18,2.004659e-83
139,19,7.508645e-84
139,20,2.099181e-84
139,21,1.719834e-84
139,22,9.307324e-85
139,23,1.035737e-84
139,24,-2.855388e-82
139,25,-1.238087e-82
139,26,-6.758917e-83
139,27,5.420135e-83
139,28,9.590405e-83
139,29,6.899028e-83
139,30,4.082770e-83
139,31,1.714333e-83
139,32,9.240882e-84
139,33,3.669306e-84
139,34,5.861611e-85
139,35,1.290812e-84
139,36,-4.146906e-82
139,37,-2.171743e-82
139,38,-8.625570e-83
139,39,1.083521e-82
139,40,1.856852e-82
139,41,1.295751e-82
139,42,7.307319e-83
139,43,3.309969e-83
139,44,1.149564e-83
139,45,8.391365e-84
139,46,-7.644011e-85
139,47,2.277841e-84
139,48,-5.347808e-82
139,49,-1.201243e-82
139,50,-1.270051e-82
139,51,2.057207e-82
139,52,2.478655e-82
139,53,2.122452e-82
139,54,9.409388e-83
139,55,3.073751e-83
139,56,1.467900e-83
139,57,8.024724e-84
139,58,4.442051e-85
139,59,5.446454e-84
139,60,-4.427270e-82
139,61,-1.580340e-82
139,62,-3.752356e-83
139,63,3.468250e-82
139,64,3.046345e-82
139,65,2.409471e-82
139,66,1.273788e-82
139,67,5.720036e-83
139,68,3.244705e-83
139,69,1.247926e-83
139,70,5.314808e-84
139,71,7.254406e-84
139,72,-4.009083e-82
139,73,-1.680290e-82
139,74,1.485687e-82
139,75,4.220005e-82
139,76,4.600421e-82
139,77,2.070351e-82
139,78,1.262617e-82
139,79,5.661246e-83
139,80,2.999031e-83
139,81,1.392804e-83
139,82,9.034807e-84
139,83,7.975672e-84
139,84,-1.378886e-82
139,85,-7.760166e-83
139,86,1.121698e-82
139,87,3.851282e-82
139,88,3.613148e-82
139,89,2.103462e-82
139,90,1.043674e-82
139,91,4.490019e-83
139,92,2.179367e-83
139,93,1.245217e-83
139,94,3.257476e-84
139,95,5.324784e-84
139,96,3.146165e-84
139,97,1.463137e-82
139,98,2.518408e-82
139,99,4.107501e-82
139,100,2.747114e-82
139,101,1.598594e-82
139,102,6.744095e-83
139,103,3.845767e-83
139,104,3.062308e-83
139,105,1.599633e-83
139,106,3.888454e-84
139,107,6.152811e-84
139,108,0.000000e+00
139,109,3.418942e-83
139,110,2.790202e-82
139,111,3.347723e-82
139,112,2.135941e-82
139,113,1.181655e-82
139,114,6.509291e-83
139,115,4.300368e-83
139,116,2.885478e-83
139,117,1.989489e-83
139,118,6.378579e-84
139,119,5.697119e-84
139,120,0.000000e+00
139,121,0.000000e+00
139,122,3.782547e-83
139,123,1.146787e-82
139,124,9.458851e-83
139,125,5.812681e-83
139,126,4.596504e-83
139,127,3.861745e-83
139,128,1.569673e-83
139,129,1.170826e-83
139,130,7.246533e-84
139,131,5.636963e-84
139,132,0.000000e+00
139,133,0.000000e+00
139,134,0.000000e+00
139,135,0.000000e+00
139,136,9.160975e-84
139,137,1.209541e-83
139,138,2.421301e-83
139,139,3.384152e-83
139,140,1.113108e-83
139,141,7.611563e-84
139,142,4.595985e-84
139,143,3.028887e-84
139,144,0.000000e+00
139,145,0.000000e+00
139,146,0.000000e+00
139,147,0.000000e+00
139,148,0.000000e+00
139,149,9.727123e-87
139,150,8.924664e-85
139,151,1.269414e-84
139,152,9.501108e-85
139,153,6.028697e-85
139,154,5.090290e-85
139,155,4.669989e-85
140,0,-1.296137e-83
140,1,-7.178469e-84
140,2,-1.334460e-83
140,3,3.656774e-84
140,4,1.207325e-83
140,5,3.247139e-84
140,6,2.984138e-84
140,7,1.453324e-84
140,8,2.872035e-85
140,9,9.347879e-86
140,10,-5.362569e-85
140,11,1.749008e-85
140,12,-7.646101e-83
140,13,-4.590322e-83
140,14,-3.903784e-83
140,15,1.342371e-83
140,16,2.818825e-83
140,17,1.116774e-83
140,18,1.286308e-83
140,19,4.597729e-84
140,20,1.117966e-84
140,21,8.702148e-85
140,22,5.768620e-85
140,23,7.966281e-85
140,24,-2.369307e-82
140,25,-1.102085e-82
140,26,-7.358716e-83
140,27,2.360651e-83
140,28,6.215160e-83
140,29,4.498999e-83
140,30,2.804565e-83
140,31,1.059675e-83
140,32,5.258739e-84
140,33,1.805101e-84
140,34,-1.063279e-85
140,35,8.681253e-85
140,36,-3.489692e-82
140,37,-2.024378e-82
140,38,-1.038188e-82
140,39,4.952406e-83
140,40,1.186531e-82
140,41,8.704061e-83
140,42,4.905598e-83
140,43,2.310132e-83
140,44,6.471322e-84
140,45,5.103483e-84
140,46,-1.580032e-84
140,47,1.286598e-84
140,48,-4.394613e-82
140,49,-1.340207e-82
140,50,-1.596862e-82
140,51,1.199916e-82
140,52,1.659922e-82
140,53,1.475821e-82
140,54,6.307064e-83
140,55,1.896836e-83
140,56,8.034664e-84
140,57,4.607217e-84
140,58,-6.280366e-85
140,59,3.613042e-84
140,60,-3.793245e-82
140,61,-1.669885e-82
140,62,-8.161712e-83
140,63,2.148244e-82
140,64,2.036462e-82
140,65,1.686291e-82
140,66,8.983524e-83
140,67,3.590553e-83
140,68,2.173405e-83
140,69,7.752625e-84
140,70,2.953632e-84
140,71,4.927922e-84
140,72,-3.538238e-82
140,73,-1.837994e-82
140,74,5.475767e-83
140,75,2.745076e-82
140,76,3.325189e-82
140,77,1.413325e-82
140,78,8.873093e-83
140,79,3.891257e-83
140,80,1.987910e-83
140,81,8.372509e-84
140,82,5.622013e-84
140,83,5.524453e-84
140,84,-1.260399e-82
140,85,-1.097609e-82
140,86,3.642509e-83
140,87,2.637523e-82
140,88,2.573651e-82
140,89,1.486665e-82
140,90,7.090698e-83
140,91,2.885534e-83
140,92,1.450222e-83
140,93,7.858498e-84
140,94,1.472571e-84
140,95,3.647171e-84
140,96,-1.199827e-86
140,97,8.671150e-83
140,98,1.578947e-82
140,99,2.919037e-82
140,100,2.024852e-82
140,101,1.182096e-82
140,102,4.719259e-83
140,103,2.595937e-83
140,104,2.161428e-83
140,105,1.174250e-83
140,106,2.340776e-84
140,107,4.423471e-84
140,108,0.000000e+00
140,109,2.242056e-83
140,110,1.865202e-82
140,111,2.403064e-82
140,112,1.494491e-82
140,113,8.757120e-83
140,114,4.960228e-83
140,115,3.110879e-83
140,116,2.041576e-83
140,117,1.422667e-83
140,118,4.559500e-84
140,119,4.180169e-84
140,120,0.000000e+00
140,121,0.000000e+00
140,122,2.674684e-83
140,123,8.586857e-83
140,124,7.033613e-83
140,125,4.007413e-83
140,126,2.740064e-83
140,127,2.780866e-83
140,128,1.416969e-83
140,129,8.686375e-84
140,130,5.339969e-84
140,131,4.308999e-84
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,6.391084e-84
140,137,8.509936e-84
140,138,1.238709e-83
140,139,1.113108e-83
140,140,1.200557e-83
140,141,6.655218e-84
140,142,3.530681e-84
140,143,2.340811e-84
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,4.265129e-86
140,150,5.808927e-85
140,151,7.643372e-85
140,152,7.118908e-85
140,153,5.460519e-85
140,154,3.984967e-85
140,155,3.758795e-85
141,0,-9.927343e-84
141,1,-4.796202e-84
141,2,-1.020513e-83
141,3,5.295614e-84
141,4,1.123599e-83
141,5,2.679260e-84
141,6,2.364560e-84
141,7,1.198537e-84
141,8,3.682847e-85
141,9,-5.288979e-86
141,10,-4.793914e-85
141,11,1.148140e-85
141,12,-5.986073e-83
141,13,-3.379363e-83
141,14,-2.900995e-83
141,15,1.443363e-83
141,16,2.620257e-83
141,17,1.013274e-83
141,18,1.281363e-83
141,19,4.902061e-84
141,20,1.533662e-84
141,21,1.545314e-84
141,22,6.674768e-85
141,23,6.828627e-85
141,24,-2.017431e-82
141,25,-9.482356e-83
141,26,-6.057275e-83
141,27,2.794569e-83
141,28,5.537793e-83
141,29,4.037791e-83
141,30,2.446671e-83
141,31,9.136026e-84
141,32,4.991166e-84
141,33,2.006447e-84
141,34,2.150298e-85
141,35,6.716023e-85
141,36,-2.922101e-82
141,37,-1.603430e-82
141,38,-8.883281e-83
141,39,4.907478e-83
141,40,1.097555e-82
141,41,7.973531e-83
141,42,4.119252e-83
141,43,1.853128e-83
141,44,5.787984e-84
141,45,4.490945e-84
141,46,-1.081555e-84
141,47,1.310975e-84
141,48,-3.852027e-82
141,49,-1.118536e-82
141,50,-1.108766e-82
141,51,1.076931e-82
141,52,1.435696e-82
141,53,1.276134e-82
141,54,5.518737e-83
141,55,1.474756e-83
141,56,7.383386e-84
141,57,4.505068e-84
141,58,-4.929769e-85
141,59,3.387161e-84
141,60,-3.213747e-82
141,61,-1.384012e-82
141,62,-5.901088e-83
141,63,1.923901e-82
141,64,1.867257e-82
141,65,1.429324e-82
141,66,7.533984e-83
141,67,3.397032e-83
141,68,1.949882e-83
141,69,8.465326e-84
141,70,2.675898e-84
141,71,4.599550e-84
141,72,-2.996365e-82
141,73,-1.561687e-82
141,74,5.716122e-83
141,75,2.289881e-82
141,76,2.807272e-82
141,77,1.220495e-82
141,78,7.633031e-83
141,79,3.372559e-83
141,80,1.726345e-83
141,81,7.727473e-84
141,82,5.050336e-84
141,83,4.983839e-84
141,84,-1.126164e-82
141,85,-1.222238e-82
141,86,2.488241e-83
141,87,2.142702e-82
141,88,2.147261e-82
141,89,1.251576e-82
141,90,6.119954e-83
141,91,2.471923e-83
141,92,1.170024e-83
141,93,6.262601e-84
141,94,1.289179e-84
141,95,3.091631e-84
141,96,1.999579e-84
141,97,6.077470e-83
141,98,1.216548e-82
141,99,2.481837e-82
141,100,1.673095e-82
141,101,9.931886e-83
141,102,3.901000e-83
141,103,2.109391e-83
141,104,1.833829e-83
141,105,9.603891e-84
141,106,2.322195e-84
141,107,3.804005e-84
141,108,0.000000e+00
141,109,2.036463e-83
141,110,1.516430e-82
141,111,2.012888e-82
141,112,1.287791e-82
141,113,7.580135e-83
141,114,4.034140e-83
141,115,2.667428e-83
141,116,1.763884e-83
141,117,1.182248e-83
141,118,3.925184e-84
141,119,3.793277e-84
141,120,0.000000e+00
141,121,0.000000e+00
141,122,2.278365e-83
141,123,7.002681e-83
141,124,5.977242e-83
141,125,3.348469e-83
141,126,2.294032e-83
141,127,2.053098e-83
141,128,1.157672e-83
141,129,1.001650e-83
141,130,4.699718e-84
141,131,3.706111e-84
141,132,0.000000e+00
141,133,0.000000e+00
141,134,0.000000e+00
141,135,0.000000e+00
141,136,5.194256e-84
141,137,6.712745e-84
141,138,9.976483e-84
141,139,7.611563e-84
141,140,6.655218e-84
141,141,1.038186e-83
141,142,3.429871e-84
141,143,2.052927e-84
141,144,0.000000e+00
141,145,0.000000e+00
141,146,0.000000e+00
141,147,0.000000e+00
141,148,0.000000e+00
141,149,4.609446e-86
141,150,4.702752e-85
141,151,5.229776e-85
141,152,4.138832e-85
141,153,4.199477e-85
141,154,4.101024e-85
141,155,3.152907e-85
142,0,-5.613423e-84
142,1,-2.968998e-84
142,2,-5.903049e-84
142,3,2.955604e-84
142,4,6.209734e-84
142,5,1.598460e-84
142,6,1.516693e-84
142,7,7.884839e-85
142,8,2.021487e-85
142,9,4.854192e-86
142,10,-2.377891e-85
142,11,9.637826e-86
142,12,-3.418239e-83
142,13,-1.914303e-83
142,14,-1.583724e-83
142,15,8.586712e-84
142,16,1.513664e-83
142,17,5.914668e-84
142,18,7.013405e-84
142,19,2.711667e-84
142,20,8.891948e-85
142,21,6.871962e-85
142,22,4.156316e-85
142,23,4.242866e-85
142,24,-1.091017e-82
142,25,-4.693738e-83
142,26,-2.790808e-83
142,27,1.819607e-83
142,28,3.322811e-83
142,29,2.365908e-83
142,30,1.455201e-83
142,31,5.842419e-84
142,32,3.198240e-84
142,33,1.233078e-84
142,34,1.778513e-85
142,35,4.716144e-85
142,36,-1.583295e-82
142,37,-8.576361e-83
142,38,-3.999256e-83
142,39,3.442746e-83
142,40,6.485817e-83
142,41,4.658403e-83
142,42,2.485076e-83
142,43,1.172383e-83
142,44,4.115908e-84
142,45,3.014610e-84
142,46,-3.555534e-85
142,47,8.125945e-85
142,48,-2.025053e-82
142,49,-5.132982e-83
142,50,-5.534783e-83
142,51,7.080051e-83
142,52,8.695796e-83
142,53,7.557955e-83
142,54,3.300348e-83
142,55,1.047105e-83
142,56,5.288738e-84
142,57,3.044251e-84
142,58,1.793916e-85
142,59,2.050784e-84
142,60,-1.671641e-82
142,61,-6.185968e-83
142,62,-2.082315e-83
142,63,1.199102e-82
142,64,1.098478e-82
142,65,8.530933e-83
142,66,4.587940e-83
142,67,2.009539e-83
142,68,1.164168e-83
142,69,5.144544e-84
142,70,2.041098e-84
142,71,2.809045e-84
142,72,-1.530989e-82
142,73,-6.995263e-83
142,74,4.517218e-83
142,75,1.460815e-82
142,76,1.674636e-82
142,77,7.289342e-83
142,78,4.496281e-83
142,79,2.059529e-83
142,80,1.120963e-83
142,81,4.975989e-84
142,82,3.390083e-84
142,83,3.021927e-84
142,84,-5.399198e-83
142,85,-4.383946e-83
142,86,3.060138e-83
142,87,1.351982e-82
142,88,1.295355e-82
142,89,7.448857e-83
142,90,3.674642e-83
142,91,1.571092e-83
142,92,7.989646e-84
142,93,4.404842e-84
142,94,1.257318e-84
142,95,2.004592e-84
142,96,1.056389e-84
142,97,4.632378e-83
142,98,8.188063e-83
142,99,1.464349e-82
142,100,9.962423e-83
142,101,5.922019e-83
142,102,2.389018e-83
142,103,1.370141e-83
142,104,1.177573e-83
142,105,5.939399e-84
142,106,1.546205e-84
142,107,2.351304e-84
142,108,0.000000e+00
142,109,1.151595e-83
142,110,9.187390e-83
142,111,1.180430e-82
142,112,7.365861e-83
142,113,4.372112e-83
142,114,2.487917e-83
142,115,1.632064e-83
142,116,1.101726e-83
142,117,7.432977e-84
142,118,2.342667e-84
142,119,2.264536e-84
142,120,0.000000e+00
142,121,0.000000e+00
142,122,1.294644e-83
142,123,4.138388e-83
142,124,3.419697e-83
142,125,1.952172e-83
142,126,1.359079e-83
142,127,1.246667e-83
142,128,6.102170e-84
142,129,5.228698e-84
142,130,3.505197e-84
142,131,2.155777e-84
142,132,0.000000e+00
142,133,0.000000e+00
142,134,0.000000e+00
142,135,0.000000e+00
142,136,3.048401e-84
142,137,3.947546e-84
142,138,5.927338e-84
142,139,4.595985e-84
142,140,3.530681e-84
142,141,3.429871e-84
142,142,2.950318e-84
142,143,1.257105e-84
142,144,0.000000e+00
142,145,0.000000e+00
142,146,0.000000e+00
142,147,0.000000e+00
142,148,0.000000e+00
142,149,2.385522e-86
142,150,2.826031e-85
142,151,3.407071e-85
142,152,2.537104e-85
142,153,2.140622e-85
142,154,2.521154e-85
142,155,2.141210e-85
143,0,-4.808774e-84
143,1,-2.666123e-84
143,2,-5.070485e-84
143,3,1.465821e-84
143,4,4.309647e-84
143,5,1.117115e-84
143,6,9.546910e-85
143,7,4.038104e-85
143,8,5.998008e-86
143,9,-5.631264e-86
143,10,-2.456441e-85
143,11,3.163882e-86
143,12,-2.880087e-83
143,13,-1.795364e-83
143,14,-1.539217e-83
143,15,3.406425e-84
143,16,9.964128e-84
143,17,3.652208e-84
143,18,4.583563e-84
143,19,1.610938e-84
143,20,3.216893e-85
143,21,2.975029e-85
143,22,2.168180e-85
143,23,2.754521e-85
143,24,-9.128193e-83
143,25,-4.477535e-83
143,26,-3.178538e-83
143,27,6.059297e-84
143,28,2.068906e-83
143,29,1.542271e-83
143,30,9.220092e-84
143,31,2.966904e-84
143,32,1.450329e-84
143,33,3.732897e-85
143,34,-1.011503e-85
143,35,2.364007e-85
143,36,-1.327537e-82
143,37,-7.953951e-83
143,38,-4.690761e-83
143,39,1.195783e-83
143,40,3.941553e-83
143,41,3.012304e-83
143,42,1.618841e-83
143,43,6.966427e-84
143,44,1.397424e-84
143,45,1.420906e-84
143,46,-7.959351e-85
143,47,3.603213e-85
143,48,-1.749227e-82
143,49,-6.261102e-83
143,50,-6.534714e-83
143,51,3.669486e-83
143,52,5.609437e-83
143,53,5.013006e-83
143,54,2.090001e-83
143,55,4.929730e-84
143,56,1.969437e-84
143,57,1.065980e-84
143,58,-7.256077e-85
143,59,1.269638e-84
143,60,-1.487246e-82
143,61,-7.463869e-83
143,62,-4.306724e-83
143,63,7.065978e-83
143,64,7.061017e-83
143,65,5.764431e-83
143,66,3.047696e-83
143,67,1.161409e-83
143,68,6.776022e-84
143,69,2.299151e-84
143,70,6.618520e-85
143,71,1.808266e-84
143,72,-1.452081e-82
143,73,-8.242780e-83
143,74,7.537895e-84
143,75,8.882920e-83
143,76,1.150087e-82
143,77,4.839567e-83
143,78,2.892579e-83
143,79,1.226481e-83
143,80,6.425644e-84
143,81,2.300825e-84
143,82,1.649818e-84
143,83,1.974869e-84
143,84,-5.508778e-83
143,85,-5.878270e-83
143,86,1.321203e-85
143,87,8.673324e-83
143,88,8.874883e-83
143,89,5.040677e-83
143,90,2.370773e-83
143,91,8.924278e-84
143,92,3.961455e-84
143,93,2.139539e-84
143,94,2.178185e-85
143,95,1.258682e-84
143,96,3.653408e-85
143,97,2.327766e-83
143,98,4.332950e-83
143,99,9.808373e-83
143,100,6.819716e-83
143,101,3.950774e-83
143,102,1.497030e-83
143,103,7.875496e-84
143,104,6.641297e-84
143,105,3.550131e-84
143,106,4.980712e-85
143,107,1.418868e-84
143,108,0.000000e+00
143,109,8.161230e-84
143,110,5.922099e-83
143,111,8.010403e-83
143,112,5.064514e-83
143,113,2.969597e-83
143,114,1.557787e-83
143,115,9.797273e-84
143,116,6.771787e-84
143,117,4.437661e-84
143,118,1.288649e-84
143,119,1.370268e-84
143,120,0.000000e+00
143,121,0.000000e+00
143,122,8.925226e-84
143,123,2.832707e-83
143,124,2.358031e-83
143,125,1.319602e-83
143,126,8.765062e-84
143,127,8.060761e-84
143,128,3.715434e-84
143,129,2.854937e-84
143,130,1.835153e-84
143,131,1.780587e-84
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,2.136306e-84
143,137,2.586075e-84
143,138,3.960983e-84
143,139,3.028887e-84
143,140,2.340811e-84
143,141,2.052927e-84
143,142,1.257105e-84
143,143,1.278547e-84
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,1.529491e-86
143,150,1.735833e-85
143,151,2.184581e-85
143,152,1.651263e-85
143,153,1.383982e-85
143,154,1.360128e-85
143,155,1.635614e-85
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
145,0,0.000000e+00
145,1,0.000000e+00
145,2,0.000000e+00
145,3,0.000000e+00
145,4,0.000000e+00
145,5,0.000000e+00
145,6,0.000000e+00
145,7,0.000000e+00
145,8,0.000000e+00
145,9,0.000000e+00
145,10,0.000000e+00
145,11,0.000000e+00
145,12,0.000000e+00
145,13,0.000000e+00
145,14,0.000000e+00
145,15,0.000000e+00
145,16,0.000000e+00
145,17,0.000000e+00
145,18,0.000000e+00
145,19,0.000000e+00
145,20,0.000000e+00
145,21,0.000000e+00
145,22,0.000000e+00
145,23,0.000000e+00
145,24,0.000000e+00
145,25,0.000000e+00
145,26,0.000000e+00
145,27,0.000000e+00
145,28,0.000000e+00
145,29,0.000000e+00
145,30,0.000000e+00
145,31,0.000000e+00
145,32,0.000000e+00
145,33,0.000000e+00
145,34,0.000000e+00
145,35,0.000000e+00
145,36,0.000000e+00
145,37,0.000000e+00
145,38,0.000000e+00
145,39,0.000000e+00
145,40,0.000000e+00
145,41,0.000000e+00
145,42,0.000000e+00
145,43,0.000000e+00
145,44,0.000000e+00
145,45,0.000000e+00
145,46,0.000000e+00
145,47,0.000000e+00
145,48,0.000000e+00
145,49,0.000000e+00
145,50,0.000000e+00
145,51,0.000000e+00
145,52,0.000000e+00
145,53,0.000000e+00
145,54,0.000000e+00
145,55,0.000000e+00
145,56,0.000000e+00
145,57,0.000000e+00
145,58,0.000000e+00
145,59,0.000000e+00
145,60,0.000000e+00
145,61,0.000000e+00
145,62,0.000000e+00
145,63,0.000000e+00
145,64,0.000000e+00
145,65,0.000000e+00
145,66,0.000000e+00
145,67,0.000000e+00
145,68,0.000000e+00
145,69,0.000000e+00
145,70,0.000000e+00
145,71,0.000000e+00
145,72,0.000000e+00
145,73,0.000000e+00
145,74,0.000000e+00
145,75,0.000000e+00
145,76,0.000000e+00
145,77,0.000000e+00
145,78,0.000000e+00
145,79,0.000000e+00
145,80,0.000000e+00
145,81,0.000000e+00
145,82,0.000000e+00
145,83,0.000000e+00
145,84,0.000000e+00
145,85,0.000000e+00
145,86,0.000000e+00
145,87,0.000000e+00
145,88,0.000000e+00
145,89,0.000000e+00
145,90,0.000000e+00
145,91,0.000000e+00
145,92,0.000000e+00
145,93,0.000000e+00
145,94,0.000000e+00
145,95,0.000000e+00
145,96,0.000000e+00
145,97,0.000000e+00
145,98,0.000000e+00
145,99,0.000000e+00
145,100,0.000000e+00
145,101,0.000000e+00
145,102,0.000000e+00
145,103,0.000000e+00
145,104,0.000000e+00
145,105,0.000000e+00
145,106,0.000000e+00
145,107,0.000000e+00
145,108,0.000000e+00
145,109,0.000000e+00
145,110,0.000000e+00
145,111,0.000000e+00
145,112,0.000000e+00
145,113,0.000000e+00
145,114,0.000000e+00
145,115,0.000000e+00
145,116,0.000000e+00
145,117,0.000000e+00
145,118,0.000000e+00
145,119,0.000000e+00
145,120,0.000000e+00
145,121,0.000000e+00
145,122,0.000000e+00
145,123,0.000000e+00
145,124,0.000000e+00
145,125,0.000000e+00
145,126,0.000000e+00
145,127,0.000000e+00
145,128,0.000000e+00
145,129,0.000000e+00
145,130,0.000000e+00
145,131,0.000000e+00
145,132,0.000000e+00
145,133,0.000000e+00
145,134,0.000000e+00
145,135,0.000000e+00
145,136,0.000000e+00
145,137,0.000000e+00
145,138,0.000000e+00
145,139,0.000000e+00
145,140,0.000000e+00
145,141,0.000000e+00
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,0.000000e+00
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
146,0,0.000000e+00
146,1,0.000000e+00
146,2,0.000000e+00
146,3,0.000000e+00
146,4,0.000000e+00
146,5,0.000000e+00
146,6,0.000000e+00
146,7,0.000000e+00
146,8,0.000000e+00
146,9,0.000000e+00
146,10,0.000000e+00
146,11,0.000000e+00
146,12,0.000000e+00
146,13,0.000000e+00
146,14,0.000000e+00
146,15,0.000000e+00
146,16,0.000000e+00
146,17,0.000000e+00
146,18,0.000000e+00
146,19,0.000000e+00
146,20,0.000000e+00
146,21,0.000000e+00
146,22,0.000000e+00
146,23,0.000000e+00
146,24,0.000000e+00
146,25,0.000000e+00
146,26,0.000000e+00
146,27,0.000000e+00
146,28,0.000000e+00
146,29,0.000000e+00
146,30,0.000000e+00
146,31,0.000000e+00
146,32,0.000000e+00
146,33,0.000000e+00
146,34,0.000000e+00
146,35,0.000000e+00
146,36,0.000000e+00
146,37,0.000000e+00
146,38,0.000000e+00
146,39,0.000000e+00
146,40,0.000000e+00
146,41,0.000000e+00
146,42,0.000000e+00
146,43,0.000000e+00
146,44,0.000000e+00
146,45,0.000000e+00
146,46,0.000000e+00
146,47,0.000000e+00
146,48,0.000000e+00
146,49,0.000000e+00
146,50,0.000000e+00
146,51,0.000000e+00
146,52,0.000000e+00
146,53,0.000000e+00
146,54,0.000000e+00
146,55,0.000000e+00
146,56,0.000000e+00
146,57,0.000000e+00
146,58,0.000000e+00
146,59,0.000000e+00
146,60,0.000000e+00
146,61,0.000000e+00
146,62,0.000000e+00
146,63,0.000000e+00
146,64,0.000000e+00
146,65,0.000000e+00
146,66,0.000000e+00
146,67,0.000000e+00
146,68,0.000000e+00
146,69,0.000000e+00
146,70,0.000000e+00
146,71,0.000000e+00
146,72,0.000000e+00
146,73,0.000000e+00
146,74,0.000000e+00
146,75,0.000000e+00
146,76,0.000000e+00
146,77,0.000000e+00
146,78,0.000000e+00
146,79,0.000000e+00
146,80,0.000000e+00
146,81,0.000000e+00
146,82,0.000000e+00
146,83,0.000000e+00
146,84,0.000000e+00
146,85,0.000000e+00
146,86,0.000000e+00
146,87,0.000000e+00
146,88,0.000000e+00
146,89,0.000000e+00
146,90,0.000000e+00
146,91,0.000000e+00
146,92,0.000000e+00
146,93,0.000000e+00
146,94,0.000000e+00
146,95,0.000000e+00
146,96,0.000000e+00
146,97,0.000000e+00
146,98,0.000000e+00
146,99,0.000000e+00
146,100,0.000000e+00
146,101,0.000000e+00
146,102,0.000000e+00
146,103,0.000000e+00
146,104,0.000000e+00
146,105,0.000000e+00
146,106,0.000000e+00
146,107,0.000000e+00
146,108,0.000000e+00
146,109,0.000000e+00
146,110,0.000000e+00
146,111,0.000000e+00
146,112,0.000000e+00
146,113,0.000000e+00
146,114,0.000000e+00
146,115,0.000000e+00
146,116,0.000000e+00
146,117,0.000000e+00
146,118,0.000000e+00
146,119,0.000000e+00
146,120,0.000000e+00
146,121,0.000000e+00
146,122,0.000000e+00
146,123,0.000000e+00
146,124,0.000000e+00
146,125,0.000000e+00
146,126,0.000000e+00
146,127,0.000000e+00
146,128,0.000000e+00
146,129,0.000000e+00
146,130,0.000000e+00
146,131,0.000000e+00
146,132,0.000000e+00
146,133,0.000000e+00
146,134,0.000000e+00
146,135,0.000000e+00
146,136,0.000000e+00
146,137,0.000000e+00
146,138,0.000000e+00
146,139,0.000000e+00
146,140,0.000000e+00
146,141,0.000000e+00
146,142,0.000000e+00
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,0.000000e+00
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,0.000000e+00
146,152,0.000000e+00
146,153,0.000000e+00
146,154,0.000000e+00
146,155,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
149,0,6.427238e-86
149,1,1.083234e-85
149,2,1.193785e-85
149,3,2.757543e-86
149,4,6.130669e-87
149,5,7.686160e-86
149,6,7.291916e-87
149,7,3.052085e-86
149,8,-8.057489e-87
149,9,-4.356928e-87
149,10,8.506231e-87
149,11,2.237174e-87
149,12,4.864729e-85
149,13,2.066851e-85
149,14,1.780076e-85
149,15,-3.821562e-86
149,16,1.154519e-85
149,17,-5.483468e-86
149,18,-2.959328e-86
149,19,5.422350e-86
149,20,3.127993e-86
149,21,2.266947e-86
149,22,8.500436e-87
149,23,8.854691e-87
149,24,5.616118e-85
149,25,6.298711e-85
149,26,-1.726716e-85
149,27,9.074583e-86
149,28,5.654525e-86
149,29,-5.964459e-86
149,30,1.490512e-85
149,31,-5.428981e-86
149,32,-3.392521e-86
149,33,-4.299810e-86
149,34,-1.429086e-86
149,35,8.002018e-88
149,36,4.349982e-85
149,37,-2.588234e-85
149,38,-8.213709e-85
149,39,-5.698259e-85
149,40,-7.982918e-85
149,41,-6.349625e-86
149,42,5.972798e-86
149,43,1.412630e-85
149,44,-5.160039e-86
149,45,-5.754209e-86
149,46,-7.426658e-87
149,47,-1.571012e-86
149,48,1.258787e-84
149,49,-8.190535e-86
149,50,-1.827661e-84
149,51,-1.043668e-85
149,52,-3.741104e-85
149,53,-5.289460e-85
149,54,1.280931e-85
149,55,-4.295604e-86
149,56,9.358146e-86
149,57,-5.138601e-86
149,58,2.895231e-86
149,59,-2.528157e-86
149,60,1.362187e-84
149,61,-2.087659e-85
149,62,5.933496e-86
149,63,-1.679234e-84
149,64,-3.375680e-85
149,65,-2.675631e-85
149,66,3.360876e-85
149,67,-3.743118e-85
149,68,-4.225525e-86
149,69,9.722651e-86
149,70,-1.265936e-86
149,71,-2.906137e-86
149,72,4.657604e-85
149,73,-2.088255e-84
149,74,-2.205045e-84
149,75,-1.688717e-84
149,76,8.710122e-85
149,77,-1.521482e-85
149,78,2.898418e-85
149,79,1.605026e-85
149,80,7.118700e-87
149,81,-5.903231e-86
149,82,-1.438900e-86
149,83,-1.839084e-86
149,84,-2.237349e-85
149,85,-2.615835e-84
149,86,-1.887101e-84
149,87,-7.594452e-85
149,88,9.163391e-86
149,89,-2.768307e-85
149,90,-1.736044e-85
149,91,-1.083794e-85
149,92,-1.467192e-88
149,93,-6.058238e-86
149,94,-1.753976e-86
149,95,-2.262551e-86
149,96,-3.352267e-85
149,97,7.594511e-86
149,98,-1.479099e-84
149,99,-7.204336e-85
149,100,1.669865e-85
149,101,1.272693e-85
149,102,1.577523e-85
149,103,-2.530130e-86
149,104,-1.050277e-85
149,105,-1.254533e-86
149,106,-2.220752e-86
149,107,-3.141807e-86
149,108,0.000000e+00
149,109,2.251609e-85
149,110,-2.400144e-85
149,111,2.941439e-85
149,112,4.679094e-85
149,113,3.877025e-85
149,114,7.507362e-86
149,115,4.340006e-86
149,116,5.006815e-86
149,117,4.120239e-86
149,118,5.885937e-87
149,119,-5.232545e-87
149,120,0.000000e+00
149,121,0.000000e+00
149,122,-1.058748e-85
149,123,5.483007e-85
149,124,2.033475e-85
149,125,1.175408e-85
149,126,1.524750e-85
149,127,1.012386e-85
149,128,6.081294e-86
149,129,3.589412e-86
149,130,7.884823e-87
149,131,1.585022e-86
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,9.195053e-86
149,137,1.606984e-85
149,138,2.429946e-86
149,139,9.727123e-87
149,140,4.265129e-86
149,141,4.609446e-86
149,142,2.385522e-86
149,143,1.529491e-86
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,2.649341e-86
149,150,3.824818e-86
149,151,5.543215e-87
149,152,1.208207e-87
149,153,2.783646e-87
149,154,3.747828e-87
149,155,4.582312e-87
150,0,-8.667038e-85
150,1,-4.243479e-85
150,2,-9.790844e-85
150,3,7.496389e-85
150,4,1.139377e-84
150,5,1.682750e-85
150,6,3.072744e-85
150,7,1.257182e-85
150,8,3.908961e-86
150,9,2.383690e-86
150,10,-3.693397e-86
150,11,2.355159e-86
150,12,-6.079147e-84
150,13,-2.994201e-84
150,14,-2.505693e-84
150,15,2.102118e-84
150,16,3.240503e-84
150,17,1.369665e-84
150,18,1.399050e-84
150,19,4.893218e-85
150,20,9.367888e-86
150,21,5.703599e-86
150,22,4.007411e-86
150,23,6.290055e-86
150,24,-1.870583e-83
150,25,-6.592226e-84
150,26,-3.116494e-84
150,27,4.189730e-84
150,28,6.387470e-84
150,29,4.755078e-84
150,30,2.533541e-84
150,31,1.221414e-84
150,32,4.956939e-85
150,33,1.381982e-85
150,34,1.743038e-86
150,35,7.558739e-86
150,36,-2.516804e-83
150,37,-1.316343e-83
150,38,-5.852988e-84
150,39,8.451173e-84
150,40,1.332799e-83
150,41,9.554100e-84
150,42,4.531299e-84
150,43,2.019972e-84
150,44,7.760149e-85
150,45,5.268116e-85
150,46,-6.648331e-86
150,47,1.263409e-85
150,48,-3.330852e-83
150,49,-7.485632e-84
150,50,-4.399739e-84
150,51,1.462664e-83
150,52,1.699012e-83
150,53,1.479785e-83
150,54,5.855998e-84
150,55,2.081115e-84
150,56,8.579193e-85
150,57,6.875182e-85
150,58,7.989260e-86
150,59,3.712007e-85
150,60,-2.490099e-83
150,61,-6.838991e-84
150,62,-5.078656e-85
150,63,2.478345e-83
150,64,1.986616e-83
150,65,1.601081e-83
150,66,8.022290e-84
150,67,3.876654e-84
150,68,1.695501e-84
150,69,8.723256e-85
150,70,4.211407e-85
150,71,4.980557e-85
150,72,-2.709785e-83
150,73,-7.836394e-84
150,74,1.313577e-83
150,75,2.917666e-83
150,76,2.978564e-83
150,77,1.356299e-83
150,78,7.998001e-84
150,79,3.574702e-84
150,80,1.985799e-84
150,81,7.932888e-85
150,82,6.081157e-85
150,83,5.175123e-85
150,84,-6.689609e-84
150,85,-1.159791e-84
150,86,1.072298e-83
150,87,2.706322e-83
150,88,2.327836e-83
150,89,1.372266e-83
150,90,6.642036e-84
150,91,2.752137e-84
150,92,1.353440e-84
150,93,6.653501e-85
150,94,2.269464e-85
150,95,3.224832e-85
150,96,3.358927e-85
150,97,1.153562e-83
150,98,1.801257e-83
150,99,2.798561e-83
150,100,1.799661e-83
150,101,1.073295e-83
150,102,4.095328e-84
150,103,2.380900e-84
150,104,1.921674e-84
150,105,9.594581e-85
150,106,2.651508e-85
150,107,3.736492e-85
150,108,0.000000e+00
150,109,3.033151e-84
150,110,2.382098e-83
150,111,2.350237e-83
150,112,1.260823e-83
150,113,7.602318e-84
150,114,4.661205e-84
150,115,2.911862e-84
150,116,1.898832e-84
150,117,1.269138e-84
150,118,4.600700e-85
150,119,3.772877e-85
150,120,0.000000e+00
150,121,0.000000e+00
150,122,2.229334e-84
150,123,7.705068e-84
150,124,6.730582e-84
150,125,3.588438e-84
150,126,2.352917e-84
150,127,2.110819e-84
150,128,9.944680e-85
150,129,7.716653e-85
150,130,4.788464e-85
150,131,3.463833e-85
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,7.415277e-85
150,137,2.035008e-84
150,138,2.482162e-84
150,139,8.924664e-85
150,140,5.808927e-85
150,141,4.702752e-85
150,142,2.826031e-85
150,143,1.735833e-85
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,3.824818e-86
150,150,4.926594e-85
150,151,2.237639e-85
150,152,5.990055e-86
150,153,3.616546e-86
150,154,3.324162e-86
150,155,2.985380e-86
151,0,-1.434020e-84
151,1,-8.258575e-85
151,2,-1.585709e-84
151,3,4.097921e-85
151,4,1.191325e-84
151,5,2.824473e-85
151,6,3.584614e-85
151,7,1.541216e-85
151,8,1.535942e-86
151,9,1.852261e-86
151,10,-5.901591e-86
151,11,2.219263e-86
151,12,-8.467724e-84
151,13,-5.010824e-84
151,14,-4.446577e-84
151,15,1.467731e-84
151,16,3.192484e-84
151,17,1.329547e-84
151,18,1.338773e-84
151,19,4.401289e-85
151,20,9.769881e-87
151,21,-3.976435e-86
151,22,3.317283e-86
151,23,7.200360e-86
151,24,-2.511166e-83
151,25,-1.105325e-83
151,26,-7.136058e-84
151,27,2.452004e-84
151,28,6.809058e-84
151,29,4.961795e-84
151,30,2.789144e-84
151,31,1.083680e-84
151,32,4.833737e-85
151,33,9.141048e-86
151,34,-4.295660e-86
151,35,8.293988e-86
151,36,-3.641478e-83
151,37,-2.154220e-83
151,38,-1.064367e-83
151,39,5.690564e-84
151,40,1.303093e-83
151,41,9.517213e-84
151,42,5.251898e-84
151,43,2.331789e-84
151,44,6.652061e-85
151,45,4.641007e-85
151,46,-1.914685e-85
151,47,1.230472e-85
151,48,-4.605153e-83
151,49,-1.446704e-83
151,50,-1.460049e-83
151,51,1.338594e-83
151,52,1.816726e-83
151,53,1.650519e-83
151,54,6.688972e-84
151,55,2.033226e-84
151,56,6.151947e-85
151,57,4.112562e-85
151,58,-5.990586e-86
151,59,3.961246e-85
151,60,-3.844548e-83
151,61,-1.606664e-83
151,62,-8.720006e-84
151,63,2.411154e-83
151,64,2.127945e-83
151,65,1.825666e-83
151,66,9.655211e-84
151,67,3.725374e-84
151,68,1.831962e-84
151,69,5.811711e-85
151,70,3.029441e-85
151,71,5.174507e-85
151,72,-3.691184e-83
151,73,-1.717279e-83
151,74,7.919379e-84
151,75,3.201143e-83
151,76,3.517562e-83
151,77,1.510391e-83
151,78,9.069856e-84
151,79,3.881003e-84
151,80,2.064337e-84
151,81,7.656056e-85
151,82,5.885952e-85
151,83,5.803554e-85
151,84,-9.684078e-84
151,85,-3.254219e-84
151,86,8.693434e-84
151,87,3.134216e-83
151,88,2.884711e-83
151,89,1.671993e-83
151,90,7.810737e-84
151,91,3.126712e-84
151,92,1.543988e-84
151,93,8.124161e-85
151,94,1.837742e-85
151,95,3.972865e-85
151,96,1.433321e-85
151,97,1.338098e-83
151,98,2.246889e-83
151,99,3.301381e-83
151,100,2.212488e-83
151,101,1.291455e-83
151,102,5.258174e-84
151,103,2.938603e-84
151,104,2.263530e-84
151,105,1.194215e-84
151,106,2.376014e-85
151,107,4.563554e-85
151,108,0.000000e+00
151,109,2.740410e-84
151,110,2.426950e-83
151,111,2.791465e-83
151,112,1.551097e-83
151,113,9.194037e-84
151,114,5.488667e-84
151,115,3.345624e-84
151,116,2.163222e-84
151,117,1.414655e-84
151,118,4.844443e-85
151,119,4.293310e-85
151,120,0.000000e+00
151,121,0.000000e+00
151,122,3.054596e-84
151,123,9.302544e-84
151,124,7.918961e-84
151,125,4.395469e-84
151,126,2.815442e-84
151,127,2.582824e-84
151,128,1.146380e-84
151,129,8.510990e-85
151,130,5.236022e-85
151,131,4.294774e-85
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,8.178460e-85
151,137,1.507361e-84
151,138,2.477983e-84
151,139,1.269414e-84
151,140,7.643372e-85
151,141,5.229776e-85
151,142,3.407071e-85
151,143,2.184581e-85
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,5.543215e-87
151,150,2.237639e-85
151,151,2.816822e-85
151,152,1.043473e-85
151,153,5.258677e-86
151,154,3.853958e-86
151,155,3.662773e-86
152,0,-1.063232e-84
152,1,-6.052682e-85
152,2,-1.130356e-84
152,3,2.596852e-85
152,4,8.350213e-85
152,5,2.237709e-85
152,6,2.217116e-85
152,7,1.015130e-85
152,8,9.244766e-87
152,9,-1.646062e-87
152,10,-4.331051e-86
152,11,9.898878e-87
152,12,-5.985876e-84
152,13,-3.642631e-84
152,14,-3.228741e-84
152,15,8.591332e-85
152,16,2.063220e-84
152,17,8.538228e-85
152,18,9.511006e-85
152,19,2.937377e-85
152,20,3.991855e-86
152,21,7.349702e-87
152,22,1.828278e-86
152,23,4.990223e-86
152,24,-1.792440e-83
152,25,-8.462272e-84
152,26,-5.736312e-84
152,27,1.292360e-84
152,28,4.439340e-84
152,29,3.308347e-84
152,30,1.982553e-84
152,31,6.860919e-85
152,32,3.432716e-85
152,33,8.145018e-86
152,34,-2.272381e-86
152,35,5.623067e-86
152,36,-2.602240e-83
152,37,-1.575022e-83
152,38,-8.185084e-84
152,39,3.125001e-84
152,40,8.357519e-84
152,41,6.363159e-84
152,42,3.486870e-84
152,43,1.537737e-84
152,44,3.943651e-85
152,45,3.255590e-85
152,46,-1.386280e-85
152,47,8.011728e-86
152,48,-3.347839e-83
152,49,-1.127881e-83
152,50,-1.236113e-83
152,51,8.699217e-84
152,52,1.203573e-83
152,53,1.093576e-83
152,54,4.518531e-84
152,55,1.250950e-84
152,56,4.737828e-85
152,57,2.549430e-85
152,58,-8.598700e-86
152,59,2.555531e-85
152,60,-2.791398e-83
152,61,-1.330564e-83
152,62,-7.240190e-84
152,63,1.548450e-83
152,64,1.472296e-83
152,65,1.231873e-83
152,66,6.590477e-84
152,67,2.419628e-84
152,68,1.412051e-84
152,69,4.124497e-85
152,70,1.603532e-85
152,71,3.479254e-85
152,72,-2.751942e-83
152,73,-1.459115e-83
152,74,3.421299e-84
152,75,1.991332e-83
152,76,2.419193e-83
152,77,1.032061e-83
152,78,6.286242e-84
152,79,2.671233e-84
152,80,1.402629e-84
152,81,5.498136e-85
152,82,3.960999e-85
152,83,3.982245e-85
152,84,-8.933191e-84
152,85,-5.865746e-84
152,86,3.790678e-84
152,87,2.009757e-83
152,88,1.928755e-83
152,89,1.122214e-83
152,90,5.325336e-84
152,91,2.106471e-84
152,92,1.038740e-84
152,93,5.639456e-85
152,94,1.150273e-85
152,95,2.677906e-85
152,96,-4.480557e-86
152,97,7.299356e-84
152,98,1.360400e-83
152,99,2.208022e-83
152,100,1.500375e-83
152,101,8.682387e-84
152,102,3.636078e-84
152,103,1.903131e-84
152,104,1.521529e-84
152,105,8.023431e-85
152,106,1.618908e-85
152,107,3.103643e-85
152,108,0.000000e+00
152,109,1.775999e-84
152,110,1.546884e-83
152,111,1.881282e-83
152,112,1.140076e-83
152,113,6.678346e-84
152,114,3.829826e-84
152,115,2.397341e-84
152,116,1.531760e-84
152,117,1.045963e-84
152,118,3.363617e-85
152,119,3.004060e-85
152,120,0.000000e+00
152,121,0.000000e+00
152,122,2.040746e-84
152,123,6.671311e-84
152,124,5.343908e-84
152,125,3.157322e-84
152,126,2.179962e-84
152,127,1.916853e-84
152,128,8.605543e-85
152,129,6.271440e-85
152,130,3.848097e-85
152,131,3.144264e-85
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,4.968646e-85
152,137,7.118466e-85
152,138,1.148111e-84
152,139,9.501108e-85
152,140,7.118908e-85
152,141,4.138832e-85
152,142,2.537104e-85
152,143,1.651263e-85
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,1.208207e-87
152,150,5.990055e-86
152,151,1.043473e-85
152,152,1.031587e-85
152,153,5.309828e-86
152,154,2.884891e-86
152,155,2.722958e-86
153,0,-8.317648e-85
153,1,-4.760942e-85
153,2,-8.624061e-85
153,3,1.598129e-85
153,4,6.464295e-85
153,5,1.965437e-85
153,6,1.781156e-85
153,7,8.038346e-86
153,8,5.823385e-87
153,9,2.219606e-87
153,10,-3.159924e-86
153,11,9.599076e-87
153,12,-4.706850e-84
153,13,-2.902105e-84
153,14,-2.484711e-84
153,15,6.125733e-85
153,16,1.568085e-84
153,17,6.211245e-85
153,18,7.011212e-85
153,19,2.373371e-85
153,20,5.087772e-86
153,21,1.452656e-86
153,22,2.337015e-86
153,23,4.384231e-86
153,24,-1.417329e-83
153,25,-6.660669e-84
153,26,-4.645002e-84
153,27,9.844790e-85
153,28,3.448452e-84
153,29,2.541457e-84
153,30,1.592415e-84
153,31,5.569686e-85
153,32,2.728377e-85
153,33,7.196561e-86
153,34,-1.422085e-86
153,35,4.969390e-86
153,36,-2.077337e-83
153,37,-1.240190e-83
153,38,-6.418345e-84
153,39,2.378499e-84
153,40,6.354221e-84
153,41,4.940187e-84
153,42,2.803551e-84
153,43,1.283842e-84
153,44,3.186137e-85
153,45,2.686329e-85
153,46,-1.028574e-85
153,47,6.416025e-86
153,48,-2.609276e-83
153,49,-8.725795e-84
153,50,-1.046783e-83
153,51,6.918389e-84
153,52,9.486055e-84
153,53,8.481418e-84
153,54,3.598050e-84
153,55,1.080411e-84
153,56,4.444557e-85
153,57,2.162983e-85
153,58,-7.168620e-86
153,59,2.021244e-85
153,60,-2.246633e-83
153,61,-1.043389e-83
153,62,-5.682249e-84
153,63,1.223496e-83
153,64,1.158783e-83
153,65,9.751527e-84
153,66,5.342120e-84
153,67,1.875481e-84
153,68,1.207621e-84
153,69,3.628451e-85
153,70,1.377225e-85
153,71,2.834764e-85
153,72,-2.141168e-83
153,73,-1.131972e-83
153,74,2.394882e-84
153,75,1.577647e-83
153,76,1.937378e-83
153,77,8.127589e-84
153,78,4.969218e-84
153,79,2.173869e-84
153,80,1.163819e-84
153,81,4.514661e-85
153,82,3.203567e-85
153,83,3.226288e-85
153,84,-7.658983e-84
153,85,-5.607281e-84
153,86,2.198025e-84
153,87,1.580465e-83
153,88,1.521890e-83
153,89,8.705664e-84
153,90,4.161789e-84
153,91,1.649144e-84
153,92,8.464335e-85
153,93,4.685130e-85
153,94,9.602906e-86
153,95,2.183825e-85
153,96,-7.532420e-86
153,97,5.463181e-84
153,98,9.419615e-84
153,99,1.679675e-83
153,100,1.188621e-83
153,101,6.976956e-84
153,102,2.860154e-84
153,103,1.533312e-84
153,104,1.201664e-84
153,105,6.661936e-85
153,106,1.341306e-85
153,107,2.458588e-85
153,108,0.000000e+00
153,109,1.329958e-84
153,110,1.147001e-83
153,111,1.438335e-83
153,112,8.846518e-84
153,113,5.294579e-84
153,114,3.040777e-84
153,115,1.895021e-84
153,116,1.236182e-84
153,117,8.386348e-85
153,118,2.701872e-85
153,119,2.437482e-85
153,120,0.000000e+00
153,121,0.000000e+00
153,122,1.545029e-84
153,123,5.167664e-84
153,124,4.160283e-84
153,125,2.464726e-84
153,126,1.650378e-84
153,127,1.548524e-84
153,128,7.300833e-85
153,129,5.101711e-85
153,130,3.082759e-85
153,131,2.596144e-85
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,4.070511e-85
153,137,5.385900e-85
153,138,7.732539e-85
153,139,6.028697e-85
153,140,5.460519e-85
153,141,4.199477e-85
153,142,2.140622e-85
153,143,1.383982e-85
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,2.783646e-87
153,150,3.616546e-86
153,151,5.258677e-86
153,152,5.309828e-86
153,153,7.151218e-86
153,154,3.044529e-86
153,155,2.263029e-86
154,0,-7.367976e-85
154,1,-3.909980e-85
154,2,-7.739161e-85
154,3,2.288916e-85
154,4,6.298806e-85
154,5,1.537643e-85
154,6,1.467439e-85
154,7,6.894546e-86
154,8,1.106481e-86
154,9,-5.062516e-87
154,10,-3.386487e-86
154,11,6.924774e-87
154,12,-4.334393e-84
154,13,-2.701776e-84
154,14,-2.403380e-84
154,15,4.389187e-85
154,16,1.453691e-84
154,17,5.183259e-85
154,18,6.610396e-85
154,19,2.237388e-85
154,20,5.224772e-86
154,21,3.623491e-86
154,22,2.402655e-86
154,23,4.157221e-86
154,24,-1.376410e-83
154,25,-6.680838e-84
154,26,-4.848722e-84
154,27,7.122192e-85
154,28,2.882937e-84
154,29,2.242920e-84
154,30,1.373616e-84
154,31,4.450741e-85
154,32,2.167710e-85
154,33,5.922984e-86
154,34,-2.031617e-86
154,35,3.864439e-86
154,36,-2.030776e-83
154,37,-1.232861e-83
154,38,-7.273244e-84
154,39,1.286855e-84
154,40,5.823910e-84
154,41,4.620575e-84
154,42,2.355219e-84
154,43,9.956577e-85
154,44,2.568791e-85
154,45,2.487702e-85
154,46,-1.079922e-85
154,47,6.437944e-86
154,48,-2.552578e-83
154,49,-9.229744e-84
154,50,-1.021102e-83
154,51,5.375923e-84
154,52,7.932672e-84
154,53,7.677086e-84
154,54,3.054327e-84
154,55,7.880009e-85
154,56,3.742830e-85
154,57,2.001501e-85
154,58,-8.086969e-86
154,59,1.902736e-85
154,60,-2.194109e-83
154,61,-1.067464e-83
154,62,-5.892570e-84
154,63,1.025026e-83
154,64,1.059303e-83
154,65,8.692817e-84
154,66,4.559644e-84
154,67,1.845215e-84
154,68,1.031562e-84
154,69,4.086820e-85
154,70,1.178838e-85
154,71,2.836317e-85
154,72,-2.140512e-83
154,73,-1.218909e-83
154,74,6.724828e-85
154,75,1.318423e-83
154,76,1.718028e-83
154,77,7.363284e-84
154,78,4.515536e-84
154,79,2.014809e-84
154,80,9.959464e-85
154,81,4.005797e-85
154,82,2.665401e-85
154,83,2.919141e-85
154,84,-8.282052e-84
154,85,-8.864403e-84
154,86,-2.106495e-85
154,87,1.277802e-83
154,88,1.325717e-83
154,89,7.692581e-84
154,90,3.602552e-84
154,91,1.376446e-84
154,92,6.859230e-85
154,93,3.649276e-85
154,94,5.193824e-86
154,95,1.849941e-85
154,96,-6.260153e-88
154,97,3.615174e-84
154,98,6.692942e-84
154,99,1.483978e-83
154,100,1.037945e-83
154,101,6.150795e-84
154,102,2.436637e-84
154,103,1.280627e-84
154,104,1.054573e-84
154,105,5.572161e-85
154,106,1.102718e-85
154,107,2.254466e-85
154,108,0.000000e+00
154,109,1.234351e-84
154,110,9.448070e-84
154,111,1.265818e-83
154,112,7.875050e-84
154,113,4.702015e-84
154,114,2.613263e-84
154,115,1.665784e-84
154,116,1.157072e-84
154,117,7.449896e-85
154,118,2.340426e-85
154,119,2.300185e-85
154,120,0.000000e+00
154,121,0.000000e+00
154,122,1.378000e-84
154,123,4.502591e-84
154,124,3.738798e-84
154,125,2.137814e-84
154,126,1.456162e-84
154,127,1.363036e-84
154,128,6.659965e-85
154,129,5.143833e-85
154,130,2.905286e-85
154,131,2.378421e-85
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,3.449116e-85
154,137,4.454871e-85
154,138,6.660886e-85
154,139,5.090290e-85
154,140,3.984967e-85
154,141,4.101024e-85
154,142,2.521154e-85
154,143,1.360128e-85
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,3.747828e-87
154,150,3.324162e-86
154,151,3.853958e-86
154,152,2.884891e-86
154,153,3.044529e-86
154,154,4.680890e-86
154,155,2.769337e-86
155,0,-8.021461e-85
155,1,-4.410569e-85
155,2,-9.135685e-85
155,3,1.058518e-85
155,4,6.348332e-85
155,5,1.570605e-85
155,6,1.446168e-85
155,7,8.082832e-86
155,8,4.441253e-87
155,9,-1.164642e-86
155,10,-3.928958e-86
155,11,3.880607e-87
155,12,-4.770275e-84
155,13,-3.182210e-84
155,14,-2.980265e-84
155,15,1.868458e-85
155,16,1.393749e-84
155,17,3.569189e-85
155,18,6.081647e-85
155,19,1.554167e-85
155,20,1.832625e-86
155,21,8.793913e-87
155,22,1.218062e-86
155,23,3.918495e-86
155,24,-1.474197e-83
155,25,-7.212257e-84
155,26,-5.589676e-84
155,27,-1.624622e-85
155,28,2.590588e-84
155,29,1.935898e-84
155,30,1.304035e-84
155,31,3.925430e-85
155,32,1.574194e-85
155,33,-1.533587e-86
155,34,-5.844707e-86
155,35,3.063300e-86
155,36,-2.194081e-83
155,37,-1.459676e-83
155,38,-9.144880e-84
155,39,4.565651e-87
155,40,5.181327e-84
155,41,4.488832e-84
155,42,2.212791e-84
155,43,9.096309e-85
155,44,1.152392e-85
155,45,1.900946e-85
155,46,-1.515584e-85
155,47,4.083180e-86
155,48,-2.750197e-83
155,49,-1.115711e-83
155,50,-1.361540e-83
155,51,4.296604e-84
155,52,7.325798e-84
155,53,7.223394e-84
155,54,2.772476e-84
155,55,6.482160e-85
155,56,2.030409e-85
155,57,1.062193e-85
155,58,-9.584153e-86
155,59,1.473891e-85
155,60,-2.298568e-83
155,61,-1.265463e-83
155,62,-7.845220e-84
155,63,8.306043e-84
155,64,9.654980e-84
155,65,8.539605e-84
155,66,4.321600e-84
155,67,1.466620e-84
155,68,8.113809e-85
155,69,2.708004e-85
155,70,6.995003e-86
155,71,2.383746e-85
155,72,-2.429512e-83
155,73,-1.512009e-83
155,74,-2.468430e-84
155,75,1.188028e-83
155,76,1.689580e-83
155,77,7.102118e-84
155,78,4.248124e-84
155,79,1.865365e-84
155,80,8.866102e-85
155,81,2.759110e-85
155,82,2.051352e-85
155,83,2.697668e-85
155,84,-9.547672e-84
155,85,-1.055961e-83
155,86,-1.835911e-84
155,87,1.199780e-83
155,88,1.299882e-83
155,89,7.356974e-84
155,90,3.245320e-84
155,91,1.141260e-84
155,92,5.890906e-85
155,93,2.916218e-85
155,94,-3.607226e-88
155,95,1.628114e-85
155,96,-3.327461e-87
155,97,2.288215e-84
155,98,5.895270e-84
155,99,1.430783e-83
155,100,1.003884e-83
155,101,5.897751e-84
155,102,2.187375e-84
155,103,1.097296e-84
155,104,9.359504e-85
155,105,5.048473e-85
155,106,6.562131e-86
155,107,2.109697e-85
155,108,0.000000e+00
155,109,1.057417e-84
155,110,8.356731e-84
155,111,1.192912e-83
155,112,7.419504e-84
155,113,4.380347e-84
155,114,2.359855e-84
155,115,1.448020e-84
155,116,1.022569e-84
155,117,6.904101e-85
155,118,1.937352e-85
155,119,2.099929e-85
155,120,0.000000e+00
155,121,0.000000e+00
155,122,1.304260e-84
155,123,4.371764e-84
155,124,3.501777e-84
155,125,1.966162e-84
155,126,1.396277e-84
155,127,1.259650e-84
155,128,5.790258e-85
155,129,4.499462e-85
155,130,2.617023e-85
155,131,2.346335e-85
155,132,0.000000e+00
155,133,0.000000e+00
155,134,0.000000e+00
155,135,0.000000e+00
155,136,3.046420e-85
155,137,4.179548e-85
155,138,6.170782e-85
155,139,4.669989e-85
155,140,3.758795e-85
155,141,3.152907e-85
155,142,2.141210e-85
155,143,1.635614e-85
155,144,0.000000e+00
155,145,0.000000e+00
155,146,0.000000e+00
155,147,0.000000e+00
155,148,0.000000e+00
155,149,4.582312e-87
155,150,2.985380e-86
155,151,3.662773e-86
155,152,2.722958e-86
155,153,2.263029e-86
155,154,2.769337e-86
155,155,4.221305e-86


==> anc/data_release/Covariance/cov_statonly_pzmu_qe.txt <==
1,1,6.419017e-82
1,2,-8.558846e-83
1,3,-2.774408e-83
1,4,-3.922692e-85
1,5,-8.156145e-85
1,6,-3.598873e-85
1,7,-2.132191e-85
1,8,-1.288057e-85
1,9,-8.366524e-87
1,10,1.975526e-86
1,11,-8.869890e-88
1,12,-2.867524e-87
2,1,-8.558846e-83
2,2,7.765604e-82
2,3,-9.312864e-83
2,4,-5.139192e-83
2,5,-1.576445e-84
2,6,-3.303879e-85
2,7,-7.625988e-85
2,8,-3.415598e-85
2,9,-7.196066e-86
2,10,-7.242804e-87
2,11,1.072536e-86
2,12,2.943898e-88
3,1,-2.774408e-83
3,2,-9.312864e-83
3,3,6.784666e-82
3,4,-5.091693e-83
3,5,-4.786900e-83
3,6,-3.529281e-84
3,7,-2.419011e-85
3,8,-5.807114e-85
3,9,-9.555116e-86
3,10,-3.974364e-86
3,11,-1.198835e-86
3,12,-1.817225e-87
4,1,-3.922692e-85
4,2,-5.139192e-83
4,3,-5.091693e-83
4,4,4.372285e-82
4,5,-6.780096e-85
4,6,-3.111979e-83
4,7,-6.364244e-84
4,8,-7.358701e-85
4,9,-1.703765e-85
4,10,-2.950841e-86
4,11,2.087132e-87
4,12,-4.417132e-87
5,1,-8.156145e-85
5,2,-1.576445e-84
5,3,-4.786900e-83
5,4,-6.780096e-85
5,5,2.210295e-82
5,6,1.450271e-83
5,7,-1.731596e-83
5,8,-3.044169e-84
5,9,-2.297505e-86
5,10,7.690665e-87
5,11,-4.871223e-87
5,12,7.433066e-87
6,1,-3.598873e-85
6,2,-3.303879e-85
6,3,-3.529281e-84
6,4,-3.111979e-83
6,5,1.450271e-83
6,6,1.107609e-82
6,7,2.030075e-83
6,8,-8.476620e-84
6,9,-5.630154e-85
6,10,1.240987e-85
6,11,5.370122e-87
6,12,2.033868e-87
7,1,-2.132191e-85
7,2,-7.625988e-85
7,3,-2.419011e-85
7,4,-6.364244e-84
7,5,-1.731596e-83
7,6,2.030075e-83
7,7,6.286235e-83
7,8,5.369866e-84
7,9,-2.678327e-84
7,10,7.185482e-86
7,11,4.424336e-86
7,12,-7.978153e-87
8,1,-1.288057e-85
8,2,-3.415598e-85
8,3,-5.807114e-85
8,4,-7.358701e-85
8,5,-3.044169e-84
8,6,-8.476620e-84
8,7,5.369866e-84
8,8,2.859585e-83
8,9,-7.898008e-85
8,10,-1.144013e-84
8,11,4.985878e-86
8,12,1.026804e-86
9,1,-8.366524e-87
9,2,-7.196066e-86
9,3,-9.555116e-86
9,4,-1.703765e-85
9,5,-2.297505e-86
9,6,-5.630154e-85
9,7,-2.678327e-84
9,8,-7.898008e-85
9,9,9.362621e-84
9,10,-4.604222e-85
9,11,-2.959687e-85
9,12,2.064770e-86
10,1,1.975526e-86
10,2,-7.242804e-87
10,3,-3.974364e-86
10,4,-2.950841e-86
10,5,7.690665e-87
10,6,1.240987e-85
10,7,7.185482e-86
10,8,-1.144013e-84
10,9,-4.604222e-85
10,10,6.768357e-84
10,11,-2.342719e-85
10,12,-1.083203e-85
11,1,-8.869890e-88
11,2,1.072536e-86
11,3,-1.198835e-86
11,4,2.087132e-87
11,5,-4.871223e-87
11,6,5.370122e-87
11,7,4.424336e-86
11,8,4.985878e-86
11,9,-2.959687e-85
11,10,-2.342719e-85
11,11,1.387035e-84
11,12,-1.137893e-85
12,1,-2.867524e-87
12,2,2.943898e-88
12,3,-1.817225e-87
12,4,-4.417132e-87
12,5,7.433066e-87
12,6,2.033868e-87
12,7,-7.978153e-87
12,8,1.026804e-86
12,9,2.064770e-86
12,10,-1.083203e-85
12,11,-1.137893e-85
12,12,5.593436e-85


==> anc/data_release/Covariance/cov_statonly_pzmu_qelike.txt <==
1,1,7.040800e-82
1,2,-9.355979e-83
1,3,-2.987667e-83
1,4,-7.187933e-85
1,5,-8.637089e-85
1,6,-4.371465e-85
1,7,-2.833055e-85
1,8,-1.845567e-85
1,9,-8.727214e-87
1,10,1.414709e-86
1,11,1.007924e-87
1,12,-5.829080e-87
2,1,-9.355979e-83
2,2,8.224031e-82
2,3,-9.704419e-83
2,4,-5.316505e-83
2,5,-1.874179e-84
2,6,-4.488567e-85
2,7,-6.011568e-85
2,8,-3.120485e-85
2,9,-8.767660e-86
2,10,-8.475143e-87
2,11,9.060881e-87
2,12,3.913728e-88
3,1,-2.987667e-83
3,2,-9.704419e-83
3,3,6.944924e-82
3,4,-5.015204e-83
3,5,-4.831837e-83
3,6,-3.665041e-84
3,7,-2.392025e-85
3,8,-6.866317e-85
3,9,-1.293810e-85
3,10,-6.138203e-86
3,11,-1.442291e-86
3,12,-4.465943e-87
4,1,-7.187933e-85
4,2,-5.316505e-83
4,3,-5.015204e-83
4,4,4.409796e-82
4,5,-2.517913e-85
4,6,-3.141075e-83
4,7,-6.492214e-84
4,8,-8.038308e-85
4,9,-2.251762e-85
4,10,-5.134070e-86
4,11,-1.111966e-87
4,12,-2.821721e-87
5,1,-8.637089e-85
5,2,-1.874179e-84
5,3,-4.831837e-83
5,4,-2.517913e-85
5,5,2.241019e-82
5,6,1.451617e-83
5,7,-1.775314e-83
5,8,-3.080484e-84
5,9,-3.719792e-86
5,10,-1.062896e-87
5,11,-4.258753e-87
5,12,3.746665e-87
6,1,-4.371465e-85
6,2,-4.488567e-85
6,3,-3.665041e-84
6,4,-3.141075e-83
6,5,1.451617e-83
6,6,1.123384e-82
6,7,2.004743e-83
6,8,-8.682237e-84
6,9,-5.864612e-85
6,10,1.199935e-85
6,11,6.568233e-87
6,12,5.354895e-87
7,1,-2.833055e-85
7,2,-6.011568e-85
7,3,-2.392025e-85
7,4,-6.492214e-84
7,5,-1.775314e-83
7,6,2.004743e-83
7,7,6.656491e-83
7,8,5.785687e-84
7,9,-2.824519e-84
7,10,6.625038e-86
7,11,4.098335e-86
7,12,-1.065267e-86
8,1,-1.845567e-85
8,2,-3.120485e-85
8,3,-6.866317e-85
8,4,-8.038308e-85
8,5,-3.080484e-84
8,6,-8.682237e-84
8,7,5.785687e-84
8,8,3.029603e-83
8,9,-7.945283e-85
8,10,-1.206459e-84
8,11,5.131157e-86
8,12,1.016311e-86
9,1,-8.727214e-87
9,2,-8.767660e-86
9,3,-1.293810e-85
9,4,-2.251762e-85
9,5,-3.719792e-86
9,6,-5.864612e-85
9,7,-2.824519e-84
9,8,-7.945283e-85
9,9,9.994324e-84
9,10,-4.660677e-85
9,11,-3.115743e-85
9,12,1.999468e-86
10,1,1.414709e-86
10,2,-8.475143e-87
10,3,-6.138203e-86
10,4,-5.134070e-86
10,5,-1.062896e-87
10,6,1.199935e-85
10,7,6.625038e-86
10,8,-1.206459e-84
10,9,-4.660677e-85
10,10,7.261342e-84
10,11,-2.495534e-85
10,12,-1.147632e-85
11,1,1.007924e-87
11,2,9.060881e-87
11,3,-1.442291e-86
11,4,-1.111966e-87
11,5,-4.258753e-87
11,6,6.568233e-87
11,7,4.098335e-86
11,8,5.131157e-86
11,9,-3.115743e-85
11,10,-2.495534e-85
11,11,1.495779e-84
11,12,-1.162329e-85
12,1,-5.829080e-87
12,2,3.913728e-88
12,3,-4.465943e-87
12,4,-2.821721e-87
12,5,3.746665e-87
12,6,5.354895e-87
12,7,-1.065267e-86
12,8,1.016311e-86
12,9,1.999468e-86
12,10,-1.147632e-85
12,11,-1.162329e-85
12,12,6.033664e-85


==> anc/data_release/Covariance/cov_statonly_q2qe_qe.txt <==
1,1,1.591148e-79
1,2,-1.114763e-81
1,3,-2.073455e-80
1,4,-1.820956e-81
1,5,1.111091e-81
1,6,1.471868e-82
1,7,-6.961455e-83
1,8,-3.089495e-83
1,9,1.916632e-84
1,10,-4.778321e-84
1,11,-1.266450e-83
1,12,1.000322e-85
1,13,1.729478e-84
1,14,1.022666e-85
1,15,2.944452e-85
1,16,-1.693536e-86
2,1,-1.114763e-81
2,2,9.430682e-80
2,3,1.615103e-80
2,4,-1.549637e-80
2,5,-3.811337e-81
2,6,4.014460e-82
2,7,6.565703e-83
2,8,-1.022594e-83
2,9,-2.346856e-83
2,10,1.318336e-83
2,11,-9.393981e-84
2,12,-5.485499e-84
2,13,-1.300259e-84
2,14,-5.779571e-86
2,15,-1.281815e-84
2,16,-1.040425e-85
3,1,-2.073455e-80
3,2,1.615103e-80
3,3,7.975441e-80
3,4,4.964934e-81
3,5,-1.502036e-80
3,6,-2.053672e-81
3,7,3.188412e-82
3,8,-1.537398e-83
3,9,-1.857693e-83
3,10,-1.032059e-83
3,11,-8.535027e-84
3,12,-1.832950e-84
3,13,-5.521251e-84
3,14,-1.342415e-84
3,15,4.859405e-85
3,16,-1.759594e-86
4,1,-1.820956e-81
4,2,-1.549637e-80
4,3,4.964934e-81
4,4,7.174909e-80
4,5,1.993766e-80
4,6,-7.829237e-81
4,7,2.276831e-82
4,8,2.565538e-82
4,9,-1.411800e-83
4,10,-8.842393e-84
4,11,-9.811810e-84
4,12,-5.947006e-84
4,13,-1.146592e-85
4,14,-2.534666e-85
4,15,-2.291490e-84
4,16,2.810141e-85
5,1,1.111091e-81
5,2,-3.811337e-81
5,3,-1.502036e-80
5,4,1.993766e-80
5,5,6.023700e-80
5,6,1.694056e-81
5,7,-2.516020e-81
5,8,5.219365e-82
5,9,3.108282e-83
5,10,-6.723747e-84
5,11,-2.079448e-83
5,12,-1.525837e-85
5,13,-3.179326e-84
5,14,-7.075224e-84
5,15,-2.294819e-84
5,16,-2.129965e-85
6,1,1.471868e-82
6,2,4.014460e-82
6,3,-2.053672e-81
6,4,-7.829237e-81
6,5,1.694056e-81
6,6,2.703077e-80
6,7,-2.858843e-81
6,8,-3.066608e-81
6,9,8.571765e-83
6,10,2.360187e-83
6,11,-1.250989e-83
6,12,-1.261500e-83
6,13,-7.588306e-84
6,14,-5.458862e-84
6,15,-1.580045e-84
6,16,2.992609e-85
7,1,-6.961455e-83
7,2,6.565703e-83
7,3,3.188412e-82
7,4,2.276831e-82
7,5,-2.516020e-81
7,6,-2.858843e-81
7,7,3.026756e-80
7,8,1.445303e-81
7,9,-2.988734e-81
7,10,-5.113563e-84
7,11,2.657049e-83
7,12,-7.100253e-84
7,13,-8.018113e-84
7,14,-6.114250e-84
7,15,-4.996500e-84
7,16,1.249429e-84
8,1,-3.089495e-83
8,2,-1.022594e-83
8,3,-1.537398e-83
8,4,2.565538e-82
8,5,5.219365e-82
8,6,-3.066608e-81
8,7,1.445303e-81
8,8,2.351396e-80
8,9,1.699924e-82
8,10,-1.617535e-81
8,11,-1.592775e-83
8,12,6.977626e-85
8,13,-1.486247e-83
8,14,-8.243875e-84
8,15,-4.251659e-84
8,16,3.508397e-86
9,1,1.916632e-84
9,2,-2.346856e-83
9,3,-1.857693e-83
9,4,-1.411800e-83
9,5,3.108282e-83
9,6,8.571765e-83
9,7,-2.988734e-81
9,8,1.699924e-82
9,9,1.255075e-80
9,10,8.759776e-83
9,11,-9.970929e-82
9,12,-4.430980e-83
9,13,-6.149927e-84
9,14,-9.033844e-84
9,15,-4.488746e-84
9,16,4.526307e-85
10,1,-4.778321e-84
10,2,1.318336e-83
10,3,-1.032059e-83
10,4,-8.842393e-84
10,5,-6.723747e-84
10,6,2.360187e-83
10,7,-5.113563e-84
10,8,-1.617535e-81
10,9,8.759776e-83
10,10,8.474448e-81
10,11,9.439152e-83
10,12,-5.338365e-82
10,13,-7.972718e-83
10,14,-1.643571e-83
10,15,-7.626675e-84
10,16,1.013229e-84
11,1,-1.266450e-83
11,2,-9.393981e-84
11,3,-8.535027e-84
11,4,-9.811810e-84
11,5,-2.079448e-83
11,6,-1.250989e-83
11,7,2.657049e-83
11,8,-1.592775e-83
11,9,-9.970929e-82
11,10,9.439152e-83
11,11,3.478451e-81
11,12,1.036908e-82
11,13,-3.621260e-82
11,14,-1.259069e-82
11,15,-1.660414e-83
11,16,4.766622e-85
12,1,1.000322e-85
12,2,-5.485499e-84
12,3,-1.832950e-84
12,4,-5.947006e-84
12,5,-1.525837e-85
12,6,-1.261500e-83
12,7,-7.100253e-84
12,8,6.977626e-85
12,9,-4.430980e-83
12,10,-5.338365e-82
12,11,1.036908e-82
12,12,2.015851e-81
12,13,3.955484e-82
12,14,-1.770138e-82
12,15,-5.884356e-83
12,16,-1.539910e-85
13,1,1.729478e-84
13,2,-1.300259e-84
13,3,-5.521251e-84
13,4,-1.146592e-85
13,5,-3.179326e-84
13,6,-7.588306e-84
13,7,-8.018113e-84
13,8,-1.486247e-83
13,9,-6.149927e-84
13,10,-7.972718e-83
13,11,-3.621260e-82
13,12,3.955484e-82
13,13,1.176499e-81
13,14,3.130558e-82
13,15,-4.847530e-83
13,16,-1.997620e-84
14,1,1.022666e-85
14,2,-5.779571e-86
14,3,-1.342415e-84
14,4,-2.534666e-85
14,5,-7.075224e-84
14,6,-5.458862e-84
14,7,-6.114250e-84
14,8,-8.243875e-84
14,9,-9.033844e-84
14,10,-1.643571e-83
14,11,-1.259069e-82
14,12,-1.770138e-82
14,13,3.130558e-82
14,14,5.600019e-82
14,15,7.227103e-83
14,16,-3.176236e-84
15,1,2.944452e-85
15,2,-1.281815e-84
15,3,4.859405e-85
15,4,-2.291490e-84
15,5,-2.294819e-84
15,6,-1.580045e-84
15,7,-4.996500e-84
15,8,-4.251659e-84
15,9,-4.488746e-84
15,10,-7.626675e-84
15,11,-1.660414e-83
15,12,-5.884356e-83
15,13,-4.847530e-83
15,14,7.227103e-83
15,15,8.956336e-83
15,16,2.898076e-84
16,1,-1.693536e-86
16,2,-1.040425e-85
16,3,-1.759594e-86
16,4,2.810141e-85
16,5,-2.129965e-85
16,6,2.992609e-85
16,7,1.249429e-84
16,8,3.508397e-86
16,9,4.526307e-85
16,10,1.013229e-84
16,11,4.766622e-85
16,12,-1.539910e-85
16,13,-1.997620e-84
16,14,-3.176236e-84
16,15,2.898076e-84
16,16,2.734636e-84


==> anc/data_release/Covariance/cov_statonly_q2qe_qelike.txt <==
1,1,1.911156e-79
1,2,-6.813367e-81
1,3,-2.515661e-80
1,4,-2.224402e-81
1,5,1.288036e-81
1,6,1.749415e-82
1,7,-8.226666e-83
1,8,-4.461452e-83
1,9,-3.266692e-84
1,10,-6.125125e-84
1,11,-6.695297e-84
1,12,-2.231083e-84
1,13,2.678172e-85
1,14,-2.598986e-85
1,15,2.293667e-85
1,16,5.256403e-87
2,1,-6.813367e-81
2,2,1.150998e-79
2,3,1.998699e-80
2,4,-1.846383e-80
2,5,-4.947944e-81
2,6,4.757592e-82
2,7,6.505206e-83
2,8,-2.229025e-83
2,9,-2.328067e-83
2,10,6.587160e-84
2,11,-3.426190e-84
2,12,-5.965658e-84
2,13,-7.341623e-85
2,14,3.947223e-85
2,15,-1.443871e-84
2,16,-7.058928e-86
3,1,-2.515661e-80
3,2,1.998699e-80
3,3,9.495699e-80
3,4,5.684342e-81
3,5,-1.708251e-80
3,6,-2.385656e-81
3,7,3.259558e-82
3,8,-2.614912e-84
3,9,-3.435155e-83
3,10,-7.455509e-84
3,11,-7.090628e-84
3,12,-3.133818e-84
3,13,-5.724654e-84
3,14,-1.666242e-84
3,15,3.856181e-85
3,16,-1.710946e-85
4,1,-2.224402e-81
4,2,-1.846383e-80
4,3,5.684342e-81
4,4,7.808241e-80
4,5,2.162090e-80
4,6,-8.701026e-81
4,7,2.561969e-82
4,8,2.576391e-82
4,9,-1.371507e-83
4,10,-1.932568e-83
4,11,-1.087148e-83
4,12,-6.276820e-84
4,13,-1.318102e-84
4,14,1.249921e-85
4,15,-2.591610e-84
4,16,6.368809e-85
5,1,1.288036e-81
5,2,-4.947944e-81
5,3,-1.708251e-80
5,4,2.162090e-80
5,5,6.780600e-80
5,6,1.280519e-81
5,7,-2.877799e-81
5,8,6.124491e-82
5,9,2.672031e-83
5,10,-1.236979e-83
5,11,-2.340057e-83
5,12,1.487488e-84
5,13,-2.794848e-84
5,14,-1.038812e-83
5,15,-1.935425e-84
5,16,-4.731597e-85
6,1,1.749415e-82
6,2,4.757592e-82
6,3,-2.385656e-81
6,4,-8.701026e-81
6,5,1.280519e-81
6,6,3.159734e-80
6,7,-3.178585e-81
6,8,-3.474046e-81
6,9,6.539098e-83
6,10,2.285783e-83
6,11,-1.552969e-83
6,12,-1.542632e-83
6,13,-1.076161e-83
6,14,-7.065024e-84
6,15,-2.248165e-84
6,16,9.054642e-86
7,1,-8.226666e-83
7,2,6.505206e-83
7,3,3.259558e-82
7,4,2.561969e-82
7,5,-2.877799e-81
7,6,-3.178585e-81
7,7,3.297325e-80
7,8,1.433056e-81
7,9,-3.286022e-81
7,10,-1.432148e-83
7,11,2.756526e-83
7,12,-9.029769e-84
7,13,-9.757250e-84
7,14,-6.879174e-84
7,15,-5.614950e-84
7,16,1.183053e-84
8,1,-4.461452e-83
8,2,-2.229025e-83
8,3,-2.614912e-84
8,4,2.576391e-82
8,5,6.124491e-82
8,6,-3.474046e-81
8,7,1.433056e-81
8,8,2.596865e-80
8,9,2.286428e-82
8,10,-1.803561e-81
8,11,-2.699307e-83
8,12,1.398254e-84
8,13,-1.429911e-83
8,14,-1.149488e-83
8,15,-4.907886e-84
8,16,-2.620537e-85
9,1,-3.266692e-84
9,2,-2.328067e-83
9,3,-3.435155e-83
9,4,-1.371507e-83
9,5,2.672031e-83
9,6,6.539098e-83
9,7,-3.286022e-81
9,8,2.286428e-82
9,9,1.415274e-80
9,10,1.349240e-82
9,11,-1.125501e-81
9,12,-5.560340e-83
9,13,-1.034454e-83
9,14,-1.037111e-83
9,15,-6.333460e-84
9,16,2.178794e-85
10,1,-6.125125e-84
10,2,6.587160e-84
10,3,-7.455509e-84
10,4,-1.932568e-83
10,5,-1.236979e-83
10,6,2.285783e-83
10,7,-1.432148e-83
10,8,-1.803561e-81
10,9,1.349240e-82
10,10,9.304069e-81
10,11,1.439186e-82
10,12,-5.859060e-82
10,13,-9.239128e-83
10,14,-2.005974e-83
10,15,-8.493062e-84
10,16,6.339031e-85
11,1,-6.695297e-84
11,2,-3.426190e-84
11,3,-7.090628e-84
11,4,-1.087148e-83
11,5,-2.340057e-83
11,6,-1.552969e-83
11,7,2.756526e-83
11,8,-2.699307e-83
11,9,-1.125501e-81
11,10,1.439186e-82
11,11,3.802116e-81
11,12,1.074851e-82
11,13,-3.807566e-82
11,14,-1.330405e-82
11,15,-1.862006e-83
11,16,2.243436e-85
12,1,-2.231083e-84
12,2,-5.965658e-84
12,3,-3.133818e-84
12,4,-6.276820e-84
12,5,1.487488e-84
12,6,-1.542632e-83
12,7,-9.029769e-84
12,8,1.398254e-84
12,9,-5.560340e-83
12,10,-5.859060e-82
12,11,1.074851e-82
12,12,2.109651e-81
12,13,4.088901e-82
12,14,-1.759683e-82
12,15,-6.001762e-83
12,16,-4.305727e-85
13,1,2.678172e-85
13,2,-7.341623e-85
13,3,-5.724654e-84
13,4,-1.318102e-84
13,5,-2.794848e-84
13,6,-1.076161e-83
13,7,-9.757250e-84
13,8,-1.429911e-83
13,9,-1.034454e-83
13,10,-9.239128e-83
13,11,-3.807566e-82
13,12,4.088901e-82
13,13,1.200653e-81
13,14,3.141800e-82
13,15,-4.720355e-83
13,16,-2.426938e-84
14,1,-2.598986e-85
14,2,3.947223e-85
14,3,-1.666242e-84
14,4,1.249921e-85
14,5,-1.038812e-83
14,6,-7.065024e-84
14,7,-6.879174e-84
14,8,-1.149488e-83
14,9,-1.037111e-83
14,10,-2.005974e-83
14,11,-1.330405e-82
14,12,-1.759683e-82
14,13,3.141800e-82
14,14,5.542382e-82
14,15,7.510582e-83
14,16,-4.079454e-84
15,1,2.293667e-85
15,2,-1.443871e-84
15,3,3.856181e-85
15,4,-2.591610e-84
15,5,-1.935425e-84
15,6,-2.248165e-84
15,7,-5.614950e-84
15,8,-4.907886e-84
15,9,-6.333460e-84
15,10,-8.493062e-84
15,11,-1.862006e-83
15,12,-6.001762e-83
15,13,-4.720355e-83
15,14,7.510582e-83
15,15,8.984473e-83
15,16,3.129213e-84
16,1,5.256403e-87
16,2,-7.058928e-86
16,3,-1.710946e-85
16,4,6.368809e-85
16,5,-4.731597e-85
16,6,9.054642e-86
16,7,1.183053e-84
16,8,-2.620537e-85
16,9,2.178794e-85
16,10,6.339031e-85
16,11,2.243436e-85
16,12,-4.305727e-85
16,13,-2.426938e-84
16,14,-4.079454e-84
16,15,3.129213e-84
16,16,3.507358e-84


==> anc/data_release/Data_Result/data_result_enuqe_qe.txt <==
1,2.90e-39
2,3.70e-39
3,4.32e-39
4,4.58e-39
5,4.51e-39
6,4.51e-39
7,4.91e-39
8,5.21e-39
9,5.78e-39
10,5.39e-39
11,5.52e-39
12,6.47e-39


==> anc/data_release/Data_Result/data_result_enuqe_qelike.txt <==
1,3.72e-39
2,4.67e-39
3,5.24e-39
4,5.36e-39
5,5.16e-39
6,5.13e-39
7,5.63e-39
8,6.15e-39
9,6.91e-39
10,6.56e-39
11,6.74e-39
12,7.79e-39


==> anc/data_release/Data_Result/data_result_ptmu_qe.txt <==
1,1.53e-40
2,8.20e-40
3,2.49e-39
4,4.44e-39
5,5.86e-39
6,6.86e-39
7,7.07e-39
8,5.57e-39
9,3.34e-39
10,1.70e-39
11,5.00e-40
12,8.71e-41
13,4.75e-42


==> anc/data_release/Data_Result/data_result_ptmu_qelike.txt <==
1,2.69e-40
2,1.13e-39
3,3.10e-39
4,5.35e-39
5,6.93e-39
6,8.10e-39
7,8.37e-39
8,6.65e-39
9,3.96e-39
10,1.95e-39
11,5.76e-40
12,1.14e-40
13,7.49e-42


==> anc/data_release/Data_Result/data_result_ptpl_2D_qe.txt <==
1,1,4.01e-41
1,2,1.34e-40
1,3,6.70e-40
1,4,1.21e-39
1,5,1.54e-39
1,6,1.77e-39
1,7,2.03e-39
1,8,1.11e-39
1,9,5.27e-41
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
2,1,1.16e-41
2,2,2.06e-40
2,3,7.47e-40
2,4,1.32e-39
2,5,1.91e-39
2,6,2.19e-39
2,7,2.41e-39
2,8,2.10e-39
2,9,1.17e-39
2,10,1.01e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
3,1,4.79e-41
3,2,2.87e-40
3,3,9.16e-40
3,4,1.51e-39
3,5,2.17e-39
3,6,2.42e-39
3,7,2.59e-39
3,8,2.20e-39
3,9,1.46e-39
3,10,8.48e-40
3,11,6.95e-41
3,12,0.00e+00
3,13,0.00e+00
4,1,6.79e-41
4,2,2.60e-40
4,3,7.83e-40
4,4,1.50e-39
4,5,1.71e-39
4,6,2.20e-39
4,7,2.24e-39
4,8,1.75e-39
4,9,1.16e-39
4,10,6.75e-40
4,11,1.79e-40
4,12,0.00e+00
4,13,0.00e+00
5,1,3.99e-41
5,2,1.73e-40
5,3,4.77e-40
5,4,9.82e-40
5,5,1.15e-39
5,6,1.28e-39
5,7,1.32e-39
5,8,1.05e-39
5,9,6.75e-40
5,10,3.86e-40
5,11,1.33e-40
5,12,1.15e-41
5,13,0.00e+00
6,1,1.08e-41
6,2,1.01e-40
6,3,2.93e-40
6,4,5.07e-40
6,5,6.51e-40
6,6,7.51e-40
6,7,7.17e-40
6,8,5.72e-40
6,9,3.97e-40
6,10,2.18e-40
6,11,7.97e-41
6,12,1.10e-41
6,13,1.01e-42
7,1,1.35e-41
7,2,7.32e-41
7,3,1.72e-40
7,4,2.91e-40
7,5,3.71e-40
7,6,4.17e-40
7,7,4.36e-40
7,8,3.68e-40
7,9,2.12e-40
7,10,1.46e-40
7,11,6.46e-41
7,12,1.63e-41
7,13,1.14e-42
8,1,6.17e-42
8,2,4.23e-41
8,3,1.22e-40
8,4,1.78e-40
8,5,2.49e-40
8,6,3.07e-40
8,7,2.62e-40
8,8,2.41e-40
8,9,1.61e-40
8,10,1.07e-40
8,11,4.68e-41
8,12,1.38e-41
8,13,6.56e-43
9,1,5.77e-42
9,2,2.68e-41
9,3,6.90e-41
9,4,1.14e-40
9,5,1.55e-40
9,6,1.61e-40
9,7,1.57e-40
9,8,1.38e-40
9,9,1.19e-40
9,10,6.33e-41
9,11,2.47e-41
9,12,6.87e-42
9,13,3.87e-43
10,1,4.05e-42
10,2,1.93e-41
10,3,3.92e-41
10,4,6.33e-41
10,5,8.79e-41
10,6,1.17e-40
10,7,9.08e-41
10,8,7.67e-41
10,9,6.46e-41
10,10,5.10e-41
10,11,2.01e-41
10,12,6.23e-42
10,13,2.33e-43
11,1,1.50e-42
11,2,9.82e-42
11,3,1.78e-41
11,4,3.59e-41
11,5,5.28e-41
11,6,6.77e-41
11,7,6.16e-41
11,8,4.46e-41
11,9,3.24e-41
11,10,2.22e-41
11,11,1.34e-41
11,12,3.70e-42
11,13,2.01e-43
12,1,8.51e-43
12,2,3.88e-42
12,3,7.44e-42
12,4,1.42e-41
12,5,2.13e-41
12,6,2.89e-41
12,7,2.72e-41
12,8,2.05e-41
12,9,1.79e-41
12,10,1.35e-41
12,11,6.77e-42
12,12,1.82e-42
12,13,1.56e-43


==> anc/data_release/Data_Result/data_result_ptpl_2D_qelike.txt <==
1,1,7.50e-41
1,2,2.27e-40
1,3,8.75e-40
1,4,1.54e-39
1,5,1.94e-39
1,6,2.26e-39
1,7,2.56e-39
1,8,1.40e-39
1,9,5.78e-41
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
2,1,4.24e-41
2,2,3.20e-40
2,3,9.70e-40
2,4,1.66e-39
2,5,2.34e-39
2,6,2.69e-39
2,7,2.94e-39
2,8,2.58e-39
2,9,1.43e-39
2,10,1.13e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
3,1,8.83e-41
3,2,4.04e-40
3,3,1.14e-39
3,4,1.85e-39
3,5,2.54e-39
3,6,2.85e-39
3,7,3.04e-39
3,8,2.60e-39
3,9,1.72e-39
3,10,9.45e-40
3,11,7.07e-41
3,12,0.00e+00
3,13,0.00e+00
4,1,9.38e-41
4,2,3.48e-40
4,3,9.44e-40
4,4,1.74e-39
4,5,1.99e-39
4,6,2.51e-39
4,7,2.55e-39
4,8,2.02e-39
4,9,1.32e-39
4,10,7.40e-40
4,11,1.90e-40
4,12,0.00e+00
4,13,0.00e+00
5,1,5.69e-41
5,2,2.24e-40
5,3,5.81e-40
5,4,1.13e-39
5,5,1.32e-39
5,6,1.47e-39
5,7,1.50e-39
5,8,1.20e-39
5,9,7.71e-40
5,10,4.30e-40
5,11,1.44e-40
5,12,1.33e-41
5,13,0.00e+00
6,1,1.86e-41
6,2,1.34e-40
6,3,3.50e-40
6,4,5.86e-40
6,5,7.45e-40
6,6,8.51e-40
6,7,8.16e-40
6,8,6.63e-40
6,9,4.58e-40
6,10,2.50e-40
6,11,9.09e-41
6,12,1.41e-41
6,13,6.85e-44
7,1,1.98e-41
7,2,9.08e-41
7,3,2.05e-40
7,4,3.42e-40
7,5,4.32e-40
7,6,4.80e-40
7,7,4.97e-40
7,8,4.28e-40
7,9,2.58e-40
7,10,1.76e-40
7,11,7.38e-41
7,12,2.08e-41
7,13,1.31e-42
8,1,1.09e-41
8,2,5.34e-41
8,3,1.45e-40
8,4,2.08e-40
8,5,2.87e-40
8,6,3.52e-40
8,7,3.06e-40
8,8,2.84e-40
8,9,1.94e-40
8,10,1.29e-40
8,11,5.67e-41
8,12,1.72e-41
8,13,1.08e-42
9,1,8.40e-42
9,2,3.38e-41
9,3,8.36e-41
9,4,1.34e-40
9,5,1.79e-40
9,6,1.88e-40
9,7,1.88e-40
9,8,1.67e-40
9,9,1.43e-40
9,10,7.82e-41
9,11,3.15e-41
9,12,9.32e-42
9,13,6.90e-43
10,1,6.24e-42
10,2,2.41e-41
10,3,4.79e-41
10,4,7.63e-41
10,5,1.03e-40
10,6,1.34e-40
10,7,1.10e-40
10,8,9.46e-41
10,9,7.99e-41
10,10,6.06e-41
10,11,2.49e-41
10,12,8.51e-42
10,13,4.94e-43
11,1,3.87e-42
11,2,1.22e-41
11,3,2.29e-41
11,4,4.34e-41
11,5,6.13e-41
11,6,7.70e-41
11,7,7.20e-41
11,8,5.48e-41
11,9,4.06e-41
11,10,2.81e-41
11,11,1.62e-41
11,12,4.85e-42
11,13,3.87e-43
12,1,2.50e-42
12,2,5.03e-42
12,3,9.61e-42
12,4,1.71e-41
12,5,2.50e-41
12,6,3.27e-41
12,7,3.14e-41
12,8,2.48e-41
12,9,2.14e-41
12,10,1.60e-41
12,11,8.15e-42
12,12,2.50e-42
12,13,2.83e-43


==> anc/data_release/Data_Result/data_result_pzmu_qe.txt <==
1,7.46e-40
2,1.18e-39
3,1.46e-39
4,1.26e-39
5,7.71e-40
6,4.36e-40
7,2.68e-40
8,1.83e-40
9,1.10e-40
10,6.83e-41
11,3.83e-41
12,1.81e-41


==> anc/data_release/Data_Result/data_result_pzmu_qelike.txt <==
1,9.51e-40
2,1.46e-39
3,1.73e-39
4,1.45e-39
5,8.85e-40
6,5.03e-40
7,3.14e-40
8,2.16e-40
9,1.32e-40
10,8.29e-41
11,4.67e-41
12,2.18e-41


==> anc/data_release/Data_Result/data_result_q2qe_qe.txt <==
1,2.37e-39
2,2.99e-39
3,5.10e-39
4,6.49e-39
5,7.03e-39
6,8.13e-39
7,8.40e-39
8,8.32e-39
9,6.86e-39
10,5.00e-39
11,3.17e-39
12,1.76e-39
13,1.01e-39
14,5.61e-40
15,1.69e-40
16,1.03e-41


==> anc/data_release/Data_Result/data_result_q2qe_qelike.txt <==
1,4.28e-39
2,4.69e-39
3,6.84e-39
4,8.40e-39
5,8.91e-39
6,9.95e-39
7,1.01e-38
8,9.84e-39
9,8.14e-39
10,5.97e-39
11,3.81e-39
12,2.08e-39
13,1.17e-39
14,6.42e-40
15,1.93e-40
16,1.42e-41


==> anc/data_release/Scripts/CalcChi2For2D.py <==
import ROOT
import sys

#Written by Daniel Ruterbories November 2nd, 2018
#Demonstration of how to calculate a chi2 from the 2D pt vs p|| result.
#Inputs: data_result_ptpl_2D_qelike.txt, cov_fullUncertainty_ptpl_2D_qelike.txt, user inputed file in the same format as the data text file (binx,biny,xsec in cm^2/GeV/Nucleon)

#globally defined binning based on the published result
xbins = 12 #These are the p|| bins
ybins = 13 #These are the pt bins



#Helper function to create a TH2D object to be used in the chi2 calc
#Can be used for both the data_result file and the user defined input file
def MakeHistogram(inputfile,histname):
    myhistogram = ROOT.TH2D(histname,histname,xbins,0,xbins,ybins,0,ybins)
    myfiletext = open(inputfile,"r").readlines()
    for l in myfiletext:
        myprunedline = l.split()[0].split(",") #remove \n and then split by comma
        xbin = int(myprunedline[0])
        ybin = int(myprunedline[1])
        xsec = float(myprunedline[2])
        myhistogram.SetBinContent(xbin,ybin,xsec)

    return myhistogram

#Helper function to create a TMatrixD object to be used in the chi2 calc
def MakeCovarianceMatrix(inputfile):
    mymatrix = ROOT.TMatrixD(xbins*ybins,xbins*ybins)
    myfiletext = open(inputfile,"r").readlines()
    for l in myfiletext:
        myprunedline = l.split()[0].split(",") #remove \n and then split by comma
        
        mat_x = int(myprunedline[0])
        mat_y = int(myprunedline[1])
        mat_val = float(myprunedline[2])

        mymatrix[mat_x][mat_y] = mat_val
    return mymatrix




####################################################
##################Main code#########################
####################################################

if(len(sys.argv)!=4):
    print '''
The usage of this program is as follows:
python CalcChi2For2D.py <publication result> <publication covariance> <model prediction>

This program assumes the following format for <model prediction> where the units are cm^2/GeV/Nucleon:
binx,biny,xsec

Bin numbering convention is described in the Supplemental material. For histograms it follows the ROOT convention of 1-N.
For the covariance matrix the values are stored in matrix element coordinates.
'''


datafile = sys.argv[1]
covariancefile = sys.argv[2]
modelfile = sys.argv[3]

print "Making Histograms and TMatrixD objects from input files"
mydataHist = MakeHistogram(datafile,"DataResult")
mymodelHist = MakeHistogram(modelfile,"ModelPrediction")
mycovariance = MakeCovarianceMatrix(covariancefile)
print "DONE."


#Now we need to invert the matrix.
print "Decomposing matrix"
decompMat = ROOT.TDecompSVD(mycovariance)
print "Clone Matrix"
invMat = ROOT.TMatrixD(mycovariance)#Make clone matrix to fill with the inversion
print "Inverting Matrix"
decompMat.Invert(invMat)#do the inversion and place in invMat
print "Calculating chi2"
chi2 = 0
for i in range (0,xbins*ybins):
    for j in range(0,xbins*ybins):
        #covariance coordinate to (p||,pt) coordinate system
        #The +1 is to convert from a matrix counting system of 0->N-1 to the ROOT bin convention of 1->N
        #i side first
        i_pl_bin = i%xbins +1
        i_pt_bin = i/xbins +1
        #j side
        j_pl_bin = j%xbins +1
        j_pt_bin = j/xbins +1


        ith_diff = mydataHist.GetBinContent(i_pl_bin,i_pt_bin)-mymodelHist.GetBinContent(i_pl_bin,i_pt_bin)
        jth_diff = mydataHist.GetBinContent(j_pl_bin,j_pt_bin)-mymodelHist.GetBinContent(j_pl_bin,j_pt_bin)
        inv_cov_el = invMat[i][j]

        chi2+=ith_diff*inv_cov_el*jth_diff



print "My chi2 for this sample is %f with 144 degrees of freedom"%(chi2)





==> mergeLatex.sh <==
#! /bin/sh

tmpFile=./tmp-mergeLatex

if [ $# -eq 2 ]
  then
# have to run this script twice because of nested \input commands
# first pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $1 > $tmpFile
# second pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $tmpFile > $2
    /bin/rm $tmpFile
  else
    echo "Usage: mergeLatex.sh input-filename output-filename"
    echo "  include '.tex' suffix in filenames"
fi



